Two-Loop QCD Helicity Amplitudes for (2+1)-Jet Production in Deep Inelastic Scattering

We derive the two-loop QCD helicity amplitudes for the processes $l q \to l qg$ ($l \bar q \to l \bar q g$) and $l g \to l q\bar q$, which are the partonic reactions yielding $(2+1)$-jet final states in deep inelastic lepton nucleon scattering. The amplitudes are obtained by analytic continuation of the known helicity amplitudes for $e^+e^- \to q\bar q g$. We separate the infrared divergent and finite parts of the amplitudes using Catani's infrared factorization formula. The analytic results for the finite parts of the amplitudes are expressed in terms of one- and two-dimensional harmonic polylogarithms. To evaluate these functions numerically, we list in detail the non-trivial (and kinematic region dependent) variable transformations one needs to perform.

==> fortran/testfor.f <==
      program testfor
      implicit real*8(a-h,o-z)

*** in practice: need linear interpolation across 1 in a neighbourhood 
***              of size 1d-3 

      do i=1,10
      y = 0.9953d0+real(i)/1000d0
      x = 0.2d0
      z = 1.d0 -y -x

      if (x.ge.0d0.and.x.lt.1d0.and.y.ge.0d0.and.y.lt.1.d0) then
         r = x+z 
         s = -z
         call makecoef1(r,s,aa1,ab1,ac1,
     $                      ba1,bb1,bc1,
     $                      ca1,cb1,cc1,
     $                      Aa2,Ab2,Ac2,
     $                      Ba2,Bb2,Bc2,
     $                      Ca2,Cb2,Cc2,
     $                      Da2,Db2,Dc2,
     $                      Ea2,Eb2,Ec2,
     $                      Fa2,Fb2,Fc2,
     $                      Ga2,Gb2,Gc2)
*         write(6,*) 'Zone 1'
      endif
      if (x.ge.1d0.and.y.ge.0d0.and.y.lt.1.d0) then
         r = -(y+z)/x
         s = y/x
         call makecoef2(r,s,aa1,ab1,ac1,
     $                      ba1,bb1,bc1,
     $                      ca1,cb1,cc1,
     $                      Aa2,Ab2,Ac2,
     $                      Ba2,Bb2,Bc2,
     $                      Ca2,Cb2,Cc2,
     $                      Da2,Db2,Dc2,
     $                      Ea2,Eb2,Ec2,
     $                      Fa2,Fb2,Fc2,
     $                      Ga2,Gb2,Gc2)
*         write(6,*) 'Zone 2'
      endif
      if (x.ge.0d0.and.x.lt.1d0.and.y.ge.1.d0) then
         r = (y+z)/y
         s = x/y
         call makecoef3(r,s,aa1,ab1,ac1,
     $                      ba1,bb1,bc1,
     $                      ca1,cb1,cc1,
     $                      Aa2,Ab2,Ac2,
     $                      Ba2,Bb2,Bc2,
     $                      Ca2,Cb2,Cc2,
     $                      Da2,Db2,Dc2,
     $                      Ea2,Eb2,Ec2,
     $                      Fa2,Fb2,Fc2,
     $                      Ga2,Gb2,Gc2)
*         write(6,*) 'Zone 3'
      endif
      if (x.ge.1d0.and.y.ge.1.d0) then
         r = (y+z)/z
         s = -1/z
         call makecoef4(r,s,aa1,ab1,ac1,
     $                      ba1,bb1,bc1,
     $                      ca1,cb1,cc1,
     $                      Aa2,Ab2,Ac2,
     $                      Ba2,Bb2,Bc2,
     $                      Ca2,Cb2,Cc2,
     $                      Da2,Db2,Dc2,
     $                      Ea2,Eb2,Ec2,
     $                      Fa2,Fb2,Fc2,
     $                      Ga2,Gb2,Gc2)
*         write(6,*) 'Zone 4'
      endif

*      write(6,110) y,z,aa1,ab1,ac1,ba1,bb1,bc1
*      write(6,110) y,z,ca1,cb1,cc1,Aa2,Ab2,Ac2
*      write(6,110) y,z,Ba2,Bb2,Bc2,Ca2,Cb2,Cc2
*      write(6,110) y,z,Da2,Db2,Dc2,Ea2,Eb2,Ec2
      write(6,110) y,z,Fa2,Fb2,Fc2,Ga2,Gb2,Gc2
      enddo
 110  format(2f10.7,6f9.5)
      end






==> fortran/testfor2.f <==
      program testfor2
      implicit real*8(a-h,o-z)

*** in practice: need linear interpolation across 1 in a neighbourhood 
***              of size 1d-3 

      do i=1,10
      y = 0.9955d0+real(i)/1000d0
      z = 0.2d0
      x = 1.d0 -y -z

      if (z.ge.0d0.and.z.lt.1d0.and.y.ge.0d0.and.y.lt.1.d0) then
         r = x+z 
         s = -x
         call makecoef5(r,s,aa1,ab1,ac1,
     $                      ba1,bb1,bc1,
     $                      ca1,cb1,cc1,
     $                      Aa2,Ab2,Ac2,
     $                      Ba2,Bb2,Bc2,
     $                      Ca2,Cb2,Cc2,
     $                      Da2,Db2,Dc2,
     $                      Ea2,Eb2,Ec2,
     $                      Fa2,Fb2,Fc2,
     $                      Ga2,Gb2,Gc2)
*         write(6,*) 'Zone 5'
      endif
      if (z.ge.1d0.and.y.ge.0d0.and.y.lt.1.d0) then
         r = -(x+y)/z
         s = y/z
         call makecoef6(r,s,aa1,ab1,ac1,
     $                      ba1,bb1,bc1,
     $                      ca1,cb1,cc1,
     $                      Aa2,Ab2,Ac2,
     $                      Ba2,Bb2,Bc2,
     $                      Ca2,Cb2,Cc2,
     $                      Da2,Db2,Dc2,
     $                      Ea2,Eb2,Ec2,
     $                      Fa2,Fb2,Fc2,
     $                      Ga2,Gb2,Gc2)
*         write(6,*) 'Zone 6'
      endif
      if (z.ge.0d0.and.z.lt.1d0.and.y.ge.1.d0) then
         r = -(x+z)/y
         s = z/y
         call makecoef7(r,s,aa1,ab1,ac1,
     $                      ba1,bb1,bc1,
     $                      ca1,cb1,cc1,
     $                      Aa2,Ab2,Ac2,
     $                      Ba2,Bb2,Bc2,
     $                      Ca2,Cb2,Cc2,
     $                      Da2,Db2,Dc2,
     $                      Ea2,Eb2,Ec2,
     $                      Fa2,Fb2,Fc2,
     $                      Ga2,Gb2,Gc2)
*         write(6,*) 'Zone 7'
      endif
      if (z.ge.1d0.and.y.ge.1.d0) then
         r = (x+y)/x
         s = -1/x
         call makecoef8(r,s,aa1,ab1,ac1,
     $                      ba1,bb1,bc1,
     $                      ca1,cb1,cc1,
     $                      Aa2,Ab2,Ac2,
     $                      Ba2,Bb2,Bc2,
     $                      Ca2,Cb2,Cc2,
     $                      Da2,Db2,Dc2,
     $                      Ea2,Eb2,Ec2,
     $                      Fa2,Fb2,Fc2,
     $                      Ga2,Gb2,Gc2)
*         write(6,*) 'Zone 8'
      endif

      write(6,110) x,y,aa1,ab1,ac1,ba1,bb1,bc1
*      write(6,110) x,y,ca1,cb1,cc1,Aa2,Ab2,Ac2
*      write(6,110) x,y,Ba2,Bb2,Bc2,Ca2,Cb2,Cc2
*      write(6,110) x,y,Da2,Db2,Dc2,Ea2,Eb2,Ec2
*      write(6,110) x,y,Fa2,Fb2,Fc2,Ga2,Gb2,Gc2
      enddo
 110  format(2f10.7,6f9.5)
      end






==> fortran/zone1.f <==
      subroutine makecoef1(r,s,a_a1_1,a_b1_1,a_c1_1,
     $                         b_a1_1,b_b1_1,b_c1_1,
     $                         c_a1_1,c_b1_1,c_c1_1,
     $                         A_a2_1,A_b2_1,A_c2_1,
     $                         B_a2_1,B_b2_1,B_c2_1,
     $                         C_a2_1,C_b2_1,C_c2_1,
     $                         D_a2_1,D_b2_1,D_c2_1,
     $                         E_a2_1,E_b2_1,E_c2_1,
     $                         F_a2_1,F_b2_1,F_c2_1,
     $                         G_a2_1,G_b2_1,G_c2_1)
      
      real*8 a_a1_1,a_b1_1,a_c1_1,
     $       b_a1_1,b_b1_1,b_c1_1,
     $       c_a1_1,c_b1_1,c_c1_1,
     $       A_a2_1,A_b2_1,A_c2_1,
     $       B_a2_1,B_b2_1,B_c2_1,
     $       C_a2_1,C_b2_1,C_c2_1,
     $       D_a2_1,D_b2_1,D_c2_1,
     $       E_a2_1,E_b2_1,E_c2_1,
     $       F_a2_1,F_b2_1,F_c2_1,
     $       G_a2_1,G_b2_1,G_c2_1

      real*8 r,s
      real*8 zeta2,zeta3,zeta4
      integer nmax
      real*8 HZa1,HZa2,HZa3,HZa4,HZ1,HZ2,HZ3,HZ4,GYZ1,GYZ2,GYZ3,GYZ4
      dimension HZa1(0:1),HZa2(0:1,0:1),HZa3(0:1,0:1,0:1), 
     $          HZa4(0:1,0:1,0:1,0:1), 
     $          HZ1(-1:1),HZ2(-1:1,-1:1),HZ3(-1:1,-1:1,-1:1), 
     $          HZ4(-1:1,-1:1,-1:1,-1:1), 
     $          GYZ1(0:3),GYZ2(0:3,0:3),GYZ3(0:3,0:3,0:3), 
     $          GYZ4(0:3,0:3,0:3,0:3)       
      parameter (zeta2=1.64493406684822644d0)
      parameter (zeta3=1.20205690315959429d0)
      parameter (zeta4=1.08232323371113819d0)

      nmax = 4
      call tdhpl(r,s,nmax,GYZ1,GYZ2,GYZ3,GYZ4,HZa1,HZa2,HZa3,HZa4)
      call get1dhplog0m11(0,nmax,s,HZ1,HZ2,HZ3,HZ4)


      a_a1_1 = 0d0
     +
      a_a1_1 = a_a1_1 + (1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      a_a1_1 = a_a1_1 + (1.d0+s)**(-1) * (
     +     - 1.d0/4.d0
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      a_a1_1 = a_a1_1 - 7.d0/4.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +

      a_b1_1 = 0d0
     +
      a_b1_1 = a_b1_1 + (1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      a_b1_1 = a_b1_1 - 3.d0/2.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +

      a_c1_1 = 0d0
     +
      a_c1_1 = a_c1_1 + (1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      a_c1_1 = a_c1_1 + (1.d0+s)**(-1) * (
     +     + 1.d0/4.d0
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      a_c1_1 = a_c1_1 - 1.d0/4.d0
     +

      b_a1_1 = 0d0
     +
      b_a1_1 = b_a1_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 1
     +     )
      b_a1_1 = b_a1_1 + s*(1.d0-r)**(-1) * (
     +     + GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(0)
     +     + GYZ2(2,3)
     +     + HZ2(-1,0)
     +     - 2*HZ2(0,0)
     +     - HZ2(1,0)
     +     )
      b_a1_1 = b_a1_1 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_a1_1 = b_a1_1 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      b_a1_1 = b_a1_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_a1_1 = b_a1_1 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_a1_1 = b_a1_1 + (1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      b_a1_1 = b_a1_1 + (1.d0+s)**(-1) * (
     +     + 1.d0/4.d0
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_a1_1 = b_a1_1 + zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_a1_1 = b_a1_1 + 7.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - GYZ2(2,3)
     +
      b_a1_1 = b_a1_1 + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,0)
     +     + HZ2(1,0)
     +

      b_b1_1 = 0d0
     +
      b_b1_1 = b_b1_1 + s*(1.d0-r-s)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_b1_1 = b_b1_1 + s*(1.d0-r-s)**(-1) * (
     +     - 1.d0/2.d0
     +     )
      b_b1_1 = b_b1_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_b1_1 = b_b1_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      b_b1_1 = b_b1_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 1
     +     )
      b_b1_1 = b_b1_1 + s*(1.d0-r)**(-1) * (
     +     + GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(0)
     +     + GYZ2(2,3)
     +     + HZ2(-1,0)
     +     - 2*HZ2(0,0)
     +     - HZ2(1,0)
     +     )
      b_b1_1 = b_b1_1 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_b1_1 = b_b1_1 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      b_b1_1 = b_b1_1 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_b1_1 = b_b1_1 + (1.d0-r)**(-1)*zeta2 * (
     +     - 1
     +     )
      b_b1_1 = b_b1_1 + (1.d0-r)**(-1) * (
     +     + GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(0)
     +     + GYZ2(2,3)
     +     - 1.d0/2.d0*HZ1(0)
     +     + HZ2(-1,0)
     +     - 2*HZ2(0,0)
     +     )
      b_b1_1 = b_b1_1 + (1.d0-r)**(-1) * (
     +     - HZ2(1,0)
     +     )
      b_b1_1 = b_b1_1 + (1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      b_b1_1 = b_b1_1 + zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_b1_1 = b_b1_1 + 3.d0/2.d0
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - GYZ2(2,3)
     +
      b_b1_1 = b_b1_1 + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,0)
     +     + HZ2(1,0)
     +

      b_c1_1 = 0d0
     +
      b_c1_1 = b_c1_1 + s*(1.d0-r-s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_c1_1 = b_c1_1 + s*(1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0
     +     )
      b_c1_1 = b_c1_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_c1_1 = b_c1_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      b_c1_1 = b_c1_1 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_c1_1 = b_c1_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_c1_1 = b_c1_1 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     )
      b_c1_1 = b_c1_1 + (1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      b_c1_1 = b_c1_1 + (1.d0+s)**(-1) * (
     +     - 1.d0/4.d0
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      b_c1_1 = b_c1_1 + 1.d0/4.d0
     +

      c_a1_1 =
     +  - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(0)
     +

      c_b1_1 =
     +  - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(0)
     +

      c_c1_1 = 0

      A_a2_1 = 0d0
     +
      A_a2_1 = A_a2_1 + r**(-2)*s * (
     +     + 1.d0/16.d0*GYZ1(1)
     +     )
      A_a2_1 = A_a2_1 + r**(-1)*s * (
     +     + 1.d0/16.d0
     +     )
      A_a2_1 = A_a2_1 + r**(-1) * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     )
      A_a2_1 = A_a2_1 + s*(r+s)**(-2) * (
     +     + 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(0,1)
     +     - 5.d0/12.d0*HZ2(-1,0)
     +     )
      A_a2_1 = A_a2_1 + s*(r+s)**(-1) * (
     +     - 11.d0/16.d0*GYZ1(1)
     +     - 7.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 7.d0/4.d0*GYZ2(0,1)
     +     + 11.d0/16.d0*HZ1(0)
     +     + 7.d0/4.d0*HZ2(-1,0)
     +     )
      A_a2_1 = A_a2_1 + s**2*(r+s)**(-2) * (
     +     + 11.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/16.d0*GYZ2(0,1)
     +     - 11.d0/16.d0*HZ2(-1,0)
     +     )
      A_a2_1 = A_a2_1 + (1.d0+s)**(-2)*zeta2 * (
     +     - 17.d0/6.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      A_a2_1 = A_a2_1 + (1.d0+s)**(-2) * (
     +     + 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(3,0,1)
     +     )
      A_a2_1 = A_a2_1 + (1.d0+s)**(-2) * (
     +     - 355.d0/288.d0*HZ1(0)
     +     + 1.d0/48.d0*HZ2(-1,0)
     +     + 15.d0/16.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      A_a2_1 = A_a2_1 + (1.d0+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      A_a2_1 = A_a2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 13.d0/48.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      A_a2_1 = A_a2_1 + (1.d0+s)**(-1)*zeta2 * (
     +     - 25.d0/6.d0
     +     - 3.d0/2.d0*GYZ1(1)
     +     + HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      A_a2_1 = A_a2_1 + (1.d0+s)**(-1) * (
     +     - 277.d0/288.d0
     +     + 5.d0/24.d0*GYZ1(1)
     +     + 13.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     )
      A_a2_1 = A_a2_1 + (1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     - 65.d0/72.d0*HZ1(0)
     +     + 2.d0/3.d0*HZ2(-1,0)
     +     + 9.d0/8.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      A_a2_1 = A_a2_1 + (1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     )
      A_a2_1 = A_a2_1 + (r+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      A_a2_1 = A_a2_1 + (r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      A_a2_1 = A_a2_1 + (r+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      A_a2_1 = A_a2_1 + (r+s)**(-1) * (
     +     - 5.d0/12.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     - 13.d0/48.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      A_a2_1 = A_a2_1 + zeta2 * (
     +     + 13.d0/8.d0
     +     - 115.d0/48.d0*GYZ1(1)
     +     + 2*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 2*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     )
      A_a2_1 = A_a2_1 + zeta2 * (
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 47.d0/12.d0*HZ1(-1)
     +     - 17.d0/16.d0*HZ1(0)
     +     - HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      A_a2_1 = A_a2_1 + zeta3 * (
     +     + 383.d0/72.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ1(1)
     +     )
      A_a2_1 = A_a2_1 + zeta4 * (
     +     + 1.d0/2.d0
     +     )
      A_a2_1 = A_a2_1 - 89959.d0/10368.d0
     +     + 49.d0/216.d0*GYZ1(1)
     +     - 11.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 4.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +
      A_a2_1 = A_a2_1 - GYZ1(2)*HZ3(0,-1,0)
     +     + 11.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 71.d0/72.d0*GYZ2(0,1)
     +     - 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +
      A_a2_1 = A_a2_1 + 20.d0/9.d0*GYZ2(1,1)
     +     + 7.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - 11.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +
      A_a2_1 = A_a2_1 - 11.d0/12.d0*GYZ3(0,0,1)
     +     - 7.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 5.d0/12.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +
      A_a2_1 = A_a2_1 + 11.d0/12.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(0,0,0,1)
     +     + 1.d0/2.d0*GYZ4(0,0,1,1)
     +     + 3.d0/4.d0*GYZ4(0,1,0,1)
     +     - 1.d0/4.d0*GYZ4(0,3,0,1)
     +     + 1.d0/2.d0*GYZ4(1,0,0,1)
     +     - 1.d0/2.d0*GYZ4(1,1,0,1)
     +
      A_a2_1 = A_a2_1 + 1.d0/2.d0*GYZ4(1,3,0,1)
     +     - 1.d0/2.d0*GYZ4(2,1,0,1)
     +     - 1.d0/2.d0*GYZ4(2,3,0,1)
     +     + 1.d0/2.d0*GYZ4(3,0,0,1)
     +     + 1.d0/4.d0*GYZ4(3,1,0,1)
     +     + 2149.d0/864.d0*HZ1(0)
     +     + 71.d0/72.d0*HZ2(-1,0)
     +     + 23.d0/144.d0*HZ2(0,0)
     +
      A_a2_1 = A_a2_1 - 11.d0/12.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     + 7.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     + 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     + HZ4(0,-1,-1,0)
     +     + 1.d0/4.d0*HZ4(0,0,-1,0)
     +
      A_a2_1 = A_a2_1 + HZ4(1,0,-1,0)
     +

      A_b2_1 = 0d0
     +
      A_b2_1 = A_b2_1 + r**(-2)*s * (
     +     + 1.d0/16.d0*GYZ1(1)
     +     )
      A_b2_1 = A_b2_1 + r**(-1)*s * (
     +     + 1.d0/16.d0
     +     )
      A_b2_1 = A_b2_1 + r**(-1) * (
     +     + 5.d0/24.d0*GYZ1(1)
     +     )
      A_b2_1 = A_b2_1 + s*(1.d0-r-s)**(-2)*zeta2 * (
     +     + 99.d0/16.d0
     +     - 47.d0/8.d0*GYZ1(1)
     +     + 47.d0/8.d0*HZ1(0)
     +     )
      A_b2_1 = A_b2_1 + s*(1.d0-r-s)**(-2)*zeta3 * (
     +     - 141.d0/8.d0
     +     )
      A_b2_1 = A_b2_1 + s*(1.d0-r-s)**(-2) * (
     +     + 47.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 47.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 99.d0/16.d0*GYZ2(0,1)
     +     + 47.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 47.d0/8.d0*GYZ3(1,0,1)
     +     - 47.d0/8.d0*GYZ3(3,0,1)
     +     - 99.d0/16.d0*HZ2(-1,0)
     +     )
      A_b2_1 = A_b2_1 + s*(1.d0-r-s)**(-2) * (
     +     - 47.d0/4.d0*HZ3(0,-1,0)
     +     )
      A_b2_1 = A_b2_1 + s*(1.d0-r-s)**(-1) * (
     +     - 11.d0/16.d0
     +     + 55.d0/16.d0*GYZ1(1)
     +     + 47.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 47.d0/8.d0*GYZ2(0,1)
     +     - 11.d0/4.d0*HZ1(0)
     +     - 47.d0/8.d0*HZ2(-1,0)
     +     )
      A_b2_1 = A_b2_1 + s*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      A_b2_1 = A_b2_1 + s*(r+s)**(-2) * (
     +     - 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/12.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     + 5.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      A_b2_1 = A_b2_1 + s*(r+s)**(-1) * (
     +     + 53.d0/48.d0*GYZ1(1)
     +     + 19.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 19.d0/6.d0*GYZ2(0,1)
     +     - 5.d0/12.d0*HZ1(0)
     +     - 19.d0/6.d0*HZ2(-1,0)
     +     )
      A_b2_1 = A_b2_1 + s**2*(1.d0-r-s)**(-3)*zeta2 * (
     +     + 33.d0/8.d0
     +     - 33.d0/4.d0*GYZ1(1)
     +     + 33.d0/4.d0*HZ1(0)
     +     )
      A_b2_1 = A_b2_1 + s**2*(1.d0-r-s)**(-3)*zeta3 * (
     +     - 99.d0/4.d0
     +     )
      A_b2_1 = A_b2_1 + s**2*(1.d0-r-s)**(-3) * (
     +     + 33.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 33.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 33.d0/8.d0*GYZ2(0,1)
     +     + 33.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 33.d0/4.d0*GYZ3(1,0,1)
     +     - 33.d0/4.d0*GYZ3(3,0,1)
     +     - 33.d0/8.d0*HZ2(-1,0)
     +     )
      A_b2_1 = A_b2_1 + s**2*(1.d0-r-s)**(-3) * (
     +     - 33.d0/2.d0*HZ3(0,-1,0)
     +     )
      A_b2_1 = A_b2_1 + s**2*(1.d0-r-s)**(-2) * (
     +     + 33.d0/16.d0*GYZ1(1)
     +     + 33.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 33.d0/4.d0*GYZ2(0,1)
     +     - 33.d0/16.d0*HZ1(0)
     +     - 33.d0/4.d0*HZ2(-1,0)
     +     )
      A_b2_1 = A_b2_1 + s**2*(1.d0-r-s)**(-1) * (
     +     + 11.d0/16.d0*GYZ1(1)
     +     + 33.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(0,1)
     +     - 11.d0/16.d0*HZ1(0)
     +     - 33.d0/8.d0*HZ2(-1,0)
     +     )
      A_b2_1 = A_b2_1 + s**2*(r+s)**(-2) * (
     +     - 53.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 53.d0/48.d0*GYZ2(0,1)
     +     + 53.d0/48.d0*HZ2(-1,0)
     +     )
      A_b2_1 = A_b2_1 + s**2*(r+s)**(-1) * (
     +     + 11.d0/16.d0*GYZ1(1)
     +     + 33.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(0,1)
     +     - 11.d0/16.d0*HZ1(0)
     +     - 33.d0/8.d0*HZ2(-1,0)
     +     )
      A_b2_1 = A_b2_1 + s**3*(1.d0-r-s)**(-4)*zeta2 * (
     +     - 33.d0/8.d0*GYZ1(1)
     +     + 33.d0/8.d0*HZ1(0)
     +     )
      A_b2_1 = A_b2_1 + s**3*(1.d0-r-s)**(-4)*zeta3 * (
     +     - 99.d0/8.d0
     +     )
      A_b2_1 = A_b2_1 + s**3*(1.d0-r-s)**(-4) * (
     +     + 33.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 33.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 33.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 33.d0/8.d0*GYZ3(1,0,1)
     +     - 33.d0/8.d0*GYZ3(3,0,1)
     +     - 33.d0/4.d0*HZ3(0,-1,0)
     +     )
      A_b2_1 = A_b2_1 + s**3*(1.d0-r-s)**(-3) * (
     +     + 33.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(0,1)
     +     - 33.d0/8.d0*HZ2(-1,0)
     +     )
      A_b2_1 = A_b2_1 + s**3*(1.d0-r-s)**(-2) * (
     +     + 33.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 33.d0/16.d0*GYZ2(0,1)
     +     - 33.d0/16.d0*HZ2(-1,0)
     +     )
      A_b2_1 = A_b2_1 + s**3*(1.d0-r-s)**(-1) * (
     +     + 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(0,1)
     +     - 11.d0/8.d0*HZ2(-1,0)
     +     )
      A_b2_1 = A_b2_1 + s**3*(r+s)**(-2) * (
     +     - 11.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/16.d0*GYZ2(0,1)
     +     + 11.d0/16.d0*HZ2(-1,0)
     +     )
      A_b2_1 = A_b2_1 + s**3*(r+s)**(-1) * (
     +     + 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(0,1)
     +     - 11.d0/8.d0*HZ2(-1,0)
     +     )
      A_b2_1 = A_b2_1 + (1.d0-r-s)**(-1)*zeta2 * (
     +     + 25.d0/8.d0
     +     - 7.d0/4.d0*GYZ1(1)
     +     + 7.d0/4.d0*HZ1(0)
     +     )
      A_b2_1 = A_b2_1 + (1.d0-r-s)**(-1)*zeta3 * (
     +     - 21.d0/4.d0
     +     )
      A_b2_1 = A_b2_1 + (1.d0-r-s)**(-1) * (
     +     + 7.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 7.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 25.d0/8.d0*GYZ2(0,1)
     +     + 7.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 7.d0/4.d0*GYZ3(1,0,1)
     +     - 7.d0/4.d0*GYZ3(3,0,1)
     +     - 25.d0/8.d0*HZ2(-1,0)
     +     )
      A_b2_1 = A_b2_1 + (1.d0-r-s)**(-1) * (
     +     - 7.d0/2.d0*HZ3(0,-1,0)
     +     )
      A_b2_1 = A_b2_1 + (1.d0+s)**(-1)*zeta2 * (
     +     + 17.d0/6.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      A_b2_1 = A_b2_1 + (1.d0+s)**(-1) * (
     +     - 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(3,0,1)
     +     )
      A_b2_1 = A_b2_1 + (1.d0+s)**(-1) * (
     +     + 355.d0/288.d0*HZ1(0)
     +     - 1.d0/48.d0*HZ2(-1,0)
     +     - 15.d0/16.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      A_b2_1 = A_b2_1 + (r+s)**(-2)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      A_b2_1 = A_b2_1 + (r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      A_b2_1 = A_b2_1 + (r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      A_b2_1 = A_b2_1 + (r+s)**(-1) * (
     +     + 5.d0/12.d0*GYZ1(1)
     +     + 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 7.d0/24.d0*GYZ2(0,1)
     +     - 13.d0/24.d0*HZ2(-1,0)
     +     )
      A_b2_1 = A_b2_1 + zeta2 * (
     +     + 13.d0/8.d0
     +     - 115.d0/48.d0*GYZ1(1)
     +     + 2*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 2*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     )
      A_b2_1 = A_b2_1 + zeta2 * (
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 47.d0/12.d0*HZ1(-1)
     +     - 17.d0/16.d0*HZ1(0)
     +     - HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      A_b2_1 = A_b2_1 + zeta3 * (
     +     + 383.d0/72.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ1(1)
     +     )
      A_b2_1 = A_b2_1 + zeta4 * (
     +     + 1.d0/2.d0
     +     )
      A_b2_1 = A_b2_1 - 79987.d0/10368.d0
     +     + 1.d0/54.d0*GYZ1(1)
     +     - 25.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 4.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +
      A_b2_1 = A_b2_1 - GYZ1(2)*HZ3(0,-1,0)
     +     + 11.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 10.d0/9.d0*GYZ2(0,1)
     +     - 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +
      A_b2_1 = A_b2_1 + 20.d0/9.d0*GYZ2(1,1)
     +     + 7.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - 11.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +
      A_b2_1 = A_b2_1 - 11.d0/12.d0*GYZ3(0,0,1)
     +     - 7.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 5.d0/12.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +
      A_b2_1 = A_b2_1 + 11.d0/12.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(0,0,0,1)
     +     + 1.d0/2.d0*GYZ4(0,0,1,1)
     +     + 3.d0/4.d0*GYZ4(0,1,0,1)
     +     - 1.d0/4.d0*GYZ4(0,3,0,1)
     +     + 1.d0/2.d0*GYZ4(1,0,0,1)
     +     - 1.d0/2.d0*GYZ4(1,1,0,1)
     +
      A_b2_1 = A_b2_1 + 1.d0/2.d0*GYZ4(1,3,0,1)
     +     - 1.d0/2.d0*GYZ4(2,1,0,1)
     +     - 1.d0/2.d0*GYZ4(2,3,0,1)
     +     + 1.d0/2.d0*GYZ4(3,0,0,1)
     +     + 1.d0/4.d0*GYZ4(3,1,0,1)
     +     + 1735.d0/864.d0*HZ1(0)
     +     + 10.d0/9.d0*HZ2(-1,0)
     +     + 23.d0/144.d0*HZ2(0,0)
     +
      A_b2_1 = A_b2_1 - 11.d0/12.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     + 7.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     + 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     + HZ4(0,-1,-1,0)
     +     + 1.d0/4.d0*HZ4(0,0,-1,0)
     +
      A_b2_1 = A_b2_1 + HZ4(1,0,-1,0)
     +

      A_c2_1 = 0d0
     +
      A_c2_1 = A_c2_1 + s*(1.d0-r-s)**(-2)*zeta2 * (
     +     - 55.d0/16.d0
     +     + 11.d0/8.d0*GYZ1(1)
     +     - 11.d0/8.d0*HZ1(0)
     +     )
      A_c2_1 = A_c2_1 + s*(1.d0-r-s)**(-2)*zeta3 * (
     +     + 33.d0/8.d0
     +     )
      A_c2_1 = A_c2_1 + s*(1.d0-r-s)**(-2) * (
     +     - 11.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 11.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 55.d0/16.d0*GYZ2(0,1)
     +     - 11.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 11.d0/8.d0*GYZ3(1,0,1)
     +     + 11.d0/8.d0*GYZ3(3,0,1)
     +     + 55.d0/16.d0*HZ2(-1,0)
     +     )
      A_c2_1 = A_c2_1 + s*(1.d0-r-s)**(-2) * (
     +     + 11.d0/4.d0*HZ3(0,-1,0)
     +     )
      A_c2_1 = A_c2_1 + s*(1.d0-r-s)**(-1) * (
     +     + 11.d0/16.d0
     +     - 33.d0/16.d0*GYZ1(1)
     +     - 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(0,1)
     +     + 11.d0/8.d0*HZ1(0)
     +     + 11.d0/8.d0*HZ2(-1,0)
     +     )
      A_c2_1 = A_c2_1 + s*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      A_c2_1 = A_c2_1 + s*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      A_c2_1 = A_c2_1 + s*(r+s)**(-1) * (
     +     - 5.d0/12.d0*GYZ1(1)
     +     - 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/12.d0*GYZ2(0,1)
     +     - 13.d0/48.d0*HZ1(0)
     +     + 5.d0/12.d0*HZ2(-1,0)
     +     )
      A_c2_1 = A_c2_1 + s**2*(1.d0-r-s)**(-3)*zeta2 * (
     +     - 33.d0/8.d0
     +     + 11.d0/2.d0*GYZ1(1)
     +     - 11.d0/2.d0*HZ1(0)
     +     )
      A_c2_1 = A_c2_1 + s**2*(1.d0-r-s)**(-3)*zeta3 * (
     +     + 33.d0/2.d0
     +     )
      A_c2_1 = A_c2_1 + s**2*(1.d0-r-s)**(-3) * (
     +     - 11.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 11.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 33.d0/8.d0*GYZ2(0,1)
     +     - 11.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 11.d0/2.d0*GYZ3(1,0,1)
     +     + 11.d0/2.d0*GYZ3(3,0,1)
     +     + 33.d0/8.d0*HZ2(-1,0)
     +     )
      A_c2_1 = A_c2_1 + s**2*(1.d0-r-s)**(-3) * (
     +     + 11*HZ3(0,-1,0)
     +     )
      A_c2_1 = A_c2_1 + s**2*(1.d0-r-s)**(-2) * (
     +     - 33.d0/16.d0*GYZ1(1)
     +     - 11.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/2.d0*GYZ2(0,1)
     +     + 33.d0/16.d0*HZ1(0)
     +     + 11.d0/2.d0*HZ2(-1,0)
     +     )
      A_c2_1 = A_c2_1 + s**2*(1.d0-r-s)**(-1) * (
     +     - 11.d0/16.d0*GYZ1(1)
     +     - 11.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/4.d0*GYZ2(0,1)
     +     + 11.d0/16.d0*HZ1(0)
     +     + 11.d0/4.d0*HZ2(-1,0)
     +     )
      A_c2_1 = A_c2_1 + s**2*(r+s)**(-2) * (
     +     + 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(0,1)
     +     - 5.d0/12.d0*HZ2(-1,0)
     +     )
      A_c2_1 = A_c2_1 + s**2*(r+s)**(-1) * (
     +     - 11.d0/16.d0*GYZ1(1)
     +     - 11.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/4.d0*GYZ2(0,1)
     +     + 11.d0/16.d0*HZ1(0)
     +     + 11.d0/4.d0*HZ2(-1,0)
     +     )
      A_c2_1 = A_c2_1 + s**3*(1.d0-r-s)**(-4)*zeta2 * (
     +     + 33.d0/8.d0*GYZ1(1)
     +     - 33.d0/8.d0*HZ1(0)
     +     )
      A_c2_1 = A_c2_1 + s**3*(1.d0-r-s)**(-4)*zeta3 * (
     +     + 99.d0/8.d0
     +     )
      A_c2_1 = A_c2_1 + s**3*(1.d0-r-s)**(-4) * (
     +     - 33.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 33.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 33.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 33.d0/8.d0*GYZ3(1,0,1)
     +     + 33.d0/8.d0*GYZ3(3,0,1)
     +     + 33.d0/4.d0*HZ3(0,-1,0)
     +     )
      A_c2_1 = A_c2_1 + s**3*(1.d0-r-s)**(-3) * (
     +     - 33.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(0,1)
     +     + 33.d0/8.d0*HZ2(-1,0)
     +     )
      A_c2_1 = A_c2_1 + s**3*(1.d0-r-s)**(-2) * (
     +     - 33.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 33.d0/16.d0*GYZ2(0,1)
     +     + 33.d0/16.d0*HZ2(-1,0)
     +     )
      A_c2_1 = A_c2_1 + s**3*(1.d0-r-s)**(-1) * (
     +     - 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(0,1)
     +     + 11.d0/8.d0*HZ2(-1,0)
     +     )
      A_c2_1 = A_c2_1 + s**3*(r+s)**(-2) * (
     +     + 11.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/16.d0*GYZ2(0,1)
     +     - 11.d0/16.d0*HZ2(-1,0)
     +     )
      A_c2_1 = A_c2_1 + s**3*(r+s)**(-1) * (
     +     - 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(0,1)
     +     + 11.d0/8.d0*HZ2(-1,0)
     +     )
      A_c2_1 = A_c2_1 + (1.d0+s)**(-2)*zeta2 * (
     +     + 17.d0/6.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      A_c2_1 = A_c2_1 + (1.d0+s)**(-2) * (
     +     - 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(3,0,1)
     +     )
      A_c2_1 = A_c2_1 + (1.d0+s)**(-2) * (
     +     + 355.d0/288.d0*HZ1(0)
     +     - 1.d0/48.d0*HZ2(-1,0)
     +     - 15.d0/16.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      A_c2_1 = A_c2_1 + (1.d0+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      A_c2_1 = A_c2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 13.d0/48.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      A_c2_1 = A_c2_1 + (1.d0+s)**(-1)*zeta2 * (
     +     - 17.d0/6.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      A_c2_1 = A_c2_1 + (1.d0+s)**(-1) * (
     +     + 277.d0/288.d0
     +     - 5.d0/24.d0*GYZ1(1)
     +     + 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     )
      A_c2_1 = A_c2_1 + (1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(3,0,1)
     +     - 493.d0/288.d0*HZ1(0)
     +     + 7.d0/48.d0*HZ2(-1,0)
     +     + 15.d0/16.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      A_c2_1 = A_c2_1 + (1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      A_c2_1 = A_c2_1 + (r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      A_c2_1 = A_c2_1 + (r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 13.d0/48.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      A_c2_1 = A_c2_1 - 277.d0/288.d0
     +     + 5.d0/24.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 23.d0/48.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +

      B_a2_1 = 0d0
     +
      B_a2_1 = B_a2_1 + r**(-2)*s**2*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     )
      B_a2_1 = B_a2_1 + r**(-2)*s**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + r**(-2)*s**2 * (
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,2,3)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     )
      B_a2_1 = B_a2_1 + r**(-1)*s*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     )
      B_a2_1 = B_a2_1 + r**(-1)*s * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + r**(-1)*s * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,2,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + r**(-1)*s**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_a2_1 = B_a2_1 + r**(-1)*s**2 * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + r**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     )
      B_a2_1 = B_a2_1 + r*s**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + r*(1.d0+s)**(-3)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + r*(1.d0+s)**(-3)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      B_a2_1 = B_a2_1 + r*(1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      B_a2_1 = B_a2_1 + r*(1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - HZ3(0,1,0)
     +     )
      B_a2_1 = B_a2_1 + r*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + r*(1.d0+s)**(-2)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      B_a2_1 = B_a2_1 + r*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     )
      B_a2_1 = B_a2_1 + r*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     )
      B_a2_1 = B_a2_1 + r*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*HZ2(1,0)
     +     + HZ3(0,1,0)
     +     )
      B_a2_1 = B_a2_1 + r*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + s**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 199.d0/72.d0
     +     + 13.d0/12.d0*GYZ1(1)
     +     + 2*GYZ1(1)*HZ1(-1)
     +     - 5.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     - 17.d0/6.d0*GYZ1(2)
     +     - 2*GYZ1(2)*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 3*GYZ1(2)*HZ1(1)
     +     - 2*GYZ1(3)
     +     + 3*GYZ1(3)*HZ1(-1)
     +     + 2*GYZ1(3)*HZ1(1)
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     - 2*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 3*GYZ2(2,2)
     +     - 3.d0/2.d0*GYZ2(2,3)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     - 2*GYZ2(3,2)
     +     - 2*GYZ2(3,3)
     +     + 49.d0/12.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 17.d0/6.d0*HZ1(1)
     +     - 4*HZ2(-1,-1)
     +     + 5.d0/2.d0*HZ2(-1,0)
     +     + 2*HZ2(0,-1)
     +     + 2*HZ2(0,0)
     +     + 7.d0/2.d0*HZ2(0,1)
     +     + 2*HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 3*HZ2(1,1)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-1)*zeta3 * (
     +     - 13.d0/4.d0
     +     + GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(2)
     +     + GYZ1(3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     - HZ1(0)
     +     - 3.d0/2.d0*HZ1(1)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-1)*zeta4 * (
     +     + 29.d0/4.d0
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-1) * (
     +     + 5.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     - 7.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(0,-1,0)
     +     + 3*GYZ1(1)*HZ3(0,0,0)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,1,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     + 301.d0/72.d0*GYZ1(2)*HZ1(0)
     +     - 47.d0/12.d0*GYZ1(2)*HZ2(0,0)
     +     - 17.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + GYZ1(2)*HZ3(0,-1,0)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-1) * (
     +     - 3*GYZ1(2)*HZ3(0,0,0)
     +     - 2*GYZ1(2)*HZ3(0,1,0)
     +     - GYZ1(2)*HZ3(1,0,0)
     +     - 3*GYZ1(2)*HZ3(1,1,0)
     +     - 47.d0/18.d0*GYZ1(3)
     +     - 107.d0/36.d0*GYZ1(3)*HZ1(0)
     +     - 9.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-1) * (
     +     + 17.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 7.d0/3.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     + GYZ1(3)*HZ3(1,0,0)
     +     + 2*GYZ1(3)*HZ3(1,1,0)
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     + 7.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(1,3)*HZ2(0,0)
     +     - 25.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + GYZ2(2,1)*HZ2(0,0)
     +     + 17.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + GYZ2(2,2)*HZ2(0,0)
     +     + 3*GYZ2(2,2)*HZ2(1,0)
     +     + 301.d0/72.d0*GYZ2(2,3)
     +     - 3*GYZ2(2,3)*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - 2*GYZ2(2,3)*HZ2(0,0)
     +     - GYZ2(2,3)*HZ2(1,0)
     +     + 7.d0/24.d0*GYZ2(3,1)
     +     + 25.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 7.d0/3.d0*GYZ2(3,2)*HZ1(0)
     +     - GYZ2(3,2)*HZ2(0,0)
     +     - 2*GYZ2(3,2)*HZ2(1,0)
     +     + 17.d0/12.d0*GYZ2(3,3)
     +     + 25.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     + GYZ2(3,3)*HZ2(-1,0)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + GYZ3(1,2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(1,2,3)
     +     - GYZ3(1,2,3)*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-1) * (
     +     - GYZ3(1,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     - 25.d0/12.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     + GYZ3(2,2,1)*HZ1(0)
     +     - 3*GYZ3(2,2,2)*HZ1(0)
     +     + 17.d0/6.d0*GYZ3(2,2,3)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-1) * (
     +     + GYZ3(2,2,3)*HZ1(0)
     +     - 25.d0/12.d0*GYZ3(2,3,1)
     +     + GYZ3(2,3,2)*HZ1(0)
     +     - 25.d0/12.d0*GYZ3(2,3,3)
     +     - GYZ3(2,3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-1) * (
     +     + 2*GYZ3(3,2,2)*HZ1(0)
     +     - 7.d0/3.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + GYZ4(1,2,1,3)
     +     - 1.d0/2.d0*GYZ4(1,2,2,3)
     +     + GYZ4(1,2,3,1)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ4(1,2,3,3)
     +     - 1.d0/2.d0*GYZ4(2,1,0,1)
     +     + GYZ4(2,2,1,3)
     +     - 3*GYZ4(2,2,2,3)
     +     + GYZ4(2,2,3,1)
     +     + GYZ4(2,2,3,3)
     +     - 1.d0/2.d0*GYZ4(2,3,0,1)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-1) * (
     +     + GYZ4(2,3,2,3)
     +     + GYZ4(3,0,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,2,3)
     +     - 1.d0/2.d0*GYZ4(3,2,1,3)
     +     + 2*GYZ4(3,2,2,3)
     +     - 1.d0/2.d0*GYZ4(3,2,3,1)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ4(3,3,0,1)
     +     + 265.d0/72.d0*HZ2(-1,0)
     +     - 283.d0/36.d0*HZ2(0,0)
     +     - 301.d0/72.d0*HZ2(1,0)
     +     - 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 5.d0/4.d0*HZ3(-1,0,0)
     +     - 31.d0/12.d0*HZ3(0,-1,0)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-1) * (
     +     + 43.d0/4.d0*HZ3(0,0,0)
     +     + 11.d0/2.d0*HZ3(0,1,0)
     +     + 47.d0/12.d0*HZ3(1,0,0)
     +     + 17.d0/6.d0*HZ3(1,1,0)
     +     - 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,-1,0,0)
     +     + HZ4(-1,0,-1,0)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-1) * (
     +     - 3*HZ4(-1,0,0,0)
     +     + HZ4(-1,0,1,0)
     +     + HZ4(0,-1,-1,0)
     +     - 5.d0/2.d0*HZ4(0,0,-1,0)
     +     + 3*HZ4(0,0,0,0)
     +     + 3.d0/2.d0*HZ4(0,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,1,0,0)
     +     )
      B_a2_1 = B_a2_1 + s*(1.d0-r)**(-1) * (
     +     + 7.d0/2.d0*HZ4(0,1,1,0)
     +     - HZ4(1,0,-1,0)
     +     + 3*HZ4(1,0,0,0)
     +     + 2*HZ4(1,0,1,0)
     +     + HZ4(1,1,0,0)
     +     + 3*HZ4(1,1,1,0)
     +     )
      B_a2_1 = B_a2_1 + s*(r+s)**(-2) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     )
      B_a2_1 = B_a2_1 + s*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      B_a2_1 = B_a2_1 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 47.d0/18.d0
     +     + 5.d0/24.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(1)
     +     + 5.d0/12.d0*GYZ1(2)
     +     + GYZ1(2)*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - GYZ1(3)*HZ1(1)
     +     - 1.d0/4.d0*GYZ2(1,2)
     +     + GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     )
      B_a2_1 = B_a2_1 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     - 3.d0/2.d0*GYZ2(2,2)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + GYZ2(3,2)
     +     + GYZ2(3,3)
     +     - 5.d0/3.d0*HZ1(-1)
     +     - 11.d0/24.d0*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     - 5.d0/12.d0*HZ1(1)
     +     + 2*HZ2(-1,-1)
     +     - 5.d0/4.d0*HZ2(-1,0)
     +     - HZ2(0,-1)
     +     - HZ2(0,0)
     +     - 7.d0/4.d0*HZ2(0,1)
     +     - HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     - 3.d0/2.d0*HZ2(1,1)
     +     )
      B_a2_1 = B_a2_1 + s**2*(1.d0-r)**(-2)*zeta3 * (
     +     + 1.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 3.d0/4.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ1(1)
     +     )
      B_a2_1 = B_a2_1 + s**2*(1.d0-r)**(-2)*zeta4 * (
     +     - 29.d0/8.d0
     +     )
      B_a2_1 = B_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 5.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 5.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ3(-1,0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ3(0,0,0)
     +     )
      B_a2_1 = B_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ3(1,0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(1,1,0)
     +     - 47.d0/18.d0*GYZ1(2)*HZ1(0)
     +     + 13.d0/12.d0*GYZ1(2)*HZ2(0,0)
     +     + 5.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     )
      B_a2_1 = B_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     + GYZ1(2)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 47.d0/18.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,0)
     +     - 17.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_a2_1 = B_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 7.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ3(0,0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     - GYZ1(3)*HZ3(1,1,0)
     +     - 5.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ2(0,0)
     +     )
      B_a2_1 = B_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ2(1,0)
     +     + 5.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ2(0,0)
     +     + 19.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     )
      B_a2_1 = B_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 5.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ2(2,3)
     +     + 9.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     + GYZ2(2,3)*HZ2(0,0)
     +     )
      B_a2_1 = B_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(1,0)
     +     - 19.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 7.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     )
      B_a2_1 = B_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     + GYZ2(3,2)*HZ2(1,0)
     +     - 7.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ3(1,2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,2,2)*HZ1(0)
     +     - 5.d0/24.d0*GYZ3(1,2,3)
     +     )
      B_a2_1 = B_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(1,2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 19.d0/24.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 5.d0/12.d0*GYZ3(2,2,3)
     +     - 1.d0/2.d0*GYZ3(2,2,3)*HZ1(0)
     +     + 19.d0/24.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +     - GYZ3(3,2,2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(1,2,1,3)
     +     + 1.d0/4.d0*GYZ4(1,2,2,3)
     +     )
      B_a2_1 = B_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ4(1,2,3,1)
     +     + 1.d0/4.d0*GYZ4(1,2,3,3)
     +     + 1.d0/4.d0*GYZ4(2,1,0,1)
     +     - 1.d0/2.d0*GYZ4(2,2,1,3)
     +     + 3.d0/2.d0*GYZ4(2,2,2,3)
     +     - 1.d0/2.d0*GYZ4(2,2,3,1)
     +     - 1.d0/2.d0*GYZ4(2,2,3,3)
     +     )
      B_a2_1 = B_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ4(2,3,0,1)
     +     - 1.d0/2.d0*GYZ4(2,3,2,3)
     +     - 1.d0/2.d0*GYZ4(3,0,0,1)
     +     + 1.d0/4.d0*GYZ4(3,1,0,1)
     +     + 1.d0/4.d0*GYZ4(3,1,2,3)
     +     + 1.d0/4.d0*GYZ4(3,2,1,3)
     +     - GYZ4(3,2,2,3)
     +     )
      B_a2_1 = B_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ4(3,2,3,1)
     +     - 1.d0/4.d0*GYZ4(3,3,0,1)
     +     - 47.d0/18.d0*HZ2(-1,0)
     +     + 47.d0/9.d0*HZ2(0,0)
     +     + 47.d0/18.d0*HZ2(1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      B_a2_1 = B_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 37.d0/24.d0*HZ3(0,-1,0)
     +     - 5*HZ3(0,0,0)
     +     - 17.d0/8.d0*HZ3(0,1,0)
     +     - 13.d0/12.d0*HZ3(1,0,0)
     +     - 5.d0/12.d0*HZ3(1,1,0)
     +     + 1.d0/4.d0*HZ4(-1,-1,-1,0)
     +     - 3.d0/4.d0*HZ4(-1,-1,0,0)
     +     )
      B_a2_1 = B_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     + 5.d0/4.d0*HZ4(0,0,-1,0)
     +     - 3.d0/2.d0*HZ4(0,0,0,0)
     +     - 3.d0/4.d0*HZ4(0,0,1,0)
     +     )
      B_a2_1 = B_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*HZ4(0,1,0,0)
     +     - 7.d0/4.d0*HZ4(0,1,1,0)
     +     + 1.d0/2.d0*HZ4(1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(1,0,0,0)
     +     - HZ4(1,0,1,0)
     +     - 1.d0/2.d0*HZ4(1,1,0,0)
     +     - 3.d0/2.d0*HZ4(1,1,1,0)
     +     )
      B_a2_1 = B_a2_1 + s**2*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_a2_1 = B_a2_1 + s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + s**2*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,3)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,3)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-3)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta2 * (
     +     + 31.d0/24.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 7.d0/4.d0*GYZ1(3)
     +     - 2*HZ1(-1)
     +     + 5.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 7.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,2,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     + 47.d0/18.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     - 9.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 3.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-1)*zeta2 * (
     +     - 7.d0/6.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 7.d0/4.d0*GYZ1(3)
     +     + 2*HZ1(-1)
     +     - 5.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-1)*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-1) * (
     +     + 7.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-1) * (
     +     + GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 47.d0/18.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 5.d0/2.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     - 3.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-3)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-3)*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-3)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-3)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-3)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     + HZ3(0,1,0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-2)*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-2)*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-2)*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,3)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-2)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-2)*zeta2 * (
     +     + 47.d0/24.d0
     +     + 3.d0/2.d0*GYZ1(1)
     +     - HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-2)*zeta3 * (
     +     + 25.d0/8.d0
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-2) * (
     +     + 2.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 9.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - GYZ1(2)*HZ1(0)
     +     - 9.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 9.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-2) * (
     +     - 9.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 9.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-2) * (
     +     + 9.d0/8.d0*GYZ3(1,0,1)
     +     - 9.d0/8.d0*GYZ3(1,2,3)
     +     - 9.d0/8.d0*GYZ3(3,0,1)
     +     + 9.d0/8.d0*GYZ3(3,2,3)
     +     + 37.d0/72.d0*HZ1(0)
     +     + 5.d0/12.d0*HZ2(-1,0)
     +     - 7.d0/4.d0*HZ2(0,0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-2) * (
     +     + HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 5.d0/8.d0*HZ3(0,-1,0)
     +     - 9.d0/8.d0*HZ3(0,0,0)
     +     - 9.d0/4.d0*HZ3(0,1,0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-1)*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     + 3.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-1)*zeta2 * (
     +     + 13.d0/6.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     + 5.d0/2.d0*GYZ1(3)
     +     - 2*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-1)*zeta3 * (
     +     - 5.d0/4.d0
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-1) * (
     +     + 31.d0/72.d0
     +     + 5.d0/12.d0*GYZ1(1)
     +     - 5.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 13.d0/16.d0*GYZ1(3)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-1) * (
     +     + 11.d0/8.d0*GYZ2(2,3)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,2,3)
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     - 59.d0/144.d0*HZ1(0)
     +     - 7.d0/24.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     - 11.d0/8.d0*HZ2(1,0)
     +     - HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     )
      B_a2_1 = B_a2_1 + (1.d0+s)**(-1) * (
     +     + 5.d0/4.d0*HZ3(0,-1,0)
     +     - 9.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      B_a2_1 = B_a2_1 + (r+s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_1 = B_a2_1 + (r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     )
      B_a2_1 = B_a2_1 + (r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     )
      B_a2_1 = B_a2_1 + (r+s)**(-2) * (
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_1 = B_a2_1 + (r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_a2_1 = B_a2_1 + (r+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + (r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     )
      B_a2_1 = B_a2_1 + (r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      B_a2_1 = B_a2_1 + (r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - HZ3(1,0,0)
     +     )
      B_a2_1 = B_a2_1 + zeta2 * (
     +     - 671.d0/144.d0
     +     - 25.d0/12.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     + 11.d0/6.d0*GYZ1(2)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + zeta2 * (
     +     + 3*GYZ1(2)*HZ1(1)
     +     + 1.d0/16.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 2*GYZ1(3)*HZ1(1)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + GYZ2(1,1)
     +     )
      B_a2_1 = B_a2_1 + zeta2 * (
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     + 5.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 3*GYZ2(2,2)
     +     + GYZ2(2,3)
     +     + GYZ2(3,1)
     +     + 2*GYZ2(3,2)
     +     )
      B_a2_1 = B_a2_1 + zeta2 * (
     +     - 31.d0/24.d0*HZ1(-1)
     +     + 11.d0/48.d0*HZ1(0)
     +     - 11.d0/6.d0*HZ1(1)
     +     + 2*HZ2(-1,-1)
     +     - HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - HZ2(0,0)
     +     )
      B_a2_1 = B_a2_1 + zeta2 * (
     +     - 5.d0/2.d0*HZ2(0,1)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     - 3*HZ2(1,1)
     +     )
      B_a2_1 = B_a2_1 + zeta3 * (
     +     - 65.d0/144.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 2*GYZ1(2)
     +     + GYZ1(3)
     +     + 3.d0/4.d0*HZ1(-1)
     +     + HZ1(0)
     +     + 2*HZ1(1)
     +     )
      B_a2_1 = B_a2_1 + zeta4 * (
     +     - 59.d0/32.d0
     +     )
      B_a2_1 = B_a2_1 + 14135.d0/2592.d0
     +     - 31.d0/12.d0*GYZ1(1)
     +     + 53.d0/72.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     - 17.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     - 11.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +
      B_a2_1 = B_a2_1 - 3*GYZ1(1)*HZ3(0,0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +     - 5.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     - 187.d0/72.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 11.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +
      B_a2_1 = B_a2_1 + 3.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     + 2*GYZ1(2)*HZ3(1,0,0)
     +     + 3*GYZ1(2)*HZ3(1,1,0)
     +     + 317.d0/432.d0*GYZ1(3)
     +     - 65.d0/144.d0*GYZ1(3)*HZ1(0)
     +     + 9.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 59.d0/24.d0*GYZ1(3)*HZ2(0,0)
     +     - 11.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +
      B_a2_1 = B_a2_1 - GYZ1(3)*HZ3(-1,0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     - GYZ1(3)*HZ3(1,0,0)
     +     - 2*GYZ1(3)*HZ3(1,1,0)
     +     - 53.d0/72.d0*GYZ2(0,1)
     +     + 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +
      B_a2_1 = B_a2_1 - GYZ2(0,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 7.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +     + 11.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +
      B_a2_1 = B_a2_1 + 5.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     + 71.d0/72.d0*GYZ2(1,3)
     +     - GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(1,3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ2(1,0)
     +     + 5.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +
      B_a2_1 = B_a2_1 + 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(1,0)
     +     - 11.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 2*GYZ2(2,2)*HZ2(0,0)
     +     - 3*GYZ2(2,2)*HZ2(1,0)
     +     - 187.d0/72.d0*GYZ2(2,3)
     +     + 25.d0/12.d0*GYZ2(2,3)*HZ1(0)
     +     + GYZ2(2,3)*HZ2(0,0)
     +
      B_a2_1 = B_a2_1 + GYZ2(2,3)*HZ2(1,0)
     +     + 71.d0/72.d0*GYZ2(3,1)
     +     - 17.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 11.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + GYZ2(3,2)*HZ2(0,0)
     +     + 2*GYZ2(3,2)*HZ2(1,0)
     +
      B_a2_1 = B_a2_1 - 11.d0/8.d0*GYZ2(3,3)
     +     - 11.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     - GYZ2(3,3)*HZ2(-1,0)
     +     + 31.d0/24.d0*GYZ3(0,0,1)
     +     + 7.d0/4.d0*GYZ3(0,1,1)
     +     + GYZ3(0,1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +
      B_a2_1 = B_a2_1 - 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     - 7.d0/4.d0*GYZ3(1,1,3)
     +     - GYZ3(1,2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +
      B_a2_1 = B_a2_1 + 11.d0/8.d0*GYZ3(1,2,3)
     +     + 3.d0/2.d0*GYZ3(1,2,3)*HZ1(0)
     +     - 7.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,2)*HZ1(0)
     +     - 11.d0/12.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 5.d0/2.d0*GYZ3(2,1,3)
     +
      B_a2_1 = B_a2_1 + 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     + 3*GYZ3(2,2,2)*HZ1(0)
     +     - 11.d0/6.d0*GYZ3(2,2,3)
     +     - 3.d0/2.d0*GYZ3(2,2,3)*HZ1(0)
     +     + 5.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     - GYZ3(2,3,2)*HZ1(0)
     +
      B_a2_1 = B_a2_1 + 11.d0/6.d0*GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 7.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 11.d0/12.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +
      B_a2_1 = B_a2_1 + 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     - 2*GYZ3(3,2,2)*HZ1(0)
     +     + 11.d0/6.d0*GYZ3(3,2,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)*HZ1(0)
     +     - 11.d0/12.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + GYZ4(0,0,0,1)
     +     - GYZ4(0,0,1,1)
     +
      B_a2_1 = B_a2_1 - GYZ4(0,1,0,1)
     +     + 1.d0/2.d0*GYZ4(0,1,1,3)
     +     + 1.d0/4.d0*GYZ4(0,1,2,3)
     +     + 1.d0/2.d0*GYZ4(0,1,3,1)
     +     + 1.d0/2.d0*GYZ4(0,3,1,1)
     +     + 1.d0/4.d0*GYZ4(0,3,2,3)
     +     - GYZ4(1,0,0,1)
     +     + 1.d0/4.d0*GYZ4(1,0,1,3)
     +
      B_a2_1 = B_a2_1 + 1.d0/4.d0*GYZ4(1,0,3,1)
     +     + 1.d0/2.d0*GYZ4(1,1,0,1)
     +     - 1.d0/2.d0*GYZ4(1,1,2,3)
     +     - GYZ4(1,2,1,3)
     +     - 1.d0/2.d0*GYZ4(1,2,2,3)
     +     - GYZ4(1,2,3,1)
     +     + 1.d0/2.d0*GYZ4(1,2,3,3)
     +     + 3.d0/4.d0*GYZ4(1,3,0,1)
     +
      B_a2_1 = B_a2_1 + 1.d0/4.d0*GYZ4(1,3,2,3)
     +     - 1.d0/2.d0*GYZ4(2,1,2,3)
     +     + 1.d0/2.d0*GYZ4(2,1,3,3)
     +     - 1.d0/2.d0*GYZ4(2,2,1,3)
     +     + 3*GYZ4(2,2,2,3)
     +     - 1.d0/2.d0*GYZ4(2,2,3,1)
     +     - GYZ4(2,2,3,3)
     +     + 1.d0/2.d0*GYZ4(2,3,1,3)
     +
      B_a2_1 = B_a2_1 - GYZ4(2,3,2,3)
     +     + 1.d0/2.d0*GYZ4(2,3,3,1)
     +     + 1.d0/2.d0*GYZ4(3,0,1,1)
     +     - 3.d0/4.d0*GYZ4(3,0,1,3)
     +     - 3.d0/4.d0*GYZ4(3,0,3,1)
     +     + 1.d0/2.d0*GYZ4(3,1,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,2,3)
     +     + 1.d0/2.d0*GYZ4(3,2,1,3)
     +
      B_a2_1 = B_a2_1 - 2*GYZ4(3,2,2,3)
     +     + 1.d0/2.d0*GYZ4(3,2,3,1)
     +     - GYZ4(3,3,0,1)
     +     - 799.d0/432.d0*HZ1(0)
     +     + 1.d0/72.d0*HZ2(-1,0)
     +     + 133.d0/72.d0*HZ2(0,0)
     +     + 187.d0/72.d0*HZ2(1,0)
     +     + 13.d0/24.d0*HZ3(-1,-1,0)
     +
      B_a2_1 = B_a2_1 + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 7.d0/6.d0*HZ3(0,-1,0)
     +     - 37.d0/8.d0*HZ3(0,0,0)
     +     - 77.d0/24.d0*HZ3(0,1,0)
     +     - 7.d0/3.d0*HZ3(1,0,0)
     +     - 11.d0/6.d0*HZ3(1,1,0)
     +     + HZ4(-1,-1,-1,0)
     +     - HZ4(-1,-1,0,0)
     +
      B_a2_1 = B_a2_1 - HZ4(-1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     + 3.d0/4.d0*HZ4(0,0,-1,0)
     +     - 1.d0/4.d0*HZ4(0,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +
      B_a2_1 = B_a2_1 - 5.d0/2.d0*HZ4(0,1,1,0)
     +     - 3.d0/2.d0*HZ4(1,0,0,0)
     +     - 3.d0/2.d0*HZ4(1,0,1,0)
     +     - 2*HZ4(1,1,0,0)
     +     - 3*HZ4(1,1,1,0)
     +

      B_b2_1 = 0d0
     +
      B_b2_1 = B_b2_1 + r**(-2)*s**2*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     )
      B_b2_1 = B_b2_1 + r**(-2)*s**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + r**(-2)*s**2 * (
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,2,3)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     )
      B_b2_1 = B_b2_1 + r**(-1)*s*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     )
      B_b2_1 = B_b2_1 + r**(-1)*s * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + r**(-1)*s * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,2,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + r**(-1)*s**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_b2_1 = B_b2_1 + r**(-1)*s**2 * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + r**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     )
      B_b2_1 = B_b2_1 + r*s**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + r*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + r*(1.d0+s)**(-2)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      B_b2_1 = B_b2_1 + r*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      B_b2_1 = B_b2_1 + r*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     + HZ3(0,1,0)
     +     )
      B_b2_1 = B_b2_1 + r*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + s**(-1)*zeta2 * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(2)
     +     + 3.d0/8.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ1(1)
     +     )
      B_b2_1 = B_b2_1 + s**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     )
      B_b2_1 = B_b2_1 + s**(-1) * (
     +     + 3.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,3)
     +     - 3.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*GYZ3(1,0,1)
     +     )
      B_b2_1 = B_b2_1 + s**(-1) * (
     +     + 3.d0/8.d0*GYZ3(2,1,3)
     +     - 3.d0/8.d0*GYZ3(2,2,3)
     +     + 3.d0/8.d0*GYZ3(2,3,1)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     - 3.d0/8.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     )
      B_b2_1 = B_b2_1 + s**(-1) * (
     +     - 3.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r-s)**(-2)*zeta2 * (
     +     - 4.d0/3.d0
     +     + 7.d0/4.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(2)
     +     + 3.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ1(1)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r-s)**(-2)*zeta3 * (
     +     + 4
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r-s)**(-2) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 11.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r-s)**(-2) * (
     +     - 115.d0/36.d0*GYZ1(3)
     +     + 43.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 9.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r-s)**(-2) * (
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(2,3)
     +     - 3.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r-s)**(-2) * (
     +     - 5.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 17.d0/12.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r-s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 3.d0/2.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     + 3.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 3.d0/4.d0*GYZ3(3,2,3)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r-s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     - 115.d0/36.d0*HZ1(0)
     +     + 9.d0/4.d0*HZ2(-1,0)
     +     + 13.d0/6.d0*HZ2(0,0)
     +     + 11.d0/12.d0*HZ2(1,0)
     +     + 3*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r-s)**(-2) * (
     +     + HZ3(0,1,0)
     +     + HZ3(1,0,0)
     +     + 3.d0/2.d0*HZ3(1,1,0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r-s)**(-1) * (
     +     - 85.d0/36.d0
     +     - 9.d0/8.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/8.d0*GYZ1(3)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r-s)**(-1) * (
     +     + 9.d0/4.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 179.d0/72.d0
     +     + 5.d0/24.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + GYZ1(2)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - GYZ1(3)*HZ1(1)
     +     - 1.d0/4.d0*GYZ2(1,2)
     +     + GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     - 3.d0/2.d0*GYZ2(2,2)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + GYZ2(3,2)
     +     + GYZ2(3,3)
     +     - 23.d0/12.d0*HZ1(-1)
     +     - 11.d0/24.d0*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/6.d0*HZ1(1)
     +     + 2*HZ2(-1,-1)
     +     - 5.d0/4.d0*HZ2(-1,0)
     +     - HZ2(0,-1)
     +     - HZ2(0,0)
     +     - 7.d0/4.d0*HZ2(0,1)
     +     - HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     - 3.d0/2.d0*HZ2(1,1)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-2)*zeta3 * (
     +     + 1.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 3.d0/4.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ1(1)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-2)*zeta4 * (
     +     - 29.d0/8.d0
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-2) * (
     +     - 5.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 5.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ3(-1,0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ3(0,0,0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ3(1,0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(1,1,0)
     +     - 179.d0/72.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/12.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-2) * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     + GYZ1(2)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 179.d0/72.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,0)
     +     - 17.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-2) * (
     +     - 17.d0/12.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ3(0,0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     - GYZ1(3)*HZ3(1,1,0)
     +     - 5.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ2(0,0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ2(1,0)
     +     + 5.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ2(0,0)
     +     + 25.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 179.d0/72.d0*GYZ2(2,3)
     +     + 7.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     + GYZ2(2,3)*HZ2(0,0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(1,0)
     +     - 25.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 17.d0/12.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-2) * (
     +     + GYZ2(3,2)*HZ2(1,0)
     +     - 7.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(1,2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,2,2)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-2) * (
     +     - 5.d0/24.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(1,2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 25.d0/24.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-2) * (
     +     + 3.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     - 1.d0/2.d0*GYZ3(2,2,3)*HZ1(0)
     +     + 25.d0/24.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +     - GYZ3(3,2,2)*HZ1(0)
     +     + 17.d0/12.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(1,2,1,3)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ4(1,2,2,3)
     +     - 1.d0/2.d0*GYZ4(1,2,3,1)
     +     + 1.d0/4.d0*GYZ4(1,2,3,3)
     +     + 1.d0/4.d0*GYZ4(2,1,0,1)
     +     - 1.d0/2.d0*GYZ4(2,2,1,3)
     +     + 3.d0/2.d0*GYZ4(2,2,2,3)
     +     - 1.d0/2.d0*GYZ4(2,2,3,1)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ4(2,2,3,3)
     +     + 1.d0/4.d0*GYZ4(2,3,0,1)
     +     - 1.d0/2.d0*GYZ4(2,3,2,3)
     +     - 1.d0/2.d0*GYZ4(3,0,0,1)
     +     + 1.d0/4.d0*GYZ4(3,1,0,1)
     +     + 1.d0/4.d0*GYZ4(3,1,2,3)
     +     + 1.d0/4.d0*GYZ4(3,2,1,3)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-2) * (
     +     - GYZ4(3,2,2,3)
     +     + 1.d0/4.d0*GYZ4(3,2,3,1)
     +     - 1.d0/4.d0*GYZ4(3,3,0,1)
     +     - 179.d0/72.d0*HZ2(-1,0)
     +     + 179.d0/36.d0*HZ2(0,0)
     +     + 179.d0/72.d0*HZ2(1,0)
     +     + 5.d0/12.d0*HZ3(-1,-1,0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-2) * (
     +     + 43.d0/24.d0*HZ3(0,-1,0)
     +     - 5*HZ3(0,0,0)
     +     - 19.d0/8.d0*HZ3(0,1,0)
     +     - 7.d0/12.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     + 1.d0/4.d0*HZ4(-1,-1,-1,0)
     +     - 3.d0/4.d0*HZ4(-1,-1,0,0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     + 5.d0/4.d0*HZ4(0,0,-1,0)
     +     - 3.d0/2.d0*HZ4(0,0,0,0)
     +     - 3.d0/4.d0*HZ4(0,0,1,0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*HZ4(0,1,0,0)
     +     - 7.d0/4.d0*HZ4(0,1,1,0)
     +     + 1.d0/2.d0*HZ4(1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(1,0,0,0)
     +     - HZ4(1,0,1,0)
     +     - 1.d0/2.d0*HZ4(1,1,0,0)
     +     - 3.d0/2.d0*HZ4(1,1,1,0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 181.d0/72.d0
     +     + 13.d0/12.d0*GYZ1(1)
     +     + 2*GYZ1(1)*HZ1(-1)
     +     - 5.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     - 17.d0/6.d0*GYZ1(2)
     +     - 2*GYZ1(2)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 3*GYZ1(2)*HZ1(1)
     +     - 2*GYZ1(3)
     +     + 3*GYZ1(3)*HZ1(-1)
     +     + 2*GYZ1(3)*HZ1(1)
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     - 2*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 3*GYZ2(2,2)
     +     - 3.d0/2.d0*GYZ2(2,3)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     - 2*GYZ2(3,2)
     +     - 2*GYZ2(3,3)
     +     + 49.d0/12.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 17.d0/6.d0*HZ1(1)
     +     - 4*HZ2(-1,-1)
     +     + 5.d0/2.d0*HZ2(-1,0)
     +     + 2*HZ2(0,-1)
     +     + 2*HZ2(0,0)
     +     + 7.d0/2.d0*HZ2(0,1)
     +     + 2*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 3*HZ2(1,1)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-1)*zeta3 * (
     +     - 13.d0/4.d0
     +     + GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(2)
     +     + GYZ1(3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     - HZ1(0)
     +     - 3.d0/2.d0*HZ1(1)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-1)*zeta4 * (
     +     + 29.d0/4.d0
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-1) * (
     +     + 5.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     - 7.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(0,-1,0)
     +     + 3*GYZ1(1)*HZ3(0,0,0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,1,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     + 283.d0/72.d0*GYZ1(2)*HZ1(0)
     +     - 47.d0/12.d0*GYZ1(2)*HZ2(0,0)
     +     - 17.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + GYZ1(2)*HZ3(0,-1,0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-1) * (
     +     - 3*GYZ1(2)*HZ3(0,0,0)
     +     - 2*GYZ1(2)*HZ3(0,1,0)
     +     - GYZ1(2)*HZ3(1,0,0)
     +     - 3*GYZ1(2)*HZ3(1,1,0)
     +     - 47.d0/18.d0*GYZ1(3)
     +     - 49.d0/18.d0*GYZ1(3)*HZ1(0)
     +     - 9.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-1) * (
     +     + 17.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 7.d0/3.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     + GYZ1(3)*HZ3(1,0,0)
     +     + 2*GYZ1(3)*HZ3(1,1,0)
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     + 7.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(1,3)*HZ2(0,0)
     +     - 25.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + GYZ2(2,1)*HZ2(0,0)
     +     + 17.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + GYZ2(2,2)*HZ2(0,0)
     +     + 3*GYZ2(2,2)*HZ2(1,0)
     +     + 283.d0/72.d0*GYZ2(2,3)
     +     - 3*GYZ2(2,3)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - 2*GYZ2(2,3)*HZ2(0,0)
     +     - GYZ2(2,3)*HZ2(1,0)
     +     + 7.d0/24.d0*GYZ2(3,1)
     +     + 25.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 7.d0/3.d0*GYZ2(3,2)*HZ1(0)
     +     - GYZ2(3,2)*HZ2(0,0)
     +     - 2*GYZ2(3,2)*HZ2(1,0)
     +     + 17.d0/12.d0*GYZ2(3,3)
     +     + 25.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     + GYZ2(3,3)*HZ2(-1,0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + GYZ3(1,2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(1,2,3)
     +     - GYZ3(1,2,3)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-1) * (
     +     - GYZ3(1,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     - 25.d0/12.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     + GYZ3(2,2,1)*HZ1(0)
     +     - 3*GYZ3(2,2,2)*HZ1(0)
     +     + 17.d0/6.d0*GYZ3(2,2,3)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-1) * (
     +     + GYZ3(2,2,3)*HZ1(0)
     +     - 25.d0/12.d0*GYZ3(2,3,1)
     +     + GYZ3(2,3,2)*HZ1(0)
     +     - 25.d0/12.d0*GYZ3(2,3,3)
     +     - GYZ3(2,3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-1) * (
     +     + 2*GYZ3(3,2,2)*HZ1(0)
     +     - 7.d0/3.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + GYZ4(1,2,1,3)
     +     - 1.d0/2.d0*GYZ4(1,2,2,3)
     +     + GYZ4(1,2,3,1)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ4(1,2,3,3)
     +     - 1.d0/2.d0*GYZ4(2,1,0,1)
     +     + GYZ4(2,2,1,3)
     +     - 3*GYZ4(2,2,2,3)
     +     + GYZ4(2,2,3,1)
     +     + GYZ4(2,2,3,3)
     +     - 1.d0/2.d0*GYZ4(2,3,0,1)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-1) * (
     +     + GYZ4(2,3,2,3)
     +     + GYZ4(3,0,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,2,3)
     +     - 1.d0/2.d0*GYZ4(3,2,1,3)
     +     + 2*GYZ4(3,2,2,3)
     +     - 1.d0/2.d0*GYZ4(3,2,3,1)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ4(3,3,0,1)
     +     + 247.d0/72.d0*HZ2(-1,0)
     +     - 265.d0/36.d0*HZ2(0,0)
     +     - 283.d0/72.d0*HZ2(1,0)
     +     - 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 5.d0/4.d0*HZ3(-1,0,0)
     +     - 31.d0/12.d0*HZ3(0,-1,0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-1) * (
     +     + 43.d0/4.d0*HZ3(0,0,0)
     +     + 11.d0/2.d0*HZ3(0,1,0)
     +     + 47.d0/12.d0*HZ3(1,0,0)
     +     + 17.d0/6.d0*HZ3(1,1,0)
     +     - 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,-1,0,0)
     +     + HZ4(-1,0,-1,0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-1) * (
     +     - 3*HZ4(-1,0,0,0)
     +     + HZ4(-1,0,1,0)
     +     + HZ4(0,-1,-1,0)
     +     - 5.d0/2.d0*HZ4(0,0,-1,0)
     +     + 3*HZ4(0,0,0,0)
     +     + 3.d0/2.d0*HZ4(0,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,1,0,0)
     +     )
      B_b2_1 = B_b2_1 + s*(1.d0-r)**(-1) * (
     +     + 7.d0/2.d0*HZ4(0,1,1,0)
     +     - HZ4(1,0,-1,0)
     +     + 3*HZ4(1,0,0,0)
     +     + 2*HZ4(1,0,1,0)
     +     + HZ4(1,1,0,0)
     +     + 3*HZ4(1,1,1,0)
     +     )
      B_b2_1 = B_b2_1 + s*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_1 = B_b2_1 + s*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     )
      B_b2_1 = B_b2_1 + s*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     )
      B_b2_1 = B_b2_1 + s*(r+s)**(-2) * (
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_b2_1 = B_b2_1 + s*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_b2_1 = B_b2_1 + s*(r+s)**(-1) * (
     +     - 5.d0/8.d0*GYZ1(1)
     +     - 9.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 3.d0/8.d0*HZ1(0)
     +     + 9.d0/8.d0*HZ2(-1,0)
     +     )
      B_b2_1 = B_b2_1 + s*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r-s)**(-3)*zeta2 * (
     +     - 3.d0/2.d0
     +     + 3*GYZ1(1)
     +     - 3*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r-s)**(-3)*zeta3 * (
     +     + 9
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r-s)**(-3) * (
     +     - 3*GYZ1(1)*HZ2(-1,0)
     +     + 3*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 3*GYZ2(3,1)*HZ1(0)
     +     + 3*GYZ3(1,0,1)
     +     + 3*GYZ3(3,0,1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r-s)**(-3) * (
     +     + 6*HZ3(0,-1,0)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r-s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 3*GYZ1(1)*HZ1(0)
     +     + 3*GYZ2(0,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 3*HZ2(-1,0)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 47.d0/18.d0
     +     + 5.d0/24.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(1)
     +     + 5.d0/12.d0*GYZ1(2)
     +     + GYZ1(2)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - GYZ1(3)*HZ1(1)
     +     - 1.d0/4.d0*GYZ2(1,2)
     +     + GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     - 3.d0/2.d0*GYZ2(2,2)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + GYZ2(3,2)
     +     + GYZ2(3,3)
     +     - 5.d0/3.d0*HZ1(-1)
     +     - 11.d0/24.d0*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     - 5.d0/12.d0*HZ1(1)
     +     + 2*HZ2(-1,-1)
     +     - 5.d0/4.d0*HZ2(-1,0)
     +     - HZ2(0,-1)
     +     - HZ2(0,0)
     +     - 7.d0/4.d0*HZ2(0,1)
     +     - HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     - 3.d0/2.d0*HZ2(1,1)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r)**(-2)*zeta3 * (
     +     + 1.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 3.d0/4.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ1(1)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r)**(-2)*zeta4 * (
     +     - 29.d0/8.d0
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 5.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 5.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ3(-1,0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ3(0,0,0)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ3(1,0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(1,1,0)
     +     - 47.d0/18.d0*GYZ1(2)*HZ1(0)
     +     + 13.d0/12.d0*GYZ1(2)*HZ2(0,0)
     +     + 5.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     + GYZ1(2)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 47.d0/18.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,0)
     +     - 17.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 7.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ3(0,0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     - GYZ1(3)*HZ3(1,1,0)
     +     - 5.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ2(0,0)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ2(1,0)
     +     + 5.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ2(0,0)
     +     + 19.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 5.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ2(2,3)
     +     + 9.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     + GYZ2(2,3)*HZ2(0,0)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(1,0)
     +     - 19.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 7.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     + GYZ2(3,2)*HZ2(1,0)
     +     - 7.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ3(1,2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,2,2)*HZ1(0)
     +     - 5.d0/24.d0*GYZ3(1,2,3)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(1,2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 19.d0/24.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 5.d0/12.d0*GYZ3(2,2,3)
     +     - 1.d0/2.d0*GYZ3(2,2,3)*HZ1(0)
     +     + 19.d0/24.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +     - GYZ3(3,2,2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(1,2,1,3)
     +     + 1.d0/4.d0*GYZ4(1,2,2,3)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ4(1,2,3,1)
     +     + 1.d0/4.d0*GYZ4(1,2,3,3)
     +     + 1.d0/4.d0*GYZ4(2,1,0,1)
     +     - 1.d0/2.d0*GYZ4(2,2,1,3)
     +     + 3.d0/2.d0*GYZ4(2,2,2,3)
     +     - 1.d0/2.d0*GYZ4(2,2,3,1)
     +     - 1.d0/2.d0*GYZ4(2,2,3,3)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ4(2,3,0,1)
     +     - 1.d0/2.d0*GYZ4(2,3,2,3)
     +     - 1.d0/2.d0*GYZ4(3,0,0,1)
     +     + 1.d0/4.d0*GYZ4(3,1,0,1)
     +     + 1.d0/4.d0*GYZ4(3,1,2,3)
     +     + 1.d0/4.d0*GYZ4(3,2,1,3)
     +     - GYZ4(3,2,2,3)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ4(3,2,3,1)
     +     - 1.d0/4.d0*GYZ4(3,3,0,1)
     +     - 47.d0/18.d0*HZ2(-1,0)
     +     + 47.d0/9.d0*HZ2(0,0)
     +     + 47.d0/18.d0*HZ2(1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 37.d0/24.d0*HZ3(0,-1,0)
     +     - 5*HZ3(0,0,0)
     +     - 17.d0/8.d0*HZ3(0,1,0)
     +     - 13.d0/12.d0*HZ3(1,0,0)
     +     - 5.d0/12.d0*HZ3(1,1,0)
     +     + 1.d0/4.d0*HZ4(-1,-1,-1,0)
     +     - 3.d0/4.d0*HZ4(-1,-1,0,0)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     + 5.d0/4.d0*HZ4(0,0,-1,0)
     +     - 3.d0/2.d0*HZ4(0,0,0,0)
     +     - 3.d0/4.d0*HZ4(0,0,1,0)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*HZ4(0,1,0,0)
     +     - 7.d0/4.d0*HZ4(0,1,1,0)
     +     + 1.d0/2.d0*HZ4(1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(1,0,0,0)
     +     - HZ4(1,0,1,0)
     +     - 1.d0/2.d0*HZ4(1,1,0,0)
     +     - 3.d0/2.d0*HZ4(1,1,1,0)
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_b2_1 = B_b2_1 + s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + s**2*(r+s)**(-2) * (
     +     + 5.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ2(0,1)
     +     - 5.d0/8.d0*HZ2(-1,0)
     +     )
      B_b2_1 = B_b2_1 + s**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     )
      B_b2_1 = B_b2_1 + s**3*(1.d0-r-s)**(-4)*zeta2 * (
     +     + 3.d0/2.d0*GYZ1(1)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + s**3*(1.d0-r-s)**(-4)*zeta3 * (
     +     + 9.d0/2.d0
     +     )
      B_b2_1 = B_b2_1 + s**3*(1.d0-r-s)**(-4) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(1,0,1)
     +     + 3.d0/2.d0*GYZ3(3,0,1)
     +     + 3*HZ3(0,-1,0)
     +     )
      B_b2_1 = B_b2_1 + s**3*(1.d0-r-s)**(-3) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     )
      B_b2_1 = B_b2_1 + s**3*(1.d0-r-s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     )
      B_b2_1 = B_b2_1 + s**3*(1.d0-r-s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      B_b2_1 = B_b2_1 + s**3*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_b2_1 = B_b2_1 + s**3*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r-s)**(-1)*zeta2 * (
     +     + 5.d0/12.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(2)
     +     + 3.d0/2.d0*GYZ1(3)
     +     + 7.d0/4.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ1(1)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r-s)**(-1)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 11.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r-s)**(-1) * (
     +     - 115.d0/36.d0*GYZ1(3)
     +     + 49.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - GYZ2(2,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r-s)**(-1) * (
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 17.d0/12.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - GYZ3(2,1,3)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r-s)**(-1) * (
     +     + 3.d0/2.d0*GYZ3(2,2,3)
     +     - GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     + 3.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 3.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r-s)**(-1) * (
     +     - 115.d0/36.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 8.d0/3.d0*HZ2(0,0)
     +     + 11.d0/12.d0*HZ2(1,0)
     +     - 3.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 7.d0/4.d0*HZ3(0,1,0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 3.d0/2.d0*HZ3(1,1,0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,3)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,3)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1)*zeta2 * (
     +     - 137.d0/36.d0
     +     + 1.d0/3.d0*GYZ1(1)
     +     + 2*GYZ1(1)*HZ1(-1)
     +     - 5.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     - 31.d0/12.d0*GYZ1(2)
     +     - 2*GYZ1(2)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1)*zeta2 * (
     +     - 3*GYZ1(2)*HZ1(1)
     +     - 15.d0/4.d0*GYZ1(3)
     +     + 3*GYZ1(3)*HZ1(-1)
     +     + 2*GYZ1(3)*HZ1(1)
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     - 2*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1)*zeta2 * (
     +     + 3*GYZ2(2,2)
     +     - 3.d0/2.d0*GYZ2(2,3)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     - 2*GYZ2(3,2)
     +     - 2*GYZ2(3,3)
     +     + 73.d0/12.d0*HZ1(-1)
     +     - 13.d0/12.d0*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1)*zeta2 * (
     +     + 31.d0/12.d0*HZ1(1)
     +     - 4*HZ2(-1,-1)
     +     + 5.d0/2.d0*HZ2(-1,0)
     +     + 2*HZ2(0,-1)
     +     + 2*HZ2(0,0)
     +     + 7.d0/2.d0*HZ2(0,1)
     +     + 2*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1)*zeta2 * (
     +     + 3*HZ2(1,1)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1)*zeta3 * (
     +     - 5.d0/2.d0
     +     + GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(2)
     +     + GYZ1(3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     - HZ1(0)
     +     - 3.d0/2.d0*HZ1(1)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1)*zeta4 * (
     +     + 29.d0/4.d0
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1) * (
     +     + 7.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(0,-1,0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1) * (
     +     + 3*GYZ1(1)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,1,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     + 137.d0/36.d0*GYZ1(2)*HZ1(0)
     +     - 41.d0/12.d0*GYZ1(2)*HZ2(0,0)
     +     - 31.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1) * (
     +     + GYZ1(2)*HZ3(0,-1,0)
     +     - 3*GYZ1(2)*HZ3(0,0,0)
     +     - 2*GYZ1(2)*HZ3(0,1,0)
     +     - GYZ1(2)*HZ3(1,0,0)
     +     - 3*GYZ1(2)*HZ3(1,1,0)
     +     - 47.d0/18.d0*GYZ1(3)
     +     - 133.d0/72.d0*GYZ1(3)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1) * (
     +     - 7.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 37.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     + 25.d0/12.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     + GYZ1(3)*HZ3(1,0,0)
     +     + 2*GYZ1(3)*HZ3(1,1,0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/12.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     + 5.d0/12.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*GYZ2(1,3)*HZ2(0,0)
     +     - 7.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + GYZ2(2,1)*HZ2(0,0)
     +     + 31.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + GYZ2(2,2)*HZ2(0,0)
     +     + 3*GYZ2(2,2)*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1) * (
     +     + 137.d0/36.d0*GYZ2(2,3)
     +     - 11.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - 2*GYZ2(2,3)*HZ2(0,0)
     +     - GYZ2(2,3)*HZ2(1,0)
     +     + 5.d0/12.d0*GYZ2(3,1)
     +     + 19.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 25.d0/12.d0*GYZ2(3,2)*HZ1(0)
     +     - GYZ2(3,2)*HZ2(0,0)
     +     - 2*GYZ2(3,2)*HZ2(1,0)
     +     + 17.d0/12.d0*GYZ2(3,3)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1) * (
     +     + 25.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     + GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1) * (
     +     + GYZ3(1,2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ3(1,2,3)
     +     - GYZ3(1,2,3)*HZ1(0)
     +     - GYZ3(1,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     - 7.d0/3.d0*GYZ3(2,1,3)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     + GYZ3(2,2,1)*HZ1(0)
     +     - 3*GYZ3(2,2,2)*HZ1(0)
     +     + 31.d0/12.d0*GYZ3(2,2,3)
     +     + GYZ3(2,2,3)*HZ1(0)
     +     - 7.d0/3.d0*GYZ3(2,3,1)
     +     + GYZ3(2,3,2)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1) * (
     +     - 25.d0/12.d0*GYZ3(2,3,3)
     +     - GYZ3(2,3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 2*GYZ3(3,2,2)*HZ1(0)
     +     - 25.d0/12.d0*GYZ3(3,2,3)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(3,2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + GYZ4(1,2,1,3)
     +     - 1.d0/2.d0*GYZ4(1,2,2,3)
     +     + GYZ4(1,2,3,1)
     +     - 1.d0/2.d0*GYZ4(1,2,3,3)
     +     - 1.d0/2.d0*GYZ4(2,1,0,1)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1) * (
     +     + GYZ4(2,2,1,3)
     +     - 3*GYZ4(2,2,2,3)
     +     + GYZ4(2,2,3,1)
     +     + GYZ4(2,2,3,3)
     +     - 1.d0/2.d0*GYZ4(2,3,0,1)
     +     + GYZ4(2,3,2,3)
     +     + GYZ4(3,0,0,1)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ4(3,1,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,2,3)
     +     - 1.d0/2.d0*GYZ4(3,2,1,3)
     +     + 2*GYZ4(3,2,2,3)
     +     - 1.d0/2.d0*GYZ4(3,2,3,1)
     +     + 1.d0/2.d0*GYZ4(3,3,0,1)
     +     - 47.d0/18.d0*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1) * (
     +     + 29.d0/9.d0*HZ2(-1,0)
     +     - 46.d0/9.d0*HZ2(0,0)
     +     - 137.d0/36.d0*HZ2(1,0)
     +     - 1.d0/12.d0*HZ3(-1,-1,0)
     +     - 2*HZ3(-1,0,0)
     +     - 10.d0/3.d0*HZ3(0,-1,0)
     +     + 49.d0/4.d0*HZ3(0,0,0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1) * (
     +     + 5*HZ3(0,1,0)
     +     + 41.d0/12.d0*HZ3(1,0,0)
     +     + 31.d0/12.d0*HZ3(1,1,0)
     +     - 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,-1,0,0)
     +     + HZ4(-1,0,-1,0)
     +     - 3*HZ4(-1,0,0,0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1) * (
     +     + HZ4(-1,0,1,0)
     +     + HZ4(0,-1,-1,0)
     +     - 5.d0/2.d0*HZ4(0,0,-1,0)
     +     + 3*HZ4(0,0,0,0)
     +     + 3.d0/2.d0*HZ4(0,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,1,0,0)
     +     + 7.d0/2.d0*HZ4(0,1,1,0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0-r)**(-1) * (
     +     - HZ4(1,0,-1,0)
     +     + 3*HZ4(1,0,0,0)
     +     + 2*HZ4(1,0,1,0)
     +     + HZ4(1,1,0,0)
     +     + 3*HZ4(1,1,1,0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0+s)**(-2)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_1 = B_b2_1 + (1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      B_b2_1 = B_b2_1 + (1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0+s)**(-2)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      B_b2_1 = B_b2_1 + (1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      B_b2_1 = B_b2_1 + (1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - HZ3(0,1,0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0+s)**(-1)*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_b2_1 = B_b2_1 + (1.d0+s)**(-1)*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     )
      B_b2_1 = B_b2_1 + (1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,3)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_b2_1 = B_b2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0+s)**(-1)*zeta2 * (
     +     - 47.d0/24.d0
     +     - GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + HZ1(-1)
     +     )
      B_b2_1 = B_b2_1 + (1.d0+s)**(-1)*zeta3 * (
     +     - 13.d0/8.d0
     +     )
      B_b2_1 = B_b2_1 + (1.d0+s)**(-1) * (
     +     - 2.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 5.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + GYZ1(2)*HZ1(0)
     +     + 9.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0+s)**(-1) * (
     +     + 5.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0+s)**(-1) * (
     +     - 5.d0/8.d0*GYZ3(1,0,1)
     +     + 5.d0/8.d0*GYZ3(1,2,3)
     +     + 5.d0/8.d0*GYZ3(3,0,1)
     +     - 5.d0/8.d0*GYZ3(3,2,3)
     +     - 37.d0/72.d0*HZ1(0)
     +     - 5.d0/12.d0*HZ2(-1,0)
     +     + 7.d0/4.d0*HZ2(0,0)
     +     )
      B_b2_1 = B_b2_1 + (1.d0+s)**(-1) * (
     +     - HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 5.d0/8.d0*HZ3(0,-1,0)
     +     + 9.d0/8.d0*HZ3(0,0,0)
     +     + 5.d0/4.d0*HZ3(0,1,0)
     +     )
      B_b2_1 = B_b2_1 + (r+s)**(-2)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_b2_1 = B_b2_1 + (r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     )
      B_b2_1 = B_b2_1 + (r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     )
      B_b2_1 = B_b2_1 + (r+s)**(-2) * (
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_b2_1 = B_b2_1 + (r+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_1 = B_b2_1 + (r+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     )
      B_b2_1 = B_b2_1 + (r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_b2_1 = B_b2_1 + (r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_b2_1 = B_b2_1 + zeta2 * (
     +     - 653.d0/144.d0
     +     - 25.d0/12.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     + 11.d0/6.d0*GYZ1(2)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + zeta2 * (
     +     + 3*GYZ1(2)*HZ1(1)
     +     + 1.d0/16.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 2*GYZ1(3)*HZ1(1)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + GYZ2(1,1)
     +     )
      B_b2_1 = B_b2_1 + zeta2 * (
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     + 5.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 3*GYZ2(2,2)
     +     + GYZ2(2,3)
     +     + GYZ2(3,1)
     +     + 2*GYZ2(3,2)
     +     )
      B_b2_1 = B_b2_1 + zeta2 * (
     +     - 31.d0/24.d0*HZ1(-1)
     +     + 11.d0/48.d0*HZ1(0)
     +     - 11.d0/6.d0*HZ1(1)
     +     + 2*HZ2(-1,-1)
     +     - HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - HZ2(0,0)
     +     )
      B_b2_1 = B_b2_1 + zeta2 * (
     +     - 5.d0/2.d0*HZ2(0,1)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     - 3*HZ2(1,1)
     +     )
      B_b2_1 = B_b2_1 + zeta3 * (
     +     - 65.d0/144.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 2*GYZ1(2)
     +     + GYZ1(3)
     +     + 3.d0/4.d0*HZ1(-1)
     +     + HZ1(0)
     +     + 2*HZ1(1)
     +     )
      B_b2_1 = B_b2_1 + zeta4 * (
     +     - 59.d0/32.d0
     +     )
      B_b2_1 = B_b2_1 + 13019.d0/2592.d0
     +     - 3*GYZ1(1)
     +     + 71.d0/72.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     - 17.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     - 11.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +
      B_b2_1 = B_b2_1 - 3*GYZ1(1)*HZ3(0,0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +     - 5.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     - 205.d0/72.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 11.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +
      B_b2_1 = B_b2_1 + 3.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     + 2*GYZ1(2)*HZ3(1,0,0)
     +     + 3*GYZ1(2)*HZ3(1,1,0)
     +     + 167.d0/108.d0*GYZ1(3)
     +     - 47.d0/144.d0*GYZ1(3)*HZ1(0)
     +     + 9.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 59.d0/24.d0*GYZ1(3)*HZ2(0,0)
     +     - 11.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +
      B_b2_1 = B_b2_1 - GYZ1(3)*HZ3(-1,0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     - GYZ1(3)*HZ3(1,0,0)
     +     - 2*GYZ1(3)*HZ3(1,1,0)
     +     - 71.d0/72.d0*GYZ2(0,1)
     +     + 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +
      B_b2_1 = B_b2_1 - GYZ2(0,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 7.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +     + 11.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +
      B_b2_1 = B_b2_1 + 5.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     + 10.d0/9.d0*GYZ2(1,3)
     +     - GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(1,3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ2(1,0)
     +     + 5.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +
      B_b2_1 = B_b2_1 + 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(1,0)
     +     - 11.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 2*GYZ2(2,2)*HZ2(0,0)
     +     - 3*GYZ2(2,2)*HZ2(1,0)
     +     - 205.d0/72.d0*GYZ2(2,3)
     +     + 25.d0/12.d0*GYZ2(2,3)*HZ1(0)
     +     + GYZ2(2,3)*HZ2(0,0)
     +
      B_b2_1 = B_b2_1 + GYZ2(2,3)*HZ2(1,0)
     +     + 10.d0/9.d0*GYZ2(3,1)
     +     - 17.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 11.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + GYZ2(3,2)*HZ2(0,0)
     +     + 2*GYZ2(3,2)*HZ2(1,0)
     +
      B_b2_1 = B_b2_1 - 11.d0/8.d0*GYZ2(3,3)
     +     - 11.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     - GYZ2(3,3)*HZ2(-1,0)
     +     + 31.d0/24.d0*GYZ3(0,0,1)
     +     + 7.d0/4.d0*GYZ3(0,1,1)
     +     + GYZ3(0,1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +
      B_b2_1 = B_b2_1 - 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     - 7.d0/4.d0*GYZ3(1,1,3)
     +     - GYZ3(1,2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +
      B_b2_1 = B_b2_1 + 11.d0/8.d0*GYZ3(1,2,3)
     +     + 3.d0/2.d0*GYZ3(1,2,3)*HZ1(0)
     +     - 7.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,2)*HZ1(0)
     +     - 11.d0/12.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 5.d0/2.d0*GYZ3(2,1,3)
     +
      B_b2_1 = B_b2_1 + 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     + 3*GYZ3(2,2,2)*HZ1(0)
     +     - 11.d0/6.d0*GYZ3(2,2,3)
     +     - 3.d0/2.d0*GYZ3(2,2,3)*HZ1(0)
     +     + 5.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     - GYZ3(2,3,2)*HZ1(0)
     +
      B_b2_1 = B_b2_1 + 11.d0/6.d0*GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 7.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 11.d0/12.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +
      B_b2_1 = B_b2_1 + 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     - 2*GYZ3(3,2,2)*HZ1(0)
     +     + 11.d0/6.d0*GYZ3(3,2,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)*HZ1(0)
     +     - 11.d0/12.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + GYZ4(0,0,0,1)
     +     - GYZ4(0,0,1,1)
     +
      B_b2_1 = B_b2_1 - GYZ4(0,1,0,1)
     +     + 1.d0/2.d0*GYZ4(0,1,1,3)
     +     + 1.d0/4.d0*GYZ4(0,1,2,3)
     +     + 1.d0/2.d0*GYZ4(0,1,3,1)
     +     + 1.d0/2.d0*GYZ4(0,3,1,1)
     +     + 1.d0/4.d0*GYZ4(0,3,2,3)
     +     - GYZ4(1,0,0,1)
     +     + 1.d0/4.d0*GYZ4(1,0,1,3)
     +
      B_b2_1 = B_b2_1 + 1.d0/4.d0*GYZ4(1,0,3,1)
     +     + 1.d0/2.d0*GYZ4(1,1,0,1)
     +     - 1.d0/2.d0*GYZ4(1,1,2,3)
     +     - GYZ4(1,2,1,3)
     +     - 1.d0/2.d0*GYZ4(1,2,2,3)
     +     - GYZ4(1,2,3,1)
     +     + 1.d0/2.d0*GYZ4(1,2,3,3)
     +     + 3.d0/4.d0*GYZ4(1,3,0,1)
     +
      B_b2_1 = B_b2_1 + 1.d0/4.d0*GYZ4(1,3,2,3)
     +     - 1.d0/2.d0*GYZ4(2,1,2,3)
     +     + 1.d0/2.d0*GYZ4(2,1,3,3)
     +     - 1.d0/2.d0*GYZ4(2,2,1,3)
     +     + 3*GYZ4(2,2,2,3)
     +     - 1.d0/2.d0*GYZ4(2,2,3,1)
     +     - GYZ4(2,2,3,3)
     +     + 1.d0/2.d0*GYZ4(2,3,1,3)
     +
      B_b2_1 = B_b2_1 - GYZ4(2,3,2,3)
     +     + 1.d0/2.d0*GYZ4(2,3,3,1)
     +     + 1.d0/2.d0*GYZ4(3,0,1,1)
     +     - 3.d0/4.d0*GYZ4(3,0,1,3)
     +     - 3.d0/4.d0*GYZ4(3,0,3,1)
     +     + 1.d0/2.d0*GYZ4(3,1,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,2,3)
     +     + 1.d0/2.d0*GYZ4(3,2,1,3)
     +
      B_b2_1 = B_b2_1 - 2*GYZ4(3,2,2,3)
     +     + 1.d0/2.d0*GYZ4(3,2,3,1)
     +     - GYZ4(3,3,0,1)
     +     - 161.d0/216.d0*HZ1(0)
     +     - 17.d0/72.d0*HZ2(-1,0)
     +     + 151.d0/72.d0*HZ2(0,0)
     +     + 205.d0/72.d0*HZ2(1,0)
     +     + 13.d0/24.d0*HZ3(-1,-1,0)
     +
      B_b2_1 = B_b2_1 + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 7.d0/6.d0*HZ3(0,-1,0)
     +     - 37.d0/8.d0*HZ3(0,0,0)
     +     - 77.d0/24.d0*HZ3(0,1,0)
     +     - 7.d0/3.d0*HZ3(1,0,0)
     +     - 11.d0/6.d0*HZ3(1,1,0)
     +     + HZ4(-1,-1,-1,0)
     +     - HZ4(-1,-1,0,0)
     +
      B_b2_1 = B_b2_1 - HZ4(-1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     + 3.d0/4.d0*HZ4(0,0,-1,0)
     +     - 1.d0/4.d0*HZ4(0,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +
      B_b2_1 = B_b2_1 - 5.d0/2.d0*HZ4(0,1,1,0)
     +     - 3.d0/2.d0*HZ4(1,0,0,0)
     +     - 3.d0/2.d0*HZ4(1,0,1,0)
     +     - 2*HZ4(1,1,0,0)
     +     - 3*HZ4(1,1,1,0)
     +

      B_c2_1 = 0d0
     +
      B_c2_1 = B_c2_1 + r*s**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_1 = B_c2_1 + r*(1.d0+s)**(-3)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + r*(1.d0+s)**(-3)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      B_c2_1 = B_c2_1 + r*(1.d0+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      B_c2_1 = B_c2_1 + r*(1.d0+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     + HZ3(0,1,0)
     +     )
      B_c2_1 = B_c2_1 + r*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + r*(1.d0+s)**(-2)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      B_c2_1 = B_c2_1 + r*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     )
      B_c2_1 = B_c2_1 + r*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     )
      B_c2_1 = B_c2_1 + r*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*HZ2(1,0)
     +     - HZ3(0,1,0)
     +     )
      B_c2_1 = B_c2_1 + r*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_1 = B_c2_1 + s**(-1)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_1 = B_c2_1 + s**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + s**(-1) * (
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,3)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      B_c2_1 = B_c2_1 + s**(-1) * (
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r-s)**(-2)*zeta2 * (
     +     + 1.d0/3.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(2)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ1(1)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r-s)**(-2)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r-s)**(-2) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 11.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r-s)**(-2) * (
     +     + 115.d0/36.d0*GYZ1(3)
     +     - 43.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r-s)**(-2) * (
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r-s)**(-2) * (
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 17.d0/12.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,2,3)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r-s)**(-2) * (
     +     - 3.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 3.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r-s)**(-2) * (
     +     + 115.d0/36.d0*HZ1(0)
     +     - 5.d0/4.d0*HZ2(-1,0)
     +     - 13.d0/6.d0*HZ2(0,0)
     +     - 11.d0/12.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - HZ3(0,1,0)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r-s)**(-2) * (
     +     - HZ3(1,0,0)
     +     - 3.d0/2.d0*HZ3(1,1,0)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r-s)**(-1) * (
     +     + 85.d0/36.d0
     +     + 5.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r-s)**(-1) * (
     +     - 7.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 47.d0/18.d0
     +     + 5.d0/24.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(1)
     +     + 5.d0/12.d0*GYZ1(2)
     +     + GYZ1(2)*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - GYZ1(3)*HZ1(1)
     +     - 1.d0/4.d0*GYZ2(1,2)
     +     + GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     - 3.d0/2.d0*GYZ2(2,2)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + GYZ2(3,2)
     +     + GYZ2(3,3)
     +     - 5.d0/3.d0*HZ1(-1)
     +     - 11.d0/24.d0*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     - 5.d0/12.d0*HZ1(1)
     +     + 2*HZ2(-1,-1)
     +     - 5.d0/4.d0*HZ2(-1,0)
     +     - HZ2(0,-1)
     +     - HZ2(0,0)
     +     - 7.d0/4.d0*HZ2(0,1)
     +     - HZ2(1,0)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     - 3.d0/2.d0*HZ2(1,1)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r)**(-2)*zeta3 * (
     +     + 1.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 3.d0/4.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ1(1)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r)**(-2)*zeta4 * (
     +     - 29.d0/8.d0
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r)**(-2) * (
     +     - 5.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 5.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ3(-1,0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ3(0,0,0)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ3(1,0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(1,1,0)
     +     - 47.d0/18.d0*GYZ1(2)*HZ1(0)
     +     + 13.d0/12.d0*GYZ1(2)*HZ2(0,0)
     +     + 5.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r)**(-2) * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     + GYZ1(2)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 47.d0/18.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,0)
     +     - 17.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r)**(-2) * (
     +     - 7.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ3(0,0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     - GYZ1(3)*HZ3(1,1,0)
     +     - 5.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ2(0,0)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ2(1,0)
     +     + 5.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ2(0,0)
     +     + 19.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r)**(-2) * (
     +     - 5.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ2(2,3)
     +     + 9.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     + GYZ2(2,3)*HZ2(0,0)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(1,0)
     +     - 19.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 7.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r)**(-2) * (
     +     + GYZ2(3,2)*HZ2(1,0)
     +     - 7.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ3(1,2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,2,2)*HZ1(0)
     +     - 5.d0/24.d0*GYZ3(1,2,3)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(1,2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 19.d0/24.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r)**(-2) * (
     +     - 5.d0/12.d0*GYZ3(2,2,3)
     +     - 1.d0/2.d0*GYZ3(2,2,3)*HZ1(0)
     +     + 19.d0/24.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +     - GYZ3(3,2,2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(1,2,1,3)
     +     + 1.d0/4.d0*GYZ4(1,2,2,3)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ4(1,2,3,1)
     +     + 1.d0/4.d0*GYZ4(1,2,3,3)
     +     + 1.d0/4.d0*GYZ4(2,1,0,1)
     +     - 1.d0/2.d0*GYZ4(2,2,1,3)
     +     + 3.d0/2.d0*GYZ4(2,2,2,3)
     +     - 1.d0/2.d0*GYZ4(2,2,3,1)
     +     - 1.d0/2.d0*GYZ4(2,2,3,3)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ4(2,3,0,1)
     +     - 1.d0/2.d0*GYZ4(2,3,2,3)
     +     - 1.d0/2.d0*GYZ4(3,0,0,1)
     +     + 1.d0/4.d0*GYZ4(3,1,0,1)
     +     + 1.d0/4.d0*GYZ4(3,1,2,3)
     +     + 1.d0/4.d0*GYZ4(3,2,1,3)
     +     - GYZ4(3,2,2,3)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ4(3,2,3,1)
     +     - 1.d0/4.d0*GYZ4(3,3,0,1)
     +     - 47.d0/18.d0*HZ2(-1,0)
     +     + 47.d0/9.d0*HZ2(0,0)
     +     + 47.d0/18.d0*HZ2(1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r)**(-2) * (
     +     + 37.d0/24.d0*HZ3(0,-1,0)
     +     - 5*HZ3(0,0,0)
     +     - 17.d0/8.d0*HZ3(0,1,0)
     +     - 13.d0/12.d0*HZ3(1,0,0)
     +     - 5.d0/12.d0*HZ3(1,1,0)
     +     + 1.d0/4.d0*HZ4(-1,-1,-1,0)
     +     - 3.d0/4.d0*HZ4(-1,-1,0,0)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     + 5.d0/4.d0*HZ4(0,0,-1,0)
     +     - 3.d0/2.d0*HZ4(0,0,0,0)
     +     - 3.d0/4.d0*HZ4(0,0,1,0)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*HZ4(0,1,0,0)
     +     - 7.d0/4.d0*HZ4(0,1,1,0)
     +     + 1.d0/2.d0*HZ4(1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(1,0,0,0)
     +     - HZ4(1,0,1,0)
     +     - 1.d0/2.d0*HZ4(1,1,0,0)
     +     - 3.d0/2.d0*HZ4(1,1,1,0)
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_1 = B_c2_1 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_1 = B_c2_1 + s*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_1 = B_c2_1 + s*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     )
      B_c2_1 = B_c2_1 + s*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     )
      B_c2_1 = B_c2_1 + s*(r+s)**(-2) * (
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_1 = B_c2_1 + s*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_1 = B_c2_1 + s*(r+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_1 = B_c2_1 + s*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_1 = B_c2_1 + s**2*(1.d0-r-s)**(-3)*zeta2 * (
     +     + 3.d0/2.d0
     +     - 2*GYZ1(1)
     +     + 2*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + s**2*(1.d0-r-s)**(-3)*zeta3 * (
     +     - 6
     +     )
      B_c2_1 = B_c2_1 + s**2*(1.d0-r-s)**(-3) * (
     +     + 2*GYZ1(1)*HZ2(-1,0)
     +     - 2*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 2*GYZ2(3,1)*HZ1(0)
     +     - 2*GYZ3(1,0,1)
     +     - 2*GYZ3(3,0,1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     )
      B_c2_1 = B_c2_1 + s**2*(1.d0-r-s)**(-3) * (
     +     - 4*HZ3(0,-1,0)
     +     )
      B_c2_1 = B_c2_1 + s**2*(1.d0-r-s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 2*GYZ1(1)*HZ1(0)
     +     - 2*GYZ2(0,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     - 2*HZ2(-1,0)
     +     )
      B_c2_1 = B_c2_1 + s**2*(1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(0)
     +     - GYZ2(0,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - HZ2(-1,0)
     +     )
      B_c2_1 = B_c2_1 + s**2*(r+s)**(-2) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_1 = B_c2_1 + s**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(0)
     +     - GYZ2(0,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - HZ2(-1,0)
     +     )
      B_c2_1 = B_c2_1 + s**3*(1.d0-r-s)**(-4)*zeta2 * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + s**3*(1.d0-r-s)**(-4)*zeta3 * (
     +     - 9.d0/2.d0
     +     )
      B_c2_1 = B_c2_1 + s**3*(1.d0-r-s)**(-4) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(1,0,1)
     +     - 3.d0/2.d0*GYZ3(3,0,1)
     +     - 3*HZ3(0,-1,0)
     +     )
      B_c2_1 = B_c2_1 + s**3*(1.d0-r-s)**(-3) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     )
      B_c2_1 = B_c2_1 + s**3*(1.d0-r-s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_1 = B_c2_1 + s**3*(1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      B_c2_1 = B_c2_1 + s**3*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_1 = B_c2_1 + s**3*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/3.d0
     +     + 3.d0/2.d0*GYZ1(2)
     +     - GYZ1(3)
     +     - 3.d0/2.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ1(1)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r-s)**(-1)*zeta3 * (
     +     + 1
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r-s)**(-1) * (
     +     - 7.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 7.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 47.d0/18.d0*GYZ1(3)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r-s)**(-1) * (
     +     - 11.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 7.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r-s)**(-1) * (
     +     - 3.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 7.d0/12.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 7.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 17.d0/12.d0*GYZ2(3,3)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     - 3.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r-s)**(-1) * (
     +     + 3.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + 47.d0/18.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 4.d0/3.d0*HZ2(0,0)
     +     + 7.d0/12.d0*HZ2(1,0)
     +     + HZ3(0,-1,0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r-s)**(-1) * (
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 5.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 3.d0/2.d0*HZ3(1,1,0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,3)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,3)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-3)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta2 * (
     +     - 17.d0/12.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 7.d0/4.d0*GYZ1(3)
     +     + 2*HZ1(-1)
     +     - 5.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 7.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 47.d0/18.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     + 2*HZ2(0,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-1)*zeta2 * (
     +     + 5.d0/6.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 5.d0/4.d0*GYZ1(2)
     +     + 11.d0/4.d0*GYZ1(3)
     +     - 2*HZ1(-1)
     +     + 11.d0/4.d0*HZ1(0)
     +     + 5.d0/4.d0*HZ1(1)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-1)*zeta3 * (
     +     - 7.d0/4.d0
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 7.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 5.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ1(3)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-1) * (
     +     + 5.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,0)
     +     + GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 7.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - GYZ2(2,1)*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-1) * (
     +     + 5.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 7.d0/12.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 7.d0/24.d0*GYZ2(3,1)
     +     + GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,2)*HZ1(0)
     +     + 17.d0/12.d0*GYZ2(3,3)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     - GYZ3(2,1,3)
     +     + 5.d0/4.d0*GYZ3(2,2,3)
     +     - GYZ3(2,3,1)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     - GYZ3(3,2,3)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 7.d0/12.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 7.d0/4.d0*HZ3(-1,0,0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0-r)**(-1) * (
     +     - 3.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     + 2*HZ3(0,1,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     + 5.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-3)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-3)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-3)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-3)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-3)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - HZ3(0,1,0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-2)*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-2)*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-2)*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,3)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-2)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-2)*zeta2 * (
     +     - 47.d0/24.d0
     +     - 3.d0/2.d0*GYZ1(1)
     +     + HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-2)*zeta3 * (
     +     - 25.d0/8.d0
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-2) * (
     +     - 2.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 9.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + GYZ1(2)*HZ1(0)
     +     + 9.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 9.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-2) * (
     +     + 9.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 9.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-2) * (
     +     - 9.d0/8.d0*GYZ3(1,0,1)
     +     + 9.d0/8.d0*GYZ3(1,2,3)
     +     + 9.d0/8.d0*GYZ3(3,0,1)
     +     - 9.d0/8.d0*GYZ3(3,2,3)
     +     - 37.d0/72.d0*HZ1(0)
     +     - 5.d0/12.d0*HZ2(-1,0)
     +     + 7.d0/4.d0*HZ2(0,0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-2) * (
     +     - HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 5.d0/8.d0*HZ3(0,-1,0)
     +     + 9.d0/8.d0*HZ3(0,0,0)
     +     + 9.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-1)*(r+s)**(-2)*zeta2 * (
     +     - 3.d0/8.d0*GYZ1(2)
     +     + 3.d0/8.d0*HZ1(1)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-1)*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-1)*(r+s)**(-2) * (
     +     + 3.d0/8.d0*GYZ3(0,0,1)
     +     + 3.d0/8.d0*GYZ3(0,1,3)
     +     + 3.d0/8.d0*GYZ3(0,3,1)
     +     + 3.d0/8.d0*GYZ3(2,1,3)
     +     + 3.d0/8.d0*GYZ3(2,2,3)
     +     + 3.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-1)*(r+s)**(-2) * (
     +     + 3.d0/8.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 3.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 3.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-1)*zeta2 * (
     +     + 53.d0/24.d0
     +     + GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - HZ1(-1)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-1)*zeta3 * (
     +     + 13.d0/8.d0
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-1) * (
     +     - 31.d0/72.d0
     +     - 5.d0/12.d0*GYZ1(1)
     +     + 7.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 5.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 13.d0/16.d0*GYZ1(3)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-1) * (
     +     - 9.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     - 5.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-1) * (
     +     - 11.d0/8.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 5.d0/8.d0*GYZ3(1,0,1)
     +     - 5.d0/8.d0*GYZ3(1,2,3)
     +     - 5.d0/8.d0*GYZ3(3,0,1)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-1) * (
     +     + 5.d0/8.d0*GYZ3(3,2,3)
     +     + 233.d0/144.d0*HZ1(0)
     +     + 1.d0/24.d0*HZ2(-1,0)
     +     - 7.d0/4.d0*HZ2(0,0)
     +     + 11.d0/8.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      B_c2_1 = B_c2_1 + (1.d0+s)**(-1) * (
     +     + 5.d0/8.d0*HZ3(0,-1,0)
     +     - 9.d0/8.d0*HZ3(0,0,0)
     +     - 5.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_1 = B_c2_1 + (r+s)**(-2)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_1 = B_c2_1 + (r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + (r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_1 = B_c2_1 + (r+s)**(-2) * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_1 = B_c2_1 + (r+s)**(-1)*zeta2 * (
     +     + 3.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_1 = B_c2_1 + (r+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      B_c2_1 = B_c2_1 + (r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      B_c2_1 = B_c2_1 + (r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_c2_1 = B_c2_1 + (r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_1 = B_c2_1 + zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_c2_1 = B_c2_1 + 31.d0/72.d0
     +     + 5.d0/12.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 13.d0/16.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +
      B_c2_1 = B_c2_1 + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 53.d0/48.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +

      C_a2_1 = 0d0
     +
      C_a2_1 = C_a2_1 + r**(-2)*s * (
     +     - 1.d0/16.d0*GYZ1(1)
     +     )
      C_a2_1 = C_a2_1 + r**(-2)*s**2*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     )
      C_a2_1 = C_a2_1 + r**(-2)*s**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_a2_1 = C_a2_1 + r**(-2)*s**2 * (
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,2,3)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     )
      C_a2_1 = C_a2_1 + r**(-1)*s*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     )
      C_a2_1 = C_a2_1 + r**(-1)*s * (
     +     - 1.d0/16.d0
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     )
      C_a2_1 = C_a2_1 + r**(-1)*s * (
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,2,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_a2_1 = C_a2_1 + r**(-1)*s * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_a2_1 = C_a2_1 + r**(-1)*s**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_a2_1 = C_a2_1 + r**(-1)*s**2 * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_a2_1 = C_a2_1 + r**(-1) * (
     +     - 5.d0/8.d0*GYZ1(1)
     +     )
      C_a2_1 = C_a2_1 + r*s**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_1 = C_a2_1 + r*(1.d0+s)**(-3)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      C_a2_1 = C_a2_1 + r*(1.d0+s)**(-3)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_a2_1 = C_a2_1 + r*(1.d0+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      C_a2_1 = C_a2_1 + r*(1.d0+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     + HZ3(0,1,0)
     +     )
      C_a2_1 = C_a2_1 + r*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      C_a2_1 = C_a2_1 + r*(1.d0+s)**(-2)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      C_a2_1 = C_a2_1 + r*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     )
      C_a2_1 = C_a2_1 + r*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     )
      C_a2_1 = C_a2_1 + r*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*HZ2(1,0)
     +     - HZ3(0,1,0)
     +     )
      C_a2_1 = C_a2_1 + r*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_1 = C_a2_1 + s**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_1 = C_a2_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_1 = C_a2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_a2_1 = C_a2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     )
      C_a2_1 = C_a2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      C_a2_1 = C_a2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_1 = C_a2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 13.d0/4.d0
     +     - 13.d0/4.d0*GYZ1(1)
     +     - 17.d0/4.d0*GYZ1(2)
     +     + GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 7*GYZ1(3)*HZ1(-1)
     +     )
      C_a2_1 = C_a2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 2*GYZ1(3)*HZ1(0)
     +     - 5.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*GYZ2(2,2)
     +     + 5*GYZ2(3,1)
     +     + 5.d0/2.d0*GYZ2(3,3)
     +     + 13.d0/2.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      C_a2_1 = C_a2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 17.d0/4.d0*HZ1(1)
     +     + 6*HZ2(-1,-1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     - 6*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 3.d0/2.d0*HZ2(0,1)
     +     - HZ2(1,0)
     +     )
      C_a2_1 = C_a2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 3.d0/2.d0*HZ2(1,1)
     +     )
      C_a2_1 = C_a2_1 + s*(1.d0-r)**(-1)*zeta3 * (
     +     - 1.d0/2.d0
     +     - 3*GYZ1(2)
     +     + 3*GYZ1(3)
     +     - 3*HZ1(-1)
     +     + 6*HZ1(0)
     +     + 3*HZ1(1)
     +     )
      C_a2_1 = C_a2_1 + s*(1.d0-r)**(-1)*zeta4 * (
     +     + 9.d0/8.d0
     +     )
      C_a2_1 = C_a2_1 + s*(1.d0-r)**(-1) * (
     +     - 5.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 17.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 2*GYZ1(2)*HZ3(0,-1,0)
     +     + 3*GYZ1(2)*HZ3(0,0,0)
     +     )
      C_a2_1 = C_a2_1 + s*(1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     - 29.d0/16.d0*GYZ1(3)
     +     - 5.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 7.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     )
      C_a2_1 = C_a2_1 + s*(1.d0-r)**(-1) * (
     +     + GYZ1(3)*HZ3(-1,-1,0)
     +     + GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 3*GYZ1(3)*HZ3(0,0,0)
     +     - 5.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     )
      C_a2_1 = C_a2_1 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 9.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 17.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     )
      C_a2_1 = C_a2_1 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - GYZ2(2,3)*HZ2(-1,0)
     +     + 2*GYZ2(2,3)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ2(2,3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 5.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     )
      C_a2_1 = C_a2_1 + s*(1.d0-r)**(-1) * (
     +     + GYZ2(3,1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     - GYZ2(3,3)*HZ1(0)
     +     - GYZ2(3,3)*HZ2(-1,0)
     +     - GYZ2(3,3)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     )
      C_a2_1 = C_a2_1 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,2,3)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     - 9.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     )
      C_a2_1 = C_a2_1 + s*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     + 17.d0/4.d0*GYZ3(2,2,3)
     +     - 3.d0/2.d0*GYZ3(2,2,3)*HZ1(0)
     +     - 9.d0/4.d0*GYZ3(2,3,1)
     +     + 3.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(2,3,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(2,3,3)
     +     )
      C_a2_1 = C_a2_1 + s*(1.d0-r)**(-1) * (
     +     + GYZ3(2,3,3)*HZ1(0)
     +     + 7.d0/2.d0*GYZ3(3,0,1)
     +     - GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     )
      C_a2_1 = C_a2_1 + s*(1.d0-r)**(-1) * (
     +     + GYZ3(3,3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 5.d0/2.d0*GYZ4(2,1,0,1)
     +     + 1.d0/2.d0*GYZ4(2,1,3,3)
     +     + 3.d0/2.d0*GYZ4(2,2,1,3)
     +     - 3.d0/2.d0*GYZ4(2,2,2,3)
     +     + 3.d0/2.d0*GYZ4(2,2,3,1)
     +     )
      C_a2_1 = C_a2_1 + s*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*GYZ4(2,2,3,3)
     +     - 5.d0/2.d0*GYZ4(2,3,0,1)
     +     + 1.d0/2.d0*GYZ4(2,3,1,3)
     +     - 3.d0/2.d0*GYZ4(2,3,2,3)
     +     + 1.d0/2.d0*GYZ4(2,3,3,1)
     +     + GYZ4(3,0,0,1)
     +     + 3.d0/2.d0*GYZ4(3,1,0,1)
     +     )
      C_a2_1 = C_a2_1 + s*(1.d0-r)**(-1) * (
     +     - GYZ4(3,1,2,3)
     +     - 3.d0/2.d0*GYZ4(3,3,0,1)
     +     + 3.d0/2.d0*GYZ4(3,3,2,3)
     +     + 19.d0/8.d0*HZ2(-1,0)
     +     - 19.d0/8.d0*HZ2(0,0)
     +     - 2*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,0)
     +     )
      C_a2_1 = C_a2_1 + s*(1.d0-r)**(-1) * (
     +     + 7.d0/2.d0*HZ3(0,-1,0)
     +     - 9.d0/4.d0*HZ3(0,0,0)
     +     + 17.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 17.d0/4.d0*HZ3(1,1,0)
     +     - 2*HZ4(-1,-1,0,0)
     +     - HZ4(-1,0,-1,0)
     +     )
      C_a2_1 = C_a2_1 + s*(1.d0-r)**(-1) * (
     +     + 3*HZ4(-1,0,0,0)
     +     + 2*HZ4(-1,0,1,0)
     +     + 2*HZ4(0,-1,0,0)
     +     + 3*HZ4(0,0,-1,0)
     +     - 6*HZ4(0,0,0,0)
     +     - 2*HZ4(0,0,1,0)
     +     - 3.d0/2.d0*HZ4(0,1,0,0)
     +     )
      C_a2_1 = C_a2_1 + s*(1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*HZ4(0,1,1,0)
     +     + 2*HZ4(1,0,-1,0)
     +     - 3*HZ4(1,0,0,0)
     +     - 3.d0/2.d0*HZ4(1,1,0,0)
     +     + 3.d0/2.d0*HZ4(1,1,1,0)
     +     )
      C_a2_1 = C_a2_1 + s*(r+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     )
      C_a2_1 = C_a2_1 + s*(r+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(0)
     +     - GYZ2(0,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     - HZ2(-1,0)
     +     )
      C_a2_1 = C_a2_1 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 15.d0/16.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 9.d0/8.d0*GYZ1(2)
     +     - 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 13.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     )
      C_a2_1 = C_a2_1 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     - GYZ1(3)*HZ1(0)
     +     + 2*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(2,2)
     +     - 11.d0/2.d0*GYZ2(3,1)
     +     - 5.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     - 9.d0/8.d0*HZ1(0)
     +     )
      C_a2_1 = C_a2_1 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     - 9.d0/8.d0*HZ1(1)
     +     - 6*HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + 6*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ2(0,1)
     +     + 5.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_1 = C_a2_1 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     - 3.d0/4.d0*HZ2(1,1)
     +     )
      C_a2_1 = C_a2_1 + s**2*(1.d0-r)**(-2)*zeta3 * (
     +     + 7.d0/8.d0
     +     + 15.d0/4.d0*GYZ1(2)
     +     - 3.d0/2.d0*GYZ1(3)
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 21.d0/4.d0*HZ1(0)
     +     - 15.d0/4.d0*HZ1(1)
     +     )
      C_a2_1 = C_a2_1 + s**2*(1.d0-r)**(-2)*zeta4 * (
     +     - 57.d0/16.d0
     +     )
      C_a2_1 = C_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 9.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 5.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     )
      C_a2_1 = C_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ3(1,0,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 15.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     )
      C_a2_1 = C_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 5.d0/4.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 5.d0/4.d0*GYZ1(3)*HZ3(-1,0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_a2_1 = C_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(0,0)
     +     - 9.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(2,3)
     +     )
      C_a2_1 = C_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - GYZ2(2,3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     )
      C_a2_1 = C_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ3(1,2,3)
     +     )
      C_a2_1 = C_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 3.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(2,2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ3(2,2,3)
     +     + 3.d0/4.d0*GYZ3(2,2,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,3,1)
     +     )
      C_a2_1 = C_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 3.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(3,2,3)
     +     )
      C_a2_1 = C_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 5.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 2*GYZ4(2,1,0,1)
     +     - 1.d0/4.d0*GYZ4(2,1,3,3)
     +     - 3.d0/4.d0*GYZ4(2,2,1,3)
     +     + 3.d0/4.d0*GYZ4(2,2,2,3)
     +     - 3.d0/4.d0*GYZ4(2,2,3,1)
     +     )
      C_a2_1 = C_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 3.d0/4.d0*GYZ4(2,2,3,3)
     +     + 2*GYZ4(2,3,0,1)
     +     - 1.d0/4.d0*GYZ4(2,3,1,3)
     +     + 3.d0/4.d0*GYZ4(2,3,2,3)
     +     - 1.d0/4.d0*GYZ4(2,3,3,1)
     +     - 1.d0/2.d0*GYZ4(3,0,0,1)
     +     - 3.d0/2.d0*GYZ4(3,1,0,1)
     +     )
      C_a2_1 = C_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ4(3,1,2,3)
     +     + 3.d0/2.d0*GYZ4(3,3,0,1)
     +     - 3.d0/4.d0*GYZ4(3,3,2,3)
     +     - 15.d0/16.d0*HZ2(-1,0)
     +     + 15.d0/8.d0*HZ2(0,0)
     +     + 15.d0/16.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_a2_1 = C_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 3.d0/2.d0*HZ3(-1,0,0)
     +     + 9.d0/8.d0*HZ3(0,0,0)
     +     - 11.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/8.d0*HZ3(1,0,0)
     +     - 9.d0/8.d0*HZ3(1,1,0)
     +     + 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     + 7.d0/4.d0*HZ4(-1,-1,0,0)
     +     )
      C_a2_1 = C_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - HZ4(-1,0,1,0)
     +     - 3.d0/4.d0*HZ4(0,-1,-1,0)
     +     - 7.d0/4.d0*HZ4(0,-1,0,0)
     +     - 3*HZ4(0,0,-1,0)
     +     + 3*HZ4(0,0,0,0)
     +     )
      C_a2_1 = C_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     + HZ4(0,0,1,0)
     +     + 3.d0/4.d0*HZ4(0,1,0,0)
     +     - 3.d0/4.d0*HZ4(0,1,1,0)
     +     - 5.d0/2.d0*HZ4(1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(1,0,0,0)
     +     + 3.d0/4.d0*HZ4(1,1,0,0)
     +     - 3.d0/4.d0*HZ4(1,1,1,0)
     +     )
      C_a2_1 = C_a2_1 + s**2*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_a2_1 = C_a2_1 + s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_a2_1 = C_a2_1 + s**2*(r+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     )
      C_a2_1 = C_a2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_1 = C_a2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      C_a2_1 = C_a2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_1 = C_a2_1 + (1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_1 = C_a2_1 + (1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_a2_1 = C_a2_1 + (1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      C_a2_1 = C_a2_1 + (1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_1 = C_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_1 = C_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      C_a2_1 = C_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_1 = C_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta2 * (
     +     + 41.d0/8.d0
     +     - 23.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 21.d0/4.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_a2_1 = C_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta3 * (
     +     - 7.d0/4.d0
     +     )
      C_a2_1 = C_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 5.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      C_a2_1 = C_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 7.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_a2_1 = C_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 3.d0/2.d0*GYZ3(1,0,1)
     +     )
      C_a2_1 = C_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     + 3.d0/2.d0*GYZ3(3,0,1)
     +     - 3.d0/4.d0*GYZ3(3,2,3)
     +     + 29.d0/16.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      C_a2_1 = C_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 3.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_a2_1 = C_a2_1 + (1.d0-r)**(-1)*zeta2 * (
     +     - 41.d0/8.d0
     +     + 23.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(2)
     +     - 5*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      C_a2_1 = C_a2_1 + (1.d0-r)**(-1)*zeta3 * (
     +     + 7.d0/4.d0
     +     )
      C_a2_1 = C_a2_1 + (1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_a2_1 = C_a2_1 + (1.d0-r)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 15.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     )
      C_a2_1 = C_a2_1 + (1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 5.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_a2_1 = C_a2_1 + (1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 3.d0/2.d0*GYZ3(1,0,1)
     +     - 3.d0/4.d0*GYZ3(1,2,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      C_a2_1 = C_a2_1 + (1.d0-r)**(-1) * (
     +     - 3.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 3.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - 29.d0/16.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      C_a2_1 = C_a2_1 + (1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 5.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      C_a2_1 = C_a2_1 + (1.d0-r)**(-1) * (
     +     - 3.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_1 = C_a2_1 + (1.d0+s)**(-3)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      C_a2_1 = C_a2_1 + (1.d0+s)**(-3)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      C_a2_1 = C_a2_1 + (1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      C_a2_1 = C_a2_1 + (1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - HZ3(0,1,0)
     +     )
      C_a2_1 = C_a2_1 + (1.d0+s)**(-2)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_1 = C_a2_1 + (1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      C_a2_1 = C_a2_1 + (1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_1 = C_a2_1 + (1.d0+s)**(-2)*zeta2 * (
     +     + 7.d0/8.d0
     +     - 11.d0/8.d0*GYZ1(1)
     +     + 5.d0/8.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     + 7.d0/8.d0*HZ1(0)
     +     )
      C_a2_1 = C_a2_1 + (1.d0+s)**(-2)*zeta3 * (
     +     - 11.d0/4.d0
     +     )
      C_a2_1 = C_a2_1 + (1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - GYZ1(1)*HZ2(1,0)
     +     + GYZ1(2)*HZ1(0)
     +     - 3.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_a2_1 = C_a2_1 + (1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + GYZ1(3)*HZ2(1,0)
     +     + GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     )
      C_a2_1 = C_a2_1 + (1.d0+s)**(-2) * (
     +     - GYZ2(3,2)*HZ1(0)
     +     - 7.d0/8.d0*GYZ3(1,0,1)
     +     + GYZ3(1,2,3)
     +     + 7.d0/8.d0*GYZ3(3,0,1)
     +     - GYZ3(3,2,3)
     +     + 23.d0/32.d0*HZ1(0)
     +     - 7.d0/16.d0*HZ2(-1,0)
     +     )
      C_a2_1 = C_a2_1 + (1.d0+s)**(-2) * (
     +     - 11.d0/16.d0*HZ2(0,0)
     +     - HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 3.d0/8.d0*HZ3(0,-1,0)
     +     + 3.d0/8.d0*HZ3(0,0,0)
     +     + 2*HZ3(0,1,0)
     +     )
      C_a2_1 = C_a2_1 + (1.d0+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     - 9.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 9.d0/4.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_a2_1 = C_a2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 13.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_a2_1 = C_a2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      C_a2_1 = C_a2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 11.d0/8.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_a2_1 = C_a2_1 + (1.d0+s)**(-1)*zeta2 * (
     +     + 2
     +     - 7.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      C_a2_1 = C_a2_1 + (1.d0+s)**(-1)*zeta3 * (
     +     - 5.d0/2.d0
     +     )
      C_a2_1 = C_a2_1 + (1.d0+s)**(-1) * (
     +     + 17.d0/32.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - GYZ1(1)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     )
      C_a2_1 = C_a2_1 + (1.d0+s)**(-1) * (
     +     + 1.d0/16.d0*GYZ1(3)
     +     + 7.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + GYZ2(1,2)*HZ1(0)
     +     )
      C_a2_1 = C_a2_1 + (1.d0+s)**(-1) * (
     +     + 5.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(2,3)
     +     + 5.d0/8.d0*GYZ2(3,1)
     +     - GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(1,0,1)
     +     + GYZ3(1,2,3)
     +     )
      C_a2_1 = C_a2_1 + (1.d0+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ3(3,0,1)
     +     - GYZ3(3,2,3)
     +     + 9.d0/16.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 11.d0/8.d0*HZ2(0,0)
     +     + 5.d0/4.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      C_a2_1 = C_a2_1 + (1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 3.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 2*HZ3(0,1,0)
     +     )
      C_a2_1 = C_a2_1 + (r+s)**(-2)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      C_a2_1 = C_a2_1 + (r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_a2_1 = C_a2_1 + (r+s)**(-1)*zeta2 * (
     +     + 2*GYZ1(1)
     +     - 2*HZ1(-1)
     +     )
      C_a2_1 = C_a2_1 + (r+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 2*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     )
      C_a2_1 = C_a2_1 + (r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - GYZ2(2,1)*HZ1(0)
     +     + GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     )
      C_a2_1 = C_a2_1 + (r+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ3(1,0,1)
     +     - GYZ3(2,1,3)
     +     - GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,0)
     +     )
      C_a2_1 = C_a2_1 + (r+s)**(-1) * (
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     - 2*HZ3(1,0,0)
     +     )
      C_a2_1 = C_a2_1 + zeta2 * (
     +     - 3.d0/16.d0
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     + 27.d0/8.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ1(1)
     +     )
      C_a2_1 = C_a2_1 + zeta2 * (
     +     - 3.d0/4.d0*GYZ1(3)
     +     + 2*GYZ1(3)*HZ1(-1)
     +     - 5.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     + GYZ2(2,1)
     +     )
      C_a2_1 = C_a2_1 + zeta2 * (
     +     - GYZ2(2,2)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*GYZ2(3,3)
     +     - 21.d0/8.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     - 27.d0/8.d0*HZ1(1)
     +     )
      C_a2_1 = C_a2_1 + zeta2 * (
     +     - HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(0,-1)
     +     - HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(0,1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     - HZ2(1,1)
     +     )
      C_a2_1 = C_a2_1 + zeta3 * (
     +     + 3.d0/2.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 3.d0/4.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_a2_1 = C_a2_1 + zeta4 * (
     +     - 13.d0/16.d0
     +     )
      C_a2_1 = C_a2_1 + 187.d0/128.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 15.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - GYZ1(1)*HZ3(0,-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +
      C_a2_1 = C_a2_1 - 1.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     + 1.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 27.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + GYZ1(2)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +
      C_a2_1 = C_a2_1 + GYZ1(2)*HZ3(1,1,0)
     +     + 25.d0/16.d0*GYZ1(3)
     +     + 7.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 9.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +
      C_a2_1 = C_a2_1 + 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + GYZ1(3)*HZ3(0,1,0)
     +     + 15.d0/16.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +
      C_a2_1 = C_a2_1 - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ2(1,0)
     +     + 21.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +
      C_a2_1 = C_a2_1 - 1.d0/2.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(1,0)
     +     - 27.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - GYZ2(2,2)*HZ2(1,0)
     +     + 1.d0/16.d0*GYZ2(2,3)
     +     - 9.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(-1,0)
     +
      C_a2_1 = C_a2_1 - GYZ2(2,3)*HZ2(0,0)
     +     - GYZ2(2,3)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 9.d0/16.d0*GYZ2(3,3)
     +
      C_a2_1 = C_a2_1 + 3.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     + GYZ2(3,3)*HZ2(1,0)
     +     + 9.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ3(1,0,1)
     +
      C_a2_1 = C_a2_1 - 1.d0/4.d0*GYZ3(1,0,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,3,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(2,1,2)*HZ1(0)
     +
      C_a2_1 = C_a2_1 + 21.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     + GYZ3(2,2,2)*HZ1(0)
     +     - 27.d0/8.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)*HZ1(0)
     +     + 21.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     + GYZ3(2,3,2)*HZ1(0)
     +
      C_a2_1 = C_a2_1 - 9.d0/8.d0*GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     - 3*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(3,2,3)
     +
      C_a2_1 = C_a2_1 + 3.d0/8.d0*GYZ3(3,3,1)
     +     - GYZ3(3,3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(0,0,0,1)
     +     + 1.d0/2.d0*GYZ4(0,0,1,1)
     +     + 1.d0/4.d0*GYZ4(0,1,0,1)
     +     - 1.d0/2.d0*GYZ4(0,1,1,3)
     +     + 1.d0/4.d0*GYZ4(0,1,2,3)
     +     - 1.d0/2.d0*GYZ4(0,1,3,1)
     +
      C_a2_1 = C_a2_1 + 1.d0/4.d0*GYZ4(0,3,0,1)
     +     - 1.d0/2.d0*GYZ4(0,3,1,1)
     +     + 1.d0/4.d0*GYZ4(0,3,2,3)
     +     + 1.d0/2.d0*GYZ4(1,0,0,1)
     +     - 1.d0/4.d0*GYZ4(1,0,1,3)
     +     - 1.d0/4.d0*GYZ4(1,0,3,1)
     +     + 1.d0/2.d0*GYZ4(1,1,2,3)
     +     + 1.d0/2.d0*GYZ4(1,1,3,3)
     +
      C_a2_1 = C_a2_1 - 1.d0/2.d0*GYZ4(1,2,2,3)
     +     - 1.d0/2.d0*GYZ4(1,2,3,3)
     +     - 1.d0/4.d0*GYZ4(1,3,0,1)
     +     + 1.d0/2.d0*GYZ4(1,3,1,3)
     +     - 1.d0/4.d0*GYZ4(1,3,2,3)
     +     + 1.d0/2.d0*GYZ4(1,3,3,1)
     +     + 1.d0/2.d0*GYZ4(2,1,0,1)
     +     - 1.d0/2.d0*GYZ4(2,1,2,3)
     +
      C_a2_1 = C_a2_1 - 1.d0/2.d0*GYZ4(2,1,3,3)
     +     - 1.d0/2.d0*GYZ4(2,2,1,3)
     +     + GYZ4(2,2,2,3)
     +     - 1.d0/2.d0*GYZ4(2,2,3,1)
     +     + GYZ4(2,2,3,3)
     +     + 1.d0/2.d0*GYZ4(2,3,0,1)
     +     - 1.d0/2.d0*GYZ4(2,3,1,3)
     +     + GYZ4(2,3,2,3)
     +
      C_a2_1 = C_a2_1 - 1.d0/2.d0*GYZ4(2,3,3,1)
     +     - 1.d0/2.d0*GYZ4(3,0,0,1)
     +     - 1.d0/2.d0*GYZ4(3,0,1,1)
     +     + 1.d0/4.d0*GYZ4(3,0,1,3)
     +     + 1.d0/4.d0*GYZ4(3,0,3,1)
     +     - 1.d0/4.d0*GYZ4(3,1,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,1,3)
     +     + 1.d0/2.d0*GYZ4(3,1,3,1)
     +
      C_a2_1 = C_a2_1 + 1.d0/2.d0*GYZ4(3,3,1,1)
     +     - GYZ4(3,3,2,3)
     +     + 11.d0/32.d0*HZ1(0)
     +     - HZ2(-1,0)
     +     + 15.d0/8.d0*HZ2(0,0)
     +     - 1.d0/16.d0*HZ2(1,0)
     +     + 3.d0/8.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +
      C_a2_1 = C_a2_1 - 3.d0/8.d0*HZ3(0,-1,0)
     +     + 9.d0/8.d0*HZ3(0,0,0)
     +     - 33.d0/8.d0*HZ3(0,1,0)
     +     + 9.d0/8.d0*HZ3(1,0,0)
     +     - 27.d0/8.d0*HZ3(1,1,0)
     +     - 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     + 1.d0/2.d0*HZ4(-1,0,-1,0)
     +
      C_a2_1 = C_a2_1 - 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     - 1.d0/2.d0*HZ4(0,0,-1,0)
     +     + 3*HZ4(0,0,0,0)
     +     + 3.d0/4.d0*HZ4(0,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     - 1.d0/2.d0*HZ4(0,1,1,0)
     +
      C_a2_1 = C_a2_1 - HZ4(1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(1,0,0,0)
     +     + 1.d0/2.d0*HZ4(1,0,1,0)
     +     - HZ4(1,1,1,0)
     +

      C_b2_1 = 0d0
     +
      C_b2_1 = C_b2_1 + r**(-2)*s * (
     +     - 1.d0/16.d0*GYZ1(1)
     +     )
      C_b2_1 = C_b2_1 + r**(-2)*s**2*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     )
      C_b2_1 = C_b2_1 + r**(-2)*s**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + r**(-2)*s**2 * (
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,2,3)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     )
      C_b2_1 = C_b2_1 + r**(-1)*s*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     )
      C_b2_1 = C_b2_1 + r**(-1)*s * (
     +     - 1.d0/16.d0
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     )
      C_b2_1 = C_b2_1 + r**(-1)*s * (
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,2,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_b2_1 = C_b2_1 + r**(-1)*s * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_1 = C_b2_1 + r**(-1)*s**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_b2_1 = C_b2_1 + r**(-1)*s**2 * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_1 = C_b2_1 + r**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     )
      C_b2_1 = C_b2_1 + r*s**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_1 = C_b2_1 + r*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + r*(1.d0+s)**(-2)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      C_b2_1 = C_b2_1 + r*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      C_b2_1 = C_b2_1 + r*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - HZ3(0,1,0)
     +     )
      C_b2_1 = C_b2_1 + r*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_1 = C_b2_1 + s**(-1)*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + s**(-1)*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     )
      C_b2_1 = C_b2_1 + s**(-1)*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      C_b2_1 = C_b2_1 + s**(-1)*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + s**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     )
      C_b2_1 = C_b2_1 + s**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_1 = C_b2_1 + s**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      C_b2_1 = C_b2_1 + s**(-1)*zeta2 * (
     +     - 3.d0/8.d0*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + s**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     + 3.d0/8.d0*GYZ2(2,3)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     )
      C_b2_1 = C_b2_1 + s**(-1) * (
     +     - 3.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(0,0,1)
     +     - 3.d0/8.d0*GYZ3(0,1,3)
     +     - 3.d0/8.d0*GYZ3(0,3,1)
     +     + 3.d0/8.d0*GYZ3(3,2,3)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_1 = C_b2_1 + s**(-1) * (
     +     + 3.d0/8.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     - 3.d0/8.d0*HZ3(0,1,0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r-s)**(-2)*zeta2 * (
     +     - 51.d0/8.d0
     +     + 15.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 59.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r-s)**(-2)*zeta3 * (
     +     + 173.d0/8.d0
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r-s)**(-2) * (
     +     + 3.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 59.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 27.d0/16.d0*GYZ1(3)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r-s)**(-2) * (
     +     - 3.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 59.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 27.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/16.d0*GYZ2(1,3)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r-s)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 3.d0/16.d0*GYZ2(3,1)
     +     - 59.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r-s)**(-2) * (
     +     - 3.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     + 59.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,2,3)
     +     - 1.d0/8.d0*GYZ3(1,3,3)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r-s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     + 59.d0/8.d0*GYZ3(3,0,1)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*GYZ3(3,3,1)
     +     - 27.d0/16.d0*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r-s)**(-2) * (
     +     + 27.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     + 59.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/8.d0*HZ3(0,0,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r-s)**(-1) * (
     +     - 17.d0/16.d0
     +     - 59.d0/16.d0*GYZ1(1)
     +     - 59.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 59.d0/8.d0*GYZ2(0,1)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r-s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 47.d0/16.d0*HZ1(0)
     +     + 59.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 13.d0/16.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 7.d0/8.d0*GYZ1(2)
     +     - 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 13.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     - GYZ1(3)*HZ1(0)
     +     + 2*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(2,2)
     +     - 11.d0/2.d0*GYZ2(3,1)
     +     - 5.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     - 9.d0/8.d0*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     - 7.d0/8.d0*HZ1(1)
     +     - 6*HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + 6*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ2(0,1)
     +     + 5.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     - 3.d0/4.d0*HZ2(1,1)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-2)*zeta3 * (
     +     + 7.d0/8.d0
     +     + 15.d0/4.d0*GYZ1(2)
     +     - 3.d0/2.d0*GYZ1(3)
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 21.d0/4.d0*HZ1(0)
     +     - 15.d0/4.d0*HZ1(1)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-2)*zeta4 * (
     +     - 57.d0/16.d0
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 13.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 7.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 5.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-2) * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ3(1,0,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 13.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-2) * (
     +     - 5.d0/4.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 5.d0/4.d0*GYZ1(3)*HZ3(-1,0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-2) * (
     +     + GYZ2(2,1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(0,0)
     +     - 7.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 13.d0/16.d0*GYZ2(2,3)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - GYZ2(2,3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     - GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 5.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(1,2,3)
     +     + GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(2,2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 7.d0/8.d0*GYZ3(2,2,3)
     +     + 3.d0/4.d0*GYZ3(2,2,3)*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-2) * (
     +     + GYZ3(2,3,1)
     +     - 3.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-2) * (
     +     + 5.d0/8.d0*GYZ3(3,2,3)
     +     - 5.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 2*GYZ4(2,1,0,1)
     +     - 1.d0/4.d0*GYZ4(2,1,3,3)
     +     - 3.d0/4.d0*GYZ4(2,2,1,3)
     +     + 3.d0/4.d0*GYZ4(2,2,2,3)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-2) * (
     +     - 3.d0/4.d0*GYZ4(2,2,3,1)
     +     + 3.d0/4.d0*GYZ4(2,2,3,3)
     +     + 2*GYZ4(2,3,0,1)
     +     - 1.d0/4.d0*GYZ4(2,3,1,3)
     +     + 3.d0/4.d0*GYZ4(2,3,2,3)
     +     - 1.d0/4.d0*GYZ4(2,3,3,1)
     +     - 1.d0/2.d0*GYZ4(3,0,0,1)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-2) * (
     +     - 3.d0/2.d0*GYZ4(3,1,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,2,3)
     +     + 3.d0/2.d0*GYZ4(3,3,0,1)
     +     - 3.d0/4.d0*GYZ4(3,3,2,3)
     +     - 13.d0/16.d0*HZ2(-1,0)
     +     + 13.d0/8.d0*HZ2(0,0)
     +     + 13.d0/16.d0*HZ2(1,0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 2*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 9.d0/8.d0*HZ3(0,0,0)
     +     - 13.d0/8.d0*HZ3(0,1,0)
     +     + 5.d0/8.d0*HZ3(1,0,0)
     +     - 7.d0/8.d0*HZ3(1,1,0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-2) * (
     +     + 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     + 7.d0/4.d0*HZ4(-1,-1,0,0)
     +     + 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - HZ4(-1,0,1,0)
     +     - 3.d0/4.d0*HZ4(0,-1,-1,0)
     +     - 7.d0/4.d0*HZ4(0,-1,0,0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-2) * (
     +     - 3*HZ4(0,0,-1,0)
     +     + 3*HZ4(0,0,0,0)
     +     + HZ4(0,0,1,0)
     +     + 3.d0/4.d0*HZ4(0,1,0,0)
     +     - 3.d0/4.d0*HZ4(0,1,1,0)
     +     - 5.d0/2.d0*HZ4(1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(1,0,0,0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-2) * (
     +     + 3.d0/4.d0*HZ4(1,1,0,0)
     +     - 3.d0/4.d0*HZ4(1,1,1,0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 25.d0/8.d0
     +     - 13.d0/4.d0*GYZ1(1)
     +     - 17.d0/4.d0*GYZ1(2)
     +     + GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 7*GYZ1(3)*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 2*GYZ1(3)*HZ1(0)
     +     - 5.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*GYZ2(2,2)
     +     + 5*GYZ2(3,1)
     +     + 5.d0/2.d0*GYZ2(3,3)
     +     + 13.d0/2.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 17.d0/4.d0*HZ1(1)
     +     + 6*HZ2(-1,-1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     - 6*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 3.d0/2.d0*HZ2(0,1)
     +     - HZ2(1,0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 3.d0/2.d0*HZ2(1,1)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-1)*zeta3 * (
     +     - 1.d0/2.d0
     +     - 3*GYZ1(2)
     +     + 3*GYZ1(3)
     +     - 3*HZ1(-1)
     +     + 6*HZ1(0)
     +     + 3*HZ1(1)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-1)*zeta4 * (
     +     + 9.d0/8.d0
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-1) * (
     +     - 5.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 17.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 2*GYZ1(2)*HZ3(0,-1,0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-1) * (
     +     + 3*GYZ1(2)*HZ3(0,0,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     - 29.d0/16.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 7.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + GYZ1(3)*HZ3(-1,-1,0)
     +     + GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 3*GYZ1(3)*HZ3(0,0,0)
     +     - 5.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 9.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 17.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - GYZ2(2,3)*HZ2(-1,0)
     +     + 2*GYZ2(2,3)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ2(2,3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-1) * (
     +     - 5.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + GYZ2(3,1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     - GYZ2(3,3)*HZ1(0)
     +     - GYZ2(3,3)*HZ2(-1,0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-1) * (
     +     - GYZ2(3,3)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,2,3)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     - 9.d0/4.d0*GYZ3(2,1,3)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     + 17.d0/4.d0*GYZ3(2,2,3)
     +     - 3.d0/2.d0*GYZ3(2,2,3)*HZ1(0)
     +     - 9.d0/4.d0*GYZ3(2,3,1)
     +     + 3.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*GYZ3(2,3,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(2,3,3)
     +     + GYZ3(2,3,3)*HZ1(0)
     +     + 7.d0/2.d0*GYZ3(3,0,1)
     +     - GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-1) * (
     +     - 3.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + GYZ3(3,3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 5.d0/2.d0*GYZ4(2,1,0,1)
     +     + 1.d0/2.d0*GYZ4(2,1,3,3)
     +     + 3.d0/2.d0*GYZ4(2,2,1,3)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*GYZ4(2,2,2,3)
     +     + 3.d0/2.d0*GYZ4(2,2,3,1)
     +     - 3.d0/2.d0*GYZ4(2,2,3,3)
     +     - 5.d0/2.d0*GYZ4(2,3,0,1)
     +     + 1.d0/2.d0*GYZ4(2,3,1,3)
     +     - 3.d0/2.d0*GYZ4(2,3,2,3)
     +     + 1.d0/2.d0*GYZ4(2,3,3,1)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-1) * (
     +     + GYZ4(3,0,0,1)
     +     + 3.d0/2.d0*GYZ4(3,1,0,1)
     +     - GYZ4(3,1,2,3)
     +     - 3.d0/2.d0*GYZ4(3,3,0,1)
     +     + 3.d0/2.d0*GYZ4(3,3,2,3)
     +     + 5.d0/2.d0*HZ2(-1,0)
     +     - 21.d0/8.d0*HZ2(0,0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 2*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,0)
     +     + 7.d0/2.d0*HZ3(0,-1,0)
     +     - 9.d0/4.d0*HZ3(0,0,0)
     +     + 17.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-1) * (
     +     + 17.d0/4.d0*HZ3(1,1,0)
     +     - 2*HZ4(-1,-1,0,0)
     +     - HZ4(-1,0,-1,0)
     +     + 3*HZ4(-1,0,0,0)
     +     + 2*HZ4(-1,0,1,0)
     +     + 2*HZ4(0,-1,0,0)
     +     + 3*HZ4(0,0,-1,0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-1) * (
     +     - 6*HZ4(0,0,0,0)
     +     - 2*HZ4(0,0,1,0)
     +     - 3.d0/2.d0*HZ4(0,1,0,0)
     +     + 3.d0/2.d0*HZ4(0,1,1,0)
     +     + 2*HZ4(1,0,-1,0)
     +     - 3*HZ4(1,0,0,0)
     +     - 3.d0/2.d0*HZ4(1,1,0,0)
     +     )
      C_b2_1 = C_b2_1 + s*(1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*HZ4(1,1,1,0)
     +     )
      C_b2_1 = C_b2_1 + s*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + s*(r+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_b2_1 = C_b2_1 + s*(r+s)**(-1) * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     - 11.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 11.d0/2.d0*HZ2(-1,0)
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r-s)**(-3)*zeta2 * (
     +     - 9.d0/2.d0
     +     + 9*GYZ1(1)
     +     - 9*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r-s)**(-3)*zeta3 * (
     +     + 27
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r-s)**(-3) * (
     +     - 9*GYZ1(1)*HZ2(-1,0)
     +     + 9*GYZ1(3)*HZ2(-1,0)
     +     - 9.d0/2.d0*GYZ2(0,1)
     +     - 9*GYZ2(3,1)*HZ1(0)
     +     + 9*GYZ3(1,0,1)
     +     + 9*GYZ3(3,0,1)
     +     + 9.d0/2.d0*HZ2(-1,0)
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r-s)**(-3) * (
     +     + 18*HZ3(0,-1,0)
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r-s)**(-2) * (
     +     - 9.d0/4.d0*GYZ1(1)
     +     - 9*GYZ1(1)*HZ1(0)
     +     + 9*GYZ2(0,1)
     +     + 9.d0/4.d0*HZ1(0)
     +     + 9*HZ2(-1,0)
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r-s)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 9.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 9.d0/2.d0*HZ2(-1,0)
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 15.d0/16.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 9.d0/8.d0*GYZ1(2)
     +     - 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 13.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     - GYZ1(3)*HZ1(0)
     +     + 2*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(2,2)
     +     - 11.d0/2.d0*GYZ2(3,1)
     +     - 5.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     - 9.d0/8.d0*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     - 9.d0/8.d0*HZ1(1)
     +     - 6*HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + 6*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ2(0,1)
     +     + 5.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     - 3.d0/4.d0*HZ2(1,1)
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r)**(-2)*zeta3 * (
     +     + 7.d0/8.d0
     +     + 15.d0/4.d0*GYZ1(2)
     +     - 3.d0/2.d0*GYZ1(3)
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 21.d0/4.d0*HZ1(0)
     +     - 15.d0/4.d0*HZ1(1)
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r)**(-2)*zeta4 * (
     +     - 57.d0/16.d0
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 9.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 5.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ3(1,0,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 15.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 5.d0/4.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 5.d0/4.d0*GYZ1(3)*HZ3(-1,0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(0,0)
     +     - 9.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(2,3)
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - GYZ2(2,3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ3(1,2,3)
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 3.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(2,2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ3(2,2,3)
     +     + 3.d0/4.d0*GYZ3(2,2,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,3,1)
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 3.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(3,2,3)
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 5.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 2*GYZ4(2,1,0,1)
     +     - 1.d0/4.d0*GYZ4(2,1,3,3)
     +     - 3.d0/4.d0*GYZ4(2,2,1,3)
     +     + 3.d0/4.d0*GYZ4(2,2,2,3)
     +     - 3.d0/4.d0*GYZ4(2,2,3,1)
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 3.d0/4.d0*GYZ4(2,2,3,3)
     +     + 2*GYZ4(2,3,0,1)
     +     - 1.d0/4.d0*GYZ4(2,3,1,3)
     +     + 3.d0/4.d0*GYZ4(2,3,2,3)
     +     - 1.d0/4.d0*GYZ4(2,3,3,1)
     +     - 1.d0/2.d0*GYZ4(3,0,0,1)
     +     - 3.d0/2.d0*GYZ4(3,1,0,1)
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ4(3,1,2,3)
     +     + 3.d0/2.d0*GYZ4(3,3,0,1)
     +     - 3.d0/4.d0*GYZ4(3,3,2,3)
     +     - 15.d0/16.d0*HZ2(-1,0)
     +     + 15.d0/8.d0*HZ2(0,0)
     +     + 15.d0/16.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 3.d0/2.d0*HZ3(-1,0,0)
     +     + 9.d0/8.d0*HZ3(0,0,0)
     +     - 11.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/8.d0*HZ3(1,0,0)
     +     - 9.d0/8.d0*HZ3(1,1,0)
     +     + 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     + 7.d0/4.d0*HZ4(-1,-1,0,0)
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - HZ4(-1,0,1,0)
     +     - 3.d0/4.d0*HZ4(0,-1,-1,0)
     +     - 7.d0/4.d0*HZ4(0,-1,0,0)
     +     - 3*HZ4(0,0,-1,0)
     +     + 3*HZ4(0,0,0,0)
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     + HZ4(0,0,1,0)
     +     + 3.d0/4.d0*HZ4(0,1,0,0)
     +     - 3.d0/4.d0*HZ4(0,1,1,0)
     +     - 5.d0/2.d0*HZ4(1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(1,0,0,0)
     +     + 3.d0/4.d0*HZ4(1,1,0,0)
     +     - 3.d0/4.d0*HZ4(1,1,1,0)
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_b2_1 = C_b2_1 + s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_1 = C_b2_1 + s**2*(r+s)**(-2) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     )
      C_b2_1 = C_b2_1 + s**2*(r+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 9.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 9.d0/2.d0*HZ2(-1,0)
     +     )
      C_b2_1 = C_b2_1 + s**3*(1.d0-r-s)**(-4)*zeta2 * (
     +     + 9.d0/2.d0*GYZ1(1)
     +     - 9.d0/2.d0*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + s**3*(1.d0-r-s)**(-4)*zeta3 * (
     +     + 27.d0/2.d0
     +     )
      C_b2_1 = C_b2_1 + s**3*(1.d0-r-s)**(-4) * (
     +     - 9.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 9.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 9.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 9.d0/2.d0*GYZ3(1,0,1)
     +     + 9.d0/2.d0*GYZ3(3,0,1)
     +     + 9*HZ3(0,-1,0)
     +     )
      C_b2_1 = C_b2_1 + s**3*(1.d0-r-s)**(-3) * (
     +     - 9.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(0,1)
     +     + 9.d0/2.d0*HZ2(-1,0)
     +     )
      C_b2_1 = C_b2_1 + s**3*(1.d0-r-s)**(-2) * (
     +     - 9.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 9.d0/4.d0*GYZ2(0,1)
     +     + 9.d0/4.d0*HZ2(-1,0)
     +     )
      C_b2_1 = C_b2_1 + s**3*(1.d0-r-s)**(-1) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     )
      C_b2_1 = C_b2_1 + s**3*(r+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     )
      C_b2_1 = C_b2_1 + s**3*(r+s)**(-1) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r-s)**(-1)*zeta2 * (
     +     - 4
     +     + 3*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + GYZ1(3)
     +     - 7.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r-s)**(-1)*zeta3 * (
     +     + 37.d0/4.d0
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r-s)**(-1) * (
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 7.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 7.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - GYZ1(1)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r-s)**(-1) * (
     +     - 27.d0/16.d0*GYZ1(3)
     +     - 5.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 7.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 35.d0/8.d0*GYZ2(0,1)
     +     + GYZ2(1,2)*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r-s)**(-1) * (
     +     + 5.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,3)
     +     + 5.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(3,1)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r-s)**(-1) * (
     +     - 5.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 4*GYZ3(1,0,1)
     +     + GYZ3(1,2,3)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r-s)**(-1) * (
     +     - 5.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 5.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     + 4*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     - 27.d0/16.d0*HZ1(0)
     +     + 35.d0/8.d0*HZ2(-1,0)
     +     - 17.d0/8.d0*HZ2(0,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     + 7.d0/2.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r-s)**(-1) * (
     +     + HZ3(0,1,0)
     +     - 9.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-1)*zeta2 * (
     +     - 17.d0/8.d0
     +     + 5.d0/2.d0*GYZ1(1)
     +     - 7.d0/2.d0*GYZ1(2)
     +     + GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 7*GYZ1(3)*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-1)*zeta2 * (
     +     + 2*GYZ1(3)*HZ1(0)
     +     - 5.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*GYZ2(2,2)
     +     + 5*GYZ2(3,1)
     +     + 5.d0/2.d0*GYZ2(3,3)
     +     + 3.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-1)*zeta2 * (
     +     + 7.d0/2.d0*HZ1(1)
     +     + 6*HZ2(-1,-1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     - 6*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 3.d0/2.d0*HZ2(0,1)
     +     - HZ2(1,0)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-1)*zeta2 * (
     +     + 3.d0/2.d0*HZ2(1,1)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-1)*zeta3 * (
     +     + 5.d0/4.d0
     +     - 3*GYZ1(2)
     +     + 3*GYZ1(3)
     +     - 3*HZ1(-1)
     +     + 6*HZ1(0)
     +     + 3*HZ1(1)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-1)*zeta4 * (
     +     + 9.d0/8.d0
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 7.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 7.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-1) * (
     +     - 2*GYZ1(2)*HZ3(0,-1,0)
     +     + 3*GYZ1(2)*HZ3(0,0,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     - 29.d0/16.d0*GYZ1(3)
     +     - 5.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 7.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-1) * (
     +     - 2*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + GYZ1(3)*HZ3(-1,-1,0)
     +     + GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 3*GYZ1(3)*HZ3(0,0,0)
     +     - 5.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-1) * (
     +     - 15.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 7.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 5.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-1) * (
     +     + 7.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - GYZ2(2,3)*HZ2(-1,0)
     +     + 2*GYZ2(2,3)*HZ2(0,0)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*GYZ2(2,3)*HZ2(1,0)
     +     + 7.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     - GYZ2(3,3)*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-1) * (
     +     - GYZ2(3,3)*HZ2(-1,0)
     +     - GYZ2(3,3)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 2*GYZ3(1,0,1)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     - 5.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     + 7.d0/2.d0*GYZ3(2,2,3)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*GYZ3(2,2,3)*HZ1(0)
     +     - 5.d0/2.d0*GYZ3(2,3,1)
     +     + 3.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(2,3,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(2,3,3)
     +     + GYZ3(2,3,3)*HZ1(0)
     +     + 2*GYZ3(3,0,1)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-1) * (
     +     - GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + GYZ3(3,3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-1) * (
     +     - 5.d0/2.d0*GYZ4(2,1,0,1)
     +     + 1.d0/2.d0*GYZ4(2,1,3,3)
     +     + 3.d0/2.d0*GYZ4(2,2,1,3)
     +     - 3.d0/2.d0*GYZ4(2,2,2,3)
     +     + 3.d0/2.d0*GYZ4(2,2,3,1)
     +     - 3.d0/2.d0*GYZ4(2,2,3,3)
     +     - 5.d0/2.d0*GYZ4(2,3,0,1)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ4(2,3,1,3)
     +     - 3.d0/2.d0*GYZ4(2,3,2,3)
     +     + 1.d0/2.d0*GYZ4(2,3,3,1)
     +     + GYZ4(3,0,0,1)
     +     + 3.d0/2.d0*GYZ4(3,1,0,1)
     +     - GYZ4(3,1,2,3)
     +     - 3.d0/2.d0*GYZ4(3,3,0,1)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*GYZ4(3,3,2,3)
     +     - 29.d0/16.d0*HZ1(0)
     +     + 9.d0/4.d0*HZ2(-1,0)
     +     - 19.d0/8.d0*HZ2(0,0)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     - 3.d0/2.d0*HZ3(-1,-1,0)
     +     + 3*HZ3(-1,0,0)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-1) * (
     +     + 15.d0/4.d0*HZ3(0,-1,0)
     +     - 3*HZ3(0,0,0)
     +     + 3*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 7.d0/2.d0*HZ3(1,1,0)
     +     - 2*HZ4(-1,-1,0,0)
     +     - HZ4(-1,0,-1,0)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-1) * (
     +     + 3*HZ4(-1,0,0,0)
     +     + 2*HZ4(-1,0,1,0)
     +     + 2*HZ4(0,-1,0,0)
     +     + 3*HZ4(0,0,-1,0)
     +     - 6*HZ4(0,0,0,0)
     +     - 2*HZ4(0,0,1,0)
     +     - 3.d0/2.d0*HZ4(0,1,0,0)
     +     )
      C_b2_1 = C_b2_1 + (1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*HZ4(0,1,1,0)
     +     + 2*HZ4(1,0,-1,0)
     +     - 3*HZ4(1,0,0,0)
     +     - 3.d0/2.d0*HZ4(1,1,0,0)
     +     + 3.d0/2.d0*HZ4(1,1,1,0)
     +     )
      C_b2_1 = C_b2_1 + (1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + (1.d0+s)**(-2)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_b2_1 = C_b2_1 + (1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      C_b2_1 = C_b2_1 + (1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     + HZ3(0,1,0)
     +     )
      C_b2_1 = C_b2_1 + (1.d0+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_1 = C_b2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      C_b2_1 = C_b2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_1 = C_b2_1 + (1.d0+s)**(-1)*zeta2 * (
     +     - 7.d0/8.d0
     +     + 7.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + (1.d0+s)**(-1)*zeta3 * (
     +     + 5.d0/4.d0
     +     )
      C_b2_1 = C_b2_1 + (1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - GYZ1(2)*HZ1(0)
     +     + 3.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_b2_1 = C_b2_1 + (1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     )
      C_b2_1 = C_b2_1 + (1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     - 3.d0/8.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - 23.d0/32.d0*HZ1(0)
     +     + 7.d0/16.d0*HZ2(-1,0)
     +     )
      C_b2_1 = C_b2_1 + (1.d0+s)**(-1) * (
     +     + 11.d0/16.d0*HZ2(0,0)
     +     + HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 3.d0/8.d0*HZ3(0,-1,0)
     +     - 3.d0/8.d0*HZ3(0,0,0)
     +     - HZ3(0,1,0)
     +     )
      C_b2_1 = C_b2_1 + (r+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + (r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_b2_1 = C_b2_1 + (r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     + 9.d0/4.d0*GYZ1(1)
     +     - 9.d0/4.d0*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + (r+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 7.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + (r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     )
      C_b2_1 = C_b2_1 + (r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + 9.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + HZ3(1,0,0)
     +     )
      C_b2_1 = C_b2_1 + zeta2 * (
     +     - 5.d0/16.d0
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     + 27.d0/8.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ1(1)
     +     )
      C_b2_1 = C_b2_1 + zeta2 * (
     +     - 3.d0/4.d0*GYZ1(3)
     +     + 2*GYZ1(3)*HZ1(-1)
     +     - 5.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     + GYZ2(2,1)
     +     )
      C_b2_1 = C_b2_1 + zeta2 * (
     +     - GYZ2(2,2)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*GYZ2(3,3)
     +     - 21.d0/8.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     - 27.d0/8.d0*HZ1(1)
     +     )
      C_b2_1 = C_b2_1 + zeta2 * (
     +     - HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(0,-1)
     +     - HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(0,1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     - HZ2(1,1)
     +     )
      C_b2_1 = C_b2_1 + zeta3 * (
     +     + 3.d0/2.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 3.d0/4.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_b2_1 = C_b2_1 + zeta4 * (
     +     - 13.d0/16.d0
     +     )
      C_b2_1 = C_b2_1 + 119.d0/128.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     - 15.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - GYZ1(1)*HZ3(0,-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +
      C_b2_1 = C_b2_1 - 1.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     + 3.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 27.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + GYZ1(2)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +
      C_b2_1 = C_b2_1 + GYZ1(2)*HZ3(1,1,0)
     +     + 3.d0/2.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 9.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +
      C_b2_1 = C_b2_1 + 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + GYZ1(3)*HZ3(0,1,0)
     +     + 15.d0/16.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +
      C_b2_1 = C_b2_1 - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ2(1,0)
     +     + 21.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +
      C_b2_1 = C_b2_1 - 1.d0/2.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(1,0)
     +     - 27.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - GYZ2(2,2)*HZ2(1,0)
     +     + 3.d0/16.d0*GYZ2(2,3)
     +     - 9.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(-1,0)
     +
      C_b2_1 = C_b2_1 - GYZ2(2,3)*HZ2(0,0)
     +     - GYZ2(2,3)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 9.d0/16.d0*GYZ2(3,3)
     +
      C_b2_1 = C_b2_1 + 3.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     + GYZ2(3,3)*HZ2(1,0)
     +     + 9.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ3(1,0,1)
     +
      C_b2_1 = C_b2_1 - 1.d0/4.d0*GYZ3(1,0,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,3,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(2,1,2)*HZ1(0)
     +
      C_b2_1 = C_b2_1 + 21.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     + GYZ3(2,2,2)*HZ1(0)
     +     - 27.d0/8.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)*HZ1(0)
     +     + 21.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     + GYZ3(2,3,2)*HZ1(0)
     +
      C_b2_1 = C_b2_1 - 9.d0/8.d0*GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     - 3*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(3,2,3)
     +
      C_b2_1 = C_b2_1 + 3.d0/8.d0*GYZ3(3,3,1)
     +     - GYZ3(3,3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(0,0,0,1)
     +     + 1.d0/2.d0*GYZ4(0,0,1,1)
     +     + 1.d0/4.d0*GYZ4(0,1,0,1)
     +     - 1.d0/2.d0*GYZ4(0,1,1,3)
     +     + 1.d0/4.d0*GYZ4(0,1,2,3)
     +     - 1.d0/2.d0*GYZ4(0,1,3,1)
     +
      C_b2_1 = C_b2_1 + 1.d0/4.d0*GYZ4(0,3,0,1)
     +     - 1.d0/2.d0*GYZ4(0,3,1,1)
     +     + 1.d0/4.d0*GYZ4(0,3,2,3)
     +     + 1.d0/2.d0*GYZ4(1,0,0,1)
     +     - 1.d0/4.d0*GYZ4(1,0,1,3)
     +     - 1.d0/4.d0*GYZ4(1,0,3,1)
     +     + 1.d0/2.d0*GYZ4(1,1,2,3)
     +     + 1.d0/2.d0*GYZ4(1,1,3,3)
     +
      C_b2_1 = C_b2_1 - 1.d0/2.d0*GYZ4(1,2,2,3)
     +     - 1.d0/2.d0*GYZ4(1,2,3,3)
     +     - 1.d0/4.d0*GYZ4(1,3,0,1)
     +     + 1.d0/2.d0*GYZ4(1,3,1,3)
     +     - 1.d0/4.d0*GYZ4(1,3,2,3)
     +     + 1.d0/2.d0*GYZ4(1,3,3,1)
     +     + 1.d0/2.d0*GYZ4(2,1,0,1)
     +     - 1.d0/2.d0*GYZ4(2,1,2,3)
     +
      C_b2_1 = C_b2_1 - 1.d0/2.d0*GYZ4(2,1,3,3)
     +     - 1.d0/2.d0*GYZ4(2,2,1,3)
     +     + GYZ4(2,2,2,3)
     +     - 1.d0/2.d0*GYZ4(2,2,3,1)
     +     + GYZ4(2,2,3,3)
     +     + 1.d0/2.d0*GYZ4(2,3,0,1)
     +     - 1.d0/2.d0*GYZ4(2,3,1,3)
     +     + GYZ4(2,3,2,3)
     +
      C_b2_1 = C_b2_1 - 1.d0/2.d0*GYZ4(2,3,3,1)
     +     - 1.d0/2.d0*GYZ4(3,0,0,1)
     +     - 1.d0/2.d0*GYZ4(3,0,1,1)
     +     + 1.d0/4.d0*GYZ4(3,0,1,3)
     +     + 1.d0/4.d0*GYZ4(3,0,3,1)
     +     - 1.d0/4.d0*GYZ4(3,1,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,1,3)
     +     + 1.d0/2.d0*GYZ4(3,1,3,1)
     +
      C_b2_1 = C_b2_1 + 1.d0/2.d0*GYZ4(3,3,1,1)
     +     - GYZ4(3,3,2,3)
     +     + 15.d0/32.d0*HZ1(0)
     +     - 7.d0/8.d0*HZ2(-1,0)
     +     + 13.d0/8.d0*HZ2(0,0)
     +     - 3.d0/16.d0*HZ2(1,0)
     +     + 3.d0/8.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +
      C_b2_1 = C_b2_1 - 3.d0/8.d0*HZ3(0,-1,0)
     +     + 9.d0/8.d0*HZ3(0,0,0)
     +     - 33.d0/8.d0*HZ3(0,1,0)
     +     + 9.d0/8.d0*HZ3(1,0,0)
     +     - 27.d0/8.d0*HZ3(1,1,0)
     +     - 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     + 1.d0/2.d0*HZ4(-1,0,-1,0)
     +
      C_b2_1 = C_b2_1 - 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     - 1.d0/2.d0*HZ4(0,0,-1,0)
     +     + 3*HZ4(0,0,0,0)
     +     + 3.d0/4.d0*HZ4(0,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     - 1.d0/2.d0*HZ4(0,1,1,0)
     +
      C_b2_1 = C_b2_1 - HZ4(1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(1,0,0,0)
     +     + 1.d0/2.d0*HZ4(1,0,1,0)
     +     - HZ4(1,1,1,0)
     +

      C_c2_1 = 0d0
     +
      C_c2_1 = C_c2_1 + r*s**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_1 = C_c2_1 + r*(1.d0+s)**(-3)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      C_c2_1 = C_c2_1 + r*(1.d0+s)**(-3)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      C_c2_1 = C_c2_1 + r*(1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      C_c2_1 = C_c2_1 + r*(1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - HZ3(0,1,0)
     +     )
      C_c2_1 = C_c2_1 + r*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      C_c2_1 = C_c2_1 + r*(1.d0+s)**(-2)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_c2_1 = C_c2_1 + r*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     )
      C_c2_1 = C_c2_1 + r*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     )
      C_c2_1 = C_c2_1 + r*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*HZ2(1,0)
     +     + HZ3(0,1,0)
     +     )
      C_c2_1 = C_c2_1 + r*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_1 = C_c2_1 + s**(-1)*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      C_c2_1 = C_c2_1 + s**(-1)*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     )
      C_c2_1 = C_c2_1 + s**(-1)*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      C_c2_1 = C_c2_1 + s**(-1)*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      C_c2_1 = C_c2_1 + s**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     )
      C_c2_1 = C_c2_1 + s**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_1 = C_c2_1 + s**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      C_c2_1 = C_c2_1 + s**(-1)*zeta2 * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      C_c2_1 = C_c2_1 + s**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     )
      C_c2_1 = C_c2_1 + s**(-1) * (
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_1 = C_c2_1 + s**(-1) * (
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r-s)**(-2)*zeta2 * (
     +     + 27.d0/8.d0
     +     - 3*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 23.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r-s)**(-2)*zeta3 * (
     +     - 65.d0/8.d0
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r-s)**(-2) * (
     +     - 3.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 23.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 27.d0/16.d0*GYZ1(3)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r-s)**(-2) * (
     +     + 3.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 23.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 15.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/16.d0*GYZ2(1,3)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r-s)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 3.d0/16.d0*GYZ2(3,1)
     +     + 23.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r-s)**(-2) * (
     +     + 3.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     - 23.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,2,3)
     +     + 1.d0/8.d0*GYZ3(1,3,3)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r-s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     - 23.d0/8.d0*GYZ3(3,0,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*GYZ3(3,3,1)
     +     + 27.d0/16.d0*HZ1(0)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r-s)**(-2) * (
     +     - 15.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     - 23.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/8.d0*HZ3(0,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r-s)**(-1) * (
     +     + 17.d0/16.d0
     +     + 35.d0/16.d0*GYZ1(1)
     +     + 23.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 23.d0/8.d0*GYZ2(0,1)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r-s)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 23.d0/16.d0*HZ1(0)
     +     - 23.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 15.d0/16.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 9.d0/8.d0*GYZ1(2)
     +     - 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 13.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     - GYZ1(3)*HZ1(0)
     +     + 2*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(2,2)
     +     - 11.d0/2.d0*GYZ2(3,1)
     +     - 5.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     - 9.d0/8.d0*HZ1(0)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     - 9.d0/8.d0*HZ1(1)
     +     - 6*HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + 6*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ2(0,1)
     +     + 5.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     - 3.d0/4.d0*HZ2(1,1)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r)**(-2)*zeta3 * (
     +     + 7.d0/8.d0
     +     + 15.d0/4.d0*GYZ1(2)
     +     - 3.d0/2.d0*GYZ1(3)
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 21.d0/4.d0*HZ1(0)
     +     - 15.d0/4.d0*HZ1(1)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r)**(-2)*zeta4 * (
     +     - 57.d0/16.d0
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 9.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 5.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r)**(-2) * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ3(1,0,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 15.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r)**(-2) * (
     +     - 5.d0/4.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 5.d0/4.d0*GYZ1(3)*HZ3(-1,0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r)**(-2) * (
     +     + 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(0,0)
     +     - 9.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(2,3)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - GYZ2(2,3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ3(1,2,3)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r)**(-2) * (
     +     + 3.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(2,2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ3(2,2,3)
     +     + 3.d0/4.d0*GYZ3(2,2,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,3,1)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r)**(-2) * (
     +     - 3.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(3,2,3)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r)**(-2) * (
     +     - 5.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 2*GYZ4(2,1,0,1)
     +     - 1.d0/4.d0*GYZ4(2,1,3,3)
     +     - 3.d0/4.d0*GYZ4(2,2,1,3)
     +     + 3.d0/4.d0*GYZ4(2,2,2,3)
     +     - 3.d0/4.d0*GYZ4(2,2,3,1)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r)**(-2) * (
     +     + 3.d0/4.d0*GYZ4(2,2,3,3)
     +     + 2*GYZ4(2,3,0,1)
     +     - 1.d0/4.d0*GYZ4(2,3,1,3)
     +     + 3.d0/4.d0*GYZ4(2,3,2,3)
     +     - 1.d0/4.d0*GYZ4(2,3,3,1)
     +     - 1.d0/2.d0*GYZ4(3,0,0,1)
     +     - 3.d0/2.d0*GYZ4(3,1,0,1)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ4(3,1,2,3)
     +     + 3.d0/2.d0*GYZ4(3,3,0,1)
     +     - 3.d0/4.d0*GYZ4(3,3,2,3)
     +     - 15.d0/16.d0*HZ2(-1,0)
     +     + 15.d0/8.d0*HZ2(0,0)
     +     + 15.d0/16.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r)**(-2) * (
     +     - 3.d0/2.d0*HZ3(-1,0,0)
     +     + 9.d0/8.d0*HZ3(0,0,0)
     +     - 11.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/8.d0*HZ3(1,0,0)
     +     - 9.d0/8.d0*HZ3(1,1,0)
     +     + 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     + 7.d0/4.d0*HZ4(-1,-1,0,0)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - HZ4(-1,0,1,0)
     +     - 3.d0/4.d0*HZ4(0,-1,-1,0)
     +     - 7.d0/4.d0*HZ4(0,-1,0,0)
     +     - 3*HZ4(0,0,-1,0)
     +     + 3*HZ4(0,0,0,0)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r)**(-2) * (
     +     + HZ4(0,0,1,0)
     +     + 3.d0/4.d0*HZ4(0,1,0,0)
     +     - 3.d0/4.d0*HZ4(0,1,1,0)
     +     - 5.d0/2.d0*HZ4(1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(1,0,0,0)
     +     + 3.d0/4.d0*HZ4(1,1,0,0)
     +     - 3.d0/4.d0*HZ4(1,1,1,0)
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_c2_1 = C_c2_1 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_1 = C_c2_1 + s*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      C_c2_1 = C_c2_1 + s*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_c2_1 = C_c2_1 + s*(r+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 2*GYZ1(1)*HZ1(0)
     +     - 2*GYZ2(0,1)
     +     - 2*HZ2(-1,0)
     +     )
      C_c2_1 = C_c2_1 + s**2*(1.d0-r-s)**(-3)*zeta2 * (
     +     + 9.d0/2.d0
     +     - 6*GYZ1(1)
     +     + 6*HZ1(0)
     +     )
      C_c2_1 = C_c2_1 + s**2*(1.d0-r-s)**(-3)*zeta3 * (
     +     - 18
     +     )
      C_c2_1 = C_c2_1 + s**2*(1.d0-r-s)**(-3) * (
     +     + 6*GYZ1(1)*HZ2(-1,0)
     +     - 6*GYZ1(3)*HZ2(-1,0)
     +     + 9.d0/2.d0*GYZ2(0,1)
     +     + 6*GYZ2(3,1)*HZ1(0)
     +     - 6*GYZ3(1,0,1)
     +     - 6*GYZ3(3,0,1)
     +     - 9.d0/2.d0*HZ2(-1,0)
     +     )
      C_c2_1 = C_c2_1 + s**2*(1.d0-r-s)**(-3) * (
     +     - 12*HZ3(0,-1,0)
     +     )
      C_c2_1 = C_c2_1 + s**2*(1.d0-r-s)**(-2) * (
     +     + 9.d0/4.d0*GYZ1(1)
     +     + 6*GYZ1(1)*HZ1(0)
     +     - 6*GYZ2(0,1)
     +     - 9.d0/4.d0*HZ1(0)
     +     - 6*HZ2(-1,0)
     +     )
      C_c2_1 = C_c2_1 + s**2*(1.d0-r-s)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 3*GYZ1(1)*HZ1(0)
     +     - 3*GYZ2(0,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     - 3*HZ2(-1,0)
     +     )
      C_c2_1 = C_c2_1 + s**2*(r+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     )
      C_c2_1 = C_c2_1 + s**2*(r+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 3*GYZ1(1)*HZ1(0)
     +     - 3*GYZ2(0,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     - 3*HZ2(-1,0)
     +     )
      C_c2_1 = C_c2_1 + s**3*(1.d0-r-s)**(-4)*zeta2 * (
     +     - 9.d0/2.d0*GYZ1(1)
     +     + 9.d0/2.d0*HZ1(0)
     +     )
      C_c2_1 = C_c2_1 + s**3*(1.d0-r-s)**(-4)*zeta3 * (
     +     - 27.d0/2.d0
     +     )
      C_c2_1 = C_c2_1 + s**3*(1.d0-r-s)**(-4) * (
     +     + 9.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 9.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 9.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 9.d0/2.d0*GYZ3(1,0,1)
     +     - 9.d0/2.d0*GYZ3(3,0,1)
     +     - 9*HZ3(0,-1,0)
     +     )
      C_c2_1 = C_c2_1 + s**3*(1.d0-r-s)**(-3) * (
     +     + 9.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(0,1)
     +     - 9.d0/2.d0*HZ2(-1,0)
     +     )
      C_c2_1 = C_c2_1 + s**3*(1.d0-r-s)**(-2) * (
     +     + 9.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 9.d0/4.d0*GYZ2(0,1)
     +     - 9.d0/4.d0*HZ2(-1,0)
     +     )
      C_c2_1 = C_c2_1 + s**3*(1.d0-r-s)**(-1) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     )
      C_c2_1 = C_c2_1 + s**3*(r+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     )
      C_c2_1 = C_c2_1 + s**3*(r+s)**(-1) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r-s)**(-1)*zeta2 * (
     +     + 5.d0/4.d0
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r-s)**(-1)*zeta3 * (
     +     - 4
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r-s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r-s)**(-1) * (
     +     + 29.d0/16.d0*GYZ1(3)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 11.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r-s)**(-1) * (
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r-s)**(-1) * (
     +     + 5.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 7.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     - 7.d0/4.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     + 29.d0/16.d0*HZ1(0)
     +     - 11.d0/8.d0*HZ2(-1,0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r-s)**(-1) * (
     +     + 5.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 2*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta2 * (
     +     - 41.d0/8.d0
     +     + 23.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 21.d0/4.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta3 * (
     +     + 7.d0/4.d0
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 5.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 7.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 3.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + GYZ2(3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 3.d0/2.d0*GYZ3(1,0,1)
     +     - 3.d0/4.d0*GYZ3(1,2,3)
     +     + 3.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     + 3.d0/4.d0*GYZ3(2,3,1)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 3.d0/2.d0*GYZ3(3,0,1)
     +     + 3.d0/4.d0*GYZ3(3,2,3)
     +     - 29.d0/16.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     + 3.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + HZ3(-1,0,0)
     +     + 5.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 3.d0/2.d0*HZ3(0,1,0)
     +     + 3.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-1)*zeta2 * (
     +     + 33.d0/8.d0
     +     - 4*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 11.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-1)*zeta3 * (
     +     + 9.d0/4.d0
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - GYZ1(1)*HZ2(1,0)
     +     - 7.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 29.d0/16.d0*GYZ1(3)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 7.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - GYZ2(1,3)*HZ1(0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-1) * (
     +     - 5.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 7.d0/8.d0*GYZ2(2,3)
     +     + 5.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 9.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + GYZ3(1,2,3)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     - 5.d0/4.d0*GYZ3(2,1,3)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     - 5.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 7.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 5.d0/8.d0*HZ2(0,0)
     +     + 7.d0/8.d0*HZ2(1,0)
     +     - HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     + HZ3(0,-1,0)
     +     + 2*HZ3(0,1,0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0-r)**(-1) * (
     +     - 2*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0+s)**(-3)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0+s)**(-3)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_c2_1 = C_c2_1 + (1.d0+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      C_c2_1 = C_c2_1 + (1.d0+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     + HZ3(0,1,0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0+s)**(-2)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_1 = C_c2_1 + (1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      C_c2_1 = C_c2_1 + (1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0+s)**(-2)*zeta2 * (
     +     - 7.d0/8.d0
     +     + 11.d0/8.d0*GYZ1(1)
     +     - 5.d0/8.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     - 7.d0/8.d0*HZ1(0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0+s)**(-2)*zeta3 * (
     +     + 11.d0/4.d0
     +     )
      C_c2_1 = C_c2_1 + (1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + GYZ1(1)*HZ2(1,0)
     +     - GYZ1(2)*HZ1(0)
     +     + 3.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - GYZ1(3)*HZ2(1,0)
     +     - GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     )
      C_c2_1 = C_c2_1 + (1.d0+s)**(-2) * (
     +     + GYZ2(3,2)*HZ1(0)
     +     + 7.d0/8.d0*GYZ3(1,0,1)
     +     - GYZ3(1,2,3)
     +     - 7.d0/8.d0*GYZ3(3,0,1)
     +     + GYZ3(3,2,3)
     +     - 23.d0/32.d0*HZ1(0)
     +     + 7.d0/16.d0*HZ2(-1,0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0+s)**(-2) * (
     +     + 11.d0/16.d0*HZ2(0,0)
     +     + HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 3.d0/8.d0*HZ3(0,-1,0)
     +     - 3.d0/8.d0*HZ3(0,0,0)
     +     - 2*HZ3(0,1,0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     + 9.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 9.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_1 = C_c2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 13.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     )
      C_c2_1 = C_c2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 3.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     + 3.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     - 11.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0+s)**(-1)*zeta2 * (
     +     + 5.d0/8.d0
     +     - 7.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0+s)**(-1)*zeta3 * (
     +     - 5.d0/4.d0
     +     )
      C_c2_1 = C_c2_1 + (1.d0+s)**(-1) * (
     +     - 17.d0/32.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0+s)**(-1) * (
     +     - 1.d0/16.d0*GYZ1(3)
     +     - 7.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0+s)**(-1) * (
     +     - 5.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(2,3)
     +     - 5.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     )
      C_c2_1 = C_c2_1 + (1.d0+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     + 27.d0/32.d0*HZ1(0)
     +     - 3.d0/16.d0*HZ2(-1,0)
     +     - 19.d0/16.d0*HZ2(0,0)
     +     - 5.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_c2_1 = C_c2_1 + (1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 3.d0/8.d0*HZ3(0,-1,0)
     +     + 3.d0/8.d0*HZ3(0,0,0)
     +     + HZ3(0,1,0)
     +     )
      C_c2_1 = C_c2_1 + (r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     - 9.d0/4.d0*GYZ1(1)
     +     + 9.d0/4.d0*HZ1(-1)
     +     )
      C_c2_1 = C_c2_1 + (r+s)**(-1) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 13.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     )
      C_c2_1 = C_c2_1 + (r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     )
      C_c2_1 = C_c2_1 + (r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     + 11.d0/8.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - HZ3(1,0,0)
     +     )
      C_c2_1 = C_c2_1 + zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_c2_1 = C_c2_1 + 17.d0/32.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/16.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +
      C_c2_1 = C_c2_1 + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +

      D_a2_1 = 0d0
     +
      D_a2_1 = D_a2_1 + r**(-1) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     )
      D_a2_1 = D_a2_1 + s*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     )
      D_a2_1 = D_a2_1 + s*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      D_a2_1 = D_a2_1 + s**2*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      D_a2_1 = D_a2_1 + (1.d0+s)**(-2)*zeta2 * (
     +     + 11.d0/24.d0
     +     )
      D_a2_1 = D_a2_1 + (1.d0+s)**(-2) * (
     +     - 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 25.d0/72.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      D_a2_1 = D_a2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      D_a2_1 = D_a2_1 + (1.d0+s)**(-1)*zeta2 * (
     +     + 11.d0/12.d0
     +     )
      D_a2_1 = D_a2_1 + (1.d0+s)**(-1) * (
     +     + 19.d0/72.d0
     +     - 1.d0/48.d0*GYZ1(1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 37.d0/144.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      D_a2_1 = D_a2_1 + (r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      D_a2_1 = D_a2_1 + zeta2 * (
     +     + 43.d0/144.d0
     +     + 17.d0/24.d0*GYZ1(1)
     +     - 11.d0/12.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      D_a2_1 = D_a2_1 + zeta3 * (
     +     - 25.d0/36.d0
     +     )
      D_a2_1 = D_a2_1 + 3661.d0/2592.d0
     +     + 53.d0/144.d0*GYZ1(1)
     +     + 29.d0/144.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 5.d0/18.d0*GYZ2(0,1)
     +     + 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +
      D_a2_1 = D_a2_1 - 41.d0/72.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/24.d0*GYZ3(1,0,1)
     +     - 1.d0/6.d0*GYZ3(3,0,1)
     +     - 25.d0/144.d0*HZ1(0)
     +
      D_a2_1 = D_a2_1 - 5.d0/18.d0*HZ2(-1,0)
     +     - 7.d0/36.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +

      D_b2_1 = 0d0
     +
      D_b2_1 = D_b2_1 + r**(-1) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     )
      D_b2_1 = D_b2_1 + s*(1.d0-r-s)**(-2)*zeta2 * (
     +     - 9.d0/4.d0
     +     + 2*GYZ1(1)
     +     - 2*HZ1(0)
     +     )
      D_b2_1 = D_b2_1 + s*(1.d0-r-s)**(-2)*zeta3 * (
     +     + 6
     +     )
      D_b2_1 = D_b2_1 + s*(1.d0-r-s)**(-2) * (
     +     - 2*GYZ1(1)*HZ2(-1,0)
     +     + 2*GYZ1(3)*HZ2(-1,0)
     +     - 9.d0/4.d0*GYZ2(0,1)
     +     - 2*GYZ2(3,1)*HZ1(0)
     +     + 2*GYZ3(1,0,1)
     +     + 2*GYZ3(3,0,1)
     +     + 9.d0/4.d0*HZ2(-1,0)
     +     )
      D_b2_1 = D_b2_1 + s*(1.d0-r-s)**(-2) * (
     +     + 4*HZ3(0,-1,0)
     +     )
      D_b2_1 = D_b2_1 + s*(1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0
     +     - 5.d0/4.d0*GYZ1(1)
     +     - 2*GYZ1(1)*HZ1(0)
     +     + 2*GYZ2(0,1)
     +     + HZ1(0)
     +     + 2*HZ2(-1,0)
     +     )
      D_b2_1 = D_b2_1 + s*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      D_b2_1 = D_b2_1 + s*(r+s)**(-1) * (
     +     - 5.d0/12.d0*GYZ1(1)
     +     - 7.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 7.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 7.d0/6.d0*HZ2(-1,0)
     +     )
      D_b2_1 = D_b2_1 + s**2*(1.d0-r-s)**(-3)*zeta2 * (
     +     - 3.d0/2.d0
     +     + 3*GYZ1(1)
     +     - 3*HZ1(0)
     +     )
      D_b2_1 = D_b2_1 + s**2*(1.d0-r-s)**(-3)*zeta3 * (
     +     + 9
     +     )
      D_b2_1 = D_b2_1 + s**2*(1.d0-r-s)**(-3) * (
     +     - 3*GYZ1(1)*HZ2(-1,0)
     +     + 3*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 3*GYZ2(3,1)*HZ1(0)
     +     + 3*GYZ3(1,0,1)
     +     + 3*GYZ3(3,0,1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     )
      D_b2_1 = D_b2_1 + s**2*(1.d0-r-s)**(-3) * (
     +     + 6*HZ3(0,-1,0)
     +     )
      D_b2_1 = D_b2_1 + s**2*(1.d0-r-s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 3*GYZ1(1)*HZ1(0)
     +     + 3*GYZ2(0,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 3*HZ2(-1,0)
     +     )
      D_b2_1 = D_b2_1 + s**2*(1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     )
      D_b2_1 = D_b2_1 + s**2*(r+s)**(-2) * (
     +     + 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(0,1)
     +     - 5.d0/12.d0*HZ2(-1,0)
     +     )
      D_b2_1 = D_b2_1 + s**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     )
      D_b2_1 = D_b2_1 + s**3*(1.d0-r-s)**(-4)*zeta2 * (
     +     + 3.d0/2.d0*GYZ1(1)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      D_b2_1 = D_b2_1 + s**3*(1.d0-r-s)**(-4)*zeta3 * (
     +     + 9.d0/2.d0
     +     )
      D_b2_1 = D_b2_1 + s**3*(1.d0-r-s)**(-4) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(1,0,1)
     +     + 3.d0/2.d0*GYZ3(3,0,1)
     +     + 3*HZ3(0,-1,0)
     +     )
      D_b2_1 = D_b2_1 + s**3*(1.d0-r-s)**(-3) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     )
      D_b2_1 = D_b2_1 + s**3*(1.d0-r-s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     )
      D_b2_1 = D_b2_1 + s**3*(1.d0-r-s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      D_b2_1 = D_b2_1 + s**3*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      D_b2_1 = D_b2_1 + s**3*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      D_b2_1 = D_b2_1 + (1.d0-r-s)**(-1)*zeta2 * (
     +     - 1
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      D_b2_1 = D_b2_1 + (1.d0-r-s)**(-1)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      D_b2_1 = D_b2_1 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     + HZ2(-1,0)
     +     )
      D_b2_1 = D_b2_1 + (1.d0-r-s)**(-1) * (
     +     + HZ3(0,-1,0)
     +     )
      D_b2_1 = D_b2_1 + (1.d0+s)**(-1)*zeta2 * (
     +     - 11.d0/24.d0
     +     )
      D_b2_1 = D_b2_1 + (1.d0+s)**(-1) * (
     +     + 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 25.d0/72.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      D_b2_1 = D_b2_1 + (r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     )
      D_b2_1 = D_b2_1 + zeta2 * (
     +     + 43.d0/144.d0
     +     + 17.d0/24.d0*GYZ1(1)
     +     - 11.d0/12.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      D_b2_1 = D_b2_1 + zeta3 * (
     +     - 25.d0/36.d0
     +     )
      D_b2_1 = D_b2_1 + 2977.d0/2592.d0
     +     + 7.d0/18.d0*GYZ1(1)
     +     + 29.d0/144.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 5.d0/18.d0*GYZ2(0,1)
     +     + 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +
      D_b2_1 = D_b2_1 - 41.d0/72.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/24.d0*GYZ3(1,0,1)
     +     - 1.d0/6.d0*GYZ3(3,0,1)
     +     - 5.d0/72.d0*HZ1(0)
     +
      D_b2_1 = D_b2_1 - 5.d0/18.d0*HZ2(-1,0)
     +     - 7.d0/36.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +

      D_c2_1 = 0d0
     +
      D_c2_1 = D_c2_1 + s*(1.d0-r-s)**(-2)*zeta2 * (
     +     + 5.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      D_c2_1 = D_c2_1 + s*(1.d0-r-s)**(-2)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      D_c2_1 = D_c2_1 + s*(1.d0-r-s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 5.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     - 5.d0/4.d0*HZ2(-1,0)
     +     )
      D_c2_1 = D_c2_1 + s*(1.d0-r-s)**(-2) * (
     +     - HZ3(0,-1,0)
     +     )
      D_c2_1 = D_c2_1 + s*(1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      D_c2_1 = D_c2_1 + s*(r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      D_c2_1 = D_c2_1 + s**2*(1.d0-r-s)**(-3)*zeta2 * (
     +     + 3.d0/2.d0
     +     - 2*GYZ1(1)
     +     + 2*HZ1(0)
     +     )
      D_c2_1 = D_c2_1 + s**2*(1.d0-r-s)**(-3)*zeta3 * (
     +     - 6
     +     )
      D_c2_1 = D_c2_1 + s**2*(1.d0-r-s)**(-3) * (
     +     + 2*GYZ1(1)*HZ2(-1,0)
     +     - 2*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 2*GYZ2(3,1)*HZ1(0)
     +     - 2*GYZ3(1,0,1)
     +     - 2*GYZ3(3,0,1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     )
      D_c2_1 = D_c2_1 + s**2*(1.d0-r-s)**(-3) * (
     +     - 4*HZ3(0,-1,0)
     +     )
      D_c2_1 = D_c2_1 + s**2*(1.d0-r-s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 2*GYZ1(1)*HZ1(0)
     +     - 2*GYZ2(0,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     - 2*HZ2(-1,0)
     +     )
      D_c2_1 = D_c2_1 + s**2*(1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(0)
     +     - GYZ2(0,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - HZ2(-1,0)
     +     )
      D_c2_1 = D_c2_1 + s**2*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     )
      D_c2_1 = D_c2_1 + s**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(0)
     +     - GYZ2(0,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - HZ2(-1,0)
     +     )
      D_c2_1 = D_c2_1 + s**3*(1.d0-r-s)**(-4)*zeta2 * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      D_c2_1 = D_c2_1 + s**3*(1.d0-r-s)**(-4)*zeta3 * (
     +     - 9.d0/2.d0
     +     )
      D_c2_1 = D_c2_1 + s**3*(1.d0-r-s)**(-4) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(1,0,1)
     +     - 3.d0/2.d0*GYZ3(3,0,1)
     +     - 3*HZ3(0,-1,0)
     +     )
      D_c2_1 = D_c2_1 + s**3*(1.d0-r-s)**(-3) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     )
      D_c2_1 = D_c2_1 + s**3*(1.d0-r-s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     )
      D_c2_1 = D_c2_1 + s**3*(1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      D_c2_1 = D_c2_1 + s**3*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      D_c2_1 = D_c2_1 + s**3*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      D_c2_1 = D_c2_1 + (1.d0+s)**(-2)*zeta2 * (
     +     - 11.d0/24.d0
     +     )
      D_c2_1 = D_c2_1 + (1.d0+s)**(-2) * (
     +     + 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 25.d0/72.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      D_c2_1 = D_c2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      D_c2_1 = D_c2_1 + (1.d0+s)**(-1)*zeta2 * (
     +     + 11.d0/24.d0
     +     )
      D_c2_1 = D_c2_1 + (1.d0+s)**(-1) * (
     +     - 19.d0/72.d0
     +     + 1.d0/48.d0*GYZ1(1)
     +     - 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 65.d0/144.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      D_c2_1 = D_c2_1 + (r+s)**(-1) * (
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      D_c2_1 = D_c2_1 + 19.d0/72.d0
     +     - 1.d0/48.d0*GYZ1(1)
     +     - 5.d0/48.d0*HZ1(0)
     +

      E_a2_1 = 0d0
     +
      E_a2_1 = E_a2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/36.d0
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(2)
     +     + 3.d0/2.d0*GYZ1(3)
     +     - 11.d0/6.d0*HZ1(-1)
     +     + 13.d0/12.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ1(1)
     +     )
      E_a2_1 = E_a2_1 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/12.d0*GYZ1(1)*HZ2(1,0)
     +     - 8.d0/9.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     )
      E_a2_1 = E_a2_1 + s*(1.d0-r)**(-1) * (
     +     + 49.d0/72.d0*GYZ1(3)*HZ1(0)
     +     - 7.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     )
      E_a2_1 = E_a2_1 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 8.d0/9.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     )
      E_a2_1 = E_a2_1 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ3(1,2,3)
     +     + 1.d0/12.d0*GYZ3(2,1,3)
     +     - 1.d0/3.d0*GYZ3(2,2,3)
     +     + 1.d0/12.d0*GYZ3(2,3,1)
     +     + 1.d0/3.d0*GYZ3(2,3,3)
     +     + 1.d0/3.d0*GYZ3(3,2,3)
     +     )
      E_a2_1 = E_a2_1 + s*(1.d0-r)**(-1) * (
     +     - 8.d0/9.d0*HZ2(-1,0)
     +     + 16.d0/9.d0*HZ2(0,0)
     +     + 8.d0/9.d0*HZ2(1,0)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/12.d0*HZ3(0,-1,0)
     +     - 5.d0/2.d0*HZ3(0,0,0)
     +     )
      E_a2_1 = E_a2_1 + s*(1.d0-r)**(-1) * (
     +     - 3.d0/4.d0*HZ3(0,1,0)
     +     - 7.d0/6.d0*HZ3(1,0,0)
     +     - 1.d0/3.d0*HZ3(1,1,0)
     +     )
      E_a2_1 = E_a2_1 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     - 19.d0/36.d0
     +     + 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 3.d0/4.d0*GYZ1(3)
     +     + 11.d0/12.d0*HZ1(-1)
     +     - 13.d0/24.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      E_a2_1 = E_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     + 19.d0/36.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/12.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 19.d0/36.d0*GYZ1(3)*HZ1(0)
     +     )
      E_a2_1 = E_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 7.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 19.d0/36.d0*GYZ2(2,3)
     +     )
      E_a2_1 = E_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 3.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(1,2,3)
     +     - 1.d0/24.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     )
      E_a2_1 = E_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/24.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(2,3,3)
     +     - 1.d0/6.d0*GYZ3(3,2,3)
     +     + 19.d0/36.d0*HZ2(-1,0)
     +     - 19.d0/18.d0*HZ2(0,0)
     +     - 19.d0/36.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      E_a2_1 = E_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/24.d0*HZ3(0,-1,0)
     +     + 5.d0/4.d0*HZ3(0,0,0)
     +     + 3.d0/8.d0*HZ3(0,1,0)
     +     + 7.d0/12.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      E_a2_1 = E_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta2 * (
     +     - 11.d0/12.d0
     +     )
      E_a2_1 = E_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 19.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      E_a2_1 = E_a2_1 + (1.d0-r)**(-1)*zeta2 * (
     +     + 11.d0/12.d0
     +     )
      E_a2_1 = E_a2_1 + (1.d0-r)**(-1) * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 19.d0/36.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      E_a2_1 = E_a2_1 + (1.d0+s)**(-2)*zeta2 * (
     +     - 11.d0/24.d0
     +     )
      E_a2_1 = E_a2_1 + (1.d0+s)**(-2) * (
     +     + 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 25.d0/72.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      E_a2_1 = E_a2_1 + (1.d0+s)**(-1)*zeta2 * (
     +     - 11.d0/12.d0
     +     )
      E_a2_1 = E_a2_1 + (1.d0+s)**(-1) * (
     +     - 19.d0/72.d0
     +     + 1.d0/48.d0*GYZ1(1)
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 37.d0/144.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      E_a2_1 = E_a2_1 + zeta2 * (
     +     + 29.d0/36.d0
     +     + 5.d0/24.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(2)
     +     - 5.d0/8.d0*GYZ1(3)
     +     + 11.d0/12.d0*HZ1(-1)
     +     - 5.d0/12.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ1(1)
     +     )
      E_a2_1 = E_a2_1 + zeta3 * (
     +     + 1.d0/72.d0
     +     )
      E_a2_1 = E_a2_1 - 3401.d0/2592.d0
     +     + 7.d0/48.d0*GYZ1(1)
     +     - 19.d0/36.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 29.d0/36.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +
      E_a2_1 = E_a2_1 - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 17.d0/108.d0*GYZ1(3)
     +     + 5.d0/144.d0*GYZ1(3)*HZ1(0)
     +     + 7.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(1,0)
     +     + 19.d0/36.d0*GYZ2(0,1)
     +     - 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +
      E_a2_1 = E_a2_1 - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 67.d0/144.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 29.d0/36.d0*GYZ2(2,3)
     +     - 7.d0/12.d0*GYZ2(2,3)*HZ1(0)
     +     - 67.d0/144.d0*GYZ2(3,1)
     +
      E_a2_1 = E_a2_1 + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/24.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +
      E_a2_1 = E_a2_1 - 1.d0/4.d0*GYZ3(1,2,3)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/6.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/3.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/3.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +
      E_a2_1 = E_a2_1 + 1.d0/6.d0*GYZ3(3,1,3)
     +     - 1.d0/3.d0*GYZ3(3,2,3)
     +     + 1.d0/6.d0*GYZ3(3,3,1)
     +     + 265.d0/432.d0*HZ1(0)
     +     + 5.d0/18.d0*HZ2(-1,0)
     +     - 5.d0/9.d0*HZ2(0,0)
     +     - 29.d0/36.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +
      E_a2_1 = E_a2_1 - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/24.d0*HZ3(0,-1,0)
     +     + 5.d0/4.d0*HZ3(0,0,0)
     +     + 7.d0/12.d0*HZ3(0,1,0)
     +     + 5.d0/6.d0*HZ3(1,0,0)
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +

      E_b2_1 = 0d0
     +
      E_b2_1 = E_b2_1 + s*(1.d0-r-s)**(-2)*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      E_b2_1 = E_b2_1 + s*(1.d0-r-s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 13.d0/36.d0*GYZ1(3)
     +     - 7.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     )
      E_b2_1 = E_b2_1 + s*(1.d0-r-s)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     + 13.d0/36.d0*HZ1(0)
     +     - 5.d0/12.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      E_b2_1 = E_b2_1 + s*(1.d0-r-s)**(-1) * (
     +     + 19.d0/36.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      E_b2_1 = E_b2_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     - 19.d0/36.d0
     +     + 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 3.d0/4.d0*GYZ1(3)
     +     + 11.d0/12.d0*HZ1(-1)
     +     - 13.d0/24.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      E_b2_1 = E_b2_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     + 19.d0/36.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/12.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 19.d0/36.d0*GYZ1(3)*HZ1(0)
     +     )
      E_b2_1 = E_b2_1 + s*(1.d0-r)**(-2) * (
     +     + 7.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 19.d0/36.d0*GYZ2(2,3)
     +     )
      E_b2_1 = E_b2_1 + s*(1.d0-r)**(-2) * (
     +     - 3.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(1,2,3)
     +     - 1.d0/24.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     )
      E_b2_1 = E_b2_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/24.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(2,3,3)
     +     - 1.d0/6.d0*GYZ3(3,2,3)
     +     + 19.d0/36.d0*HZ2(-1,0)
     +     - 19.d0/18.d0*HZ2(0,0)
     +     - 19.d0/36.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      E_b2_1 = E_b2_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/24.d0*HZ3(0,-1,0)
     +     + 5.d0/4.d0*HZ3(0,0,0)
     +     + 3.d0/8.d0*HZ3(0,1,0)
     +     + 7.d0/12.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      E_b2_1 = E_b2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/36.d0
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(2)
     +     + 3.d0/2.d0*GYZ1(3)
     +     - 11.d0/6.d0*HZ1(-1)
     +     + 13.d0/12.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ1(1)
     +     )
      E_b2_1 = E_b2_1 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/12.d0*GYZ1(1)*HZ2(1,0)
     +     - 8.d0/9.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     )
      E_b2_1 = E_b2_1 + s*(1.d0-r)**(-1) * (
     +     + 49.d0/72.d0*GYZ1(3)*HZ1(0)
     +     - 7.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     )
      E_b2_1 = E_b2_1 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 8.d0/9.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     )
      E_b2_1 = E_b2_1 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ3(1,2,3)
     +     + 1.d0/12.d0*GYZ3(2,1,3)
     +     - 1.d0/3.d0*GYZ3(2,2,3)
     +     + 1.d0/12.d0*GYZ3(2,3,1)
     +     + 1.d0/3.d0*GYZ3(2,3,3)
     +     + 1.d0/3.d0*GYZ3(3,2,3)
     +     )
      E_b2_1 = E_b2_1 + s*(1.d0-r)**(-1) * (
     +     - 8.d0/9.d0*HZ2(-1,0)
     +     + 16.d0/9.d0*HZ2(0,0)
     +     + 8.d0/9.d0*HZ2(1,0)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/12.d0*HZ3(0,-1,0)
     +     - 5.d0/2.d0*HZ3(0,0,0)
     +     )
      E_b2_1 = E_b2_1 + s*(1.d0-r)**(-1) * (
     +     - 3.d0/4.d0*HZ3(0,1,0)
     +     - 7.d0/6.d0*HZ3(1,0,0)
     +     - 1.d0/3.d0*HZ3(1,1,0)
     +     )
      E_b2_1 = E_b2_1 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     - 19.d0/36.d0
     +     + 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 3.d0/4.d0*GYZ1(3)
     +     + 11.d0/12.d0*HZ1(-1)
     +     - 13.d0/24.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      E_b2_1 = E_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     + 19.d0/36.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/12.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 19.d0/36.d0*GYZ1(3)*HZ1(0)
     +     )
      E_b2_1 = E_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 7.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 19.d0/36.d0*GYZ2(2,3)
     +     )
      E_b2_1 = E_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 3.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(1,2,3)
     +     - 1.d0/24.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     )
      E_b2_1 = E_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/24.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(2,3,3)
     +     - 1.d0/6.d0*GYZ3(3,2,3)
     +     + 19.d0/36.d0*HZ2(-1,0)
     +     - 19.d0/18.d0*HZ2(0,0)
     +     - 19.d0/36.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      E_b2_1 = E_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/24.d0*HZ3(0,-1,0)
     +     + 5.d0/4.d0*HZ3(0,0,0)
     +     + 3.d0/8.d0*HZ3(0,1,0)
     +     + 7.d0/12.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      E_b2_1 = E_b2_1 + (1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      E_b2_1 = E_b2_1 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 13.d0/36.d0*GYZ1(3)
     +     - 13.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     )
      E_b2_1 = E_b2_1 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     + 13.d0/36.d0*HZ1(0)
     +     - 11.d0/12.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      E_b2_1 = E_b2_1 + (1.d0-r)**(-1)*zeta2 * (
     +     + 8.d0/9.d0
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(2)
     +     + 3.d0/2.d0*GYZ1(3)
     +     - 11.d0/6.d0*HZ1(-1)
     +     + 13.d0/12.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ1(1)
     +     )
      E_b2_1 = E_b2_1 + (1.d0-r)**(-1) * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/12.d0*GYZ1(1)*HZ2(1,0)
     +     - 8.d0/9.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     )
      E_b2_1 = E_b2_1 + (1.d0-r)**(-1) * (
     +     + 19.d0/36.d0*GYZ1(3)
     +     + 49.d0/72.d0*GYZ1(3)*HZ1(0)
     +     - 7.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     )
      E_b2_1 = E_b2_1 + (1.d0-r)**(-1) * (
     +     + 1.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 8.d0/9.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,2)*HZ1(0)
     +     )
      E_b2_1 = E_b2_1 + (1.d0-r)**(-1) * (
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ3(1,2,3)
     +     + 1.d0/12.d0*GYZ3(2,1,3)
     +     - 1.d0/3.d0*GYZ3(2,2,3)
     +     + 1.d0/12.d0*GYZ3(2,3,1)
     +     + 1.d0/3.d0*GYZ3(2,3,3)
     +     )
      E_b2_1 = E_b2_1 + (1.d0-r)**(-1) * (
     +     + 1.d0/3.d0*GYZ3(3,2,3)
     +     + 19.d0/36.d0*HZ1(0)
     +     - 19.d0/18.d0*HZ2(-1,0)
     +     + 55.d0/36.d0*HZ2(0,0)
     +     + 8.d0/9.d0*HZ2(1,0)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      E_b2_1 = E_b2_1 + (1.d0-r)**(-1) * (
     +     + 1.d0/12.d0*HZ3(0,-1,0)
     +     - 5.d0/2.d0*HZ3(0,0,0)
     +     - 3.d0/4.d0*HZ3(0,1,0)
     +     - 7.d0/6.d0*HZ3(1,0,0)
     +     - 1.d0/3.d0*HZ3(1,1,0)
     +     )
      E_b2_1 = E_b2_1 + (1.d0+s)**(-1)*zeta2 * (
     +     + 11.d0/24.d0
     +     )
      E_b2_1 = E_b2_1 + (1.d0+s)**(-1) * (
     +     - 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 25.d0/72.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      E_b2_1 = E_b2_1 + zeta2 * (
     +     + 29.d0/36.d0
     +     + 5.d0/24.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(2)
     +     - 5.d0/8.d0*GYZ1(3)
     +     + 11.d0/12.d0*HZ1(-1)
     +     - 5.d0/12.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ1(1)
     +     )
      E_b2_1 = E_b2_1 + zeta3 * (
     +     + 1.d0/72.d0
     +     )
      E_b2_1 = E_b2_1 - 2717.d0/2592.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 19.d0/36.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 29.d0/36.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +
      E_b2_1 = E_b2_1 - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 17.d0/108.d0*GYZ1(3)
     +     + 5.d0/144.d0*GYZ1(3)*HZ1(0)
     +     + 7.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(1,0)
     +     + 19.d0/36.d0*GYZ2(0,1)
     +     - 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +
      E_b2_1 = E_b2_1 - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 67.d0/144.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 29.d0/36.d0*GYZ2(2,3)
     +     - 7.d0/12.d0*GYZ2(2,3)*HZ1(0)
     +     - 67.d0/144.d0*GYZ2(3,1)
     +
      E_b2_1 = E_b2_1 + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/24.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +
      E_b2_1 = E_b2_1 - 1.d0/4.d0*GYZ3(1,2,3)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/6.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/3.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/3.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +
      E_b2_1 = E_b2_1 + 1.d0/6.d0*GYZ3(3,1,3)
     +     - 1.d0/3.d0*GYZ3(3,2,3)
     +     + 1.d0/6.d0*GYZ3(3,3,1)
     +     + 55.d0/108.d0*HZ1(0)
     +     + 5.d0/18.d0*HZ2(-1,0)
     +     - 5.d0/9.d0*HZ2(0,0)
     +     - 29.d0/36.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +
      E_b2_1 = E_b2_1 - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/24.d0*HZ3(0,-1,0)
     +     + 5.d0/4.d0*HZ3(0,0,0)
     +     + 7.d0/12.d0*HZ3(0,1,0)
     +     + 5.d0/6.d0*HZ3(1,0,0)
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +

      E_c2_1 = 0d0
     +
      E_c2_1 = E_c2_1 + s*(1.d0-r-s)**(-2)*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      E_c2_1 = E_c2_1 + s*(1.d0-r-s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 13.d0/36.d0*GYZ1(3)
     +     + 7.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     )
      E_c2_1 = E_c2_1 + s*(1.d0-r-s)**(-2) * (
     +     + 1.d0/6.d0*GYZ2(3,3)
     +     - 13.d0/36.d0*HZ1(0)
     +     + 5.d0/12.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      E_c2_1 = E_c2_1 + s*(1.d0-r-s)**(-1) * (
     +     - 19.d0/36.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      E_c2_1 = E_c2_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     - 19.d0/36.d0
     +     + 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 3.d0/4.d0*GYZ1(3)
     +     + 11.d0/12.d0*HZ1(-1)
     +     - 13.d0/24.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      E_c2_1 = E_c2_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     + 19.d0/36.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/12.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 19.d0/36.d0*GYZ1(3)*HZ1(0)
     +     )
      E_c2_1 = E_c2_1 + s*(1.d0-r)**(-2) * (
     +     + 7.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 19.d0/36.d0*GYZ2(2,3)
     +     )
      E_c2_1 = E_c2_1 + s*(1.d0-r)**(-2) * (
     +     - 3.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(1,2,3)
     +     - 1.d0/24.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     )
      E_c2_1 = E_c2_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/24.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(2,3,3)
     +     - 1.d0/6.d0*GYZ3(3,2,3)
     +     + 19.d0/36.d0*HZ2(-1,0)
     +     - 19.d0/18.d0*HZ2(0,0)
     +     - 19.d0/36.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      E_c2_1 = E_c2_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/24.d0*HZ3(0,-1,0)
     +     + 5.d0/4.d0*HZ3(0,0,0)
     +     + 3.d0/8.d0*HZ3(0,1,0)
     +     + 7.d0/12.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      E_c2_1 = E_c2_1 + (1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      E_c2_1 = E_c2_1 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 19.d0/36.d0*GYZ1(3)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/24.d0*GYZ2(3,1)
     +     )
      E_c2_1 = E_c2_1 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(3,3)
     +     - 19.d0/36.d0*HZ1(0)
     +     + 7.d0/12.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      E_c2_1 = E_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta2 * (
     +     + 11.d0/12.d0
     +     )
      E_c2_1 = E_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 19.d0/36.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      E_c2_1 = E_c2_1 + (1.d0-r)**(-1)*zeta2 * (
     +     - 13.d0/12.d0
     +     )
      E_c2_1 = E_c2_1 + (1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     )
      E_c2_1 = E_c2_1 + (1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      E_c2_1 = E_c2_1 + (1.d0+s)**(-2)*zeta2 * (
     +     + 11.d0/24.d0
     +     )
      E_c2_1 = E_c2_1 + (1.d0+s)**(-2) * (
     +     - 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 25.d0/72.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      E_c2_1 = E_c2_1 + (1.d0+s)**(-1)*zeta2 * (
     +     - 11.d0/24.d0
     +     )
      E_c2_1 = E_c2_1 + (1.d0+s)**(-1) * (
     +     + 19.d0/72.d0
     +     - 1.d0/48.d0*GYZ1(1)
     +     + 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 65.d0/144.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      E_c2_1 = E_c2_1 - 19.d0/72.d0
     +     + 1.d0/48.d0*GYZ1(1)
     +     + 5.d0/48.d0*HZ1(0)
     +

      F_a2_1 = 0d0
     +
      F_a2_1 = F_a2_1 + zeta2 * (
     +     - 13.d0/144.d0
     +     )
      F_a2_1 = F_a2_1 - 5.d0/108.d0*GYZ1(1)
     +     + 1.d0/144.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/144.d0*GYZ2(1,1)
     +     - 5.d0/108.d0*HZ1(0)
     +     + 5.d0/144.d0*HZ2(0,0)
     +

      F_b2_1 = 0d0
     +
      F_b2_1 = F_b2_1 + zeta2 * (
     +     - 13.d0/144.d0
     +     )
      F_b2_1 = F_b2_1 - 5.d0/108.d0*GYZ1(1)
     +     + 1.d0/144.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/144.d0*GYZ2(1,1)
     +     - 5.d0/108.d0*HZ1(0)
     +     + 5.d0/144.d0*HZ2(0,0)
     +

      F_c2_1 = 0d0

      G_a2_1 = 0d0
     +
      G_a2_1 = G_a2_1 + r*s**(-1) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*GYZ2(2,3)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + r*(1.d0+s)**(-3)*zeta2 * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + r*(1.d0+s)**(-3)*zeta3 * (
     +     + 9.d0/4.d0
     +     )
      G_a2_1 = G_a2_1 + r*(1.d0+s)**(-3) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(1,0,1)
     +     - 3.d0/4.d0*GYZ3(1,2,3)
     +     - 3.d0/4.d0*GYZ3(3,0,1)
     +     )
      G_a2_1 = G_a2_1 + r*(1.d0+s)**(-3) * (
     +     + 3.d0/4.d0*GYZ3(3,2,3)
     +     - 3.d0/2.d0*HZ3(0,1,0)
     +     )
      G_a2_1 = G_a2_1 + r*(1.d0+s)**(-2)*zeta2 * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + r*(1.d0+s)**(-2)*zeta3 * (
     +     - 9.d0/4.d0
     +     )
      G_a2_1 = G_a2_1 + r*(1.d0+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     )
      G_a2_1 = G_a2_1 + r*(1.d0+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(1,0,1)
     +     + 3.d0/4.d0*GYZ3(1,2,3)
     +     + 3.d0/4.d0*GYZ3(3,0,1)
     +     - 3.d0/4.d0*GYZ3(3,2,3)
     +     )
      G_a2_1 = G_a2_1 + r*(1.d0+s)**(-2) * (
     +     - 3.d0/4.d0*HZ2(1,0)
     +     + 3.d0/2.d0*HZ3(0,1,0)
     +     )
      G_a2_1 = G_a2_1 + r*(1.d0+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*GYZ2(2,3)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + s**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     + 3.d0/8.d0*GYZ2(2,3)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + s*(1.d0-r-s)**(-1) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(1,3,3)
     +     + 1.d0/3.d0*GYZ3(3,1,3)
     +     )
      G_a2_1 = G_a2_1 + s*(1.d0-r-s)**(-1) * (
     +     + 1.d0/3.d0*GYZ3(3,3,1)
     +     - HZ3(0,0,0)
     +     )
      G_a2_1 = G_a2_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      G_a2_1 = G_a2_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(2,3)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/12.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 11.d0/12.d0
     +     - 2.d0/3.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     + GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,2)
     +     )
      G_a2_1 = G_a2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     - 1.d0/12.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 2.d0/3.d0*HZ1(1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      G_a2_1 = G_a2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/2.d0*HZ2(0,1)
     +     + 1.d0/2.d0*HZ2(1,1)
     +     )
      G_a2_1 = G_a2_1 + s*(1.d0-r)**(-1)*zeta3 * (
     +     - 11.d0/4.d0
     +     + 3.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + s*(1.d0-r)**(-1)*zeta4 * (
     +     - 7.d0/4.d0
     +     )
      G_a2_1 = G_a2_1 + s*(1.d0-r)**(-1) * (
     +     - GYZ1(1)*HZ2(0,0)
     +     - GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 13.d0/12.d0*GYZ1(2)*HZ2(0,0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     )
      G_a2_1 = G_a2_1 + s*(1.d0-r)**(-1) * (
     +     - 5.d0/12.d0*GYZ1(3)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/12.d0*GYZ1(3)*HZ2(1,0)
     +     - GYZ1(3)*HZ3(0,1,0)
     +     + GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_a2_1 = G_a2_1 + s*(1.d0-r)**(-1) * (
     +     - GYZ2(1,3)*HZ1(0)
     +     - 5.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 2.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     )
      G_a2_1 = G_a2_1 + s*(1.d0-r)**(-1) * (
     +     + GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 7.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ2(3,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(3,3)
     +     )
      G_a2_1 = G_a2_1 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + GYZ3(1,2,3)
     +     - GYZ3(1,3,3)
     +     - 5.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ3(2,2,3)
     +     - 1.d0/2.d0*GYZ3(2,2,3)*HZ1(0)
     +     - 5.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,3,2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ3(2,3,3)
     +     )
      G_a2_1 = G_a2_1 + s*(1.d0-r)**(-1) * (
     +     + 2*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - GYZ3(3,1,3)
     +     + 1.d0/12.d0*GYZ3(3,2,3)
     +     - GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(2,1,0,1)
     +     )
      G_a2_1 = G_a2_1 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ4(2,1,3,3)
     +     + 1.d0/2.d0*GYZ4(2,2,1,3)
     +     - 1.d0/2.d0*GYZ4(2,2,2,3)
     +     + 1.d0/2.d0*GYZ4(2,2,3,1)
     +     - 1.d0/2.d0*GYZ4(2,2,3,3)
     +     - 1.d0/2.d0*GYZ4(2,3,0,1)
     +     + 1.d0/2.d0*GYZ4(2,3,1,3)
     +     )
      G_a2_1 = G_a2_1 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ4(2,3,2,3)
     +     + 1.d0/2.d0*GYZ4(2,3,3,1)
     +     + 1.d0/2.d0*GYZ4(3,1,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,2,3)
     +     - 1.d0/2.d0*GYZ4(3,3,0,1)
     +     + 1.d0/2.d0*GYZ4(3,3,2,3)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     )
      G_a2_1 = G_a2_1 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/12.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/12.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,0,0)
     +     + 5.d0/3.d0*HZ3(0,1,0)
     +     )
      G_a2_1 = G_a2_1 + s*(1.d0-r)**(-1) * (
     +     - 13.d0/12.d0*HZ3(1,0,0)
     +     + 2.d0/3.d0*HZ3(1,1,0)
     +     + HZ4(-1,0,1,0)
     +     - HZ4(0,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,1,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     - 1.d0/2.d0*HZ4(1,1,0,0)
     +     )
      G_a2_1 = G_a2_1 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*HZ4(1,1,1,0)
     +     )
      G_a2_1 = G_a2_1 + s*(r+s)**(-3)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     )
      G_a2_1 = G_a2_1 + s*(r+s)**(-3) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_a2_1 = G_a2_1 + s*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     + 1.d0/3.d0*GYZ3(2,1,3)
     +     + 1.d0/3.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     )
      G_a2_1 = G_a2_1 + s*(r+s)**(-3) * (
     +     + 2.d0/3.d0*HZ3(1,0,0)
     +     )
      G_a2_1 = G_a2_1 + s*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/12.d0*HZ1(-1)
     +     )
      G_a2_1 = G_a2_1 + s*(r+s)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 11.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(1,3)
     +     )
      G_a2_1 = G_a2_1 + s*(r+s)**(-2) * (
     +     - 1.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*GYZ3(0,0,1)
     +     - 1.d0/12.d0*GYZ3(0,1,3)
     +     - 1.d0/12.d0*GYZ3(0,3,1)
     +     )
      G_a2_1 = G_a2_1 + s*(r+s)**(-2) * (
     +     + 1.d0/12.d0*GYZ3(1,0,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     + 1.d0/12.d0*HZ3(-1,-1,0)
     +     )
      G_a2_1 = G_a2_1 + s*(r+s)**(-2) * (
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     - 1.d0/12.d0*HZ3(0,-1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     )
      G_a2_1 = G_a2_1 + s*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     )
      G_a2_1 = G_a2_1 + s*(r+s)**(-1) * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + s*(r+s)**(-1) * (
     +     - 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     + 1.d0/3.d0*GYZ3(2,1,3)
     +     + 1.d0/3.d0*GYZ3(2,3,1)
     +     )
      G_a2_1 = G_a2_1 + s*(r+s)**(-1) * (
     +     - 1.d0/3.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     + 2.d0/3.d0*HZ3(1,0,0)
     +     )
      G_a2_1 = G_a2_1 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/4.d0
     +     - 1.d0/6.d0*GYZ1(2)
     +     + GYZ1(2)*HZ1(1)
     +     + GYZ1(3)*HZ1(0)
     +     + GYZ2(2,1)
     +     - GYZ2(2,2)
     +     - GYZ2(3,1)
     +     )
      G_a2_1 = G_a2_1 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + GYZ2(3,3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     - HZ2(-1,0)
     +     + HZ2(0,0)
     +     - HZ2(0,1)
     +     - HZ2(1,1)
     +     )
      G_a2_1 = G_a2_1 + s**2*(1.d0-r)**(-2)*zeta3 * (
     +     - 3*GYZ1(3)
     +     + 3*HZ1(-1)
     +     - 3*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + s**2*(1.d0-r)**(-2)*zeta4 * (
     +     + 7.d0/2.d0
     +     )
      G_a2_1 = G_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - GYZ1(2)*HZ3(1,0,0)
     +     + GYZ1(2)*HZ3(1,1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_a2_1 = G_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     + 2*GYZ1(3)*HZ3(0,1,0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - GYZ2(2,1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + GYZ2(2,2)*HZ2(0,0)
     +     - GYZ2(2,2)*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - GYZ2(2,3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     + GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - GYZ3(2,1,3)*HZ1(0)
     +     - GYZ3(2,2,1)*HZ1(0)
     +     + GYZ3(2,2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     + GYZ3(2,2,3)*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - GYZ3(2,3,1)*HZ1(0)
     +     + GYZ3(2,3,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(2,3,3)
     +     + GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(3,2,3)
     +     - GYZ3(3,3,2)*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     + GYZ4(2,1,0,1)
     +     - GYZ4(2,1,3,3)
     +     - GYZ4(2,2,1,3)
     +     + GYZ4(2,2,2,3)
     +     - GYZ4(2,2,3,1)
     +     + GYZ4(2,2,3,3)
     +     + GYZ4(2,3,0,1)
     +     )
      G_a2_1 = G_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     - GYZ4(2,3,1,3)
     +     + GYZ4(2,3,2,3)
     +     - GYZ4(2,3,3,1)
     +     - GYZ4(3,1,0,1)
     +     + GYZ4(3,1,2,3)
     +     + GYZ4(3,3,0,1)
     +     - GYZ4(3,3,2,3)
     +     )
      G_a2_1 = G_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     + HZ3(0,0,0)
     +     )
      G_a2_1 = G_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     + 2.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     - 2*HZ4(-1,0,1,0)
     +     + 2*HZ4(0,0,1,0)
     +     + HZ4(0,1,0,0)
     +     - HZ4(0,1,1,0)
     +     )
      G_a2_1 = G_a2_1 + s**2*(1.d0-r)**(-2) * (
     +     + HZ4(1,1,0,0)
     +     - HZ4(1,1,1,0)
     +     )
      G_a2_1 = G_a2_1 + s**2*(r+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-3)*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-3) * (
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/6.d0
     +     - 1.d0/3.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(1)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(0,0,1)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     + 1.d0/3.d0*GYZ3(2,1,3)
     +     + 1.d0/3.d0*GYZ3(2,2,3)
     +     + 1.d0/3.d0*GYZ3(2,3,1)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/3.d0*HZ3(0,-1,0)
     +     + 2.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(2,3)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/12.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-4)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-4) * (
     +     + GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-4) * (
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     - HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-3)*zeta2 * (
     +     + 1.d0/3.d0
     +     - 7.d0/6.d0*GYZ1(2)
     +     + 7.d0/6.d0*HZ1(1)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 7.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 7.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     + 7.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,3)
     +     - 7.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 7.d0/6.d0*GYZ3(0,0,1)
     +     + 7.d0/6.d0*GYZ3(0,1,3)
     +     + 7.d0/6.d0*GYZ3(0,3,1)
     +     + 7.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     + 7.d0/6.d0*GYZ3(2,2,3)
     +     + 7.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     + 7.d0/6.d0*HZ3(0,-1,0)
     +     + 7.d0/3.d0*HZ3(1,0,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     + 7.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2)*zeta2 * (
     +     - 3.d0/4.d0
     +     + 11.d0/12.d0*GYZ1(2)
     +     - 11.d0/12.d0*HZ1(1)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 11.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 11.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     + 11.d0/12.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 11.d0/12.d0*GYZ3(0,0,1)
     +     - 11.d0/12.d0*GYZ3(0,1,3)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 11.d0/12.d0*GYZ3(0,3,1)
     +     - 11.d0/12.d0*GYZ3(2,1,3)
     +     - 11.d0/12.d0*GYZ3(2,2,3)
     +     - 11.d0/12.d0*GYZ3(2,3,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     + 11.d0/12.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 3.d0/4.d0*HZ2(1,0)
     +     - 11.d0/12.d0*HZ3(0,-1,0)
     +     - 11.d0/6.d0*HZ3(1,0,0)
     +     - 11.d0/12.d0*HZ3(1,1,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta2 * (
     +     + 29.d0/24.d0
     +     - GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + GYZ1(3)
     +     + HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta3 * (
     +     - 3
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(1)*HZ2(1,0)
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 13.d0/24.d0*GYZ1(3)*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + GYZ1(3)*HZ2(1,0)
     +     + 5.d0/6.d0*GYZ2(0,1)
     +     + GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(2,3)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - GYZ3(1,0,1)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + GYZ3(1,2,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + GYZ3(3,0,1)
     +     - GYZ3(3,2,3)
     +     + 1.d0/3.d0*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 5.d0/24.d0*HZ2(-1,0)
     +     + 13.d0/12.d0*HZ2(0,0)
     +     + 11.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 2*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-1)*zeta2 * (
     +     - 19.d0/24.d0
     +     + GYZ1(1)
     +     - GYZ1(3)
     +     - HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-1)*zeta3 * (
     +     + 3
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(1,0)
     +     + 23.d0/24.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(1,0)
     +     - GYZ2(0,1)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-1) * (
     +     - GYZ2(1,2)*HZ1(0)
     +     + 23.d0/24.d0*GYZ2(2,3)
     +     + GYZ2(3,2)*HZ1(0)
     +     + GYZ3(1,0,1)
     +     - GYZ3(1,2,3)
     +     - GYZ3(3,0,1)
     +     + GYZ3(3,2,3)
     +     )
      G_a2_1 = G_a2_1 + (1.d0-r)**(-1) * (
     +     - 5.d0/12.d0*HZ1(0)
     +     - 5.d0/24.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 23.d0/24.d0*HZ2(1,0)
     +     - 2*HZ3(0,1,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-4)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-4)*(r+s)**(-1) * (
     +     + GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-4)*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     - HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-3)*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/3.d0*GYZ1(2)
     +     - 1.d0/3.d0*HZ1(1)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-3)*(r+s)**(-2) * (
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(0,0,1)
     +     - 1.d0/3.d0*GYZ3(0,1,3)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-3)*(r+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ3(0,3,1)
     +     - 1.d0/3.d0*GYZ3(2,1,3)
     +     - 1.d0/3.d0*GYZ3(2,2,3)
     +     - 1.d0/3.d0*GYZ3(2,3,1)
     +     - 1.d0/3.d0*HZ3(0,-1,0)
     +     - 2.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-3)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/3.d0
     +     - 7.d0/6.d0*GYZ1(2)
     +     + 7.d0/6.d0*HZ1(1)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-3)*(r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 7.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 7.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-3)*(r+s)**(-1) * (
     +     + 7.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,3)
     +     - 7.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 7.d0/6.d0*GYZ3(0,0,1)
     +     + 7.d0/6.d0*GYZ3(0,1,3)
     +     + 7.d0/6.d0*GYZ3(0,3,1)
     +     + 7.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-3)*(r+s)**(-1) * (
     +     + 7.d0/6.d0*GYZ3(2,2,3)
     +     + 7.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     + 7.d0/6.d0*HZ3(0,-1,0)
     +     + 7.d0/3.d0*HZ3(1,0,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-3)*(r+s)**(-1) * (
     +     + 7.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-3)*zeta2 * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-3)*zeta3 * (
     +     - 9.d0/4.d0
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-3) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(1,0,1)
     +     + 3.d0/4.d0*GYZ3(1,2,3)
     +     + 3.d0/4.d0*GYZ3(3,0,1)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-3) * (
     +     - 3.d0/4.d0*GYZ3(3,2,3)
     +     + 3.d0/2.d0*HZ3(0,1,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-2)*(r+s)**(-3)*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-2)*(r+s)**(-3) * (
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-2)*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-2)*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/6.d0
     +     - 5.d0/6.d0*GYZ1(2)
     +     + 5.d0/6.d0*HZ1(1)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-2)*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 5.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 5.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-2)*(r+s)**(-2) * (
     +     + 5.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     - 5.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 5.d0/6.d0*GYZ3(0,0,1)
     +     + 5.d0/6.d0*GYZ3(0,1,3)
     +     + 5.d0/6.d0*GYZ3(0,3,1)
     +     + 5.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-2)*(r+s)**(-2) * (
     +     + 5.d0/6.d0*GYZ3(2,2,3)
     +     + 5.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 5.d0/6.d0*HZ3(0,-1,0)
     +     + 5.d0/3.d0*HZ3(1,0,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-2)*(r+s)**(-2) * (
     +     + 5.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-2)*(r+s)**(-1)*zeta2 * (
     +     - 3.d0/4.d0
     +     + 11.d0/12.d0*GYZ1(2)
     +     - 11.d0/12.d0*HZ1(1)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 11.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 11.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     + 11.d0/12.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 11.d0/12.d0*GYZ3(0,0,1)
     +     - 11.d0/12.d0*GYZ3(0,1,3)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 11.d0/12.d0*GYZ3(0,3,1)
     +     - 11.d0/12.d0*GYZ3(2,1,3)
     +     - 11.d0/12.d0*GYZ3(2,2,3)
     +     - 11.d0/12.d0*GYZ3(2,3,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     + 11.d0/12.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 3.d0/4.d0*HZ2(1,0)
     +     - 11.d0/12.d0*HZ3(0,-1,0)
     +     - 11.d0/6.d0*HZ3(1,0,0)
     +     - 11.d0/12.d0*HZ3(1,1,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-2)*zeta2 * (
     +     + 3.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-2)*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(2,3)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-1)*(r+s)**(-3)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-1)*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-1)*(r+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-1)*(r+s)**(-3) * (
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-1)*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/2.d0
     +     + 3.d0/4.d0*GYZ1(2)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*GYZ3(0,0,1)
     +     - 3.d0/4.d0*GYZ3(0,1,3)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ3(0,3,1)
     +     - 3.d0/4.d0*GYZ3(2,1,3)
     +     - 3.d0/4.d0*GYZ3(2,2,3)
     +     - 3.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     + 2.d0/3.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - 3.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(1,0,0)
     +     - 3.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     + 7.d0/12.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(0,1)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/24.d0*HZ1(0)
     +     - 11.d0/24.d0*HZ2(-1,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 5.d0/6.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-1)*zeta2 * (
     +     - 3.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-1)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 7.d0/8.d0*GYZ2(0,1)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 5.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     )
      G_a2_1 = G_a2_1 + (1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - 3.d0/8.d0*HZ1(0)
     +     - 5.d0/8.d0*HZ2(1,0)
     +     - HZ3(0,1,0)
     +     )
      G_a2_1 = G_a2_1 + (r+s)**(-3)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_a2_1 = G_a2_1 + (r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + (r+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(0,0,1)
     +     - 1.d0/3.d0*GYZ3(0,1,3)
     +     - 1.d0/3.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_a2_1 = G_a2_1 + (r+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/3.d0*HZ3(0,-1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     )
      G_a2_1 = G_a2_1 + (r+s)**(-3) * (
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_a2_1 = G_a2_1 + (r+s)**(-2)*zeta2 * (
     +     + 1.d0/3.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_a2_1 = G_a2_1 + (r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + (r+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     )
      G_a2_1 = G_a2_1 + (r+s)**(-2) * (
     +     - 1.d0/12.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      G_a2_1 = G_a2_1 + (r+s)**(-2) * (
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_a2_1 = G_a2_1 + (r+s)**(-1)*zeta2 * (
     +     - 1.d0/6.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      G_a2_1 = G_a2_1 + (r+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     )
      G_a2_1 = G_a2_1 + (r+s)**(-1) * (
     +     + 1.d0/24.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + (r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/24.d0*HZ1(0)
     +     + 1.d0/24.d0*HZ2(-1,0)
     +     )
      G_a2_1 = G_a2_1 + (r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_1 = G_a2_1 + zeta2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_1 = G_a2_1 - 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +
      G_a2_1 = G_a2_1 + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +
      G_a2_1 = G_a2_1 - 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(1,0,1)
     +     + 1.d0/3.d0*GYZ3(1,3,3)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +
      G_a2_1 = G_a2_1 - 1.d0/3.d0*GYZ3(2,3,3)
     +     + 1.d0/3.d0*GYZ3(3,1,3)
     +     - 1.d0/6.d0*GYZ3(3,2,3)
     +     + 1.d0/3.d0*GYZ3(3,3,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +

      G_b2_1 = 0d0
     +
      G_b2_1 = G_b2_1 + r*s**(-1) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*GYZ2(2,3)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + r*(1.d0+s)**(-2)*zeta2 * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + r*(1.d0+s)**(-2)*zeta3 * (
     +     - 9.d0/4.d0
     +     )
      G_b2_1 = G_b2_1 + r*(1.d0+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(1,0,1)
     +     + 3.d0/4.d0*GYZ3(1,2,3)
     +     + 3.d0/4.d0*GYZ3(3,0,1)
     +     )
      G_b2_1 = G_b2_1 + r*(1.d0+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ3(3,2,3)
     +     + 3.d0/2.d0*HZ3(0,1,0)
     +     )
      G_b2_1 = G_b2_1 + r*(1.d0+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + s**(-1) * (
     +     - 5.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(0,1)
     +     - 5.d0/8.d0*GYZ2(1,3)
     +     + 5.d0/8.d0*GYZ2(2,3)
     +     - 5.d0/8.d0*GYZ2(3,1)
     +     - 5.d0/8.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r-s)**(-2)*zeta2 * (
     +     - 1.d0/2.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r-s)**(-2)*zeta3 * (
     +     - 1
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r-s)**(-2) * (
     +     - 7.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - GYZ1(3)
     +     + 19.d0/12.d0*GYZ1(3)*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r-s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 7.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r-s)**(-2) * (
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 7.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r-s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     - 3.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     - 3.d0/4.d0*GYZ3(3,1,3)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r-s)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - 3.d0/4.d0*GYZ3(3,3,1)
     +     - HZ1(0)
     +     + 17.d0/6.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r-s)**(-2) * (
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r-s)**(-1) * (
     +     - 2*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/6.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r-s)**(-1) * (
     +     + 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(1,3,3)
     +     + 1.d0/3.d0*GYZ3(3,1,3)
     +     + 1.d0/3.d0*GYZ3(3,3,1)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r-s)**(-1) * (
     +     + 11.d0/6.d0*HZ1(0)
     +     - HZ2(0,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     - HZ3(0,0,0)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/3.d0
     +     - 1.d0/6.d0*GYZ1(2)
     +     + GYZ1(2)*HZ1(1)
     +     + GYZ1(3)*HZ1(0)
     +     + GYZ2(2,1)
     +     - GYZ2(2,2)
     +     - GYZ2(3,1)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + GYZ2(3,3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     - HZ2(-1,0)
     +     + HZ2(0,0)
     +     - HZ2(0,1)
     +     - HZ2(1,1)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-2)*zeta3 * (
     +     - 3*GYZ1(3)
     +     + 3*HZ1(-1)
     +     - 3*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-2)*zeta4 * (
     +     + 7.d0/2.d0
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - GYZ1(2)*HZ3(1,0,0)
     +     + GYZ1(2)*HZ3(1,1,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     + 2*GYZ1(3)*HZ3(0,1,0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - GYZ2(2,1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + GYZ2(2,2)*HZ2(0,0)
     +     - GYZ2(2,2)*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/3.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - GYZ2(2,3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-2) * (
     +     + GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - GYZ3(2,1,3)*HZ1(0)
     +     - GYZ3(2,2,1)*HZ1(0)
     +     + GYZ3(2,2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     + GYZ3(2,2,3)*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - GYZ3(2,3,1)*HZ1(0)
     +     + GYZ3(2,3,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(2,3,3)
     +     + GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(3,2,3)
     +     - GYZ3(3,3,2)*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-2) * (
     +     + GYZ4(2,1,0,1)
     +     - GYZ4(2,1,3,3)
     +     - GYZ4(2,2,1,3)
     +     + GYZ4(2,2,2,3)
     +     - GYZ4(2,2,3,1)
     +     + GYZ4(2,2,3,3)
     +     + GYZ4(2,3,0,1)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-2) * (
     +     - GYZ4(2,3,1,3)
     +     + GYZ4(2,3,2,3)
     +     - GYZ4(2,3,3,1)
     +     - GYZ4(3,1,0,1)
     +     + GYZ4(3,1,2,3)
     +     + GYZ4(3,3,0,1)
     +     - GYZ4(3,3,2,3)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     + HZ3(0,0,0)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     + 2.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     - 2*HZ4(-1,0,1,0)
     +     + 2*HZ4(0,0,1,0)
     +     + HZ4(0,1,0,0)
     +     - HZ4(0,1,1,0)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-2) * (
     +     + HZ4(1,1,0,0)
     +     - HZ4(1,1,1,0)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 13.d0/24.d0
     +     - 2.d0/3.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     + GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,2)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     - 1.d0/12.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 2.d0/3.d0*HZ1(1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/2.d0*HZ2(0,1)
     +     + 1.d0/2.d0*HZ2(1,1)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-1)*zeta3 * (
     +     - 11.d0/4.d0
     +     + 3.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-1)*zeta4 * (
     +     - 7.d0/4.d0
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-1) * (
     +     - GYZ1(1)*HZ2(0,0)
     +     - GYZ1(1)*HZ2(1,0)
     +     - 5.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 13.d0/12.d0*GYZ1(2)*HZ2(0,0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-1) * (
     +     - 5.d0/12.d0*GYZ1(3)
     +     + 11.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/12.d0*GYZ1(3)*HZ2(1,0)
     +     - GYZ1(3)*HZ3(0,1,0)
     +     + GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-1) * (
     +     - GYZ2(1,3)*HZ1(0)
     +     - 5.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 2.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 5.d0/8.d0*GYZ2(2,3)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-1) * (
     +     + GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 7.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ2(3,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(3,3)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + GYZ3(1,2,3)
     +     - GYZ3(1,3,3)
     +     - 5.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ3(2,2,3)
     +     - 1.d0/2.d0*GYZ3(2,2,3)*HZ1(0)
     +     - 5.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,3,2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ3(2,3,3)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-1) * (
     +     + 2*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - GYZ3(3,1,3)
     +     + 1.d0/12.d0*GYZ3(3,2,3)
     +     - GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(2,1,0,1)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ4(2,1,3,3)
     +     + 1.d0/2.d0*GYZ4(2,2,1,3)
     +     - 1.d0/2.d0*GYZ4(2,2,2,3)
     +     + 1.d0/2.d0*GYZ4(2,2,3,1)
     +     - 1.d0/2.d0*GYZ4(2,2,3,3)
     +     - 1.d0/2.d0*GYZ4(2,3,0,1)
     +     + 1.d0/2.d0*GYZ4(2,3,1,3)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ4(2,3,2,3)
     +     + 1.d0/2.d0*GYZ4(2,3,3,1)
     +     + 1.d0/2.d0*GYZ4(3,1,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,2,3)
     +     - 1.d0/2.d0*GYZ4(3,3,0,1)
     +     + 1.d0/2.d0*GYZ4(3,3,2,3)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 5.d0/8.d0*HZ2(1,0)
     +     + 1.d0/12.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/12.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,0,0)
     +     + 5.d0/3.d0*HZ3(0,1,0)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-1) * (
     +     - 13.d0/12.d0*HZ3(1,0,0)
     +     + 2.d0/3.d0*HZ3(1,1,0)
     +     + HZ4(-1,0,1,0)
     +     - HZ4(0,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,1,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     - 1.d0/2.d0*HZ4(1,1,0,0)
     +     )
      G_b2_1 = G_b2_1 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*HZ4(1,1,1,0)
     +     )
      G_b2_1 = G_b2_1 + s*(r+s)**(-3)*zeta2 * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_b2_1 = G_b2_1 + s*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + s*(r+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/3.d0*GYZ3(1,0,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_b2_1 = G_b2_1 + s*(r+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     )
      G_b2_1 = G_b2_1 + s*(r+s)**(-3) * (
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_b2_1 = G_b2_1 + s*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/3.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     )
      G_b2_1 = G_b2_1 + s*(r+s)**(-2) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 13.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/3.d0*GYZ2(1,3)
     +     )
      G_b2_1 = G_b2_1 + s*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_b2_1 = G_b2_1 + s*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     + 1.d0/3.d0*GYZ3(2,1,3)
     +     + 1.d0/3.d0*GYZ3(2,3,1)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      G_b2_1 = G_b2_1 + s*(r+s)**(-2) * (
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     + 2.d0/3.d0*HZ3(1,0,0)
     +     )
      G_b2_1 = G_b2_1 + s*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     )
      G_b2_1 = G_b2_1 + s*(r+s)**(-1) * (
     +     - 13.d0/24.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + s*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     )
      G_b2_1 = G_b2_1 + s*(r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     + 1.d0/3.d0*GYZ3(2,1,3)
     +     + 1.d0/3.d0*GYZ3(2,3,1)
     +     + 3.d0/8.d0*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + s*(r+s)**(-1) * (
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     + 2.d0/3.d0*HZ3(1,0,0)
     +     )
      G_b2_1 = G_b2_1 + s**2*(1.d0-r-s)**(-3) * (
     +     - GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + GYZ1(3)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - GYZ2(1,3)
     +     - 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     - GYZ2(3,1)
     +     )
      G_b2_1 = G_b2_1 + s**2*(1.d0-r-s)**(-3) * (
     +     - 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(1,3,3)
     +     - 1.d0/3.d0*GYZ3(3,1,3)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     + 2*HZ2(0,0)
     +     + HZ3(0,0,0)
     +     )
      G_b2_1 = G_b2_1 + s**2*(1.d0-r-s)**(-2) * (
     +     - GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + HZ1(0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_1 = G_b2_1 + s**2*(1.d0-r-s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_1 = G_b2_1 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/4.d0
     +     - 1.d0/6.d0*GYZ1(2)
     +     + GYZ1(2)*HZ1(1)
     +     + GYZ1(3)*HZ1(0)
     +     + GYZ2(2,1)
     +     - GYZ2(2,2)
     +     - GYZ2(3,1)
     +     )
      G_b2_1 = G_b2_1 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + GYZ2(3,3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     - HZ2(-1,0)
     +     + HZ2(0,0)
     +     - HZ2(0,1)
     +     - HZ2(1,1)
     +     )
      G_b2_1 = G_b2_1 + s**2*(1.d0-r)**(-2)*zeta3 * (
     +     - 3*GYZ1(3)
     +     + 3*HZ1(-1)
     +     - 3*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + s**2*(1.d0-r)**(-2)*zeta4 * (
     +     + 7.d0/2.d0
     +     )
      G_b2_1 = G_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - GYZ1(2)*HZ3(1,0,0)
     +     + GYZ1(2)*HZ3(1,1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_b2_1 = G_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     + 2*GYZ1(3)*HZ3(0,1,0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - GYZ2(2,1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + GYZ2(2,2)*HZ2(0,0)
     +     - GYZ2(2,2)*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - GYZ2(2,3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     + GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - GYZ3(2,1,3)*HZ1(0)
     +     - GYZ3(2,2,1)*HZ1(0)
     +     + GYZ3(2,2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     + GYZ3(2,2,3)*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - GYZ3(2,3,1)*HZ1(0)
     +     + GYZ3(2,3,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(2,3,3)
     +     + GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(3,2,3)
     +     - GYZ3(3,3,2)*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     + GYZ4(2,1,0,1)
     +     - GYZ4(2,1,3,3)
     +     - GYZ4(2,2,1,3)
     +     + GYZ4(2,2,2,3)
     +     - GYZ4(2,2,3,1)
     +     + GYZ4(2,2,3,3)
     +     + GYZ4(2,3,0,1)
     +     )
      G_b2_1 = G_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     - GYZ4(2,3,1,3)
     +     + GYZ4(2,3,2,3)
     +     - GYZ4(2,3,3,1)
     +     - GYZ4(3,1,0,1)
     +     + GYZ4(3,1,2,3)
     +     + GYZ4(3,3,0,1)
     +     - GYZ4(3,3,2,3)
     +     )
      G_b2_1 = G_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     + HZ3(0,0,0)
     +     )
      G_b2_1 = G_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     + 2.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     - 2*HZ4(-1,0,1,0)
     +     + 2*HZ4(0,0,1,0)
     +     + HZ4(0,1,0,0)
     +     - HZ4(0,1,1,0)
     +     )
      G_b2_1 = G_b2_1 + s**2*(1.d0-r)**(-2) * (
     +     + HZ4(1,1,0,0)
     +     - HZ4(1,1,1,0)
     +     )
      G_b2_1 = G_b2_1 + s**2*(r+s)**(-3)*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     )
      G_b2_1 = G_b2_1 + s**2*(r+s)**(-3) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + s**2*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(1,0,1)
     +     - 1.d0/3.d0*GYZ3(2,1,3)
     +     - 1.d0/3.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_b2_1 = G_b2_1 + s**2*(r+s)**(-3) * (
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     - 2.d0/3.d0*HZ3(1,0,0)
     +     )
      G_b2_1 = G_b2_1 + s**2*(r+s)**(-2) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 17.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/3.d0*GYZ2(1,3)
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + s**2*(r+s)**(-2) * (
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_1 = G_b2_1 + s**2*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_1 = G_b2_1 + s**3*(r+s)**(-3) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r-s)**(-1)*zeta3 * (
     +     - 1
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r-s)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - GYZ1(3)
     +     + 7.d0/12.d0*GYZ1(3)*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,3)
     +     - 1.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     - 5.d0/12.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     - 5.d0/12.d0*GYZ3(3,1,3)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - 5.d0/12.d0*GYZ3(3,3,1)
     +     - HZ1(0)
     +     + 5.d0/6.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/6.d0
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-3)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     - GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/3.d0
     +     + 2.d0/3.d0*GYZ1(2)
     +     - 2.d0/3.d0*HZ1(1)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 4.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 2.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 2.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,3)
     +     + 2.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     - 2.d0/3.d0*GYZ3(0,0,1)
     +     - 2.d0/3.d0*GYZ3(0,1,3)
     +     - 2.d0/3.d0*GYZ3(0,3,1)
     +     - 2.d0/3.d0*GYZ3(2,1,3)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 2.d0/3.d0*GYZ3(2,2,3)
     +     - 2.d0/3.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     - 2.d0/3.d0*HZ3(0,-1,0)
     +     - 4.d0/3.d0*HZ3(1,0,0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 2.d0/3.d0*HZ3(1,1,0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta2 * (
     +     + 5.d0/12.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/12.d0*HZ1(0)
     +     - 5.d0/12.d0*HZ2(-1,0)
     +     + 5.d0/6.d0*HZ2(0,0)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1)*zeta2 * (
     +     - 4.d0/3.d0
     +     + GYZ1(1)
     +     - 2.d0/3.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,2)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     - 1.d0/12.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 2.d0/3.d0*HZ1(1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/2.d0*HZ2(0,1)
     +     + 1.d0/2.d0*HZ2(1,1)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1)*zeta3 * (
     +     + 1.d0/4.d0
     +     + 3.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1)*zeta4 * (
     +     - 7.d0/4.d0
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 13.d0/12.d0*GYZ1(2)*HZ2(0,0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     - 13.d0/12.d0*GYZ1(3)*HZ2(1,0)
     +     - GYZ1(3)*HZ3(0,1,0)
     +     - GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1) * (
     +     - GYZ2(1,3)*HZ1(0)
     +     - 5.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 2.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(2,3)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1) * (
     +     + GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 7.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 13.d0/12.d0*GYZ2(3,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(3,3)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1) * (
     +     + 1.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + GYZ3(1,0,1)
     +     - GYZ3(1,3,3)
     +     - 5.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ3(2,2,3)
     +     - 1.d0/2.d0*GYZ3(2,2,3)*HZ1(0)
     +     - 5.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,3,2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ3(2,3,3)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1) * (
     +     + GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - GYZ3(3,1,3)
     +     + 13.d0/12.d0*GYZ3(3,2,3)
     +     - GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(2,1,0,1)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ4(2,1,3,3)
     +     + 1.d0/2.d0*GYZ4(2,2,1,3)
     +     - 1.d0/2.d0*GYZ4(2,2,2,3)
     +     + 1.d0/2.d0*GYZ4(2,2,3,1)
     +     - 1.d0/2.d0*GYZ4(2,2,3,3)
     +     - 1.d0/2.d0*GYZ4(2,3,0,1)
     +     + 1.d0/2.d0*GYZ4(2,3,1,3)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ4(2,3,2,3)
     +     + 1.d0/2.d0*GYZ4(2,3,3,1)
     +     + 1.d0/2.d0*GYZ4(3,1,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,2,3)
     +     - 1.d0/2.d0*GYZ4(3,3,0,1)
     +     + 1.d0/2.d0*GYZ4(3,3,2,3)
     +     - 5.d0/12.d0*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     + 1.d0/12.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/12.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/3.d0*HZ3(0,1,0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1) * (
     +     - 13.d0/12.d0*HZ3(1,0,0)
     +     + 2.d0/3.d0*HZ3(1,1,0)
     +     + HZ4(-1,0,1,0)
     +     - HZ4(0,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,1,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     - 1.d0/2.d0*HZ4(1,1,0,0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*HZ4(1,1,1,0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-3)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-3)*(r+s)**(-1) * (
     +     - GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-3)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-2)*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/3.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(1)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-2)*(r+s)**(-2) * (
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(0,0,1)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-2)*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     + 1.d0/3.d0*GYZ3(2,1,3)
     +     + 1.d0/3.d0*GYZ3(2,2,3)
     +     + 1.d0/3.d0*GYZ3(2,3,1)
     +     + 1.d0/3.d0*HZ3(0,-1,0)
     +     + 2.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-2)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/3.d0
     +     + 2.d0/3.d0*GYZ1(2)
     +     - 2.d0/3.d0*HZ1(1)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 4.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 2.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 2.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,3)
     +     + 2.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     - 2.d0/3.d0*GYZ3(0,0,1)
     +     - 2.d0/3.d0*GYZ3(0,1,3)
     +     - 2.d0/3.d0*GYZ3(0,3,1)
     +     - 2.d0/3.d0*GYZ3(2,1,3)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 2.d0/3.d0*GYZ3(2,2,3)
     +     - 2.d0/3.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     - 2.d0/3.d0*HZ3(0,-1,0)
     +     - 4.d0/3.d0*HZ3(1,0,0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 2.d0/3.d0*HZ3(1,1,0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-2)*zeta2 * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-2)*zeta3 * (
     +     + 9.d0/4.d0
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(1,0,1)
     +     - 3.d0/4.d0*GYZ3(1,2,3)
     +     - 3.d0/4.d0*GYZ3(3,0,1)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ3(3,2,3)
     +     - 3.d0/2.d0*HZ3(0,1,0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-1)*(r+s)**(-3)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-1)*(r+s)**(-3) * (
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-1)*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-1)*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/6.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     - HZ3(1,0,0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     + 5.d0/12.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/12.d0*HZ1(0)
     +     - 5.d0/12.d0*HZ2(-1,0)
     +     + 5.d0/6.d0*HZ2(0,0)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-1)*zeta2 * (
     +     - 3.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-1)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/2.d0*GYZ2(2,3)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + (1.d0+s)**(-1) * (
     +     - HZ3(0,1,0)
     +     )
      G_b2_1 = G_b2_1 + (r+s)**(-3)*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     )
      G_b2_1 = G_b2_1 + (r+s)**(-3) * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_b2_1 = G_b2_1 + (r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(1,0,1)
     +     - 1.d0/3.d0*GYZ3(2,1,3)
     +     - 1.d0/3.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     )
      G_b2_1 = G_b2_1 + (r+s)**(-3) * (
     +     - 2.d0/3.d0*HZ3(1,0,0)
     +     )
      G_b2_1 = G_b2_1 + (r+s)**(-2)*zeta2 * (
     +     + 1.d0/6.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     )
      G_b2_1 = G_b2_1 + (r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + (r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     + 1.d0/3.d0*GYZ3(2,1,3)
     +     + 1.d0/3.d0*GYZ3(2,3,1)
     +     )
      G_b2_1 = G_b2_1 + (r+s)**(-2) * (
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     + 2.d0/3.d0*HZ3(1,0,0)
     +     )
      G_b2_1 = G_b2_1 + (r+s)**(-1)*zeta2 * (
     +     - 1.d0/12.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      G_b2_1 = G_b2_1 + (r+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(0,1)
     +     )
      G_b2_1 = G_b2_1 + (r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*GYZ3(0,0,1)
     +     )
      G_b2_1 = G_b2_1 + (r+s)**(-1) * (
     +     - 1.d0/12.d0*GYZ3(0,1,3)
     +     - 1.d0/12.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     + 1.d0/12.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/12.d0*GYZ3(2,3,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + (r+s)**(-1) * (
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/12.d0*HZ3(0,-1,0)
     +     + 1.d0/6.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_b2_1 = G_b2_1 + zeta2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_1 = G_b2_1 - 9.d0/8.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(0)
     +     + GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 9.d0/8.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     + GYZ2(0,1)
     +     - GYZ2(1,3)
     +
      G_b2_1 = G_b2_1 + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + GYZ2(2,3)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +
      G_b2_1 = G_b2_1 - 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(1,0,1)
     +     + 1.d0/3.d0*GYZ3(1,3,3)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +
      G_b2_1 = G_b2_1 - 1.d0/3.d0*GYZ3(2,3,3)
     +     + 1.d0/3.d0*GYZ3(3,1,3)
     +     - 1.d0/6.d0*GYZ3(3,2,3)
     +     + 1.d0/3.d0*GYZ3(3,3,1)
     +     + 9.d0/8.d0*HZ1(0)
     +     - HZ2(1,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +

      G_c2_1 = 0d0
     +
      G_c2_1 = G_c2_1 + r*(1.d0+s)**(-3)*zeta2 * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + r*(1.d0+s)**(-3)*zeta3 * (
     +     - 9.d0/4.d0
     +     )
      G_c2_1 = G_c2_1 + r*(1.d0+s)**(-3) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(1,0,1)
     +     + 3.d0/4.d0*GYZ3(1,2,3)
     +     + 3.d0/4.d0*GYZ3(3,0,1)
     +     )
      G_c2_1 = G_c2_1 + r*(1.d0+s)**(-3) * (
     +     - 3.d0/4.d0*GYZ3(3,2,3)
     +     + 3.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_1 = G_c2_1 + r*(1.d0+s)**(-2)*zeta2 * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + r*(1.d0+s)**(-2)*zeta3 * (
     +     + 9.d0/4.d0
     +     )
      G_c2_1 = G_c2_1 + r*(1.d0+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     )
      G_c2_1 = G_c2_1 + r*(1.d0+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(1,0,1)
     +     - 3.d0/4.d0*GYZ3(1,2,3)
     +     - 3.d0/4.d0*GYZ3(3,0,1)
     +     + 3.d0/4.d0*GYZ3(3,2,3)
     +     )
      G_c2_1 = G_c2_1 + r*(1.d0+s)**(-2) * (
     +     + 3.d0/4.d0*HZ2(1,0)
     +     - 3.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_1 = G_c2_1 + r*(1.d0+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     + 3.d0/8.d0*GYZ2(2,3)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + s*(1.d0-r-s)**(-2)*zeta2 * (
     +     + 1.d0/2.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_1 = G_c2_1 + s*(1.d0-r-s)**(-2)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      G_c2_1 = G_c2_1 + s*(1.d0-r-s)**(-2) * (
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + GYZ1(3)
     +     )
      G_c2_1 = G_c2_1 + s*(1.d0-r-s)**(-2) * (
     +     - 13.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + s*(1.d0-r-s)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(3,1)
     +     + 7.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + s*(1.d0-r-s)**(-2) * (
     +     - 1.d0/3.d0*GYZ2(3,3)
     +     - 1.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,2,3)
     +     + 7.d0/12.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     )
      G_c2_1 = G_c2_1 + s*(1.d0-r-s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     + 7.d0/12.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     + 7.d0/12.d0*GYZ3(3,3,1)
     +     + HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + s*(1.d0-r-s)**(-2) * (
     +     - 11.d0/6.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_1 = G_c2_1 + s*(1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      G_c2_1 = G_c2_1 + s*(1.d0-r-s)**(-1) * (
     +     + 3.d0/2.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/6.d0*GYZ1(3)
     +     + 2.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_c2_1 = G_c2_1 + s*(1.d0-r-s)**(-1) * (
     +     - 3.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 4.d0/3.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 4.d0/3.d0*HZ2(0,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/4.d0
     +     - 1.d0/6.d0*GYZ1(2)
     +     + GYZ1(2)*HZ1(1)
     +     + GYZ1(3)*HZ1(0)
     +     + GYZ2(2,1)
     +     - GYZ2(2,2)
     +     - GYZ2(3,1)
     +     )
      G_c2_1 = G_c2_1 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + GYZ2(3,3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     - HZ2(-1,0)
     +     + HZ2(0,0)
     +     - HZ2(0,1)
     +     - HZ2(1,1)
     +     )
      G_c2_1 = G_c2_1 + s*(1.d0-r)**(-2)*zeta3 * (
     +     - 3*GYZ1(3)
     +     + 3*HZ1(-1)
     +     - 3*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + s*(1.d0-r)**(-2)*zeta4 * (
     +     + 7.d0/2.d0
     +     )
      G_c2_1 = G_c2_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - GYZ1(2)*HZ3(1,0,0)
     +     + GYZ1(2)*HZ3(1,1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_c2_1 = G_c2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     + 2*GYZ1(3)*HZ3(0,1,0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - GYZ2(2,1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + GYZ2(2,2)*HZ2(0,0)
     +     - GYZ2(2,2)*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - GYZ2(2,3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + s*(1.d0-r)**(-2) * (
     +     + GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - GYZ3(2,1,3)*HZ1(0)
     +     - GYZ3(2,2,1)*HZ1(0)
     +     + GYZ3(2,2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     + GYZ3(2,2,3)*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - GYZ3(2,3,1)*HZ1(0)
     +     + GYZ3(2,3,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(2,3,3)
     +     + GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(3,2,3)
     +     - GYZ3(3,3,2)*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + s*(1.d0-r)**(-2) * (
     +     + GYZ4(2,1,0,1)
     +     - GYZ4(2,1,3,3)
     +     - GYZ4(2,2,1,3)
     +     + GYZ4(2,2,2,3)
     +     - GYZ4(2,2,3,1)
     +     + GYZ4(2,2,3,3)
     +     + GYZ4(2,3,0,1)
     +     )
      G_c2_1 = G_c2_1 + s*(1.d0-r)**(-2) * (
     +     - GYZ4(2,3,1,3)
     +     + GYZ4(2,3,2,3)
     +     - GYZ4(2,3,3,1)
     +     - GYZ4(3,1,0,1)
     +     + GYZ4(3,1,2,3)
     +     + GYZ4(3,3,0,1)
     +     - GYZ4(3,3,2,3)
     +     )
      G_c2_1 = G_c2_1 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     + HZ3(0,0,0)
     +     )
      G_c2_1 = G_c2_1 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     + 2.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     - 2*HZ4(-1,0,1,0)
     +     + 2*HZ4(0,0,1,0)
     +     + HZ4(0,1,0,0)
     +     - HZ4(0,1,1,0)
     +     )
      G_c2_1 = G_c2_1 + s*(1.d0-r)**(-2) * (
     +     + HZ4(1,1,0,0)
     +     - HZ4(1,1,1,0)
     +     )
      G_c2_1 = G_c2_1 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 3.d0/8.d0
     +     )
      G_c2_1 = G_c2_1 + s*(1.d0-r)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,3)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + s*(r+s)**(-3)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_1 = G_c2_1 + s*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + s*(r+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(0,0,1)
     +     - 1.d0/3.d0*GYZ3(0,1,3)
     +     - 1.d0/3.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_c2_1 = G_c2_1 + s*(r+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/3.d0*HZ3(0,-1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     )
      G_c2_1 = G_c2_1 + s*(r+s)**(-3) * (
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_1 = G_c2_1 + s*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/3.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     )
      G_c2_1 = G_c2_1 + s*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + s*(r+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(1,0,1)
     +     - 1.d0/3.d0*GYZ3(2,1,3)
     +     )
      G_c2_1 = G_c2_1 + s*(r+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ3(2,3,1)
     +     - 1.d0/12.d0*HZ1(0)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     )
      G_c2_1 = G_c2_1 + s*(r+s)**(-2) * (
     +     - 2.d0/3.d0*HZ3(1,0,0)
     +     )
      G_c2_1 = G_c2_1 + s*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_c2_1 = G_c2_1 + s*(r+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 13.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 5.d0/12.d0*GYZ2(1,3)
     +     )
      G_c2_1 = G_c2_1 + s*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 5.d0/12.d0*GYZ2(3,1)
     +     - 5.d0/24.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 5.d0/6.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + s**2*(1.d0-r-s)**(-3) * (
     +     + GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - GYZ1(3)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + GYZ2(1,3)
     +     + 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     + GYZ2(3,1)
     +     )
      G_c2_1 = G_c2_1 + s**2*(1.d0-r-s)**(-3) * (
     +     + 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(1,3,3)
     +     + 1.d0/3.d0*GYZ3(3,1,3)
     +     + 1.d0/3.d0*GYZ3(3,3,1)
     +     - 2*HZ2(0,0)
     +     - HZ3(0,0,0)
     +     )
      G_c2_1 = G_c2_1 + s**2*(1.d0-r-s)**(-2) * (
     +     + GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - HZ1(0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_1 = G_c2_1 + s**2*(1.d0-r-s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_1 = G_c2_1 + s**2*(r+s)**(-3)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     )
      G_c2_1 = G_c2_1 + s**2*(r+s)**(-3) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_c2_1 = G_c2_1 + s**2*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     + 1.d0/3.d0*GYZ3(2,1,3)
     +     + 1.d0/3.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     )
      G_c2_1 = G_c2_1 + s**2*(r+s)**(-3) * (
     +     + 2.d0/3.d0*HZ3(1,0,0)
     +     )
      G_c2_1 = G_c2_1 + s**2*(r+s)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 17.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(1,3)
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + s**2*(r+s)**(-2) * (
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_1 = G_c2_1 + s**2*(r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_1 = G_c2_1 + s**3*(r+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r-s)**(-1)*zeta2 * (
     +     + 5.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r-s)**(-1)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r-s)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r-s)**(-1) * (
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     + GYZ2(1,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - GYZ2(2,3)
     +     - 3.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r-s)**(-1) * (
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     + 3.d0/4.d0*GYZ3(1,3,3)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r-s)**(-1) * (
     +     + 3.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     + 3.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 3.d0/4.d0*GYZ3(3,0,1)
     +     + 3.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r-s)**(-1) * (
     +     + 3.d0/4.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     + HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-3)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-3) * (
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/6.d0
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(2,3)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/12.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(2,3)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/12.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-4)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-4) * (
     +     - GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-4) * (
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-3)*zeta2 * (
     +     - 1.d0/3.d0
     +     + GYZ1(2)
     +     - HZ1(1)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(2)*HZ2(0,0)
     +     + GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - GYZ2(2,1)*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     - GYZ2(2,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,3)
     +     + GYZ2(2,3)*HZ1(0)
     +     - GYZ3(0,0,1)
     +     - GYZ3(0,1,3)
     +     - GYZ3(0,3,1)
     +     - GYZ3(2,1,3)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     - GYZ3(2,2,3)
     +     - GYZ3(2,3,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     - HZ3(0,-1,0)
     +     - 2*HZ3(1,0,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     - HZ3(1,1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2)*zeta2 * (
     +     + 3.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/12.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta2 * (
     +     - 7.d0/8.d0
     +     + GYZ1(1)
     +     - GYZ1(3)
     +     - HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta3 * (
     +     + 3
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(1,0)
     +     + 25.d0/24.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 5.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(1,0)
     +     - GYZ2(0,1)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - GYZ2(1,2)*HZ1(0)
     +     + 25.d0/24.d0*GYZ2(2,3)
     +     + GYZ2(3,2)*HZ1(0)
     +     + GYZ3(1,0,1)
     +     - GYZ3(1,2,3)
     +     - GYZ3(3,0,1)
     +     + GYZ3(3,2,3)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 5.d0/12.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 5.d0/12.d0*HZ2(0,0)
     +     - 25.d0/24.d0*HZ2(1,0)
     +     - 2*HZ3(0,1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-1)*zeta2 * (
     +     - 19.d0/24.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(2)
     +     + 5.d0/4.d0*GYZ1(3)
     +     + 5.d0/4.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ1(1)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-1)*zeta3 * (
     +     - 11.d0/4.d0
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 5.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 5.d0/12.d0*GYZ1(3)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-1) * (
     +     + 5.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 5.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-1) * (
     +     - GYZ2(2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,3)
     +     + GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-1) * (
     +     + 2.d0/3.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(1,2,3)
     +     - GYZ3(1,3,3)
     +     - GYZ3(2,1,3)
     +     + 3.d0/4.d0*GYZ3(2,2,3)
     +     - GYZ3(2,3,1)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*GYZ3(2,3,3)
     +     + 2*GYZ3(3,0,1)
     +     - GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     - GYZ3(3,3,1)
     +     + 5.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0-r)**(-1) * (
     +     + 3.d0/8.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 9.d0/4.d0*HZ3(0,1,0)
     +     - 5.d0/4.d0*HZ3(1,0,0)
     +     + 3.d0/4.d0*HZ3(1,1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-4)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-4)*(r+s)**(-1) * (
     +     - GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-4)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-3)*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/3.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(1)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-3)*(r+s)**(-2) * (
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(0,0,1)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-3)*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     + 1.d0/3.d0*GYZ3(2,1,3)
     +     + 1.d0/3.d0*GYZ3(2,2,3)
     +     + 1.d0/3.d0*GYZ3(2,3,1)
     +     + 1.d0/3.d0*HZ3(0,-1,0)
     +     + 2.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-3)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/3.d0
     +     + GYZ1(2)
     +     - HZ1(1)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-3)*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(2)*HZ2(0,0)
     +     + GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - GYZ2(2,1)*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-3)*(r+s)**(-1) * (
     +     - GYZ2(2,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,3)
     +     + GYZ2(2,3)*HZ1(0)
     +     - GYZ3(0,0,1)
     +     - GYZ3(0,1,3)
     +     - GYZ3(0,3,1)
     +     - GYZ3(2,1,3)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-3)*(r+s)**(-1) * (
     +     - GYZ3(2,2,3)
     +     - GYZ3(2,3,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     - HZ3(0,-1,0)
     +     - 2*HZ3(1,0,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-3)*(r+s)**(-1) * (
     +     - HZ3(1,1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-3)*zeta2 * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-3)*zeta3 * (
     +     + 9.d0/4.d0
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-3) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(1,0,1)
     +     - 3.d0/4.d0*GYZ3(1,2,3)
     +     - 3.d0/4.d0*GYZ3(3,0,1)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-3) * (
     +     + 3.d0/4.d0*GYZ3(3,2,3)
     +     - 3.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-2)*(r+s)**(-3)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-2)*(r+s)**(-3) * (
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-2)*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-2)*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/6.d0
     +     + 5.d0/6.d0*GYZ1(2)
     +     - 5.d0/6.d0*HZ1(1)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-2)*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 5.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 5.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-2)*(r+s)**(-2) * (
     +     - 5.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     + 5.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 5.d0/6.d0*GYZ3(0,0,1)
     +     - 5.d0/6.d0*GYZ3(0,1,3)
     +     - 5.d0/6.d0*GYZ3(0,3,1)
     +     - 5.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-2)*(r+s)**(-2) * (
     +     - 5.d0/6.d0*GYZ3(2,2,3)
     +     - 5.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 5.d0/6.d0*HZ3(0,-1,0)
     +     - 5.d0/3.d0*HZ3(1,0,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-2)*(r+s)**(-2) * (
     +     - 5.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-2)*(r+s)**(-1)*zeta2 * (
     +     + 3.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/12.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-2)*zeta2 * (
     +     - 3.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-2)*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/2.d0*GYZ2(2,3)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,2,3)
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-1)*(r+s)**(-3)*zeta2 * (
     +     + 2.d0/3.d0*GYZ1(2)
     +     - 2.d0/3.d0*HZ1(1)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-1)*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 4.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 2.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-1)*(r+s)**(-3) * (
     +     - 2.d0/3.d0*GYZ3(0,0,1)
     +     - 2.d0/3.d0*GYZ3(0,1,3)
     +     - 2.d0/3.d0*GYZ3(0,3,1)
     +     - 2.d0/3.d0*GYZ3(2,1,3)
     +     - 2.d0/3.d0*GYZ3(2,2,3)
     +     - 2.d0/3.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-1)*(r+s)**(-3) * (
     +     - 2.d0/3.d0*HZ3(0,-1,0)
     +     - 4.d0/3.d0*HZ3(1,0,0)
     +     - 2.d0/3.d0*HZ3(1,1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-1)*(r+s)**(-2)*zeta2 * (
     +     + 2.d0/3.d0
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 2.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-1)*(r+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-1)*(r+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/12.d0*HZ1(0)
     +     - 2.d0/3.d0*HZ2(-1,0)
     +     + 4.d0/3.d0*HZ2(0,0)
     +     + 2.d0/3.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-1)*(r+s)**(-2) * (
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/24.d0*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-1)*zeta2 * (
     +     + 3.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-1)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 7.d0/8.d0*GYZ2(0,1)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 5.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     )
      G_c2_1 = G_c2_1 + (1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     + 3.d0/8.d0*HZ1(0)
     +     + 5.d0/8.d0*HZ2(1,0)
     +     + HZ3(0,1,0)
     +     )
      G_c2_1 = G_c2_1 + (r+s)**(-3)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_1 = G_c2_1 + (r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + (r+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_c2_1 = G_c2_1 + (r+s)**(-3) * (
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_1 = G_c2_1 + (r+s)**(-2)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      G_c2_1 = G_c2_1 + (r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + (r+s)**(-2) * (
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + (r+s)**(-1)*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      G_c2_1 = G_c2_1 + (r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     )
      G_c2_1 = G_c2_1 + (r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +
      G_c2_1 = G_c2_1 - 3.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +
     
      return
      end

==> fortran/zone1i.f <==
      subroutine makecoef1i(r,s,a_a1_1,a_b1_1,a_c1_1,
     $                          b_a1_1,b_b1_1,b_c1_1,
     $                          c_a1_1,c_b1_1,c_c1_1,
     $                          A_a2_1,A_b2_1,A_c2_1,
     $                          B_a2_1,B_b2_1,B_c2_1,
     $                          C_a2_1,C_b2_1,C_c2_1,
     $                          D_a2_1,D_b2_1,D_c2_1,
     $                          E_a2_1,E_b2_1,E_c2_1,
     $                          F_a2_1,F_b2_1,F_c2_1,
     $                          G_a2_1,G_b2_1,G_c2_1)
      
      real*8 a_a1_1,a_b1_1,a_c1_1,
     $       b_a1_1,b_b1_1,b_c1_1,
     $       c_a1_1,c_b1_1,c_c1_1,
     $       A_a2_1,A_b2_1,A_c2_1,
     $       B_a2_1,B_b2_1,B_c2_1,
     $       C_a2_1,C_b2_1,C_c2_1,
     $       D_a2_1,D_b2_1,D_c2_1,
     $       E_a2_1,E_b2_1,E_c2_1,
     $       F_a2_1,F_b2_1,F_c2_1,
     $       G_a2_1,G_b2_1,G_c2_1

      real*8 r,s
      real*8 zeta2,zeta3,zeta4,pi
      integer nmax
      real*8 HZa1,HZa2,HZa3,HZa4,HZ1,HZ2,HZ3,HZ4,GYZ1,GYZ2,GYZ3,GYZ4
      dimension HZa1(0:1),HZa2(0:1,0:1),HZa3(0:1,0:1,0:1), 
     $          HZa4(0:1,0:1,0:1,0:1), 
     $          HZ1(-1:1),HZ2(-1:1,-1:1),HZ3(-1:1,-1:1,-1:1), 
     $          HZ4(-1:1,-1:1,-1:1,-1:1), 
     $          GYZ1(0:3),GYZ2(0:3,0:3),GYZ3(0:3,0:3,0:3), 
     $          GYZ4(0:3,0:3,0:3,0:3)
      parameter (pi =  3.14159265358979324d0)      
      parameter (zeta2=1.64493406684822644d0)
      parameter (zeta3=1.20205690315959429d0)
      parameter (zeta4=1.08232323371113819d0)

      nmax = 4
      call tdhpl(r,s,nmax,GYZ1,GYZ2,GYZ3,GYZ4,HZa1,HZa2,HZa3,HZa4)
      call get1dhplog0m11(0,nmax,s,HZ1,HZ2,HZ3,HZ4)

      a_a1_1 = 0d0
     +
      a_a1_1 = a_a1_1 + pi*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0
     +     )
      a_a1_1 = a_a1_1 + pi*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0
     +     )
      a_a1_1 = a_a1_1 + pi * (
     +     - 3.d0/8.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     )

      a_b1_1 = 0d0
     +
      a_b1_1 = a_b1_1 + pi*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0
     +     )
      a_b1_1 = a_b1_1 + pi * (
     +     - 3.d0/8.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     )

      a_c1_1 = 0d0
     +
      a_c1_1 = a_c1_1 + pi*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0
     +     )
      a_c1_1 = a_c1_1 + pi*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0
     +     )

      b_a1_1 = 0d0
     +
      b_a1_1 = b_a1_1 + pi*s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0
     +     + GYZ1(3)
     +     - HZ1(-1)
     +     + HZ1(0)
     +     )
      b_a1_1 = b_a1_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_a1_1 = b_a1_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0
     +     )
      b_a1_1 = b_a1_1 + pi*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0
     +     )
      b_a1_1 = b_a1_1 + pi*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0
     +     )
      b_a1_1 = b_a1_1 + pi*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0
     +     )
      b_a1_1 = b_a1_1 + pi * (
     +     + 3.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )

      b_b1_1 = 0d0
     +
      b_b1_1 = b_b1_1 + pi*s*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_b1_1 = b_b1_1 + pi*s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0
     +     + GYZ1(3)
     +     - HZ1(-1)
     +     + HZ1(0)
     +     )
      b_b1_1 = b_b1_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_b1_1 = b_b1_1 + pi*(1.d0-r)**(-1) * (
     +     + GYZ1(3)
     +     - HZ1(-1)
     +     + HZ1(0)
     +     )
      b_b1_1 = b_b1_1 + pi*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0
     +     )
      b_b1_1 = b_b1_1 + pi * (
     +     + 3.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )

      b_c1_1 = 0d0
     +
      b_c1_1 = b_c1_1 + pi*s*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_c1_1 = b_c1_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0
     +     )
      b_c1_1 = b_c1_1 + pi*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0
     +     )
      b_c1_1 = b_c1_1 + pi*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0
     +     )
      b_c1_1 = b_c1_1 + pi*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0
     +     )

      c_a1_1 = 0d0
     +
      c_a1_1 = c_a1_1 + pi * (
     +     + 1.d0/4.d0
     +     )

      c_b1_1 = 0d0
     +
      c_b1_1 = c_b1_1 + pi * (
     +     + 1.d0/4.d0
     +     )

      c_c1_1 = 0

      A_a2_1 = 0d0
     +
      A_a2_1 = A_a2_1 + pi*s*(r+s)**(-2) * (
     +     - 5.d0/12.d0*GYZ1(1)
     +     + 5.d0/12.d0*HZ1(-1)
     +     )
      A_a2_1 = A_a2_1 + pi*s*(r+s)**(-1) * (
     +     - 11.d0/16.d0
     +     + 7.d0/4.d0*GYZ1(1)
     +     - 7.d0/4.d0*HZ1(-1)
     +     )
      A_a2_1 = A_a2_1 + pi*s**2*(r+s)**(-2) * (
     +     - 11.d0/16.d0*GYZ1(1)
     +     + 11.d0/16.d0*HZ1(-1)
     +     )
      A_a2_1 = A_a2_1 + pi*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      A_a2_1 = A_a2_1 + pi*(1.d0+s)**(-2) * (
     +     + 355.d0/288.d0
     +     - 5.d0/24.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/48.d0*HZ1(-1)
     +     )
      A_a2_1 = A_a2_1 + pi*(1.d0+s)**(-2) * (
     +     - 15.d0/16.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     )
      A_a2_1 = A_a2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 13.d0/48.d0
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      A_a2_1 = A_a2_1 + pi*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      A_a2_1 = A_a2_1 + pi*(1.d0+s)**(-1) * (
     +     + 65.d0/72.d0
     +     - 13.d0/24.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 2.d0/3.d0*HZ1(-1)
     +     )
      A_a2_1 = A_a2_1 + pi*(1.d0+s)**(-1) * (
     +     - 9.d0/8.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     )
      A_a2_1 = A_a2_1 + pi*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     )
      A_a2_1 = A_a2_1 + pi*(r+s)**(-1) * (
     +     + 13.d0/48.d0
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     )
      A_a2_1 = A_a2_1 + pi*zeta2 * (
     +     + 17.d0/16.d0
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      A_a2_1 = A_a2_1 + pi*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      A_a2_1 = A_a2_1 + pi * (
     +     - 2149.d0/864.d0
     +     + 11.d0/12.d0*GYZ1(1)
     +     + 4.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     )
      A_a2_1 = A_a2_1 + pi * (
     +     + GYZ1(2)*HZ2(0,-1)
     +     - 11.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     + 1.d0/24.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     )
      A_a2_1 = A_a2_1 + pi * (
     +     - 7.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(-1)
     +     + 11.d0/12.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(-1)
     +     )
      A_a2_1 = A_a2_1 + pi * (
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     - 71.d0/72.d0*HZ1(-1)
     +     )
      A_a2_1 = A_a2_1 + pi * (
     +     - 23.d0/144.d0*HZ1(0)
     +     + 11.d0/12.d0*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     - 7.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,-1)
     +     )
      A_a2_1 = A_a2_1 + pi * (
     +     - HZ3(0,-1,-1)
     +     - 1.d0/4.d0*HZ3(0,0,-1)
     +     - HZ3(1,0,-1)
     +     )

      A_b2_1 = 0d0
     +
      A_b2_1 = A_b2_1 + pi*s*(1.d0-r-s)**(-2)*zeta2 * (
     +     - 47.d0/8.d0
     +     )
      A_b2_1 = A_b2_1 + pi*s*(1.d0-r-s)**(-2) * (
     +     - 47.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 47.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 47.d0/8.d0*GYZ2(3,1)
     +     + 99.d0/16.d0*HZ1(-1)
     +     + 47.d0/4.d0*HZ2(0,-1)
     +     )
      A_b2_1 = A_b2_1 + pi*s*(1.d0-r-s)**(-1) * (
     +     + 11.d0/4.d0
     +     - 47.d0/8.d0*GYZ1(1)
     +     + 47.d0/8.d0*HZ1(-1)
     +     )
      A_b2_1 = A_b2_1 + pi*s*(r+s)**(-2) * (
     +     + 5.d0/12.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/12.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      A_b2_1 = A_b2_1 + pi*s*(r+s)**(-1) * (
     +     + 5.d0/12.d0
     +     - 19.d0/6.d0*GYZ1(1)
     +     + 19.d0/6.d0*HZ1(-1)
     +     )
      A_b2_1 = A_b2_1 + pi*s**2*(1.d0-r-s)**(-3)*zeta2 * (
     +     - 33.d0/4.d0
     +     )
      A_b2_1 = A_b2_1 + pi*s**2*(1.d0-r-s)**(-3) * (
     +     - 33.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 33.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 33.d0/4.d0*GYZ2(3,1)
     +     + 33.d0/8.d0*HZ1(-1)
     +     + 33.d0/2.d0*HZ2(0,-1)
     +     )
      A_b2_1 = A_b2_1 + pi*s**2*(1.d0-r-s)**(-2) * (
     +     + 33.d0/16.d0
     +     - 33.d0/4.d0*GYZ1(1)
     +     + 33.d0/4.d0*HZ1(-1)
     +     )
      A_b2_1 = A_b2_1 + pi*s**2*(1.d0-r-s)**(-1) * (
     +     + 11.d0/16.d0
     +     - 33.d0/8.d0*GYZ1(1)
     +     + 33.d0/8.d0*HZ1(-1)
     +     )
      A_b2_1 = A_b2_1 + pi*s**2*(r+s)**(-2) * (
     +     + 53.d0/48.d0*GYZ1(1)
     +     - 53.d0/48.d0*HZ1(-1)
     +     )
      A_b2_1 = A_b2_1 + pi*s**2*(r+s)**(-1) * (
     +     + 11.d0/16.d0
     +     - 33.d0/8.d0*GYZ1(1)
     +     + 33.d0/8.d0*HZ1(-1)
     +     )
      A_b2_1 = A_b2_1 + pi*s**3*(1.d0-r-s)**(-4)*zeta2 * (
     +     - 33.d0/8.d0
     +     )
      A_b2_1 = A_b2_1 + pi*s**3*(1.d0-r-s)**(-4) * (
     +     - 33.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 33.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 33.d0/8.d0*GYZ2(3,1)
     +     + 33.d0/4.d0*HZ2(0,-1)
     +     )
      A_b2_1 = A_b2_1 + pi*s**3*(1.d0-r-s)**(-3) * (
     +     - 33.d0/8.d0*GYZ1(1)
     +     + 33.d0/8.d0*HZ1(-1)
     +     )
      A_b2_1 = A_b2_1 + pi*s**3*(1.d0-r-s)**(-2) * (
     +     - 33.d0/16.d0*GYZ1(1)
     +     + 33.d0/16.d0*HZ1(-1)
     +     )
      A_b2_1 = A_b2_1 + pi*s**3*(1.d0-r-s)**(-1) * (
     +     - 11.d0/8.d0*GYZ1(1)
     +     + 11.d0/8.d0*HZ1(-1)
     +     )
      A_b2_1 = A_b2_1 + pi*s**3*(r+s)**(-2) * (
     +     + 11.d0/16.d0*GYZ1(1)
     +     - 11.d0/16.d0*HZ1(-1)
     +     )
      A_b2_1 = A_b2_1 + pi*s**3*(r+s)**(-1) * (
     +     - 11.d0/8.d0*GYZ1(1)
     +     + 11.d0/8.d0*HZ1(-1)
     +     )
      A_b2_1 = A_b2_1 + pi*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 7.d0/4.d0
     +     )
      A_b2_1 = A_b2_1 + pi*(1.d0-r-s)**(-1) * (
     +     - 7.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 7.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 7.d0/4.d0*GYZ2(3,1)
     +     + 25.d0/8.d0*HZ1(-1)
     +     + 7.d0/2.d0*HZ2(0,-1)
     +     )
      A_b2_1 = A_b2_1 + pi*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      A_b2_1 = A_b2_1 + pi*(1.d0+s)**(-1) * (
     +     - 355.d0/288.d0
     +     + 5.d0/24.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/48.d0*HZ1(-1)
     +     )
      A_b2_1 = A_b2_1 + pi*(1.d0+s)**(-1) * (
     +     + 15.d0/16.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      A_b2_1 = A_b2_1 + pi*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      A_b2_1 = A_b2_1 + pi*(r+s)**(-1) * (
     +     - 5.d0/12.d0*GYZ1(1)
     +     + 13.d0/24.d0*HZ1(-1)
     +     )
      A_b2_1 = A_b2_1 + pi*zeta2 * (
     +     + 17.d0/16.d0
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      A_b2_1 = A_b2_1 + pi*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      A_b2_1 = A_b2_1 + pi * (
     +     - 1735.d0/864.d0
     +     + 25.d0/24.d0*GYZ1(1)
     +     + 4.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     )
      A_b2_1 = A_b2_1 + pi * (
     +     + GYZ1(2)*HZ2(0,-1)
     +     - 11.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     + 1.d0/24.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     )
      A_b2_1 = A_b2_1 + pi * (
     +     - 7.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(-1)
     +     + 11.d0/12.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(-1)
     +     )
      A_b2_1 = A_b2_1 + pi * (
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     - 10.d0/9.d0*HZ1(-1)
     +     )
      A_b2_1 = A_b2_1 + pi * (
     +     - 23.d0/144.d0*HZ1(0)
     +     + 11.d0/12.d0*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     - 7.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,-1)
     +     )
      A_b2_1 = A_b2_1 + pi * (
     +     - HZ3(0,-1,-1)
     +     - 1.d0/4.d0*HZ3(0,0,-1)
     +     - HZ3(1,0,-1)
     +     )

      A_c2_1 = 0d0
     +
      A_c2_1 = A_c2_1 + pi*s*(1.d0-r-s)**(-2)*zeta2 * (
     +     + 11.d0/8.d0
     +     )
      A_c2_1 = A_c2_1 + pi*s*(1.d0-r-s)**(-2) * (
     +     + 11.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 11.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 11.d0/8.d0*GYZ2(3,1)
     +     - 55.d0/16.d0*HZ1(-1)
     +     - 11.d0/4.d0*HZ2(0,-1)
     +     )
      A_c2_1 = A_c2_1 + pi*s*(1.d0-r-s)**(-1) * (
     +     - 11.d0/8.d0
     +     + 11.d0/8.d0*GYZ1(1)
     +     - 11.d0/8.d0*HZ1(-1)
     +     )
      A_c2_1 = A_c2_1 + pi*s*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     )
      A_c2_1 = A_c2_1 + pi*s*(r+s)**(-1) * (
     +     + 13.d0/48.d0
     +     + 5.d0/12.d0*GYZ1(1)
     +     - 5.d0/12.d0*HZ1(-1)
     +     )
      A_c2_1 = A_c2_1 + pi*s**2*(1.d0-r-s)**(-3)*zeta2 * (
     +     + 11.d0/2.d0
     +     )
      A_c2_1 = A_c2_1 + pi*s**2*(1.d0-r-s)**(-3) * (
     +     + 11.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 11.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 11.d0/2.d0*GYZ2(3,1)
     +     - 33.d0/8.d0*HZ1(-1)
     +     - 11*HZ2(0,-1)
     +     )
      A_c2_1 = A_c2_1 + pi*s**2*(1.d0-r-s)**(-2) * (
     +     - 33.d0/16.d0
     +     + 11.d0/2.d0*GYZ1(1)
     +     - 11.d0/2.d0*HZ1(-1)
     +     )
      A_c2_1 = A_c2_1 + pi*s**2*(1.d0-r-s)**(-1) * (
     +     - 11.d0/16.d0
     +     + 11.d0/4.d0*GYZ1(1)
     +     - 11.d0/4.d0*HZ1(-1)
     +     )
      A_c2_1 = A_c2_1 + pi*s**2*(r+s)**(-2) * (
     +     - 5.d0/12.d0*GYZ1(1)
     +     + 5.d0/12.d0*HZ1(-1)
     +     )
      A_c2_1 = A_c2_1 + pi*s**2*(r+s)**(-1) * (
     +     - 11.d0/16.d0
     +     + 11.d0/4.d0*GYZ1(1)
     +     - 11.d0/4.d0*HZ1(-1)
     +     )
      A_c2_1 = A_c2_1 + pi*s**3*(1.d0-r-s)**(-4)*zeta2 * (
     +     + 33.d0/8.d0
     +     )
      A_c2_1 = A_c2_1 + pi*s**3*(1.d0-r-s)**(-4) * (
     +     + 33.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 33.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 33.d0/8.d0*GYZ2(3,1)
     +     - 33.d0/4.d0*HZ2(0,-1)
     +     )
      A_c2_1 = A_c2_1 + pi*s**3*(1.d0-r-s)**(-3) * (
     +     + 33.d0/8.d0*GYZ1(1)
     +     - 33.d0/8.d0*HZ1(-1)
     +     )
      A_c2_1 = A_c2_1 + pi*s**3*(1.d0-r-s)**(-2) * (
     +     + 33.d0/16.d0*GYZ1(1)
     +     - 33.d0/16.d0*HZ1(-1)
     +     )
      A_c2_1 = A_c2_1 + pi*s**3*(1.d0-r-s)**(-1) * (
     +     + 11.d0/8.d0*GYZ1(1)
     +     - 11.d0/8.d0*HZ1(-1)
     +     )
      A_c2_1 = A_c2_1 + pi*s**3*(r+s)**(-2) * (
     +     - 11.d0/16.d0*GYZ1(1)
     +     + 11.d0/16.d0*HZ1(-1)
     +     )
      A_c2_1 = A_c2_1 + pi*s**3*(r+s)**(-1) * (
     +     + 11.d0/8.d0*GYZ1(1)
     +     - 11.d0/8.d0*HZ1(-1)
     +     )
      A_c2_1 = A_c2_1 + pi*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      A_c2_1 = A_c2_1 + pi*(1.d0+s)**(-2) * (
     +     - 355.d0/288.d0
     +     + 5.d0/24.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/48.d0*HZ1(-1)
     +     )
      A_c2_1 = A_c2_1 + pi*(1.d0+s)**(-2) * (
     +     + 15.d0/16.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      A_c2_1 = A_c2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 13.d0/48.d0
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      A_c2_1 = A_c2_1 + pi*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      A_c2_1 = A_c2_1 + pi*(1.d0+s)**(-1) * (
     +     + 493.d0/288.d0
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 7.d0/48.d0*HZ1(-1)
     +     )
      A_c2_1 = A_c2_1 + pi*(1.d0+s)**(-1) * (
     +     - 15.d0/16.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     )
      A_c2_1 = A_c2_1 + pi*(r+s)**(-1) * (
     +     - 13.d0/48.d0
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      A_c2_1 = A_c2_1 + pi * (
     +     - 23.d0/48.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     )

      B_a2_1 = 0d0
     +
      B_a2_1 = B_a2_1 + pi*r**(-2)*s**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      B_a2_1 = B_a2_1 + pi*r**(-1)*s * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_a2_1 = B_a2_1 + pi*r**(-1)*s**2 * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + pi*s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_a2_1 = B_a2_1 + pi*s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + pi*s*(1.d0-r)**(-1)*zeta2 * (
     +     - 13.d0/6.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 2*GYZ1(3)
     +     + HZ1(-1)
     +     - 2*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      B_a2_1 = B_a2_1 + pi*s*(1.d0-r)**(-1)*zeta3 * (
     +     + 2
     +     )
      B_a2_1 = B_a2_1 + pi*s*(1.d0-r)**(-1) * (
     +     - 47.d0/18.d0
     +     + 7.d0/24.d0*GYZ1(1)
     +     - 5.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     + GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,-1)
     +     )
      B_a2_1 = B_a2_1 + pi*s*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 11.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,-1)
     +     + GYZ1(2)*HZ2(0,0)
     +     + 79.d0/18.d0*GYZ1(3)
     +     + 9.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     )
      B_a2_1 = B_a2_1 + pi*s*(1.d0-r)**(-1) * (
     +     - 43.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(-1)
     +     )
      B_a2_1 = B_a2_1 + pi*s*(1.d0-r)**(-1) * (
     +     - GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 11.d0/12.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(-1)
     +     + GYZ2(2,3)*HZ1(0)
     +     - 25.d0/12.d0*GYZ2(3,1)
     +     )
      B_a2_1 = B_a2_1 + pi*s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 25.d0/12.d0*GYZ2(3,3)
     +     - GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     )
      B_a2_1 = B_a2_1 + pi*s*(1.d0-r)**(-1) * (
     +     + GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     + GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - 265.d0/72.d0*HZ1(-1)
     +     )
      B_a2_1 = B_a2_1 + pi*s*(1.d0-r)**(-1) * (
     +     + 44.d0/9.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(-1,-1)
     +     + 5.d0/4.d0*HZ2(-1,0)
     +     + 31.d0/12.d0*HZ2(0,-1)
     +     - 61.d0/12.d0*HZ2(0,0)
     +     - 11.d0/12.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,-1)
     +     )
      B_a2_1 = B_a2_1 + pi*s*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,-1)
     +     + 2*HZ3(-1,0,0)
     +     - HZ3(0,-1,-1)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + 5.d0/2.d0*HZ3(0,0,-1)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     )
      B_a2_1 = B_a2_1 + pi*s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     + HZ3(1,0,-1)
     +     - HZ3(1,0,0)
     +     )
      B_a2_1 = B_a2_1 + pi*s*(r+s)**(-2) * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 3.d0/8.d0*HZ1(-1)
     +     )
      B_a2_1 = B_a2_1 + pi*s*(r+s)**(-1) * (
     +     + 1.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      B_a2_1 = B_a2_1 + pi*s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 23.d0/24.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_1 = B_a2_1 + pi*s**2*(1.d0-r)**(-2)*zeta3 * (
     +     - 1
     +     )
      B_a2_1 = B_a2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     + 5.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 47.d0/18.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     + 5.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_a2_1 = B_a2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     )
      B_a2_1 = B_a2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 19.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     )
      B_a2_1 = B_a2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + 47.d0/18.d0*HZ1(-1)
     +     - 47.d0/18.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     )
      B_a2_1 = B_a2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 37.d0/24.d0*HZ2(0,-1)
     +     + 13.d0/6.d0*HZ2(0,0)
     +     - 1.d0/24.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,-1)
     +     + 3.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,-1)
     +     )
      B_a2_1 = B_a2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     - HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,-1)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 5.d0/4.d0*HZ3(0,0,-1)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,-1)
     +     )
      B_a2_1 = B_a2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_a2_1 = B_a2_1 + pi*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + pi*s**2*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 47.d0/18.d0
     +     + 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/8.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*HZ1(-1)
     +     + 11.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(0,-1)
     +     + HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0-r)**(-1) * (
     +     + 47.d0/18.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(0,-1)
     +     - HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0+s)**(-3)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0+s)**(-2)*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0+s)**(-2) * (
     +     - 37.d0/72.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 9.d0/16.d0*GYZ1(3)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 5.d0/12.d0*HZ1(-1)
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0+s)**(-2) * (
     +     + 19.d0/16.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 5.d0/8.d0*HZ2(0,-1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0+s)**(-1)*zeta2 * (
     +     + 1
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0+s)**(-1) * (
     +     - 29.d0/72.d0
     +     + 11.d0/12.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 7.d0/24.d0*HZ1(-1)
     +     )
      B_a2_1 = B_a2_1 + pi*(1.d0+s)**(-1) * (
     +     + 7.d0/8.d0*HZ1(0)
     +     + HZ2(-1,-1)
     +     - HZ2(-1,0)
     +     - 5.d0/4.d0*HZ2(0,-1)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     )
      B_a2_1 = B_a2_1 + pi*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_a2_1 = B_a2_1 + pi*(r+s)**(-2) * (
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     )
      B_a2_1 = B_a2_1 + pi*(r+s)**(-1) * (
     +     + 1.d0/8.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     )
      B_a2_1 = B_a2_1 + pi*(r+s)**(-1) * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_a2_1 = B_a2_1 + pi*zeta2 * (
     +     - 1.d0/6.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      B_a2_1 = B_a2_1 + pi * (
     +     + 31.d0/12.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     - 7.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     )
      B_a2_1 = B_a2_1 + pi * (
     +     + GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 133.d0/144.d0*GYZ1(3)
     +     - 9.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 37.d0/24.d0*GYZ1(3)*HZ1(0)
     +     )
      B_a2_1 = B_a2_1 + pi * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     )
      B_a2_1 = B_a2_1 + pi * (
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(-1)
     +     - GYZ2(1,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(-1)
     +     + GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     )
      B_a2_1 = B_a2_1 + pi * (
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 29.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ2(3,3)
     +     + GYZ2(3,3)*HZ1(-1)
     +     )
      B_a2_1 = B_a2_1 + pi * (
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     - GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     )
      B_a2_1 = B_a2_1 + pi * (
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     - 1.d0/72.d0*HZ1(-1)
     +     )
      B_a2_1 = B_a2_1 + pi * (
     +     - 331.d0/144.d0*HZ1(0)
     +     - 13.d0/24.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 7.d0/6.d0*HZ2(0,-1)
     +     + 13.d0/6.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     - HZ3(-1,-1,-1)
     +     )
      B_a2_1 = B_a2_1 + pi * (
     +     + HZ3(-1,-1,0)
     +     + HZ3(-1,0,-1)
     +     - HZ3(-1,0,0)
     +     + HZ3(0,-1,-1)
     +     - 3.d0/4.d0*HZ3(0,0,-1)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_a2_1 = B_a2_1 + pi * (
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )

      B_b2_1 = 0d0
     +
      B_b2_1 = B_b2_1 + pi*r**(-2)*s**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      B_b2_1 = B_b2_1 + pi*r**(-1)*s * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_b2_1 = B_b2_1 + pi*r**(-1)*s**2 * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + pi*s**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     + 3.d0/8.d0*GYZ2(2,3)
     +     + 3.d0/8.d0*HZ2(-1,-1)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + pi*s*(1.d0-r-s)**(-2)*zeta2 * (
     +     + 5.d0/4.d0
     +     )
      B_b2_1 = B_b2_1 + pi*s*(1.d0-r-s)**(-2) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     )
      B_b2_1 = B_b2_1 + pi*s*(1.d0-r-s)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 9.d0/4.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ1(0)
     +     - 3*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + pi*s*(1.d0-r-s)**(-1) * (
     +     - 9.d0/8.d0
     +     + 3.d0/2.d0*GYZ1(1)
     +     - 3.d0/2.d0*HZ1(-1)
     +     )
      B_b2_1 = B_b2_1 + pi*s*(1.d0-r)**(-2)*zeta2 * (
     +     + 23.d0/24.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_1 = B_b2_1 + pi*s*(1.d0-r)**(-2)*zeta3 * (
     +     - 1
     +     )
      B_b2_1 = B_b2_1 + pi*s*(1.d0-r)**(-2) * (
     +     + 5.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + pi*s*(1.d0-r)**(-2) * (
     +     + 7.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 179.d0/72.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     + 5.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_b2_1 = B_b2_1 + pi*s*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     )
      B_b2_1 = B_b2_1 + pi*s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 7.d0/24.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 25.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + pi*s*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     )
      B_b2_1 = B_b2_1 + pi*s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + 179.d0/72.d0*HZ1(-1)
     +     - 179.d0/72.d0*HZ1(0)
     +     - 5.d0/12.d0*HZ2(-1,-1)
     +     )
      B_b2_1 = B_b2_1 + pi*s*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 43.d0/24.d0*HZ2(0,-1)
     +     + 13.d0/6.d0*HZ2(0,0)
     +     - 7.d0/24.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,-1)
     +     + 3.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,-1)
     +     )
      B_b2_1 = B_b2_1 + pi*s*(1.d0-r)**(-2) * (
     +     - HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,-1)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 5.d0/4.d0*HZ3(0,0,-1)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,-1)
     +     )
      B_b2_1 = B_b2_1 + pi*s*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_b2_1 = B_b2_1 + pi*s*(1.d0-r)**(-1)*zeta2 * (
     +     - 13.d0/6.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 2*GYZ1(3)
     +     + HZ1(-1)
     +     - 2*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      B_b2_1 = B_b2_1 + pi*s*(1.d0-r)**(-1)*zeta3 * (
     +     + 2
     +     )
      B_b2_1 = B_b2_1 + pi*s*(1.d0-r)**(-1) * (
     +     - 47.d0/18.d0
     +     + 7.d0/24.d0*GYZ1(1)
     +     - 5.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     + GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,-1)
     +     )
      B_b2_1 = B_b2_1 + pi*s*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 11.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,-1)
     +     + GYZ1(2)*HZ2(0,0)
     +     + 149.d0/36.d0*GYZ1(3)
     +     + 9.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     )
      B_b2_1 = B_b2_1 + pi*s*(1.d0-r)**(-1) * (
     +     - 43.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(-1)
     +     )
      B_b2_1 = B_b2_1 + pi*s*(1.d0-r)**(-1) * (
     +     - GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 11.d0/12.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(-1)
     +     + GYZ2(2,3)*HZ1(0)
     +     - 25.d0/12.d0*GYZ2(3,1)
     +     )
      B_b2_1 = B_b2_1 + pi*s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 25.d0/12.d0*GYZ2(3,3)
     +     - GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     )
      B_b2_1 = B_b2_1 + pi*s*(1.d0-r)**(-1) * (
     +     + GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     + GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - 247.d0/72.d0*HZ1(-1)
     +     )
      B_b2_1 = B_b2_1 + pi*s*(1.d0-r)**(-1) * (
     +     + 167.d0/36.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(-1,-1)
     +     + 5.d0/4.d0*HZ2(-1,0)
     +     + 31.d0/12.d0*HZ2(0,-1)
     +     - 61.d0/12.d0*HZ2(0,0)
     +     - 11.d0/12.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,-1)
     +     )
      B_b2_1 = B_b2_1 + pi*s*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,-1)
     +     + 2*HZ3(-1,0,0)
     +     - HZ3(0,-1,-1)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + 5.d0/2.d0*HZ3(0,0,-1)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     )
      B_b2_1 = B_b2_1 + pi*s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     + HZ3(1,0,-1)
     +     - HZ3(1,0,0)
     +     )
      B_b2_1 = B_b2_1 + pi*s*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_b2_1 = B_b2_1 + pi*s*(r+s)**(-2) * (
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     )
      B_b2_1 = B_b2_1 + pi*s*(r+s)**(-1) * (
     +     - 3.d0/8.d0
     +     + 9.d0/8.d0*GYZ1(1)
     +     - 9.d0/8.d0*HZ1(-1)
     +     )
      B_b2_1 = B_b2_1 + pi*s**2*(1.d0-r-s)**(-3)*zeta2 * (
     +     + 3
     +     )
      B_b2_1 = B_b2_1 + pi*s**2*(1.d0-r-s)**(-3) * (
     +     + 3*GYZ1(1)*HZ1(-1)
     +     - 3*GYZ1(3)*HZ1(-1)
     +     + 3*GYZ2(3,1)
     +     - 3.d0/2.d0*HZ1(-1)
     +     - 6*HZ2(0,-1)
     +     )
      B_b2_1 = B_b2_1 + pi*s**2*(1.d0-r-s)**(-2) * (
     +     - 3.d0/4.d0
     +     + 3*GYZ1(1)
     +     - 3*HZ1(-1)
     +     )
      B_b2_1 = B_b2_1 + pi*s**2*(1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0
     +     + 3.d0/2.d0*GYZ1(1)
     +     - 3.d0/2.d0*HZ1(-1)
     +     )
      B_b2_1 = B_b2_1 + pi*s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 23.d0/24.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_1 = B_b2_1 + pi*s**2*(1.d0-r)**(-2)*zeta3 * (
     +     - 1
     +     )
      B_b2_1 = B_b2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     + 5.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 47.d0/18.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     + 5.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_b2_1 = B_b2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     )
      B_b2_1 = B_b2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 19.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     )
      B_b2_1 = B_b2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + 47.d0/18.d0*HZ1(-1)
     +     - 47.d0/18.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     )
      B_b2_1 = B_b2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 37.d0/24.d0*HZ2(0,-1)
     +     + 13.d0/6.d0*HZ2(0,0)
     +     - 1.d0/24.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,-1)
     +     + 3.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,-1)
     +     )
      B_b2_1 = B_b2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     - HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,-1)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 5.d0/4.d0*HZ3(0,0,-1)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,-1)
     +     )
      B_b2_1 = B_b2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_b2_1 = B_b2_1 + pi*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + pi*s**2*(r+s)**(-2) * (
     +     - 5.d0/8.d0*GYZ1(1)
     +     + 5.d0/8.d0*HZ1(-1)
     +     )
      B_b2_1 = B_b2_1 + pi*s**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0
     +     + 3.d0/2.d0*GYZ1(1)
     +     - 3.d0/2.d0*HZ1(-1)
     +     )
      B_b2_1 = B_b2_1 + pi*s**3*(1.d0-r-s)**(-4)*zeta2 * (
     +     + 3.d0/2.d0
     +     )
      B_b2_1 = B_b2_1 + pi*s**3*(1.d0-r-s)**(-4) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     - 3*HZ2(0,-1)
     +     )
      B_b2_1 = B_b2_1 + pi*s**3*(1.d0-r-s)**(-3) * (
     +     + 3.d0/2.d0*GYZ1(1)
     +     - 3.d0/2.d0*HZ1(-1)
     +     )
      B_b2_1 = B_b2_1 + pi*s**3*(1.d0-r-s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     )
      B_b2_1 = B_b2_1 + pi*s**3*(1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      B_b2_1 = B_b2_1 + pi*s**3*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_b2_1 = B_b2_1 + pi*s**3*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      B_b2_1 = B_b2_1 + pi*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_b2_1 = B_b2_1 + pi*(1.d0-r-s)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     )
      B_b2_1 = B_b2_1 + pi*(1.d0-r-s)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     - 5.d0/8.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + pi*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + pi*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     )
      B_b2_1 = B_b2_1 + pi*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + pi*(1.d0-r)**(-1)*zeta2 * (
     +     - 8.d0/3.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 2*GYZ1(3)
     +     + HZ1(-1)
     +     - 2*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      B_b2_1 = B_b2_1 + pi*(1.d0-r)**(-1)*zeta3 * (
     +     + 2
     +     )
      B_b2_1 = B_b2_1 + pi*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     + GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,-1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     )
      B_b2_1 = B_b2_1 + pi*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,-1)
     +     + GYZ1(2)*HZ2(0,0)
     +     + 235.d0/72.d0*GYZ1(3)
     +     + 7.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 49.d0/12.d0*GYZ1(3)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + pi*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(-1)
     +     )
      B_b2_1 = B_b2_1 + pi*(1.d0-r)**(-1) * (
     +     - GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(-1)
     +     + GYZ2(2,3)*HZ1(0)
     +     - 19.d0/12.d0*GYZ2(3,1)
     +     )
      B_b2_1 = B_b2_1 + pi*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 25.d0/12.d0*GYZ2(3,3)
     +     - GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     )
      B_b2_1 = B_b2_1 + pi*(1.d0-r)**(-1) * (
     +     + GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     + GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - 29.d0/9.d0*HZ1(-1)
     +     )
      B_b2_1 = B_b2_1 + pi*(1.d0-r)**(-1) * (
     +     + 235.d0/72.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(-1,-1)
     +     + 2*HZ2(-1,0)
     +     + 10.d0/3.d0*HZ2(0,-1)
     +     - 73.d0/12.d0*HZ2(0,0)
     +     - 2.d0/3.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,-1)
     +     )
      B_b2_1 = B_b2_1 + pi*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,-1)
     +     + 2*HZ3(-1,0,0)
     +     - HZ3(0,-1,-1)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + 5.d0/2.d0*HZ3(0,0,-1)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     )
      B_b2_1 = B_b2_1 + pi*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     + HZ3(1,0,-1)
     +     - HZ3(1,0,0)
     +     )
      B_b2_1 = B_b2_1 + pi*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + pi*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      B_b2_1 = B_b2_1 + pi*(1.d0+s)**(-1) * (
     +     + 37.d0/72.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 9.d0/16.d0*GYZ1(3)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 5.d0/12.d0*HZ1(-1)
     +     )
      B_b2_1 = B_b2_1 + pi*(1.d0+s)**(-1) * (
     +     - 19.d0/16.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 5.d0/8.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     )
      B_b2_1 = B_b2_1 + pi*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_b2_1 = B_b2_1 + pi*(r+s)**(-2) * (
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + pi*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      B_b2_1 = B_b2_1 + pi*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_1 = B_b2_1 + pi*zeta2 * (
     +     - 1.d0/6.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      B_b2_1 = B_b2_1 + pi * (
     +     + 55.d0/24.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     - 7.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     )
      B_b2_1 = B_b2_1 + pi * (
     +     + GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 151.d0/144.d0*GYZ1(3)
     +     - 9.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 37.d0/24.d0*GYZ1(3)*HZ1(0)
     +     )
      B_b2_1 = B_b2_1 + pi * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     )
      B_b2_1 = B_b2_1 + pi * (
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(-1)
     +     - GYZ2(1,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(-1)
     +     + GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     )
      B_b2_1 = B_b2_1 + pi * (
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 29.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ2(3,3)
     +     + GYZ2(3,3)*HZ1(-1)
     +     )
      B_b2_1 = B_b2_1 + pi * (
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     - GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     )
      B_b2_1 = B_b2_1 + pi * (
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     + 17.d0/72.d0*HZ1(-1)
     +     )
      B_b2_1 = B_b2_1 + pi * (
     +     - 349.d0/144.d0*HZ1(0)
     +     - 13.d0/24.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 7.d0/6.d0*HZ2(0,-1)
     +     + 13.d0/6.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     - HZ3(-1,-1,-1)
     +     )
      B_b2_1 = B_b2_1 + pi * (
     +     + HZ3(-1,-1,0)
     +     + HZ3(-1,0,-1)
     +     - HZ3(-1,0,0)
     +     + HZ3(0,-1,-1)
     +     - 3.d0/4.d0*HZ3(0,0,-1)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_b2_1 = B_b2_1 + pi * (
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )

      B_c2_1 = 0d0
     +
      B_c2_1 = B_c2_1 + pi*s**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_1 = B_c2_1 + pi*s*(1.d0-r-s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     )
      B_c2_1 = B_c2_1 + pi*s*(1.d0-r-s)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 5.d0/4.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_1 = B_c2_1 + pi*s*(1.d0-r-s)**(-1) * (
     +     + 5.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_1 = B_c2_1 + pi*s*(1.d0-r)**(-2)*zeta2 * (
     +     + 23.d0/24.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_1 = B_c2_1 + pi*s*(1.d0-r)**(-2)*zeta3 * (
     +     - 1
     +     )
      B_c2_1 = B_c2_1 + pi*s*(1.d0-r)**(-2) * (
     +     + 5.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     )
      B_c2_1 = B_c2_1 + pi*s*(1.d0-r)**(-2) * (
     +     + 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 47.d0/18.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     + 5.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_c2_1 = B_c2_1 + pi*s*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     )
      B_c2_1 = B_c2_1 + pi*s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 19.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + pi*s*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     )
      B_c2_1 = B_c2_1 + pi*s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + 47.d0/18.d0*HZ1(-1)
     +     - 47.d0/18.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     )
      B_c2_1 = B_c2_1 + pi*s*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 37.d0/24.d0*HZ2(0,-1)
     +     + 13.d0/6.d0*HZ2(0,0)
     +     - 1.d0/24.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,-1)
     +     + 3.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,-1)
     +     )
      B_c2_1 = B_c2_1 + pi*s*(1.d0-r)**(-2) * (
     +     - HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,-1)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 5.d0/4.d0*HZ3(0,0,-1)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,-1)
     +     )
      B_c2_1 = B_c2_1 + pi*s*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_c2_1 = B_c2_1 + pi*s*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + pi*s*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_1 = B_c2_1 + pi*s*(r+s)**(-2) * (
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     )
      B_c2_1 = B_c2_1 + pi*s*(r+s)**(-1) * (
     +     + 1.d0/8.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 3.d0/8.d0*HZ1(-1)
     +     )
      B_c2_1 = B_c2_1 + pi*s**2*(1.d0-r-s)**(-3)*zeta2 * (
     +     - 2
     +     )
      B_c2_1 = B_c2_1 + pi*s**2*(1.d0-r-s)**(-3) * (
     +     - 2*GYZ1(1)*HZ1(-1)
     +     + 2*GYZ1(3)*HZ1(-1)
     +     - 2*GYZ2(3,1)
     +     + 3.d0/2.d0*HZ1(-1)
     +     + 4*HZ2(0,-1)
     +     )
      B_c2_1 = B_c2_1 + pi*s**2*(1.d0-r-s)**(-2) * (
     +     + 3.d0/4.d0
     +     - 2*GYZ1(1)
     +     + 2*HZ1(-1)
     +     )
      B_c2_1 = B_c2_1 + pi*s**2*(1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0
     +     - GYZ1(1)
     +     + HZ1(-1)
     +     )
      B_c2_1 = B_c2_1 + pi*s**2*(r+s)**(-2) * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 3.d0/8.d0*HZ1(-1)
     +     )
      B_c2_1 = B_c2_1 + pi*s**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0
     +     - GYZ1(1)
     +     + HZ1(-1)
     +     )
      B_c2_1 = B_c2_1 + pi*s**3*(1.d0-r-s)**(-4)*zeta2 * (
     +     - 3.d0/2.d0
     +     )
      B_c2_1 = B_c2_1 + pi*s**3*(1.d0-r-s)**(-4) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     + 3*HZ2(0,-1)
     +     )
      B_c2_1 = B_c2_1 + pi*s**3*(1.d0-r-s)**(-3) * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 3.d0/2.d0*HZ1(-1)
     +     )
      B_c2_1 = B_c2_1 + pi*s**3*(1.d0-r-s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     )
      B_c2_1 = B_c2_1 + pi*s**3*(1.d0-r-s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      B_c2_1 = B_c2_1 + pi*s**3*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_1 = B_c2_1 + pi*s**3*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/24.d0*HZ1(0)
     +     - HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 47.d0/18.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/12.d0*HZ1(-1)
     +     - 5.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     - HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0-r)**(-1) * (
     +     - 47.d0/18.d0
     +     + 7.d0/24.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 19.d0/24.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(-1)
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/12.d0*HZ1(-1)
     +     + 31.d0/24.d0*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 5.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(0,-1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0+s)**(-3)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0+s)**(-2)*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0+s)**(-2) * (
     +     + 37.d0/72.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 9.d0/16.d0*GYZ1(3)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 5.d0/12.d0*HZ1(-1)
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0+s)**(-2) * (
     +     - 19.d0/16.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 5.d0/8.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ2(0,-1)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/8.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0+s)**(-1) * (
     +     - 29.d0/36.d0
     +     - 5.d0/12.d0*GYZ1(1)
     +     + 9.d0/16.d0*GYZ1(3)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/24.d0*HZ1(-1)
     +     )
      B_c2_1 = B_c2_1 + pi*(1.d0+s)**(-1) * (
     +     + 19.d0/16.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 5.d0/8.d0*HZ2(0,-1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     )
      B_c2_1 = B_c2_1 + pi*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_1 = B_c2_1 + pi*(r+s)**(-1) * (
     +     - 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      B_c2_1 = B_c2_1 + pi*(r+s)**(-1) * (
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_1 = B_c2_1 + pi * (
     +     + 7.d0/24.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )

      C_a2_1 = 0d0
     +
      C_a2_1 = C_a2_1 + pi*r**(-2)*s**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      C_a2_1 = C_a2_1 + pi*r**(-1)*s * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      C_a2_1 = C_a2_1 + pi*r**(-1)*s**2 * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      C_a2_1 = C_a2_1 + pi*s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      C_a2_1 = C_a2_1 + pi*s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_1 = C_a2_1 + pi*s*(1.d0-r)**(-1)*zeta2 * (
     +     - 5.d0/4.d0
     +     - GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     + HZ1(1)
     +     )
      C_a2_1 = C_a2_1 + pi*s*(1.d0-r)**(-1)*zeta3 * (
     +     - 3
     +     )
      C_a2_1 = C_a2_1 + pi*s*(1.d0-r)**(-1) * (
     +     - 29.d0/16.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(2)*HZ2(0,-1)
     +     - GYZ1(2)*HZ2(0,0)
     +     )
      C_a2_1 = C_a2_1 + pi*s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 5.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,-1)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     + 2*GYZ1(3)*HZ2(0,0)
     +     )
      C_a2_1 = C_a2_1 + pi*s*(1.d0-r)**(-1) * (
     +     - GYZ2(2,1)*HZ1(-1)
     +     + GYZ2(2,3)
     +     + GYZ2(2,3)*HZ1(-1)
     +     - GYZ2(2,3)*HZ1(0)
     +     + GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_a2_1 = C_a2_1 + pi*s*(1.d0-r)**(-1) * (
     +     + GYZ2(3,3)
     +     + GYZ2(3,3)*HZ1(-1)
     +     + GYZ2(3,3)*HZ1(0)
     +     - GYZ3(2,3,1)
     +     - GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     - GYZ3(3,3,1)
     +     )
      C_a2_1 = C_a2_1 + pi*s*(1.d0-r)**(-1) * (
     +     - 19.d0/8.d0*HZ1(-1)
     +     + 7.d0/4.d0*HZ1(0)
     +     + 2*HZ2(-1,-1)
     +     - 7.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     - HZ2(1,0)
     +     + 2*HZ3(-1,-1,0)
     +     )
      C_a2_1 = C_a2_1 + pi*s*(1.d0-r)**(-1) * (
     +     + HZ3(-1,0,-1)
     +     - 2*HZ3(-1,0,0)
     +     - 2*HZ3(0,-1,0)
     +     - 3*HZ3(0,0,-1)
     +     + 3*HZ3(0,0,0)
     +     - 2*HZ3(1,0,-1)
     +     + HZ3(1,0,0)
     +     )
      C_a2_1 = C_a2_1 + pi*s*(r+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     )
      C_a2_1 = C_a2_1 + pi*s*(r+s)**(-1) * (
     +     + 3.d0/4.d0
     +     - GYZ1(1)
     +     + HZ1(-1)
     +     )
      C_a2_1 = C_a2_1 + pi*s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 1
     +     + 5.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     - 5.d0/4.d0*HZ1(1)
     +     )
      C_a2_1 = C_a2_1 + pi*s**2*(1.d0-r)**(-2)*zeta3 * (
     +     + 15.d0/4.d0
     +     )
      C_a2_1 = C_a2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 15.d0/16.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     )
      C_a2_1 = C_a2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 5.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     )
      C_a2_1 = C_a2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 5.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(-1)
     +     - GYZ2(3,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,3)
     +     )
      C_a2_1 = C_a2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 5.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     + 5.d0/4.d0*GYZ3(3,3,1)
     +     + 15.d0/16.d0*HZ1(-1)
     +     )
      C_a2_1 = C_a2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 15.d0/16.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,-1)
     +     - 7.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_a2_1 = C_a2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     + 3.d0/4.d0*HZ3(0,-1,-1)
     +     + 7.d0/4.d0*HZ3(0,-1,0)
     +     + 3*HZ3(0,0,-1)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     + 5.d0/2.d0*HZ3(1,0,-1)
     +     )
      C_a2_1 = C_a2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      C_a2_1 = C_a2_1 + pi*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      C_a2_1 = C_a2_1 + pi*s**2*(r+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     )
      C_a2_1 = C_a2_1 + pi*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_1 = C_a2_1 + pi*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     )
      C_a2_1 = C_a2_1 + pi*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_1 = C_a2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_1 = C_a2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      C_a2_1 = C_a2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 29.d0/16.d0
     +     + 5.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      C_a2_1 = C_a2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     + GYZ2(3,1)
     +     - 3.d0/8.d0*HZ1(-1)
     +     + 7.d0/8.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(-1,-1)
     +     + 5.d0/4.d0*HZ2(-1,0)
     +     )
      C_a2_1 = C_a2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      C_a2_1 = C_a2_1 + pi*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      C_a2_1 = C_a2_1 + pi*(1.d0-r)**(-1) * (
     +     + 29.d0/16.d0
     +     - 5.d0/8.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     )
      C_a2_1 = C_a2_1 + pi*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 5.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ1(-1)
     +     - 7.d0/8.d0*HZ1(0)
     +     )
      C_a2_1 = C_a2_1 + pi*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_1 = C_a2_1 + pi*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_1 = C_a2_1 + pi*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      C_a2_1 = C_a2_1 + pi*(1.d0+s)**(-2) * (
     +     - 23.d0/32.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/16.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     )
      C_a2_1 = C_a2_1 + pi*(1.d0+s)**(-2) * (
     +     + 7.d0/16.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      C_a2_1 = C_a2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 3.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     )
      C_a2_1 = C_a2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 11.d0/8.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      C_a2_1 = C_a2_1 + pi*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      C_a2_1 = C_a2_1 + pi*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 7.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     )
      C_a2_1 = C_a2_1 + pi*(1.d0+s)**(-1) * (
     +     + 3.d0/8.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      C_a2_1 = C_a2_1 + pi*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      C_a2_1 = C_a2_1 + pi*(r+s)**(-1) * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + GYZ1(1)*HZ1(0)
     +     - GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     )
      C_a2_1 = C_a2_1 + pi*(r+s)**(-1) * (
     +     - GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     - HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     + HZ2(1,0)
     +     )
      C_a2_1 = C_a2_1 + pi*zeta2 * (
     +     + 3.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      C_a2_1 = C_a2_1 + pi * (
     +     + 39.d0/32.d0
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     + GYZ1(1)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - GYZ1(2)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_a2_1 = C_a2_1 + pi * (
     +     - 5.d0/16.d0*GYZ1(3)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     - GYZ1(3)*HZ2(0,0)
     +     )
      C_a2_1 = C_a2_1 + pi * (
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     )
      C_a2_1 = C_a2_1 + pi * (
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     )
      C_a2_1 = C_a2_1 + pi * (
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     + HZ1(-1)
     +     )
      C_a2_1 = C_a2_1 + pi * (
     +     - HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,-1)
     +     + 3.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     )
      C_a2_1 = C_a2_1 + pi * (
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,0,-1)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     + HZ3(1,0,-1)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )

      C_b2_1 = 0d0
     +
      C_b2_1 = C_b2_1 + pi*r**(-2)*s**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      C_b2_1 = C_b2_1 + pi*r**(-1)*s * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + pi*r**(-1)*s**2 * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + pi*s**(-1)*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_b2_1 = C_b2_1 + pi*s**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_b2_1 = C_b2_1 + pi*s**(-1) * (
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*HZ2(-1,-1)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     )
      C_b2_1 = C_b2_1 + pi*s*(1.d0-r-s)**(-2)*zeta2 * (
     +     + 29.d0/4.d0
     +     )
      C_b2_1 = C_b2_1 + pi*s*(1.d0-r-s)**(-2) * (
     +     + 59.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/16.d0*GYZ1(3)
     +     - 59.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      C_b2_1 = C_b2_1 + pi*s*(1.d0-r-s)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     + 29.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     - 27.d0/4.d0*HZ1(-1)
     +     - 3.d0/16.d0*HZ1(0)
     +     - 59.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      C_b2_1 = C_b2_1 + pi*s*(1.d0-r-s)**(-2) * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_1 = C_b2_1 + pi*s*(1.d0-r-s)**(-1) * (
     +     - 49.d0/16.d0
     +     + 29.d0/4.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 59.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + pi*s*(1.d0-r)**(-2)*zeta2 * (
     +     + 1
     +     + 5.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     - 5.d0/4.d0*HZ1(1)
     +     )
      C_b2_1 = C_b2_1 + pi*s*(1.d0-r)**(-2)*zeta3 * (
     +     + 15.d0/4.d0
     +     )
      C_b2_1 = C_b2_1 + pi*s*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 13.d0/16.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + pi*s*(1.d0-r)**(-2) * (
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 5.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + pi*s*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 5.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(-1)
     +     - GYZ2(3,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,3)
     +     )
      C_b2_1 = C_b2_1 + pi*s*(1.d0-r)**(-2) * (
     +     - 5.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     + 5.d0/4.d0*GYZ3(3,3,1)
     +     + 13.d0/16.d0*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + pi*s*(1.d0-r)**(-2) * (
     +     - 13.d0/16.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 3.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,-1)
     +     )
      C_b2_1 = C_b2_1 + pi*s*(1.d0-r)**(-2) * (
     +     - 7.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     + 3.d0/4.d0*HZ3(0,-1,-1)
     +     + 7.d0/4.d0*HZ3(0,-1,0)
     +     + 3*HZ3(0,0,-1)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     )
      C_b2_1 = C_b2_1 + pi*s*(1.d0-r)**(-2) * (
     +     + 5.d0/2.d0*HZ3(1,0,-1)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      C_b2_1 = C_b2_1 + pi*s*(1.d0-r)**(-1)*zeta2 * (
     +     - 5.d0/4.d0
     +     - GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     + HZ1(1)
     +     )
      C_b2_1 = C_b2_1 + pi*s*(1.d0-r)**(-1)*zeta3 * (
     +     - 3
     +     )
      C_b2_1 = C_b2_1 + pi*s*(1.d0-r)**(-1) * (
     +     - 29.d0/16.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(2)*HZ2(0,-1)
     +     - GYZ1(2)*HZ2(0,0)
     +     )
      C_b2_1 = C_b2_1 + pi*s*(1.d0-r)**(-1) * (
     +     + 5.d0/8.d0*GYZ1(3)
     +     - 5.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,-1)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     + 2*GYZ1(3)*HZ2(0,0)
     +     )
      C_b2_1 = C_b2_1 + pi*s*(1.d0-r)**(-1) * (
     +     - GYZ2(2,1)*HZ1(-1)
     +     + GYZ2(2,3)
     +     + GYZ2(2,3)*HZ1(-1)
     +     - GYZ2(2,3)*HZ1(0)
     +     + GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + pi*s*(1.d0-r)**(-1) * (
     +     + GYZ2(3,3)
     +     + GYZ2(3,3)*HZ1(-1)
     +     + GYZ2(3,3)*HZ1(0)
     +     - GYZ3(2,3,1)
     +     - GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     - GYZ3(3,3,1)
     +     )
      C_b2_1 = C_b2_1 + pi*s*(1.d0-r)**(-1) * (
     +     - 5.d0/2.d0*HZ1(-1)
     +     + 15.d0/8.d0*HZ1(0)
     +     + 2*HZ2(-1,-1)
     +     - 7.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     - HZ2(1,0)
     +     + 2*HZ3(-1,-1,0)
     +     )
      C_b2_1 = C_b2_1 + pi*s*(1.d0-r)**(-1) * (
     +     + HZ3(-1,0,-1)
     +     - 2*HZ3(-1,0,0)
     +     - 2*HZ3(0,-1,0)
     +     - 3*HZ3(0,0,-1)
     +     + 3*HZ3(0,0,0)
     +     - 2*HZ3(1,0,-1)
     +     + HZ3(1,0,0)
     +     )
      C_b2_1 = C_b2_1 + pi*s*(r+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     )
      C_b2_1 = C_b2_1 + pi*s*(r+s)**(-1) * (
     +     - 3.d0/4.d0
     +     + 11.d0/2.d0*GYZ1(1)
     +     - 11.d0/2.d0*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + pi*s**2*(1.d0-r-s)**(-3)*zeta2 * (
     +     + 9
     +     )
      C_b2_1 = C_b2_1 + pi*s**2*(1.d0-r-s)**(-3) * (
     +     + 9*GYZ1(1)*HZ1(-1)
     +     - 9*GYZ1(3)*HZ1(-1)
     +     + 9*GYZ2(3,1)
     +     - 9.d0/2.d0*HZ1(-1)
     +     - 18*HZ2(0,-1)
     +     )
      C_b2_1 = C_b2_1 + pi*s**2*(1.d0-r-s)**(-2) * (
     +     - 9.d0/4.d0
     +     + 9*GYZ1(1)
     +     - 9*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + pi*s**2*(1.d0-r-s)**(-1) * (
     +     - 3.d0/4.d0
     +     + 9.d0/2.d0*GYZ1(1)
     +     - 9.d0/2.d0*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + pi*s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 1
     +     + 5.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     - 5.d0/4.d0*HZ1(1)
     +     )
      C_b2_1 = C_b2_1 + pi*s**2*(1.d0-r)**(-2)*zeta3 * (
     +     + 15.d0/4.d0
     +     )
      C_b2_1 = C_b2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 15.d0/16.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 5.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 5.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(-1)
     +     - GYZ2(3,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,3)
     +     )
      C_b2_1 = C_b2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 5.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     + 5.d0/4.d0*GYZ3(3,3,1)
     +     + 15.d0/16.d0*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 15.d0/16.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,-1)
     +     - 7.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_b2_1 = C_b2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     + 3.d0/4.d0*HZ3(0,-1,-1)
     +     + 7.d0/4.d0*HZ3(0,-1,0)
     +     + 3*HZ3(0,0,-1)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     + 5.d0/2.d0*HZ3(1,0,-1)
     +     )
      C_b2_1 = C_b2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      C_b2_1 = C_b2_1 + pi*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + pi*s**2*(r+s)**(-2) * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 3.d0/2.d0*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + pi*s**2*(r+s)**(-1) * (
     +     - 3.d0/4.d0
     +     + 9.d0/2.d0*GYZ1(1)
     +     - 9.d0/2.d0*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + pi*s**3*(1.d0-r-s)**(-4)*zeta2 * (
     +     + 9.d0/2.d0
     +     )
      C_b2_1 = C_b2_1 + pi*s**3*(1.d0-r-s)**(-4) * (
     +     + 9.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 9.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 9.d0/2.d0*GYZ2(3,1)
     +     - 9*HZ2(0,-1)
     +     )
      C_b2_1 = C_b2_1 + pi*s**3*(1.d0-r-s)**(-3) * (
     +     + 9.d0/2.d0*GYZ1(1)
     +     - 9.d0/2.d0*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + pi*s**3*(1.d0-r-s)**(-2) * (
     +     + 9.d0/4.d0*GYZ1(1)
     +     - 9.d0/4.d0*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + pi*s**3*(1.d0-r-s)**(-1) * (
     +     + 3.d0/2.d0*GYZ1(1)
     +     - 3.d0/2.d0*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + pi*s**3*(r+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + pi*s**3*(r+s)**(-1) * (
     +     + 3.d0/2.d0*GYZ1(1)
     +     - 3.d0/2.d0*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + pi*(1.d0-r-s)**(-1)*zeta2 * (
     +     + 11.d0/4.d0
     +     )
      C_b2_1 = C_b2_1 + pi*(1.d0-r-s)**(-1) * (
     +     + 7.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + GYZ1(1)*HZ1(0)
     +     - GYZ1(2)*HZ1(0)
     +     + 7.d0/8.d0*GYZ1(3)
     +     - 7.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + GYZ2(1,3)
     +     )
      C_b2_1 = C_b2_1 + pi*(1.d0-r-s)**(-1) * (
     +     - GYZ2(2,3)
     +     + 11.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     - 35.d0/8.d0*HZ1(-1)
     +     + 7.d0/8.d0*HZ1(0)
     +     - 7.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      C_b2_1 = C_b2_1 + pi*(1.d0-r-s)**(-1) * (
     +     + HZ2(1,0)
     +     )
      C_b2_1 = C_b2_1 + pi*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_b2_1 = C_b2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_1 = C_b2_1 + pi*(1.d0-r)**(-1)*zeta2 * (
     +     - 3.d0/4.d0
     +     - GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     + HZ1(1)
     +     )
      C_b2_1 = C_b2_1 + pi*(1.d0-r)**(-1)*zeta3 * (
     +     - 3
     +     )
      C_b2_1 = C_b2_1 + pi*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 7.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(2)*HZ2(0,-1)
     +     - GYZ1(2)*HZ2(0,0)
     +     + 9.d0/8.d0*GYZ1(3)
     +     )
      C_b2_1 = C_b2_1 + pi*(1.d0-r)**(-1) * (
     +     - 7.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,-1)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     + 2*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     )
      C_b2_1 = C_b2_1 + pi*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     - GYZ2(2,1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     + GYZ2(2,3)*HZ1(-1)
     +     - GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + pi*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,3)
     +     + GYZ2(3,3)*HZ1(-1)
     +     + GYZ2(3,3)*HZ1(0)
     +     - GYZ3(2,3,1)
     +     - GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     )
      C_b2_1 = C_b2_1 + pi*(1.d0-r)**(-1) * (
     +     - GYZ3(3,3,1)
     +     - 9.d0/4.d0*HZ1(-1)
     +     + 9.d0/8.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(-1,-1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     - 15.d0/4.d0*HZ2(0,-1)
     +     + HZ2(0,0)
     +     )
      C_b2_1 = C_b2_1 + pi*(1.d0-r)**(-1) * (
     +     - 3.d0/4.d0*HZ2(1,0)
     +     + 2*HZ3(-1,-1,0)
     +     + HZ3(-1,0,-1)
     +     - 2*HZ3(-1,0,0)
     +     - 2*HZ3(0,-1,0)
     +     - 3*HZ3(0,0,-1)
     +     + 3*HZ3(0,0,0)
     +     )
      C_b2_1 = C_b2_1 + pi*(1.d0-r)**(-1) * (
     +     - 2*HZ3(1,0,-1)
     +     + HZ3(1,0,0)
     +     )
      C_b2_1 = C_b2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_1 = C_b2_1 + pi*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      C_b2_1 = C_b2_1 + pi*(1.d0+s)**(-1) * (
     +     + 23.d0/32.d0
     +     + 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/16.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      C_b2_1 = C_b2_1 + pi*(1.d0+s)**(-1) * (
     +     - 7.d0/16.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      C_b2_1 = C_b2_1 + pi*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     )
      C_b2_1 = C_b2_1 + pi*(r+s)**(-1) * (
     +     + GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     )
      C_b2_1 = C_b2_1 + pi*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 9.d0/8.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_1 = C_b2_1 + pi*zeta2 * (
     +     + 3.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + pi * (
     +     + 33.d0/32.d0
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     + GYZ1(1)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - GYZ1(2)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_b2_1 = C_b2_1 + pi * (
     +     - 3.d0/16.d0*GYZ1(3)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     - GYZ1(3)*HZ2(0,0)
     +     )
      C_b2_1 = C_b2_1 + pi * (
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + pi * (
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     )
      C_b2_1 = C_b2_1 + pi * (
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     + 7.d0/8.d0*HZ1(-1)
     +     )
      C_b2_1 = C_b2_1 + pi * (
     +     - 7.d0/8.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,-1)
     +     + 3.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     )
      C_b2_1 = C_b2_1 + pi * (
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,0,-1)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     + HZ3(1,0,-1)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )

      C_c2_1 = 0d0
     +
      C_c2_1 = C_c2_1 + pi*s**(-1)*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_c2_1 = C_c2_1 + pi*s**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_c2_1 = C_c2_1 + pi*s**(-1) * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_c2_1 = C_c2_1 + pi*s*(1.d0-r-s)**(-2)*zeta2 * (
     +     - 11.d0/4.d0
     +     )
      C_c2_1 = C_c2_1 + pi*s*(1.d0-r-s)**(-2) * (
     +     - 23.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/16.d0*GYZ1(3)
     +     + 23.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     )
      C_c2_1 = C_c2_1 + pi*s*(1.d0-r-s)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 11.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     + 15.d0/4.d0*HZ1(-1)
     +     + 3.d0/16.d0*HZ1(0)
     +     + 23.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      C_c2_1 = C_c2_1 + pi*s*(1.d0-r-s)**(-2) * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_1 = C_c2_1 + pi*s*(1.d0-r-s)**(-1) * (
     +     + 25.d0/16.d0
     +     - 11.d0/4.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 23.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      C_c2_1 = C_c2_1 + pi*s*(1.d0-r)**(-2)*zeta2 * (
     +     + 1
     +     + 5.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     - 5.d0/4.d0*HZ1(1)
     +     )
      C_c2_1 = C_c2_1 + pi*s*(1.d0-r)**(-2)*zeta3 * (
     +     + 15.d0/4.d0
     +     )
      C_c2_1 = C_c2_1 + pi*s*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 15.d0/16.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     )
      C_c2_1 = C_c2_1 + pi*s*(1.d0-r)**(-2) * (
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 5.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     )
      C_c2_1 = C_c2_1 + pi*s*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 5.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(-1)
     +     - GYZ2(3,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,3)
     +     )
      C_c2_1 = C_c2_1 + pi*s*(1.d0-r)**(-2) * (
     +     - 5.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     + 5.d0/4.d0*GYZ3(3,3,1)
     +     + 15.d0/16.d0*HZ1(-1)
     +     )
      C_c2_1 = C_c2_1 + pi*s*(1.d0-r)**(-2) * (
     +     - 15.d0/16.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,-1)
     +     - 7.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_c2_1 = C_c2_1 + pi*s*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     + 3.d0/4.d0*HZ3(0,-1,-1)
     +     + 7.d0/4.d0*HZ3(0,-1,0)
     +     + 3*HZ3(0,0,-1)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     + 5.d0/2.d0*HZ3(1,0,-1)
     +     )
      C_c2_1 = C_c2_1 + pi*s*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      C_c2_1 = C_c2_1 + pi*s*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      C_c2_1 = C_c2_1 + pi*s*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      C_c2_1 = C_c2_1 + pi*s*(r+s)**(-1) * (
     +     - 2*GYZ1(1)
     +     + 2*HZ1(-1)
     +     )
      C_c2_1 = C_c2_1 + pi*s**2*(1.d0-r-s)**(-3)*zeta2 * (
     +     - 6
     +     )
      C_c2_1 = C_c2_1 + pi*s**2*(1.d0-r-s)**(-3) * (
     +     - 6*GYZ1(1)*HZ1(-1)
     +     + 6*GYZ1(3)*HZ1(-1)
     +     - 6*GYZ2(3,1)
     +     + 9.d0/2.d0*HZ1(-1)
     +     + 12*HZ2(0,-1)
     +     )
      C_c2_1 = C_c2_1 + pi*s**2*(1.d0-r-s)**(-2) * (
     +     + 9.d0/4.d0
     +     - 6*GYZ1(1)
     +     + 6*HZ1(-1)
     +     )
      C_c2_1 = C_c2_1 + pi*s**2*(1.d0-r-s)**(-1) * (
     +     + 3.d0/4.d0
     +     - 3*GYZ1(1)
     +     + 3*HZ1(-1)
     +     )
      C_c2_1 = C_c2_1 + pi*s**2*(r+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     )
      C_c2_1 = C_c2_1 + pi*s**2*(r+s)**(-1) * (
     +     + 3.d0/4.d0
     +     - 3*GYZ1(1)
     +     + 3*HZ1(-1)
     +     )
      C_c2_1 = C_c2_1 + pi*s**3*(1.d0-r-s)**(-4)*zeta2 * (
     +     - 9.d0/2.d0
     +     )
      C_c2_1 = C_c2_1 + pi*s**3*(1.d0-r-s)**(-4) * (
     +     - 9.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 9.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 9.d0/2.d0*GYZ2(3,1)
     +     + 9*HZ2(0,-1)
     +     )
      C_c2_1 = C_c2_1 + pi*s**3*(1.d0-r-s)**(-3) * (
     +     - 9.d0/2.d0*GYZ1(1)
     +     + 9.d0/2.d0*HZ1(-1)
     +     )
      C_c2_1 = C_c2_1 + pi*s**3*(1.d0-r-s)**(-2) * (
     +     - 9.d0/4.d0*GYZ1(1)
     +     + 9.d0/4.d0*HZ1(-1)
     +     )
      C_c2_1 = C_c2_1 + pi*s**3*(1.d0-r-s)**(-1) * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 3.d0/2.d0*HZ1(-1)
     +     )
      C_c2_1 = C_c2_1 + pi*s**3*(r+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     )
      C_c2_1 = C_c2_1 + pi*s**3*(r+s)**(-1) * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 3.d0/2.d0*HZ1(-1)
     +     )
      C_c2_1 = C_c2_1 + pi*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 5.d0/4.d0
     +     )
      C_c2_1 = C_c2_1 + pi*(1.d0-r-s)**(-1) * (
     +     - GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     )
      C_c2_1 = C_c2_1 + pi*(1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 5.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     + 11.d0/8.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 2*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      C_c2_1 = C_c2_1 + pi*(1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_1 = C_c2_1 + pi*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_1 = C_c2_1 + pi*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      C_c2_1 = C_c2_1 + pi*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_1 = C_c2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_1 = C_c2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      C_c2_1 = C_c2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 29.d0/16.d0
     +     - 5.d0/8.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     )
      C_c2_1 = C_c2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     - GYZ2(3,1)
     +     + 3.d0/8.d0*HZ1(-1)
     +     - 7.d0/8.d0*HZ1(0)
     +     )
      C_c2_1 = C_c2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 3.d0/4.d0*HZ2(-1,-1)
     +     - 5.d0/4.d0*HZ2(-1,0)
     +     - 5.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_1 = C_c2_1 + pi*(1.d0-r)**(-1)*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      C_c2_1 = C_c2_1 + pi*(1.d0-r)**(-1) * (
     +     - 29.d0/16.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)
     +     - 7.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     )
      C_c2_1 = C_c2_1 + pi*(1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(2,3)
     +     + 2*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 7.d0/8.d0*HZ1(0)
     +     + HZ2(-1,-1)
     +     )
      C_c2_1 = C_c2_1 + pi*(1.d0-r)**(-1) * (
     +     + HZ2(-1,0)
     +     - HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_1 = C_c2_1 + pi*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_1 = C_c2_1 + pi*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      C_c2_1 = C_c2_1 + pi*(1.d0+s)**(-2) * (
     +     + 23.d0/32.d0
     +     + 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/16.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      C_c2_1 = C_c2_1 + pi*(1.d0+s)**(-2) * (
     +     - 7.d0/16.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      C_c2_1 = C_c2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     )
      C_c2_1 = C_c2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 11.d0/8.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_1 = C_c2_1 + pi*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      C_c2_1 = C_c2_1 + pi*(1.d0+s)**(-1) * (
     +     - 29.d0/32.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 7.d0/16.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     )
      C_c2_1 = C_c2_1 + pi*(1.d0+s)**(-1) * (
     +     + 3.d0/16.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      C_c2_1 = C_c2_1 + pi*(r+s)**(-1) * (
     +     + 3.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     )
      C_c2_1 = C_c2_1 + pi*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 11.d0/8.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_1 = C_c2_1 + pi * (
     +     + 3.d0/16.d0
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )

      D_a2_1 = 0d0
     +
      D_a2_1 = D_a2_1 + pi*s*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     )
      D_a2_1 = D_a2_1 + pi*s*(r+s)**(-1) * (
     +     + 1.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      D_a2_1 = D_a2_1 + pi*s**2*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      D_a2_1 = D_a2_1 + pi*(1.d0+s)**(-2) * (
     +     - 25.d0/72.d0
     +     + 1.d0/48.d0*GYZ1(1)
     +     + 1.d0/12.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      D_a2_1 = D_a2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/12.d0
     +     )
      D_a2_1 = D_a2_1 + pi*(1.d0+s)**(-1) * (
     +     - 37.d0/144.d0
     +     + 1.d0/24.d0*GYZ1(1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      D_a2_1 = D_a2_1 + pi*(r+s)**(-1) * (
     +     - 1.d0/12.d0
     +     )
      D_a2_1 = D_a2_1 + pi*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      D_a2_1 = D_a2_1 + pi * (
     +     + 25.d0/144.d0
     +     - 29.d0/144.d0*GYZ1(1)
     +     - 5.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/24.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     )
      D_a2_1 = D_a2_1 + pi * (
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 5.d0/18.d0*HZ1(-1)
     +     + 7.d0/36.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     )

      D_b2_1 = 0d0
     +
      D_b2_1 = D_b2_1 + pi*s*(1.d0-r-s)**(-2)*zeta2 * (
     +     + 2
     +     )
      D_b2_1 = D_b2_1 + pi*s*(1.d0-r-s)**(-2) * (
     +     + 2*GYZ1(1)*HZ1(-1)
     +     - 2*GYZ1(3)*HZ1(-1)
     +     + 2*GYZ2(3,1)
     +     - 9.d0/4.d0*HZ1(-1)
     +     - 4*HZ2(0,-1)
     +     )
      D_b2_1 = D_b2_1 + pi*s*(1.d0-r-s)**(-1) * (
     +     - 1
     +     + 2*GYZ1(1)
     +     - 2*HZ1(-1)
     +     )
      D_b2_1 = D_b2_1 + pi*s*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     )
      D_b2_1 = D_b2_1 + pi*s*(r+s)**(-1) * (
     +     - 1.d0/6.d0
     +     + 7.d0/6.d0*GYZ1(1)
     +     - 7.d0/6.d0*HZ1(-1)
     +     )
      D_b2_1 = D_b2_1 + pi*s**2*(1.d0-r-s)**(-3)*zeta2 * (
     +     + 3
     +     )
      D_b2_1 = D_b2_1 + pi*s**2*(1.d0-r-s)**(-3) * (
     +     + 3*GYZ1(1)*HZ1(-1)
     +     - 3*GYZ1(3)*HZ1(-1)
     +     + 3*GYZ2(3,1)
     +     - 3.d0/2.d0*HZ1(-1)
     +     - 6*HZ2(0,-1)
     +     )
      D_b2_1 = D_b2_1 + pi*s**2*(1.d0-r-s)**(-2) * (
     +     - 3.d0/4.d0
     +     + 3*GYZ1(1)
     +     - 3*HZ1(-1)
     +     )
      D_b2_1 = D_b2_1 + pi*s**2*(1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0
     +     + 3.d0/2.d0*GYZ1(1)
     +     - 3.d0/2.d0*HZ1(-1)
     +     )
      D_b2_1 = D_b2_1 + pi*s**2*(r+s)**(-2) * (
     +     - 5.d0/12.d0*GYZ1(1)
     +     + 5.d0/12.d0*HZ1(-1)
     +     )
      D_b2_1 = D_b2_1 + pi*s**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0
     +     + 3.d0/2.d0*GYZ1(1)
     +     - 3.d0/2.d0*HZ1(-1)
     +     )
      D_b2_1 = D_b2_1 + pi*s**3*(1.d0-r-s)**(-4)*zeta2 * (
     +     + 3.d0/2.d0
     +     )
      D_b2_1 = D_b2_1 + pi*s**3*(1.d0-r-s)**(-4) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     - 3*HZ2(0,-1)
     +     )
      D_b2_1 = D_b2_1 + pi*s**3*(1.d0-r-s)**(-3) * (
     +     + 3.d0/2.d0*GYZ1(1)
     +     - 3.d0/2.d0*HZ1(-1)
     +     )
      D_b2_1 = D_b2_1 + pi*s**3*(1.d0-r-s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     )
      D_b2_1 = D_b2_1 + pi*s**3*(1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      D_b2_1 = D_b2_1 + pi*s**3*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      D_b2_1 = D_b2_1 + pi*s**3*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      D_b2_1 = D_b2_1 + pi*(1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      D_b2_1 = D_b2_1 + pi*(1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - HZ1(-1)
     +     - HZ2(0,-1)
     +     )
      D_b2_1 = D_b2_1 + pi*(1.d0+s)**(-1) * (
     +     + 25.d0/72.d0
     +     - 1.d0/48.d0*GYZ1(1)
     +     - 1.d0/12.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      D_b2_1 = D_b2_1 + pi*(r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     )
      D_b2_1 = D_b2_1 + pi*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      D_b2_1 = D_b2_1 + pi * (
     +     + 5.d0/72.d0
     +     - 29.d0/144.d0*GYZ1(1)
     +     - 5.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/24.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     )
      D_b2_1 = D_b2_1 + pi * (
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 5.d0/18.d0*HZ1(-1)
     +     + 7.d0/36.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     )

      D_c2_1 = 0d0
     +
      D_c2_1 = D_c2_1 + pi*s*(1.d0-r-s)**(-2)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      D_c2_1 = D_c2_1 + pi*s*(1.d0-r-s)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 5.d0/4.d0*HZ1(-1)
     +     + HZ2(0,-1)
     +     )
      D_c2_1 = D_c2_1 + pi*s*(1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      D_c2_1 = D_c2_1 + pi*s*(r+s)**(-1) * (
     +     - 1.d0/12.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     )
      D_c2_1 = D_c2_1 + pi*s**2*(1.d0-r-s)**(-3)*zeta2 * (
     +     - 2
     +     )
      D_c2_1 = D_c2_1 + pi*s**2*(1.d0-r-s)**(-3) * (
     +     - 2*GYZ1(1)*HZ1(-1)
     +     + 2*GYZ1(3)*HZ1(-1)
     +     - 2*GYZ2(3,1)
     +     + 3.d0/2.d0*HZ1(-1)
     +     + 4*HZ2(0,-1)
     +     )
      D_c2_1 = D_c2_1 + pi*s**2*(1.d0-r-s)**(-2) * (
     +     + 3.d0/4.d0
     +     - 2*GYZ1(1)
     +     + 2*HZ1(-1)
     +     )
      D_c2_1 = D_c2_1 + pi*s**2*(1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0
     +     - GYZ1(1)
     +     + HZ1(-1)
     +     )
      D_c2_1 = D_c2_1 + pi*s**2*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     )
      D_c2_1 = D_c2_1 + pi*s**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0
     +     - GYZ1(1)
     +     + HZ1(-1)
     +     )
      D_c2_1 = D_c2_1 + pi*s**3*(1.d0-r-s)**(-4)*zeta2 * (
     +     - 3.d0/2.d0
     +     )
      D_c2_1 = D_c2_1 + pi*s**3*(1.d0-r-s)**(-4) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     + 3*HZ2(0,-1)
     +     )
      D_c2_1 = D_c2_1 + pi*s**3*(1.d0-r-s)**(-3) * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 3.d0/2.d0*HZ1(-1)
     +     )
      D_c2_1 = D_c2_1 + pi*s**3*(1.d0-r-s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     )
      D_c2_1 = D_c2_1 + pi*s**3*(1.d0-r-s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      D_c2_1 = D_c2_1 + pi*s**3*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      D_c2_1 = D_c2_1 + pi*s**3*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      D_c2_1 = D_c2_1 + pi*(1.d0+s)**(-2) * (
     +     + 25.d0/72.d0
     +     - 1.d0/48.d0*GYZ1(1)
     +     - 1.d0/12.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      D_c2_1 = D_c2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/12.d0
     +     )
      D_c2_1 = D_c2_1 + pi*(1.d0+s)**(-1) * (
     +     - 65.d0/144.d0
     +     + 1.d0/48.d0*GYZ1(1)
     +     + 1.d0/12.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      D_c2_1 = D_c2_1 + pi*(r+s)**(-1) * (
     +     + 1.d0/12.d0
     +     )
      D_c2_1 = D_c2_1 + pi * (
     +     + 5.d0/48.d0
     +     )

      E_a2_1 = 0d0
     +
      E_a2_1 = E_a2_1 + pi*s*(1.d0-r)**(-1)*zeta2 * (
     +     + 5.d0/12.d0
     +     )
      E_a2_1 = E_a2_1 + pi*s*(1.d0-r)**(-1) * (
     +     + 19.d0/36.d0
     +     - 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 61.d0/72.d0*GYZ1(3)
     +     + 5.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      E_a2_1 = E_a2_1 + pi*s*(1.d0-r)**(-1) * (
     +     + 1.d0/12.d0*GYZ2(1,3)
     +     - 5.d0/12.d0*GYZ2(2,3)
     +     + 1.d0/12.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*GYZ2(3,3)
     +     + 8.d0/9.d0*HZ1(-1)
     +     - 79.d0/72.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     )
      E_a2_1 = E_a2_1 + pi*s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/12.d0*HZ2(0,-1)
     +     + 4.d0/3.d0*HZ2(0,0)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     )
      E_a2_1 = E_a2_1 + pi*s**2*(1.d0-r)**(-2)*zeta2 * (
     +     - 5.d0/24.d0
     +     )
      E_a2_1 = E_a2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     - 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     + 5.d0/24.d0*GYZ2(2,3)
     +     )
      E_a2_1 = E_a2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - 19.d0/36.d0*HZ1(-1)
     +     + 19.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/24.d0*HZ2(0,-1)
     +     )
      E_a2_1 = E_a2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 5.d0/24.d0*HZ2(1,0)
     +     )
      E_a2_1 = E_a2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 19.d0/36.d0
     +     - 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      E_a2_1 = E_a2_1 + pi*(1.d0-r)**(-1) * (
     +     - 19.d0/36.d0
     +     + 1.d0/24.d0*GYZ1(1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      E_a2_1 = E_a2_1 + pi*(1.d0+s)**(-2) * (
     +     + 25.d0/72.d0
     +     - 1.d0/48.d0*GYZ1(1)
     +     - 1.d0/12.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      E_a2_1 = E_a2_1 + pi*(1.d0+s)**(-1) * (
     +     + 37.d0/144.d0
     +     - 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      E_a2_1 = E_a2_1 + pi*zeta2 * (
     +     - 5.d0/24.d0
     +     )
      E_a2_1 = E_a2_1 + pi * (
     +     - 37.d0/48.d0
     +     + 1.d0/16.d0*GYZ1(1)
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 31.d0/144.d0*GYZ1(3)
     +     - 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     )
      E_a2_1 = E_a2_1 + pi * (
     +     + 1.d0/24.d0*GYZ2(0,1)
     +     - 1.d0/12.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - 5.d0/18.d0*HZ1(-1)
     +     + 85.d0/144.d0*HZ1(0)
     +     )
      E_a2_1 = E_a2_1 + pi * (
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/24.d0*HZ2(0,-1)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )

      E_b2_1 = 0d0
     +
      E_b2_1 = E_b2_1 + pi*s*(1.d0-r-s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      E_b2_1 = E_b2_1 + pi*s*(1.d0-r-s)**(-1) * (
     +     + 1.d0/8.d0
     +     )
      E_b2_1 = E_b2_1 + pi*s*(1.d0-r)**(-2)*zeta2 * (
     +     - 5.d0/24.d0
     +     )
      E_b2_1 = E_b2_1 + pi*s*(1.d0-r)**(-2) * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     - 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     + 5.d0/24.d0*GYZ2(2,3)
     +     )
      E_b2_1 = E_b2_1 + pi*s*(1.d0-r)**(-2) * (
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - 19.d0/36.d0*HZ1(-1)
     +     + 19.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/24.d0*HZ2(0,-1)
     +     )
      E_b2_1 = E_b2_1 + pi*s*(1.d0-r)**(-2) * (
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 5.d0/24.d0*HZ2(1,0)
     +     )
      E_b2_1 = E_b2_1 + pi*s*(1.d0-r)**(-1)*zeta2 * (
     +     + 5.d0/12.d0
     +     )
      E_b2_1 = E_b2_1 + pi*s*(1.d0-r)**(-1) * (
     +     + 19.d0/36.d0
     +     - 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 61.d0/72.d0*GYZ1(3)
     +     + 5.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      E_b2_1 = E_b2_1 + pi*s*(1.d0-r)**(-1) * (
     +     + 1.d0/12.d0*GYZ2(1,3)
     +     - 5.d0/12.d0*GYZ2(2,3)
     +     + 1.d0/12.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*GYZ2(3,3)
     +     + 8.d0/9.d0*HZ1(-1)
     +     - 79.d0/72.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     )
      E_b2_1 = E_b2_1 + pi*s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/12.d0*HZ2(0,-1)
     +     + 4.d0/3.d0*HZ2(0,0)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     )
      E_b2_1 = E_b2_1 + pi*s**2*(1.d0-r)**(-2)*zeta2 * (
     +     - 5.d0/24.d0
     +     )
      E_b2_1 = E_b2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     - 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     + 5.d0/24.d0*GYZ2(2,3)
     +     )
      E_b2_1 = E_b2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - 19.d0/36.d0*HZ1(-1)
     +     + 19.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/24.d0*HZ2(0,-1)
     +     )
      E_b2_1 = E_b2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 5.d0/24.d0*HZ2(1,0)
     +     )
      E_b2_1 = E_b2_1 + pi*(1.d0-r-s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(3)
     +     + 3.d0/8.d0*HZ1(0)
     +     )
      E_b2_1 = E_b2_1 + pi*(1.d0-r)**(-1)*zeta2 * (
     +     + 5.d0/12.d0
     +     )
      E_b2_1 = E_b2_1 + pi*(1.d0-r)**(-1) * (
     +     - 1.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 61.d0/72.d0*GYZ1(3)
     +     + 5.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(1,3)
     +     - 5.d0/12.d0*GYZ2(2,3)
     +     )
      E_b2_1 = E_b2_1 + pi*(1.d0-r)**(-1) * (
     +     + 1.d0/12.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*GYZ2(3,3)
     +     + 19.d0/18.d0*HZ1(-1)
     +     - 61.d0/72.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/12.d0*HZ2(0,-1)
     +     )
      E_b2_1 = E_b2_1 + pi*(1.d0-r)**(-1) * (
     +     + 4.d0/3.d0*HZ2(0,0)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     )
      E_b2_1 = E_b2_1 + pi*(1.d0+s)**(-1) * (
     +     - 25.d0/72.d0
     +     + 1.d0/48.d0*GYZ1(1)
     +     + 1.d0/12.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      E_b2_1 = E_b2_1 + pi*zeta2 * (
     +     - 5.d0/24.d0
     +     )
      E_b2_1 = E_b2_1 + pi * (
     +     - 2.d0/3.d0
     +     + 1.d0/16.d0*GYZ1(1)
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 31.d0/144.d0*GYZ1(3)
     +     - 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     )
      E_b2_1 = E_b2_1 + pi * (
     +     + 1.d0/24.d0*GYZ2(0,1)
     +     - 1.d0/12.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - 5.d0/18.d0*HZ1(-1)
     +     + 85.d0/144.d0*HZ1(0)
     +     )
      E_b2_1 = E_b2_1 + pi * (
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/24.d0*HZ2(0,-1)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )

      E_c2_1 = 0d0
     +
      E_c2_1 = E_c2_1 + pi*s*(1.d0-r-s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      E_c2_1 = E_c2_1 + pi*s*(1.d0-r-s)**(-1) * (
     +     - 1.d0/8.d0
     +     )
      E_c2_1 = E_c2_1 + pi*s*(1.d0-r)**(-2)*zeta2 * (
     +     - 5.d0/24.d0
     +     )
      E_c2_1 = E_c2_1 + pi*s*(1.d0-r)**(-2) * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     - 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     + 5.d0/24.d0*GYZ2(2,3)
     +     )
      E_c2_1 = E_c2_1 + pi*s*(1.d0-r)**(-2) * (
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - 19.d0/36.d0*HZ1(-1)
     +     + 19.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/24.d0*HZ2(0,-1)
     +     )
      E_c2_1 = E_c2_1 + pi*s*(1.d0-r)**(-2) * (
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 5.d0/24.d0*HZ2(1,0)
     +     )
      E_c2_1 = E_c2_1 + pi*(1.d0-r-s)**(-1) * (
     +     - 5.d0/24.d0*GYZ1(3)
     +     - 5.d0/24.d0*HZ1(0)
     +     )
      E_c2_1 = E_c2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 19.d0/36.d0
     +     + 1.d0/24.d0*GYZ1(1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      E_c2_1 = E_c2_1 + pi*(1.d0-r)**(-1) * (
     +     + 19.d0/36.d0
     +     - 1.d0/24.d0*GYZ1(1)
     +     + 5.d0/24.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/24.d0*HZ1(0)
     +     )
      E_c2_1 = E_c2_1 + pi*(1.d0+s)**(-2) * (
     +     - 25.d0/72.d0
     +     + 1.d0/48.d0*GYZ1(1)
     +     + 1.d0/12.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      E_c2_1 = E_c2_1 + pi*(1.d0+s)**(-1) * (
     +     + 65.d0/144.d0
     +     - 1.d0/48.d0*GYZ1(1)
     +     - 1.d0/12.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      E_c2_1 = E_c2_1 + pi * (
     +     - 5.d0/48.d0
     +     )

      F_a2_1 = 0d0
     +
      F_a2_1 = F_a2_1 + pi * (
     +     + 5.d0/108.d0
     +     - 1.d0/144.d0*GYZ1(1)
     +     - 5.d0/144.d0*HZ1(0)
     +     )

      F_b2_1 = 0d0
     +
      F_b2_1 = F_b2_1 + pi * (
     +     + 5.d0/108.d0
     +     - 1.d0/144.d0*GYZ1(1)
     +     - 5.d0/144.d0*HZ1(0)
     +     )

      F_c2_1 = 0

      G_a2_1 = 0d0
     +
      G_a2_1 = G_a2_1 + pi*s*(1.d0-r-s)**(-1) * (
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,3)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     )
      G_a2_1 = G_a2_1 + pi*s*(1.d0-r)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/12.d0*HZ1(-1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + pi*s*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_a2_1 = G_a2_1 + pi*s*(1.d0-r)**(-1) * (
     +     - 5.d0/12.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/12.d0*GYZ1(3)
     +     - 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_a2_1 = G_a2_1 + pi*s*(1.d0-r)**(-1) * (
     +     - 1.d0/12.d0*GYZ2(3,3)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 7.d0/12.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/12.d0*HZ2(0,-1)
     +     - 1.d0/12.d0*HZ2(0,0)
     +     )
      G_a2_1 = G_a2_1 + pi*s*(1.d0-r)**(-1) * (
     +     + 1.d0/12.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + pi*s*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/3.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_a2_1 = G_a2_1 + pi*s*(r+s)**(-3) * (
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + pi*s*(r+s)**(-2) * (
     +     - 1.d0/12.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)
     +     - 1.d0/12.d0*GYZ2(0,1)
     +     + 1.d0/12.d0*GYZ2(1,3)
     +     )
      G_a2_1 = G_a2_1 + pi*s*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,-1)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/12.d0*HZ2(0,-1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + pi*s*(r+s)**(-1) * (
     +     + 1.d0/3.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/3.d0*GYZ2(2,3)
     +     )
      G_a2_1 = G_a2_1 + pi*s*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      G_a2_1 = G_a2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + pi*s**2*(r+s)**(-3) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0-r)**(-2)*(1.d0+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(0,-1)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     - 1.d0/3.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0-r)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/12.d0*HZ1(-1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-4) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 7.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)
     +     + 7.d0/6.d0*GYZ2(0,1)
     +     + 7.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     - 7.d0/6.d0*HZ2(0,-1)
     +     - 7.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 1.d0/12.d0
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 11.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     - 11.d0/12.d0*GYZ2(0,1)
     +     - 11.d0/12.d0*GYZ2(2,3)
     +     - 11.d0/12.d0*HZ1(-1)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 3.d0/4.d0*HZ1(0)
     +     + 11.d0/12.d0*HZ2(0,-1)
     +     + 11.d0/12.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 13.d0/24.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 5.d0/24.d0*HZ1(-1)
     +     - 13.d0/24.d0*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0-r)**(-1) * (
     +     + 1.d0/3.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 5.d0/24.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0+s)**(-4)*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0+s)**(-3)*(r+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     - 1.d0/3.d0*GYZ2(2,3)
     +     + 1.d0/3.d0*HZ2(0,-1)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0+s)**(-3)*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 7.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)
     +     + 7.d0/6.d0*GYZ2(0,1)
     +     + 7.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0+s)**(-3)*(r+s)**(-1) * (
     +     - 7.d0/6.d0*HZ2(0,-1)
     +     - 7.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0+s)**(-2)*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0+s)**(-2)*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 5.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 5.d0/6.d0*GYZ2(0,1)
     +     + 5.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0+s)**(-2)*(r+s)**(-2) * (
     +     - 5.d0/6.d0*HZ2(0,-1)
     +     - 5.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/12.d0
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 11.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     - 11.d0/12.d0*GYZ2(0,1)
     +     - 11.d0/12.d0*GYZ2(2,3)
     +     - 11.d0/12.d0*HZ1(-1)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 3.d0/4.d0*HZ1(0)
     +     + 11.d0/12.d0*HZ2(0,-1)
     +     + 11.d0/12.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 1.d0/12.d0
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(2,3)
     +     - 2.d0/3.d0*HZ1(-1)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     + 1.d0/2.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(0,-1)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/8.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 11.d0/24.d0*HZ1(-1)
     +     )
      G_a2_1 = G_a2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 5.d0/12.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + pi*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     )
      G_a2_1 = G_a2_1 + pi*(r+s)**(-3) * (
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,-1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + pi*(r+s)**(-2) * (
     +     + 1.d0/12.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/3.d0*HZ1(-1)
     +     )
      G_a2_1 = G_a2_1 + pi*(r+s)**(-2) * (
     +     - 1.d0/3.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      G_a2_1 = G_a2_1 + pi*(r+s)**(-1) * (
     +     - 1.d0/24.d0
     +     - 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/24.d0*HZ1(-1)
     +     )
      G_a2_1 = G_a2_1 + pi*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_1 = G_a2_1 + pi * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )

      G_b2_1 = 0d0
     +
      G_b2_1 = G_b2_1 + pi*s*(1.d0-r-s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      G_b2_1 = G_b2_1 + pi*s*(1.d0-r-s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     )
      G_b2_1 = G_b2_1 + pi*s*(1.d0-r-s)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 5.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + pi*s*(1.d0-r-s)**(-1) * (
     +     - 1
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_1 = G_b2_1 + pi*s*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*GYZ2(3,3)
     +     + 1.d0/3.d0*HZ1(-1)
     +     )
      G_b2_1 = G_b2_1 + pi*s*(1.d0-r)**(-2) * (
     +     - 1.d0/3.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + pi*s*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_b2_1 = G_b2_1 + pi*s*(1.d0-r)**(-1) * (
     +     - 5.d0/12.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/24.d0*GYZ1(3)
     +     - 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_b2_1 = G_b2_1 + pi*s*(1.d0-r)**(-1) * (
     +     - 1.d0/12.d0*GYZ2(3,3)
     +     - 3.d0/8.d0*HZ1(-1)
     +     + 5.d0/24.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/12.d0*HZ2(0,-1)
     +     - 1.d0/12.d0*HZ2(0,0)
     +     )
      G_b2_1 = G_b2_1 + pi*s*(1.d0-r)**(-1) * (
     +     + 1.d0/12.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + pi*s*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     )
      G_b2_1 = G_b2_1 + pi*s*(r+s)**(-3) * (
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + pi*s*(r+s)**(-2) * (
     +     + 5.d0/24.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/3.d0*GYZ2(2,3)
     +     - 3.d0/8.d0*HZ1(-1)
     +     )
      G_b2_1 = G_b2_1 + pi*s*(r+s)**(-2) * (
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + pi*s*(r+s)**(-1) * (
     +     - 7.d0/24.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_b2_1 = G_b2_1 + pi*s*(r+s)**(-1) * (
     +     + 1.d0/3.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + pi*s**2*(1.d0-r-s)**(-3) * (
     +     - GYZ1(3)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,3)
     +     - HZ1(0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_1 = G_b2_1 + pi*s**2*(1.d0-r-s)**(-2) * (
     +     - 1
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + pi*s**2*(1.d0-r-s)**(-1) * (
     +     - 1.d0/6.d0
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      G_b2_1 = G_b2_1 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + pi*s**2*(r+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/3.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      G_b2_1 = G_b2_1 + pi*s**2*(r+s)**(-3) * (
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + pi*s**2*(r+s)**(-2) * (
     +     + 1.d0/12.d0
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(3)
     +     - 3.d0/8.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + pi*s**2*(r+s)**(-1) * (
     +     - 1.d0/6.d0
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + pi*s**3*(r+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      G_b2_1 = G_b2_1 + pi*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      G_b2_1 = G_b2_1 + pi*(1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     )
      G_b2_1 = G_b2_1 + pi*(1.d0-r-s)**(-1) * (
     +     + 1.d0/12.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + pi*(1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + pi*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     )
      G_b2_1 = G_b2_1 + pi*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + pi*(1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 2.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)
     +     - 2.d0/3.d0*GYZ2(0,1)
     +     - 2.d0/3.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 2.d0/3.d0*HZ2(0,-1)
     +     + 2.d0/3.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/12.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 5.d0/12.d0*HZ1(-1)
     +     )
      G_b2_1 = G_b2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 5.d0/12.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + pi*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_b2_1 = G_b2_1 + pi*(1.d0-r)**(-1) * (
     +     - 1.d0/12.d0
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)
     +     - 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*GYZ2(3,3)
     +     )
      G_b2_1 = G_b2_1 + pi*(1.d0-r)**(-1) * (
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/12.d0*HZ2(0,-1)
     +     - 1.d0/12.d0*HZ2(0,0)
     +     + 1.d0/12.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + pi*(1.d0+s)**(-3)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + pi*(1.d0+s)**(-2)*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(2,3)
     +     - 1.d0/3.d0*HZ2(0,-1)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + pi*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 2.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)
     +     - 2.d0/3.d0*GYZ2(0,1)
     +     - 2.d0/3.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + pi*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 2.d0/3.d0*HZ2(0,-1)
     +     + 2.d0/3.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      G_b2_1 = G_b2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/12.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 5.d0/12.d0*HZ1(-1)
     +     )
      G_b2_1 = G_b2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 5.d0/12.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + pi*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/3.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_b2_1 = G_b2_1 + pi*(r+s)**(-3) * (
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + pi*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/3.d0*GYZ2(2,3)
     +     )
      G_b2_1 = G_b2_1 + pi*(r+s)**(-2) * (
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + pi*(r+s)**(-1) * (
     +     - 1.d0/12.d0
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/12.d0*GYZ2(2,3)
     +     )
      G_b2_1 = G_b2_1 + pi*(r+s)**(-1) * (
     +     + 1.d0/12.d0*HZ1(-1)
     +     + 1.d0/12.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/12.d0*HZ2(0,-1)
     +     - 1.d0/12.d0*HZ2(1,0)
     +     )
      G_b2_1 = G_b2_1 + pi * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )

      G_c2_1 = 0d0
     +
      G_c2_1 = G_c2_1 + pi*s*(1.d0-r-s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     )
      G_c2_1 = G_c2_1 + pi*s*(1.d0-r-s)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/12.d0*GYZ2(3,3)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/12.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + pi*s*(1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0
     +     - 2.d0/3.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 2.d0/3.d0*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + pi*s*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      G_c2_1 = G_c2_1 + pi*s*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + pi*s*(1.d0-r)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(3)
     +     - 3.d0/8.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + pi*s*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     )
      G_c2_1 = G_c2_1 + pi*s*(r+s)**(-3) * (
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,-1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + pi*s*(r+s)**(-2) * (
     +     + 1.d0/12.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_c2_1 = G_c2_1 + pi*s*(r+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ2(2,3)
     +     - 1.d0/3.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + pi*s*(r+s)**(-1) * (
     +     + 1.d0/8.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 5.d0/12.d0*GYZ1(3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     - 5.d0/12.d0*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + pi*s**2*(1.d0-r-s)**(-3) * (
     +     + GYZ1(3)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,3)
     +     + HZ1(0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_1 = G_c2_1 + pi*s**2*(1.d0-r-s)**(-2) * (
     +     + 1
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + pi*s**2*(1.d0-r-s)**(-1) * (
     +     + 1.d0/6.d0
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + pi*s**2*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/3.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_c2_1 = G_c2_1 + pi*s**2*(r+s)**(-3) * (
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + pi*s**2*(r+s)**(-2) * (
     +     - 1.d0/12.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(3)
     +     + 3.d0/8.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + pi*s**2*(r+s)**(-1) * (
     +     + 1.d0/6.d0
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + pi*s**3*(r+s)**(-3) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0-r)**(-2)*(1.d0+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/12.d0*HZ1(-1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0-r)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/12.d0*HZ1(-1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-4) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)
     +     - GYZ2(0,1)
     +     - GYZ2(2,3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     + HZ2(0,-1)
     +     + HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/12.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*HZ1(-1)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 3.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/3.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 5.d0/24.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     + 5.d0/24.d0*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0-r)**(-1) * (
     +     - 5.d0/12.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/24.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 5.d0/8.d0*HZ1(-1)
     +     + 11.d0/24.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0+s)**(-4)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0+s)**(-3)*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(2,3)
     +     - 1.d0/3.d0*HZ2(0,-1)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0+s)**(-3)*(r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)
     +     - GYZ2(0,1)
     +     - GYZ2(2,3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0+s)**(-3)*(r+s)**(-1) * (
     +     + HZ2(0,-1)
     +     + HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0+s)**(-2)*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0+s)**(-2)*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 5.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)
     +     - 5.d0/6.d0*GYZ2(0,1)
     +     - 5.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0+s)**(-2)*(r+s)**(-2) * (
     +     + 5.d0/6.d0*HZ2(0,-1)
     +     + 5.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/12.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*HZ1(-1)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 3.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 2.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(0,1)
     +     - 2.d0/3.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 2.d0/3.d0*HZ2(0,-1)
     +     + 2.d0/3.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     + 1.d0/12.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 2.d0/3.d0*HZ1(-1)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 2.d0/3.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + pi*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/24.d0
     +     - 1.d0/24.d0*GYZ1(1)
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + pi*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_1 = G_c2_1 + pi*(r+s)**(-2) * (
     +     - 1.d0/12.d0
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      G_c2_1 = G_c2_1 + pi*(r+s)**(-1) * (
     +     - 1.d0/24.d0
     +     + 1.d0/24.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     )

      return
      end


==> fortran/zone2.f <==
      subroutine makecoef2(r,s,a_a1_2,a_b1_2,a_c1_2,
     $                         b_a1_2,b_b1_2,b_c1_2,
     $                         c_a1_2,c_b1_2,c_c1_2,
     $                         A_a2_2,A_b2_2,A_c2_2,
     $                         B_a2_2,B_b2_2,B_c2_2,
     $                         C_a2_2,C_b2_2,C_c2_2,
     $                         D_a2_2,D_b2_2,D_c2_2,
     $                         E_a2_2,E_b2_2,E_c2_2,
     $                         F_a2_2,F_b2_2,F_c2_2,
     $                         G_a2_2,G_b2_2,G_c2_2)
      
      real*8 a_a1_2,a_b1_2,a_c1_2,
     $       b_a1_2,b_b1_2,b_c1_2,
     $       c_a1_2,c_b1_2,c_c1_2,
     $       A_a2_2,A_b2_2,A_c2_2,
     $       B_a2_2,B_b2_2,B_c2_2,
     $       C_a2_2,C_b2_2,C_c2_2,
     $       D_a2_2,D_b2_2,D_c2_2,
     $       E_a2_2,E_b2_2,E_c2_2,
     $       F_a2_2,F_b2_2,F_c2_2,
     $       G_a2_2,G_b2_2,G_c2_2

      real*8 r,s
      real*8 zeta2,zeta3,zeta4
      integer nmax
      real*8 HZa1,HZa2,HZa3,HZa4,HZ1,HZ2,HZ3,HZ4,GYZ1,GYZ2,GYZ3,GYZ4
      dimension HZa1(0:1),HZa2(0:1,0:1),HZa3(0:1,0:1,0:1), 
     $          HZa4(0:1,0:1,0:1,0:1), 
     $          HZ1(-1:1),HZ2(-1:1,-1:1),HZ3(-1:1,-1:1,-1:1), 
     $          HZ4(-1:1,-1:1,-1:1,-1:1), 
     $          GYZ1(0:3),GYZ2(0:3,0:3),GYZ3(0:3,0:3,0:3), 
     $          GYZ4(0:3,0:3,0:3,0:3)       
      parameter (zeta2=1.64493406684822644d0)
      parameter (zeta3=1.20205690315959429d0)
      parameter (zeta4=1.08232323371113819d0)

      nmax = 4
      call tdhpl(r,s,nmax,GYZ1,GYZ2,GYZ3,GYZ4,HZa1,HZa2,HZa3,HZa4)
      call get1dhplog0m11(0,nmax,s,HZ1,HZ2,HZ3,HZ4)

      a_a1_2 = 0d0
     +
      a_a1_2 = a_a1_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      a_a1_2 = a_a1_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      a_a1_2 = a_a1_2 + zeta2 * (
     +     - 1.d0/2.d0
     +     )
      a_a1_2 = a_a1_2 - 7.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +
      a_a1_2 = a_a1_2 - 1.d0/2.d0*HZ2(1,0)
     +

      a_b1_2 = 0d0
     +
      a_b1_2 = a_b1_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      a_b1_2 = a_b1_2 + zeta2 * (
     +     - 1.d0/2.d0
     +     )
      a_b1_2 = a_b1_2 - 3.d0/2.d0
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +
      a_b1_2 = a_b1_2 - 1.d0/2.d0*HZ2(1,0)
     +

      a_c1_2 = 0d0
     +
      a_c1_2 = a_c1_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      a_c1_2 = a_c1_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      a_c1_2 = a_c1_2 - 1.d0/4.d0
     +

      b_a1_2 = 0d0
     +
      b_a1_2 = b_a1_2 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      b_a1_2 = b_a1_2 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_a1_2 = b_a1_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_a1_2 = b_a1_2 + s**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(3)
     +     - GYZ2(0,1)
     +     + GYZ2(3,1)
     +     + 1.d0/2.d0*HZ1(0)
     +     + HZ2(-1,0)
     +     )
      b_a1_2 = b_a1_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_a1_2 = b_a1_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      b_a1_2 = b_a1_2 + 7.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     + GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +
      b_a1_2 = b_a1_2 + 1.d0/2.d0*HZ2(1,0)
     +

      b_b1_2 = 0d0
     +
      b_b1_2 = b_b1_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     )
      b_b1_2 = b_b1_2 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     )
      b_b1_2 = b_b1_2 + r**(-1)*(r+s) * (
     +     + 1.d0/2.d0
     +     )
      b_b1_2 = b_b1_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      b_b1_2 = b_b1_2 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      b_b1_2 = b_b1_2 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - GYZ2(0,1)
     +     + GYZ2(3,1)
     +     + HZ2(-1,0)
     +     )
      b_b1_2 = b_b1_2 + s**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(3)
     +     - GYZ2(0,1)
     +     + GYZ2(3,1)
     +     + 1.d0/2.d0*HZ1(0)
     +     + HZ2(-1,0)
     +     )
      b_b1_2 = b_b1_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      b_b1_2 = b_b1_2 + 3.d0/2.d0
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     + GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +
      b_b1_2 = b_b1_2 + 1.d0/2.d0*HZ2(1,0)
     +

      b_c1_2 = 0d0
     +
      b_c1_2 = b_c1_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     )
      b_c1_2 = b_c1_2 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     )
      b_c1_2 = b_c1_2 + r**(-1)*(r+s) * (
     +     - 1.d0/2.d0
     +     )
      b_c1_2 = b_c1_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      b_c1_2 = b_c1_2 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_c1_2 = b_c1_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_c1_2 = b_c1_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      b_c1_2 = b_c1_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      b_c1_2 = b_c1_2 + 1.d0/4.d0
     +

      c_a1_2 = 0d0
     +  + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +

      c_b1_2 =
     +  + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +

      c_c1_2 = 0

      A_a2_2 = 0d0
     +
      A_a2_2 = A_a2_2 + (1.d0-r-s)**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/16.d0*GYZ1(1)
     +     + 1.d0/16.d0*HZ1(0)
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/3.d0*HZ1(0)
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r-s)**(-1)*(r+s) * (
     +     + 1.d0/16.d0
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 97.d0/24.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 277.d0/288.d0
     +     + 25.d0/36.d0*GYZ1(1)
     +     - 11.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 65.d0/72.d0*GYZ1(3)
     +     + 5.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 11.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 7.d0/3.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 5.d0/3.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 9.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     - 25.d0/36.d0*HZ1(0)
     +     + 2.d0/3.d0*HZ2(-1,0)
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 53.d0/24.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r)*(r+s)*zeta2 * (
     +     + 5.d0/12.d0
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r)*(r+s) * (
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/12.d0*GYZ2(2,1)
     +     - 5.d0/12.d0*GYZ2(3,1)
     +     - 5.d0/12.d0*HZ2(-1,0)
     +     + 5.d0/6.d0*HZ2(0,0)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r)*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r) * (
     +     + 11.d0/16.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 13.d0/48.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r) * (
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 11.d0/16.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2)*zeta2 * (
     +     - 17.d0/6.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2)*zeta3 * (
     +     + 1.d0/8.d0
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 355.d0/288.d0*GYZ1(1)
     +     - 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 355.d0/288.d0*GYZ1(3)
     +     + 55.d0/48.d0*GYZ1(3)*HZ1(0)
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 11.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 7.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 55.d0/48.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 15.d0/16.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(3,2,1)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - 355.d0/288.d0*HZ1(0)
     +     + 1.d0/48.d0*HZ2(-1,0)
     +     + 65.d0/48.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 13.d0/48.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 13.d0/48.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 13.d0/48.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r)**2*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r)**2*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     )
      A_a2_2 = A_a2_2 + (1.d0-r)**2 * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      A_a2_2 = A_a2_2 + (r+s)*zeta2 * (
     +     - 7.d0/4.d0
     +     )
      A_a2_2 = A_a2_2 + (r+s) * (
     +     + 7.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/16.d0*GYZ1(3)
     +     - 7.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 7.d0/4.d0*GYZ2(2,1)
     +     + 7.d0/4.d0*GYZ2(3,1)
     +     + 7.d0/4.d0*HZ2(-1,0)
     +     - 7.d0/2.d0*HZ2(0,0)
     +     )
      A_a2_2 = A_a2_2 + (r+s) * (
     +     - 7.d0/4.d0*HZ2(1,0)
     +     )
      A_a2_2 = A_a2_2 + (r+s)**2*zeta2 * (
     +     + 11.d0/16.d0
     +     )
      A_a2_2 = A_a2_2 + (r+s)**2 * (
     +     - 11.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 11.d0/16.d0*GYZ2(2,1)
     +     - 11.d0/16.d0*GYZ2(3,1)
     +     - 11.d0/16.d0*HZ2(-1,0)
     +     + 11.d0/8.d0*HZ2(0,0)
     +     + 11.d0/16.d0*HZ2(1,0)
     +     )
      A_a2_2 = A_a2_2 + zeta2 * (
     +     + 23.d0/36.d0
     +     - 11.d0/6.d0*GYZ1(1)
     +     + 11.d0/12.d0*GYZ1(2)
     +     - GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     - 5.d0/48.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     )
      A_a2_2 = A_a2_2 + zeta2 * (
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,2)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     )
      A_a2_2 = A_a2_2 + zeta2 * (
     +     + 1.d0/2.d0*GYZ2(3,2)
     +     + 47.d0/12.d0*HZ1(-1)
     +     - 25.d0/12.d0*HZ1(0)
     +     - 11.d0/12.d0*HZ1(1)
     +     - HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(0,-1)
     +     )
      A_a2_2 = A_a2_2 + zeta2 * (
     +     + HZ2(1,0)
     +     + 1.d0/2.d0*HZ2(1,1)
     +     )
      A_a2_2 = A_a2_2 + zeta3 * (
     +     + 317.d0/72.d0
     +     + 2*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      A_a2_2 = A_a2_2 + zeta4 * (
     +     + 11.d0/4.d0
     +     )
      A_a2_2 = A_a2_2 - 89959.d0/10368.d0
     +     - 2345.d0/864.d0*GYZ1(1)
     +     - 121.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 11.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 11.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 71.d0/72.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +
      A_a2_2 = A_a2_2 + 11.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     - GYZ1(2)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 2149.d0/864.d0*GYZ1(3)
     +     - 109.d0/144.d0*GYZ1(3)*HZ1(0)
     +
      A_a2_2 = A_a2_2 - 1.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     + 15.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 23.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     - 5.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +
      A_a2_2 = A_a2_2 - 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - GYZ2(0,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 121.d0/48.d0*GYZ2(1,1)
     +
      A_a2_2 = A_a2_2 + 11.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 11.d0/48.d0*GYZ2(1,3)
     +     - 11.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 71.d0/72.d0*GYZ2(2,1)
     +     + 11.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +
      A_a2_2 = A_a2_2 - 11.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     + 109.d0/144.d0*GYZ2(3,1)
     +
      A_a2_2 = A_a2_2 - 11.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 23.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 23.d0/144.d0*GYZ2(3,3)
     +
      A_a2_2 = A_a2_2 + GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ3(1,2,1)
     +     + 11.d0/8.d0*GYZ3(1,3,1)
     +
      A_a2_2 = A_a2_2 - 11.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     + 11.d0/12.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +
      A_a2_2 = A_a2_2 + 11.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 23.d0/24.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 23.d0/24.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,3)*HZ1(0)
     +     - GYZ3(3,3,1)
     +
      A_a2_2 = A_a2_2 - 1.d0/2.d0*GYZ4(0,1,2,1)
     +     + 1.d0/2.d0*GYZ4(0,1,3,1)
     +     + 1.d0/2.d0*GYZ4(0,3,1,3)
     +     - 1.d0/2.d0*GYZ4(0,3,2,1)
     +     + 1.d0/4.d0*GYZ4(2,1,2,1)
     +     - 1.d0/4.d0*GYZ4(2,1,3,1)
     +     + 1.d0/2.d0*GYZ4(2,2,2,1)
     +     - 1.d0/4.d0*GYZ4(2,3,1,3)
     +
      A_a2_2 = A_a2_2 - 1.d0/4.d0*GYZ4(2,3,2,1)
     +     - 1.d0/4.d0*GYZ4(3,1,2,1)
     +     + 1.d0/4.d0*GYZ4(3,1,3,1)
     +     - 1.d0/2.d0*GYZ4(3,2,1,3)
     +     + 1.d0/2.d0*GYZ4(3,2,2,1)
     +     - 1.d0/2.d0*GYZ4(3,2,3,1)
     +     + 1.d0/2.d0*GYZ4(3,3,1,3)
     +     + 2345.d0/864.d0*HZ1(0)
     +
      A_a2_2 = A_a2_2 + 71.d0/72.d0*HZ2(-1,0)
     +     + 79.d0/144.d0*HZ2(0,0)
     +     - 71.d0/72.d0*HZ2(1,0)
     +     - 11.d0/12.d0*HZ3(-1,-1,0)
     +     - 11.d0/6.d0*HZ3(-1,0,0)
     +     - 11.d0/8.d0*HZ3(0,-1,0)
     +     + 33.d0/4.d0*HZ3(0,0,0)
     +     + 11.d0/8.d0*HZ3(0,1,0)
     +
      A_a2_2 = A_a2_2 + 11.d0/6.d0*HZ3(1,0,0)
     +     - 11.d0/12.d0*HZ3(1,1,0)
     +     - 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     + HZ4(-1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - 3.d0/2.d0*HZ4(0,0,-1,0)
     +
      A_a2_2 = A_a2_2 + 3*HZ4(0,0,0,0)
     +     + 3.d0/2.d0*HZ4(0,0,1,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(1,0,0,0)
     +     + HZ4(1,0,1,0)
     +     + 1.d0/2.d0*HZ4(1,1,0,0)
     +     + 1.d0/2.d0*HZ4(1,1,1,0)
     +

      A_b2_2 = 0d0
     +
      A_b2_2 = A_b2_2 + r**(-4)*(1.d0-r)*(r+s)**3*zeta2 * (
     +     - 33.d0/8.d0*GYZ1(1)
     +     )
      A_b2_2 = A_b2_2 + r**(-4)*(1.d0-r)*(r+s)**3 * (
     +     + 33.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 33.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 33.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 33.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 33.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 33.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + r**(-4)*(1.d0-r)*(r+s)**3 * (
     +     + 33.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ3(1,2,1)
     +     + 33.d0/8.d0*GYZ3(1,3,1)
     +     + 33.d0/8.d0*GYZ3(3,1,3)
     +     - 33.d0/8.d0*GYZ3(3,2,1)
     +     )
      A_b2_2 = A_b2_2 + r**(-3)*(1.d0-r)*(r+s)**2*zeta2 * (
     +     + 33.d0/4.d0*GYZ1(1)
     +     )
      A_b2_2 = A_b2_2 + r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 33.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 33.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 33.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 33.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 33.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 33.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 33.d0/8.d0*GYZ2(1,3)
     +     + 33.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(2,1)
     +     - 33.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 33.d0/4.d0*GYZ3(1,2,1)
     +     - 33.d0/4.d0*GYZ3(1,3,1)
     +     - 33.d0/4.d0*GYZ3(3,1,3)
     +     )
      A_b2_2 = A_b2_2 + r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     + 33.d0/4.d0*GYZ3(3,2,1)
     +     + 33.d0/8.d0*HZ2(-1,0)
     +     + 33.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_2 = A_b2_2 + r**(-3)*(r+s)**3*zeta2 * (
     +     - 33.d0/8.d0
     +     )
      A_b2_2 = A_b2_2 + r**(-3)*(r+s)**3 * (
     +     + 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(2,1)
     +     + 33.d0/8.d0*GYZ2(3,1)
     +     + 33.d0/8.d0*HZ2(-1,0)
     +     - 33.d0/4.d0*HZ2(0,0)
     +     - 33.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_2 = A_b2_2 + r**(-2)*(1.d0-r)**(-1)*(r+s)**3*zeta2 * (
     +     + 33.d0/16.d0
     +     )
      A_b2_2 = A_b2_2 + r**(-2)*(1.d0-r)**(-1)*(r+s)**3 * (
     +     - 33.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 33.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 33.d0/16.d0*GYZ2(2,1)
     +     - 33.d0/16.d0*GYZ2(3,1)
     +     - 33.d0/16.d0*HZ2(-1,0)
     +     + 33.d0/8.d0*HZ2(0,0)
     +     + 33.d0/16.d0*HZ2(1,0)
     +     )
      A_b2_2 = A_b2_2 + r**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     - 47.d0/8.d0*GYZ1(1)
     +     )
      A_b2_2 = A_b2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 47.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 47.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 47.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 99.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 47.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 47.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 47.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 99.d0/16.d0*GYZ2(1,3)
     +     - 47.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 99.d0/16.d0*GYZ2(2,1)
     +     + 47.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 47.d0/8.d0*GYZ3(1,2,1)
     +     + 47.d0/8.d0*GYZ3(1,3,1)
     +     + 47.d0/8.d0*GYZ3(3,1,3)
     +     )
      A_b2_2 = A_b2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 47.d0/8.d0*GYZ3(3,2,1)
     +     - 99.d0/16.d0*HZ2(-1,0)
     +     - 99.d0/16.d0*HZ2(1,0)
     +     )
      A_b2_2 = A_b2_2 + r**(-2)*(r+s)**2*zeta2 * (
     +     + 33.d0/4.d0
     +     )
      A_b2_2 = A_b2_2 + r**(-2)*(r+s)**2 * (
     +     - 33.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 33.d0/16.d0*GYZ1(3)
     +     + 33.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 33.d0/4.d0*GYZ2(2,1)
     +     - 33.d0/4.d0*GYZ2(3,1)
     +     - 33.d0/4.d0*HZ2(-1,0)
     +     + 33.d0/2.d0*HZ2(0,0)
     +     )
      A_b2_2 = A_b2_2 + r**(-2)*(r+s)**2 * (
     +     + 33.d0/4.d0*HZ2(1,0)
     +     )
      A_b2_2 = A_b2_2 + r**(-1)*(1.d0-r)**(-2)*(r+s)**3*zeta2 * (
     +     - 11.d0/8.d0
     +     )
      A_b2_2 = A_b2_2 + r**(-1)*(1.d0-r)**(-2)*(r+s)**3 * (
     +     + 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(2,1)
     +     + 11.d0/8.d0*GYZ2(3,1)
     +     + 11.d0/8.d0*HZ2(-1,0)
     +     - 11.d0/4.d0*HZ2(0,0)
     +     - 11.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_2 = A_b2_2 + r**(-1)*(1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     - 33.d0/8.d0
     +     )
      A_b2_2 = A_b2_2 + r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/16.d0*GYZ1(3)
     +     - 33.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(2,1)
     +     + 33.d0/8.d0*GYZ2(3,1)
     +     + 33.d0/8.d0*HZ2(-1,0)
     +     - 33.d0/4.d0*HZ2(0,0)
     +     )
      A_b2_2 = A_b2_2 + r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 33.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_2 = A_b2_2 + r**(-1)*(1.d0-r)*zeta2 * (
     +     + 7.d0/4.d0*GYZ1(1)
     +     )
      A_b2_2 = A_b2_2 + r**(-1)*(1.d0-r) * (
     +     - 7.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 7.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 7.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 25.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 7.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 7.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + r**(-1)*(1.d0-r) * (
     +     - 25.d0/8.d0*GYZ2(1,3)
     +     + 7.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 25.d0/8.d0*GYZ2(2,1)
     +     - 7.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 7.d0/4.d0*GYZ3(1,2,1)
     +     - 7.d0/4.d0*GYZ3(1,3,1)
     +     - 7.d0/4.d0*GYZ3(3,1,3)
     +     )
      A_b2_2 = A_b2_2 + r**(-1)*(1.d0-r) * (
     +     + 7.d0/4.d0*GYZ3(3,2,1)
     +     + 25.d0/8.d0*HZ2(-1,0)
     +     + 25.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_2 = A_b2_2 + r**(-1)*(r+s)*zeta2 * (
     +     - 47.d0/8.d0
     +     )
      A_b2_2 = A_b2_2 + r**(-1)*(r+s) * (
     +     + 11.d0/16.d0
     +     + 11.d0/16.d0*GYZ1(1)
     +     + 47.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/4.d0*GYZ1(3)
     +     - 47.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 47.d0/8.d0*GYZ2(2,1)
     +     + 47.d0/8.d0*GYZ2(3,1)
     +     )
      A_b2_2 = A_b2_2 + r**(-1)*(r+s) * (
     +     - 11.d0/16.d0*HZ1(0)
     +     + 47.d0/8.d0*HZ2(-1,0)
     +     - 47.d0/4.d0*HZ2(0,0)
     +     - 47.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r-s)**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/16.d0*GYZ1(1)
     +     + 1.d0/16.d0*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 5.d0/24.d0*GYZ1(1)
     +     + 5.d0/24.d0*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r-s)**(-1)*(r+s) * (
     +     + 1.d0/16.d0
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r)**(-2)*(r+s)**3*zeta2 * (
     +     + 11.d0/8.d0
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r)**(-2)*(r+s)**3 * (
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(2,1)
     +     - 11.d0/8.d0*GYZ2(3,1)
     +     - 11.d0/8.d0*HZ2(-1,0)
     +     + 11.d0/4.d0*HZ2(0,0)
     +     + 11.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     + 33.d0/8.d0
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     - 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/16.d0*GYZ1(3)
     +     + 33.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(2,1)
     +     - 33.d0/8.d0*GYZ2(3,1)
     +     - 33.d0/8.d0*HZ2(-1,0)
     +     + 33.d0/4.d0*HZ2(0,0)
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     + 33.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r)**(-1)*(r+s)**3*zeta2 * (
     +     - 11.d0/16.d0
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r)**(-1)*(r+s)**3 * (
     +     + 11.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 11.d0/16.d0*GYZ2(2,1)
     +     + 11.d0/16.d0*GYZ2(3,1)
     +     + 11.d0/16.d0*HZ2(-1,0)
     +     - 11.d0/8.d0*HZ2(0,0)
     +     - 11.d0/16.d0*HZ2(1,0)
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 17.d0/6.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     - 1.d0/8.d0
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 355.d0/288.d0*GYZ1(1)
     +     + 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 355.d0/288.d0*GYZ1(3)
     +     - 55.d0/48.d0*GYZ1(3)*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 11.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 55.d0/48.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 15.d0/16.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ3(3,2,1)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     + 355.d0/288.d0*HZ1(0)
     +     - 1.d0/48.d0*HZ2(-1,0)
     +     - 65.d0/48.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r)*(r+s)*zeta2 * (
     +     - 5.d0/12.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r)*(r+s)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r)*(r+s) * (
     +     - 5.d0/12.d0*GYZ2(2,1)
     +     + 5.d0/12.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*GYZ3(1,3,1)
     +     + 5.d0/12.d0*HZ2(-1,0)
     +     - 5.d0/6.d0*HZ2(0,0)
     +     - 5.d0/12.d0*HZ2(1,0)
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r)*zeta2 * (
     +     + 13.d0/24.d0
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r) * (
     +     - 5.d0/12.d0*GYZ1(1)
     +     - 7.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 7.d0/24.d0*GYZ2(2,1)
     +     - 5.d0/12.d0*GYZ2(3,1)
     +     + 5.d0/12.d0*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r) * (
     +     - 13.d0/24.d0*HZ2(-1,0)
     +     + 5.d0/6.d0*HZ2(0,0)
     +     + 7.d0/24.d0*HZ2(1,0)
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r)**2*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r)**2*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*GYZ3(1,3,1)
     +     )
      A_b2_2 = A_b2_2 + (1.d0-r)**2 * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      A_b2_2 = A_b2_2 + (r+s)*zeta2 * (
     +     + 19.d0/6.d0
     +     )
      A_b2_2 = A_b2_2 + (r+s) * (
     +     - 11.d0/16.d0*GYZ1(1)
     +     - 19.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(3)
     +     + 19.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 19.d0/6.d0*GYZ2(2,1)
     +     - 19.d0/6.d0*GYZ2(3,1)
     +     + 11.d0/16.d0*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + (r+s) * (
     +     - 19.d0/6.d0*HZ2(-1,0)
     +     + 19.d0/3.d0*HZ2(0,0)
     +     + 19.d0/6.d0*HZ2(1,0)
     +     )
      A_b2_2 = A_b2_2 + (r+s)**2*zeta2 * (
     +     - 53.d0/48.d0
     +     )
      A_b2_2 = A_b2_2 + (r+s)**2 * (
     +     + 53.d0/48.d0*GYZ1(2)*HZ1(0)
     +     - 53.d0/48.d0*GYZ1(3)*HZ1(0)
     +     - 53.d0/48.d0*GYZ2(2,1)
     +     + 53.d0/48.d0*GYZ2(3,1)
     +     + 53.d0/48.d0*HZ2(-1,0)
     +     - 53.d0/24.d0*HZ2(0,0)
     +     - 53.d0/48.d0*HZ2(1,0)
     +     )
      A_b2_2 = A_b2_2 + zeta2 * (
     +     + 37.d0/72.d0
     +     - 11.d0/6.d0*GYZ1(1)
     +     + 11.d0/12.d0*GYZ1(2)
     +     - GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     - 5.d0/48.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     )
      A_b2_2 = A_b2_2 + zeta2 * (
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,2)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     )
      A_b2_2 = A_b2_2 + zeta2 * (
     +     + 1.d0/2.d0*GYZ2(3,2)
     +     + 47.d0/12.d0*HZ1(-1)
     +     - 25.d0/12.d0*HZ1(0)
     +     - 11.d0/12.d0*HZ1(1)
     +     - HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(0,-1)
     +     )
      A_b2_2 = A_b2_2 + zeta2 * (
     +     + HZ2(1,0)
     +     + 1.d0/2.d0*HZ2(1,1)
     +     )
      A_b2_2 = A_b2_2 + zeta3 * (
     +     + 317.d0/72.d0
     +     + 2*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      A_b2_2 = A_b2_2 + zeta4 * (
     +     + 11.d0/4.d0
     +     )
      A_b2_2 = A_b2_2 - 79987.d0/10368.d0
     +     - 1751.d0/864.d0*GYZ1(1)
     +     - 121.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 11.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 11.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 10.d0/9.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +
      A_b2_2 = A_b2_2 + 11.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     - GYZ1(2)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 1735.d0/864.d0*GYZ1(3)
     +     - 127.d0/144.d0*GYZ1(3)*HZ1(0)
     +
      A_b2_2 = A_b2_2 - 1.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     + 15.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 23.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     - 5.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +
      A_b2_2 = A_b2_2 - 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - GYZ2(0,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 121.d0/48.d0*GYZ2(1,1)
     +
      A_b2_2 = A_b2_2 + 11.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 11.d0/48.d0*GYZ2(1,3)
     +     - 11.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 10.d0/9.d0*GYZ2(2,1)
     +     + 11.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +
      A_b2_2 = A_b2_2 - 11.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     + 127.d0/144.d0*GYZ2(3,1)
     +
      A_b2_2 = A_b2_2 - 11.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 23.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 23.d0/144.d0*GYZ2(3,3)
     +
      A_b2_2 = A_b2_2 + GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ3(1,2,1)
     +     + 11.d0/8.d0*GYZ3(1,3,1)
     +
      A_b2_2 = A_b2_2 - 11.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     + 11.d0/12.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +
      A_b2_2 = A_b2_2 + 11.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 23.d0/24.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 23.d0/24.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,3)*HZ1(0)
     +     - GYZ3(3,3,1)
     +
      A_b2_2 = A_b2_2 - 1.d0/2.d0*GYZ4(0,1,2,1)
     +     + 1.d0/2.d0*GYZ4(0,1,3,1)
     +     + 1.d0/2.d0*GYZ4(0,3,1,3)
     +     - 1.d0/2.d0*GYZ4(0,3,2,1)
     +     + 1.d0/4.d0*GYZ4(2,1,2,1)
     +     - 1.d0/4.d0*GYZ4(2,1,3,1)
     +     + 1.d0/2.d0*GYZ4(2,2,2,1)
     +     - 1.d0/4.d0*GYZ4(2,3,1,3)
     +
      A_b2_2 = A_b2_2 - 1.d0/4.d0*GYZ4(2,3,2,1)
     +     - 1.d0/4.d0*GYZ4(3,1,2,1)
     +     + 1.d0/4.d0*GYZ4(3,1,3,1)
     +     - 1.d0/2.d0*GYZ4(3,2,1,3)
     +     + 1.d0/2.d0*GYZ4(3,2,2,1)
     +     - 1.d0/2.d0*GYZ4(3,2,3,1)
     +     + 1.d0/2.d0*GYZ4(3,3,1,3)
     +     + 1751.d0/864.d0*HZ1(0)
     +
      A_b2_2 = A_b2_2 + 10.d0/9.d0*HZ2(-1,0)
     +     + 43.d0/144.d0*HZ2(0,0)
     +     - 10.d0/9.d0*HZ2(1,0)
     +     - 11.d0/12.d0*HZ3(-1,-1,0)
     +     - 11.d0/6.d0*HZ3(-1,0,0)
     +     - 11.d0/8.d0*HZ3(0,-1,0)
     +     + 33.d0/4.d0*HZ3(0,0,0)
     +     + 11.d0/8.d0*HZ3(0,1,0)
     +
      A_b2_2 = A_b2_2 + 11.d0/6.d0*HZ3(1,0,0)
     +     - 11.d0/12.d0*HZ3(1,1,0)
     +     - 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     + HZ4(-1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - 3.d0/2.d0*HZ4(0,0,-1,0)
     +
      A_b2_2 = A_b2_2 + 3*HZ4(0,0,0,0)
     +     + 3.d0/2.d0*HZ4(0,0,1,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(1,0,0,0)
     +     + HZ4(1,0,1,0)
     +     + 1.d0/2.d0*HZ4(1,1,0,0)
     +     + 1.d0/2.d0*HZ4(1,1,1,0)
     +

      A_c2_2 = 0d0
     +
      A_c2_2 = A_c2_2 + r**(-4)*(1.d0-r)*(r+s)**3*zeta2 * (
     +     + 33.d0/8.d0*GYZ1(1)
     +     )
      A_c2_2 = A_c2_2 + r**(-4)*(1.d0-r)*(r+s)**3 * (
     +     - 33.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 33.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 33.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 33.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 33.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 33.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      A_c2_2 = A_c2_2 + r**(-4)*(1.d0-r)*(r+s)**3 * (
     +     - 33.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 33.d0/8.d0*GYZ3(1,2,1)
     +     - 33.d0/8.d0*GYZ3(1,3,1)
     +     - 33.d0/8.d0*GYZ3(3,1,3)
     +     + 33.d0/8.d0*GYZ3(3,2,1)
     +     )
      A_c2_2 = A_c2_2 + r**(-3)*(1.d0-r)*(r+s)**2*zeta2 * (
     +     - 11.d0/2.d0*GYZ1(1)
     +     )
      A_c2_2 = A_c2_2 + r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     + 11.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 11*GYZ1(1)*HZ2(0,0)
     +     - 11.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 11.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 11.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      A_c2_2 = A_c2_2 + r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     + 33.d0/8.d0*GYZ2(1,3)
     +     - 11.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(2,1)
     +     + 11.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 11.d0/2.d0*GYZ3(1,2,1)
     +     + 11.d0/2.d0*GYZ3(1,3,1)
     +     + 11.d0/2.d0*GYZ3(3,1,3)
     +     )
      A_c2_2 = A_c2_2 + r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 11.d0/2.d0*GYZ3(3,2,1)
     +     - 33.d0/8.d0*HZ2(-1,0)
     +     - 33.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_2 = A_c2_2 + r**(-3)*(r+s)**3*zeta2 * (
     +     + 33.d0/8.d0
     +     )
      A_c2_2 = A_c2_2 + r**(-3)*(r+s)**3 * (
     +     - 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 33.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(2,1)
     +     - 33.d0/8.d0*GYZ2(3,1)
     +     - 33.d0/8.d0*HZ2(-1,0)
     +     + 33.d0/4.d0*HZ2(0,0)
     +     + 33.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_2 = A_c2_2 + r**(-2)*(1.d0-r)**(-1)*(r+s)**3*zeta2 * (
     +     - 33.d0/16.d0
     +     )
      A_c2_2 = A_c2_2 + r**(-2)*(1.d0-r)**(-1)*(r+s)**3 * (
     +     + 33.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 33.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 33.d0/16.d0*GYZ2(2,1)
     +     + 33.d0/16.d0*GYZ2(3,1)
     +     + 33.d0/16.d0*HZ2(-1,0)
     +     - 33.d0/8.d0*HZ2(0,0)
     +     - 33.d0/16.d0*HZ2(1,0)
     +     )
      A_c2_2 = A_c2_2 + r**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 11.d0/8.d0*GYZ1(1)
     +     )
      A_c2_2 = A_c2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 11.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 11.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 11.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 55.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 11.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 11.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      A_c2_2 = A_c2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 55.d0/16.d0*GYZ2(1,3)
     +     + 11.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 55.d0/16.d0*GYZ2(2,1)
     +     - 11.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ3(1,2,1)
     +     - 11.d0/8.d0*GYZ3(1,3,1)
     +     - 11.d0/8.d0*GYZ3(3,1,3)
     +     )
      A_c2_2 = A_c2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 11.d0/8.d0*GYZ3(3,2,1)
     +     + 55.d0/16.d0*HZ2(-1,0)
     +     + 55.d0/16.d0*HZ2(1,0)
     +     )
      A_c2_2 = A_c2_2 + r**(-2)*(r+s)**2*zeta2 * (
     +     - 11.d0/2.d0
     +     )
      A_c2_2 = A_c2_2 + r**(-2)*(r+s)**2 * (
     +     + 11.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 33.d0/16.d0*GYZ1(3)
     +     - 11.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 11.d0/2.d0*GYZ2(2,1)
     +     + 11.d0/2.d0*GYZ2(3,1)
     +     + 11.d0/2.d0*HZ2(-1,0)
     +     - 11*HZ2(0,0)
     +     )
      A_c2_2 = A_c2_2 + r**(-2)*(r+s)**2 * (
     +     - 11.d0/2.d0*HZ2(1,0)
     +     )
      A_c2_2 = A_c2_2 + r**(-1)*(1.d0-r)**(-2)*(r+s)**3*zeta2 * (
     +     + 11.d0/8.d0
     +     )
      A_c2_2 = A_c2_2 + r**(-1)*(1.d0-r)**(-2)*(r+s)**3 * (
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(2,1)
     +     - 11.d0/8.d0*GYZ2(3,1)
     +     - 11.d0/8.d0*HZ2(-1,0)
     +     + 11.d0/4.d0*HZ2(0,0)
     +     + 11.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_2 = A_c2_2 + r**(-1)*(1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     + 11.d0/4.d0
     +     )
      A_c2_2 = A_c2_2 + r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 11.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/16.d0*GYZ1(3)
     +     + 11.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 11.d0/4.d0*GYZ2(2,1)
     +     - 11.d0/4.d0*GYZ2(3,1)
     +     - 11.d0/4.d0*HZ2(-1,0)
     +     + 11.d0/2.d0*HZ2(0,0)
     +     )
      A_c2_2 = A_c2_2 + r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 11.d0/4.d0*HZ2(1,0)
     +     )
      A_c2_2 = A_c2_2 + r**(-1)*(r+s)*zeta2 * (
     +     + 11.d0/8.d0
     +     )
      A_c2_2 = A_c2_2 + r**(-1)*(r+s) * (
     +     - 11.d0/16.d0
     +     - 11.d0/16.d0*GYZ1(1)
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(3)
     +     + 11.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(2,1)
     +     - 11.d0/8.d0*GYZ2(3,1)
     +     )
      A_c2_2 = A_c2_2 + r**(-1)*(r+s) * (
     +     + 11.d0/16.d0*HZ1(0)
     +     - 11.d0/8.d0*HZ2(-1,0)
     +     + 11.d0/4.d0*HZ2(0,0)
     +     + 11.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)**(-2)*(r+s)**3*zeta2 * (
     +     - 11.d0/8.d0
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)**(-2)*(r+s)**3 * (
     +     + 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(2,1)
     +     + 11.d0/8.d0*GYZ2(3,1)
     +     + 11.d0/8.d0*HZ2(-1,0)
     +     - 11.d0/4.d0*HZ2(0,0)
     +     - 11.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     - 11.d0/4.d0
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     + 11.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/16.d0*GYZ1(3)
     +     - 11.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 11.d0/4.d0*GYZ2(2,1)
     +     + 11.d0/4.d0*GYZ2(3,1)
     +     + 11.d0/4.d0*HZ2(-1,0)
     +     - 11.d0/2.d0*HZ2(0,0)
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     - 11.d0/4.d0*HZ2(1,0)
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)**(-1)*(r+s)**3*zeta2 * (
     +     + 11.d0/16.d0
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)**(-1)*(r+s)**3 * (
     +     - 11.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 11.d0/16.d0*GYZ2(2,1)
     +     - 11.d0/16.d0*GYZ2(3,1)
     +     - 11.d0/16.d0*HZ2(-1,0)
     +     + 11.d0/8.d0*HZ2(0,0)
     +     + 11.d0/16.d0*HZ2(1,0)
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 71.d0/24.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     + 1.d0/8.d0
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 277.d0/288.d0
     +     + 553.d0/288.d0*GYZ1(1)
     +     - 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 493.d0/288.d0*GYZ1(3)
     +     + 49.d0/48.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 11.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 7.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 49.d0/48.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 15.d0/16.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*GYZ3(3,2,1)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - 553.d0/288.d0*HZ1(0)
     +     + 7.d0/48.d0*HZ2(-1,0)
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 53.d0/48.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)*(r+s)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)*(r+s)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r) * (
     +     - 13.d0/48.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 13.d0/48.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 13.d0/48.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r) * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2)*zeta2 * (
     +     + 17.d0/6.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2)*zeta3 * (
     +     - 1.d0/8.d0
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 355.d0/288.d0*GYZ1(1)
     +     + 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 355.d0/288.d0*GYZ1(3)
     +     - 55.d0/48.d0*GYZ1(3)*HZ1(0)
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 11.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 55.d0/48.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 15.d0/16.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(3,2,1)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     + 355.d0/288.d0*HZ1(0)
     +     - 1.d0/48.d0*HZ2(-1,0)
     +     - 65.d0/48.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 13.d0/48.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 13.d0/48.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 13.d0/48.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      A_c2_2 = A_c2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_2 = A_c2_2 + (r+s)*zeta2 * (
     +     - 5.d0/12.d0
     +     )
      A_c2_2 = A_c2_2 + (r+s) * (
     +     + 11.d0/16.d0*GYZ1(1)
     +     + 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 13.d0/48.d0*GYZ1(3)
     +     - 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(2,1)
     +     + 5.d0/12.d0*GYZ2(3,1)
     +     - 11.d0/16.d0*HZ1(0)
     +     )
      A_c2_2 = A_c2_2 + (r+s) * (
     +     + 5.d0/12.d0*HZ2(-1,0)
     +     - 5.d0/6.d0*HZ2(0,0)
     +     - 5.d0/12.d0*HZ2(1,0)
     +     )
      A_c2_2 = A_c2_2 + (r+s)**2*zeta2 * (
     +     + 5.d0/12.d0
     +     )
      A_c2_2 = A_c2_2 + (r+s)**2 * (
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/12.d0*GYZ2(2,1)
     +     - 5.d0/12.d0*GYZ2(3,1)
     +     - 5.d0/12.d0*HZ2(-1,0)
     +     + 5.d0/6.d0*HZ2(0,0)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     )
      A_c2_2 = A_c2_2 + zeta2 * (
     +     + 1.d0/8.d0
     +     )
      A_c2_2 = A_c2_2 - 277.d0/288.d0
     +     - 11.d0/16.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 23.d0/48.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 11.d0/16.d0*HZ1(0)
     +
      A_c2_2 = A_c2_2 - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +

      B_a2_2 = 0d0
     +
      B_a2_2 = B_a2_2 + s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(1.d0-r)**2*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,1)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ3(2,1,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*GYZ3(3,1,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(2,1,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(3,1,1)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 5.d0/3.d0*HZ1(-1)
     +     + 2*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(r+s)**2*zeta2 * (
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(r+s)**2*zeta3 * (
     +     + 5.d0/4.d0*HZ1(-1)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(r+s)**2 * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 13.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 47.d0/18.d0*GYZ2(0,1)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(r+s)**2 * (
     +     - 3.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 5.d0/12.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,0,1)*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(r+s)**2 * (
     +     + 9.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(0,1,3)
     +     + 1.d0/24.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(1,0,1)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(r+s)**2 * (
     +     - 3.d0/2.d0*GYZ3(1,3,1)
     +     - 23.d0/24.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 9.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(3,1,3)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ4(0,0,0,1)
     +     + 1.d0/2.d0*GYZ4(0,1,0,1)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ4(0,1,1,1)
     +     + 1.d0/4.d0*GYZ4(0,1,2,1)
     +     + 1.d0/4.d0*GYZ4(0,1,3,1)
     +     + 1.d0/2.d0*GYZ4(0,3,0,1)
     +     + 1.d0/4.d0*GYZ4(0,3,1,3)
     +     + 1.d0/4.d0*GYZ4(0,3,2,1)
     +     + 3.d0/4.d0*GYZ4(3,0,0,1)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ4(3,0,1,3)
     +     + 1.d0/2.d0*GYZ4(3,0,3,1)
     +     - 1.d0/4.d0*GYZ4(3,1,0,1)
     +     + 1.d0/4.d0*GYZ4(3,1,2,1)
     +     - 1.d0/2.d0*GYZ4(3,1,3,1)
     +     + 1.d0/2.d0*GYZ4(3,2,1,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ4(3,3,0,1)
     +     - 3.d0/4.d0*GYZ4(3,3,1,3)
     +     - 1.d0/4.d0*GYZ4(3,3,2,1)
     +     - 47.d0/18.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 25.d0/12.d0*HZ3(-1,0,0)
     +     + 1.d0/3.d0*HZ3(0,-1,0)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*HZ4(-1,-1,-1,0)
     +     - 1.d0/4.d0*HZ4(-1,-1,0,0)
     +     - 5.d0/4.d0*HZ4(-1,0,-1,0)
     +     + 3.d0/4.d0*HZ4(-1,0,0,0)
     +     + 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - 1.d0/4.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/4.d0*HZ4(0,-1,0,0)
     +     )
      B_a2_2 = B_a2_2 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*HZ4(0,0,-1,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r)*zeta2 * (
     +     - 37.d0/24.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + GYZ1(3)
     +     + 2*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r)*zeta3 * (
     +     + 5.d0/4.d0
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r) * (
     +     + 47.d0/18.d0*GYZ1(1)
     +     - 7.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ1(3)
     +     + 2.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r) * (
     +     + 21.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 4.d0/3.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 5.d0/3.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + GYZ3(1,3,1)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     - 3.d0/4.d0*GYZ3(3,3,1)
     +     - 47.d0/18.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 5.d0/6.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 3.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     + 5.d0/3.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - GYZ1(3)
     +     - 2*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1)*zeta3 * (
     +     - 5.d0/4.d0
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 47.d0/18.d0*GYZ1(1)
     +     + 7.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 47.d0/18.d0*GYZ1(3)
     +     - 13.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 21.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 4.d0/3.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 17.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - GYZ3(1,3,1)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(3,2,1)
     +     + 3.d0/4.d0*GYZ3(3,3,1)
     +     + 47.d0/18.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     - 7.d0/12.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 3.d0/2.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(r+s)*zeta2 * (
     +     + 17.d0/12.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     - GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     - GYZ1(3)*HZ1(1)
     +     - GYZ2(3,1)
     +     + GYZ2(3,2)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(r+s)*zeta2 * (
     +     + 49.d0/12.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     - 4*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,-1)
     +     - HZ2(0,1)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(r+s)*zeta3 * (
     +     - 5.d0/4.d0
     +     - 5.d0/2.d0*HZ1(-1)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(r+s) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 47.d0/18.d0*GYZ1(3)
     +     - 19.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(r+s) * (
     +     + GYZ1(3)*HZ3(-1,-1,0)
     +     - GYZ1(3)*HZ3(-1,0,0)
     +     - GYZ1(3)*HZ3(0,-1,0)
     +     - GYZ1(3)*HZ3(1,1,0)
     +     - 301.d0/72.d0*GYZ2(0,1)
     +     + 3*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 373.d0/72.d0*GYZ2(3,1)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(r+s) * (
     +     - 11.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + GYZ2(3,2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 17.d0/6.d0*GYZ3(0,0,1)
     +     - GYZ3(0,0,1)*HZ1(0)
     +     - 21.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ3(0,1,3)
     +     + 11.d0/12.d0*GYZ3(0,3,1)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ3(0,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 5.d0/2.d0*GYZ3(1,0,1)
     +     + 5.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 19.d0/6.d0*GYZ3(3,0,1)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     + 21.d0/4.d0*GYZ3(3,1,1)
     +     - GYZ3(3,1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 11.d0/12.d0*GYZ3(3,1,3)
     +     + GYZ3(3,2,1)*HZ1(0)
     +     - GYZ3(3,2,2)*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(r+s) * (
     +     - 5.d0/4.d0*GYZ3(3,3,1)
     +     + GYZ3(3,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 3*GYZ4(0,0,0,1)
     +     - GYZ4(0,1,0,1)
     +     + GYZ4(0,1,1,1)
     +     - 1.d0/2.d0*GYZ4(0,1,2,1)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ4(0,1,3,1)
     +     - GYZ4(0,3,0,1)
     +     - 1.d0/2.d0*GYZ4(0,3,1,3)
     +     - 1.d0/2.d0*GYZ4(0,3,2,1)
     +     - 3.d0/2.d0*GYZ4(3,0,0,1)
     +     - GYZ4(3,0,1,3)
     +     - GYZ4(3,0,3,1)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ4(3,1,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,2,1)
     +     + GYZ4(3,1,3,1)
     +     - GYZ4(3,2,1,1)
     +     + GYZ4(3,2,2,1)
     +     + 1.d0/2.d0*GYZ4(3,3,0,1)
     +     + 3.d0/2.d0*GYZ4(3,3,1,3)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ4(3,3,2,1)
     +     + 47.d0/18.d0*HZ1(0)
     +     + 265.d0/72.d0*HZ2(-1,0)
     +     - 13.d0/12.d0*HZ2(0,0)
     +     - 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 59.d0/12.d0*HZ3(-1,0,0)
     +     + 1.d0/12.d0*HZ3(0,-1,0)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(r+s) * (
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     - 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     + 5.d0/2.d0*HZ4(-1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,0,0,0)
     +     )
      B_a2_2 = B_a2_2 + s**(-1)*(r+s) * (
     +     - HZ4(-1,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,0,0)
     +     - HZ4(0,0,-1,0)
     +     - HZ4(0,1,1,0)
     +     )
      B_a2_2 = B_a2_2 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      B_a2_2 = B_a2_2 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     - HZ3(0,1,0)
     +     )
      B_a2_2 = B_a2_2 + s*(1.d0-r)**2*(1.d0+s)**(-3)*zeta2 * (
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + s*(1.d0-r)**2*(1.d0+s)**(-3)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      B_a2_2 = B_a2_2 + s*(1.d0-r)**2*(1.d0+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      B_a2_2 = B_a2_2 + s*(1.d0-r)**2*(1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     + HZ3(0,1,0)
     +     )
      B_a2_2 = B_a2_2 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_2 = B_a2_2 + s*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r-s)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r-s)**(-2)*(r+s)**2*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r-s)**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(3,0,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r-s)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r-s)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r-s)**(-1)*(r+s)*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r-s)**(-1)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r-s)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 19.d0/6.d0
     +     - GYZ1(3)
     +     - 2*HZ1(-1)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     - 5.d0/4.d0
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 31.d0/72.d0
     +     - 1.d0/144.d0*GYZ1(1)
     +     + 27.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 29.d0/72.d0*GYZ1(3)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 5.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 9.d0/8.d0*GYZ2(0,1)
     +     - 23.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 25.d0/12.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 43.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     + GYZ3(3,3,1)
     +     + 59.d0/72.d0*HZ1(0)
     +     - 7.d0/24.d0*HZ2(-1,0)
     +     - 31.d0/12.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     + 5.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)*(r+s)*zeta2 * (
     +     - 3.d0/8.d0
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)*(r+s) * (
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r) * (
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r) * (
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r) * (
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2)*zeta2 * (
     +     + 23.d0/24.d0
     +     - 1.d0/2.d0*GYZ1(3)
     +     - HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2)*zeta3 * (
     +     + 13.d0/8.d0
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 37.d0/72.d0*GYZ1(1)
     +     - 1.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 37.d0/72.d0*GYZ1(3)
     +     - 11.d0/24.d0*GYZ1(3)*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 5.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - GYZ2(1,1)
     +     - 5.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 29.d0/48.d0*GYZ2(1,3)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 49.d0/48.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 5.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     + 5.d0/8.d0*GYZ3(1,0,1)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     + 5.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 5.d0/8.d0*GYZ3(3,0,1)
     +     - 1.d0/8.d0*GYZ3(3,1,1)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 5.d0/8.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     + 37.d0/72.d0*HZ1(0)
     +     + 5.d0/12.d0*HZ2(-1,0)
     +     - 7.d0/24.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 5.d0/8.d0*HZ3(0,-1,0)
     +     - 3.d0/8.d0*HZ3(0,0,0)
     +     - 5.d0/4.d0*HZ3(0,1,0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(2,1,1)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(3,1,1)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**2 * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**3*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**3*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**4*(1.d0+s)**(-3)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**4*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(2,1,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     )
      B_a2_2 = B_a2_2 + (1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(3,1,1)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_a2_2 = B_a2_2 + (r+s)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      B_a2_2 = B_a2_2 + (r+s) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,0)
     +     )
      B_a2_2 = B_a2_2 + (r+s) * (
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_a2_2 = B_a2_2 + (r+s)**2*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_a2_2 = B_a2_2 + (r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_2 = B_a2_2 + zeta2 * (
     +     - 313.d0/48.d0
     +     - 1.d0/16.d0*GYZ1(1)
     +     - 31.d0/24.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ1(1)
     +     + 3.d0/2.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(-1)
     +     )
      B_a2_2 = B_a2_2 + zeta2 * (
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - GYZ2(2,2)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 31.d0/24.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 31.d0/24.d0*HZ1(1)
     +     )
      B_a2_2 = B_a2_2 + zeta2 * (
     +     + 2*HZ2(-1,-1)
     +     - HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - HZ2(0,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - HZ2(1,1)
     +     )
      B_a2_2 = B_a2_2 + zeta3 * (
     +     - 173.d0/144.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(2)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      B_a2_2 = B_a2_2 + zeta4 * (
     +     - 5.d0/32.d0
     +     )
      B_a2_2 = B_a2_2 + 14135.d0/2592.d0
     +     + 1915.d0/432.d0*GYZ1(1)
     +     - 33.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 11.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 53.d0/72.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     - 31.d0/24.d0*GYZ1(2)*HZ2(1,0)
     +
      B_a2_2 = B_a2_2 + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     + GYZ1(2)*HZ3(0,1,0)
     +     + GYZ1(2)*HZ3(1,0,0)
     +     + GYZ1(2)*HZ3(1,1,0)
     +     - 31.d0/12.d0*GYZ1(3)
     +     + 9.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +
      B_a2_2 = B_a2_2 + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     - GYZ1(3)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     + 187.d0/72.d0*GYZ2(0,1)
     +
      B_a2_2 = B_a2_2 - 11.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 33.d0/16.d0*GYZ2(1,3)
     +     + 53.d0/72.d0*GYZ2(2,1)
     +     - 25.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 31.d0/24.d0*GYZ2(2,2)*HZ1(0)
     +
      B_a2_2 = B_a2_2 - GYZ2(2,2)*HZ2(0,0)
     +     - GYZ2(2,2)*HZ2(1,0)
     +     + 1.d0/24.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(0,0)
     +     - 295.d0/144.d0*GYZ2(3,1)
     +     + GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +
      B_a2_2 = B_a2_2 - 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 1.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     + 11.d0/8.d0*GYZ2(3,3)
     +     + 3.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 11.d0/6.d0*GYZ3(0,0,1)
     +
      B_a2_2 = B_a2_2 + GYZ3(0,0,1)*HZ1(0)
     +     + 11.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 11.d0/4.d0*GYZ3(1,0,1)
     +     + 11.d0/8.d0*GYZ3(1,2,1)
     +     - 11.d0/8.d0*GYZ3(1,3,1)
     +     + 25.d0/8.d0*GYZ3(2,1,1)
     +
      B_a2_2 = B_a2_2 + 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 31.d0/24.d0*GYZ3(2,2,1)
     +     + GYZ3(2,2,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ3(3,0,1)
     +
      B_a2_2 = B_a2_2 - 19.d0/8.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 5.d0/24.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*GYZ3(3,2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +
      B_a2_2 = B_a2_2 - 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 3*GYZ4(0,0,0,1)
     +     + 1.d0/2.d0*GYZ4(0,0,1,3)
     +     + 1.d0/2.d0*GYZ4(0,0,3,1)
     +     + GYZ4(0,1,0,1)
     +     - GYZ4(0,1,1,1)
     +     + 1.d0/2.d0*GYZ4(0,3,0,1)
     +     + 1.d0/4.d0*GYZ4(2,1,0,1)
     +
      B_a2_2 = B_a2_2 - 1.d0/2.d0*GYZ4(2,1,1,1)
     +     - 1.d0/4.d0*GYZ4(2,1,3,1)
     +     - GYZ4(2,2,2,1)
     +     + 1.d0/4.d0*GYZ4(2,3,0,1)
     +     - 1.d0/4.d0*GYZ4(2,3,1,3)
     +     + 1.d0/2.d0*GYZ4(3,0,0,1)
     +     + GYZ4(3,0,1,3)
     +     + GYZ4(3,0,3,1)
     +
      B_a2_2 = B_a2_2 - 1.d0/4.d0*GYZ4(3,1,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,1,1)
     +     - 1.d0/2.d0*GYZ4(3,1,1,3)
     +     - 1.d0/4.d0*GYZ4(3,1,2,1)
     +     - 1.d0/2.d0*GYZ4(3,1,3,1)
     +     + 1.d0/2.d0*GYZ4(3,2,1,1)
     +     + 1.d0/2.d0*GYZ4(3,2,1,3)
     +     + 1.d0/2.d0*GYZ4(3,2,3,1)
     +
      B_a2_2 = B_a2_2 + 1.d0/2.d0*GYZ4(3,3,0,1)
     +     - 1.d0/2.d0*GYZ4(3,3,1,1)
     +     - 1.d0/2.d0*GYZ4(3,3,1,3)
     +     + 1.d0/2.d0*GYZ4(3,3,2,1)
     +     - 31.d0/6.d0*HZ1(0)
     +     + 1.d0/72.d0*HZ2(-1,0)
     +     + 7.d0/8.d0*HZ2(0,0)
     +     + 53.d0/72.d0*HZ2(1,0)
     +
      B_a2_2 = B_a2_2 + 13.d0/24.d0*HZ3(-1,-1,0)
     +     + 11.d0/6.d0*HZ3(-1,0,0)
     +     - 7.d0/24.d0*HZ3(0,-1,0)
     +     + 9.d0/8.d0*HZ3(0,0,0)
     +     - 1.d0/12.d0*HZ3(0,1,0)
     +     - 11.d0/6.d0*HZ3(1,0,0)
     +     + 31.d0/24.d0*HZ3(1,1,0)
     +     + HZ4(-1,-1,-1,0)
     +
      B_a2_2 = B_a2_2 - HZ4(-1,-1,0,0)
     +     - HZ4(-1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,0,-1,0)
     +     + 1.d0/2.d0*HZ4(0,0,1,0)
     +     - HZ4(0,1,1,0)
     +
      B_a2_2 = B_a2_2 - 1.d0/2.d0*HZ4(1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(1,0,0,0)
     +     - HZ4(1,0,1,0)
     +     - HZ4(1,1,0,0)
     +     - HZ4(1,1,1,0)
     +

      B_b2_2 = 0d0
     +
      B_b2_2 = B_b2_2 + r**(-4)*(1.d0-r)*(r+s)**3*zeta2 * (
     +     + 3.d0/2.d0*GYZ1(1)
     +     )
      B_b2_2 = B_b2_2 + r**(-4)*(1.d0-r)*(r+s)**3 * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + r**(-4)*(1.d0-r)*(r+s)**3 * (
     +     - 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(1,2,1)
     +     - 3.d0/2.d0*GYZ3(1,3,1)
     +     - 3.d0/2.d0*GYZ3(3,1,3)
     +     + 3.d0/2.d0*GYZ3(3,2,1)
     +     )
      B_b2_2 = B_b2_2 + r**(-3)*(1.d0-r)*(r+s)**2*zeta2 * (
     +     - 3*GYZ1(1)
     +     )
      B_b2_2 = B_b2_2 + r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     + 3*GYZ1(1)*HZ2(-1,0)
     +     - 6*GYZ1(1)*HZ2(0,0)
     +     - 3*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3*GYZ1(3)*HZ2(-1,0)
     +     - 3*GYZ1(3)*HZ2(1,0)
     +     + 3*GYZ2(1,2)*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 3*GYZ2(1,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + 3*GYZ2(3,2)*HZ1(0)
     +     - 3*GYZ3(1,2,1)
     +     + 3*GYZ3(1,3,1)
     +     + 3*GYZ3(3,1,3)
     +     )
      B_b2_2 = B_b2_2 + r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 3*GYZ3(3,2,1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + r**(-3)*(r+s)**3*zeta2 * (
     +     + 3.d0/2.d0
     +     )
      B_b2_2 = B_b2_2 + r**(-3)*(r+s)**3 * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + 3*HZ2(0,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + r**(-2)*(1.d0-r)**(-1)*(r+s)**3*zeta2 * (
     +     - 3.d0/4.d0
     +     )
      B_b2_2 = B_b2_2 + r**(-2)*(1.d0-r)**(-1)*(r+s)**3 * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + r**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 3.d0/2.d0*GYZ1(1)
     +     )
      B_b2_2 = B_b2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 115.d0/36.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_b2_2 = B_b2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 11.d0/12.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     + 2*GYZ2(1,1)
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 21.d0/8.d0*GYZ2(1,3)
     +     + 3.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 9.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     )
      B_b2_2 = B_b2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 3.d0/2.d0*GYZ3(1,2,1)
     +     - 3.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     - 3.d0/2.d0*GYZ3(3,1,3)
     +     + 3.d0/2.d0*GYZ3(3,2,1)
     +     + 9.d0/4.d0*HZ2(-1,0)
     +     )
      B_b2_2 = B_b2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 9.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + r**(-2)*(r+s)**2*zeta2 * (
     +     - 3
     +     )
      B_b2_2 = B_b2_2 + r**(-2)*(r+s)**2 * (
     +     + 3*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     - 3*GYZ1(3)*HZ1(0)
     +     - 3*GYZ2(2,1)
     +     + 3*GYZ2(3,1)
     +     + 3*HZ2(-1,0)
     +     - 6*HZ2(0,0)
     +     )
      B_b2_2 = B_b2_2 + r**(-2)*(r+s)**2 * (
     +     - 3*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + r**(-1)*(1.d0-r)**(-2)*(r+s)**3*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      B_b2_2 = B_b2_2 + r**(-1)*(1.d0-r)**(-2)*(r+s)**3 * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + r**(-1)*(1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     + 3.d0/2.d0
     +     )
      B_b2_2 = B_b2_2 + r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + 3*HZ2(0,0)
     +     )
      B_b2_2 = B_b2_2 + r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + r**(-1)*(1.d0-r) * (
     +     - 115.d0/36.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + r**(-1)*(1.d0-r) * (
     +     - 11.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     - 2*GYZ2(1,1)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 9.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 5.d0/8.d0*GYZ2(3,1)
     +     )
      B_b2_2 = B_b2_2 + r**(-1)*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     )
      B_b2_2 = B_b2_2 + r**(-1)*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ3(1,1,3)
     +     - 3.d0/4.d0*GYZ3(1,2,1)
     +     - GYZ3(3,0,1)
     +     + 3.d0/4.d0*GYZ3(3,1,1)
     +     - 3.d0/4.d0*GYZ3(3,1,3)
     +     - 3.d0/4.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      B_b2_2 = B_b2_2 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + r**(-1)*(r+s)*zeta2 * (
     +     + 3.d0/2.d0
     +     )
      B_b2_2 = B_b2_2 + r**(-1)*(r+s) * (
     +     + 85.d0/36.d0
     +     + 9.d0/8.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ1(3)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     )
      B_b2_2 = B_b2_2 + r**(-1)*(r+s) * (
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + 3*HZ2(0,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 23.d0/12.d0*HZ1(-1)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 1.d0/2.d0*HZ1(1)
     +     + 2*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(1.d0-r)*(r+s)*zeta3 * (
     +     + 5.d0/4.d0*HZ1(-1)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 2*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 19.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 179.d0/72.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 179.d0/72.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,0,1)*HZ1(0)
     +     + 5.d0/2.d0*GYZ3(0,1,1)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 7.d0/24.d0*GYZ3(0,1,3)
     +     + 7.d0/24.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 2*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 2*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 23.d0/24.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 5.d0/2.d0*GYZ3(3,1,1)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 7.d0/24.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ4(0,0,0,1)
     +     + 1.d0/2.d0*GYZ4(0,1,0,1)
     +     - 1.d0/2.d0*GYZ4(0,1,1,1)
     +     + 1.d0/4.d0*GYZ4(0,1,2,1)
     +     + 1.d0/4.d0*GYZ4(0,1,3,1)
     +     + 1.d0/2.d0*GYZ4(0,3,0,1)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ4(0,3,1,3)
     +     + 1.d0/4.d0*GYZ4(0,3,2,1)
     +     + 3.d0/4.d0*GYZ4(3,0,0,1)
     +     + 1.d0/2.d0*GYZ4(3,0,1,3)
     +     + 1.d0/2.d0*GYZ4(3,0,3,1)
     +     - 1.d0/4.d0*GYZ4(3,1,0,1)
     +     + 1.d0/4.d0*GYZ4(3,1,2,1)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/2.d0*GYZ4(3,1,3,1)
     +     + 1.d0/2.d0*GYZ4(3,2,1,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     - 1.d0/4.d0*GYZ4(3,3,0,1)
     +     - 3.d0/4.d0*GYZ4(3,3,1,3)
     +     - 1.d0/4.d0*GYZ4(3,3,2,1)
     +     - 179.d0/72.d0*HZ2(-1,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 5.d0/12.d0*HZ3(-1,-1,0)
     +     + 31.d0/12.d0*HZ3(-1,0,0)
     +     + 7.d0/12.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     + 1.d0/4.d0*HZ4(-1,-1,-1,0)
     +     - 1.d0/4.d0*HZ4(-1,-1,0,0)
     +     - 5.d0/4.d0*HZ4(-1,0,-1,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 3.d0/4.d0*HZ4(-1,0,0,0)
     +     + 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - 1.d0/4.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/4.d0*HZ4(0,-1,0,0)
     +     + 1.d0/2.d0*HZ4(0,0,-1,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(1)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(1.d0-r)**2 * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(1.d0-r)**2 * (
     +     - 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,1)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     + 3.d0/8.d0*GYZ3(1,0,1)
     +     - 3.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     + 3.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(1.d0-r)**2 * (
     +     + 3.d0/8.d0*GYZ3(2,1,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     - 3.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(3,1,1)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 3.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,1)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(2,1,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*GYZ3(3,1,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 5.d0/3.d0*HZ1(-1)
     +     + 2*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(r+s)**2*zeta2 * (
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(r+s)**2*zeta3 * (
     +     + 5.d0/4.d0*HZ1(-1)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(r+s)**2 * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 13.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 47.d0/18.d0*GYZ2(0,1)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(r+s)**2 * (
     +     - 3.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 5.d0/12.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,0,1)*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(r+s)**2 * (
     +     + 9.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(0,1,3)
     +     + 1.d0/24.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(1,0,1)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(r+s)**2 * (
     +     - 3.d0/2.d0*GYZ3(1,3,1)
     +     - 23.d0/24.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 9.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(3,1,3)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ4(0,0,0,1)
     +     + 1.d0/2.d0*GYZ4(0,1,0,1)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ4(0,1,1,1)
     +     + 1.d0/4.d0*GYZ4(0,1,2,1)
     +     + 1.d0/4.d0*GYZ4(0,1,3,1)
     +     + 1.d0/2.d0*GYZ4(0,3,0,1)
     +     + 1.d0/4.d0*GYZ4(0,3,1,3)
     +     + 1.d0/4.d0*GYZ4(0,3,2,1)
     +     + 3.d0/4.d0*GYZ4(3,0,0,1)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ4(3,0,1,3)
     +     + 1.d0/2.d0*GYZ4(3,0,3,1)
     +     - 1.d0/4.d0*GYZ4(3,1,0,1)
     +     + 1.d0/4.d0*GYZ4(3,1,2,1)
     +     - 1.d0/2.d0*GYZ4(3,1,3,1)
     +     + 1.d0/2.d0*GYZ4(3,2,1,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ4(3,3,0,1)
     +     - 3.d0/4.d0*GYZ4(3,3,1,3)
     +     - 1.d0/4.d0*GYZ4(3,3,2,1)
     +     - 47.d0/18.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 25.d0/12.d0*HZ3(-1,0,0)
     +     + 1.d0/3.d0*HZ3(0,-1,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*HZ4(-1,-1,-1,0)
     +     - 1.d0/4.d0*HZ4(-1,-1,0,0)
     +     - 5.d0/4.d0*HZ4(-1,0,-1,0)
     +     + 3.d0/4.d0*HZ4(-1,0,0,0)
     +     + 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - 1.d0/4.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/4.d0*HZ4(0,-1,0,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*HZ4(0,0,-1,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/8.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(2)
     +     - GYZ1(3)*HZ1(-1)
     +     - GYZ1(3)*HZ1(1)
     +     - GYZ2(3,1)
     +     + GYZ2(3,2)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(1.d0-r)*zeta2 * (
     +     + 73.d0/12.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(1)
     +     - 4*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,-1)
     +     - HZ2(0,1)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(1.d0-r)*zeta3 * (
     +     - 5.d0/2.d0*HZ1(-1)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(1.d0-r) * (
     +     + 47.d0/18.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 13.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 19.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + GYZ1(3)*HZ3(-1,-1,0)
     +     - GYZ1(3)*HZ3(-1,0,0)
     +     - GYZ1(3)*HZ3(0,-1,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(1.d0-r) * (
     +     - GYZ1(3)*HZ3(1,1,0)
     +     - 137.d0/36.d0*GYZ2(0,1)
     +     + 3*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(1.d0-r) * (
     +     + 21.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 61.d0/18.d0*GYZ2(3,1)
     +     - 9.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(1.d0-r) * (
     +     + GYZ2(3,2)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 31.d0/12.d0*GYZ3(0,0,1)
     +     - GYZ3(0,0,1)*HZ1(0)
     +     - 11.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(1.d0-r) * (
     +     + 2.d0/3.d0*GYZ3(0,1,3)
     +     + 2.d0/3.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 5.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 7.d0/2.d0*GYZ3(1,3,1)
     +     - 3.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 3.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 35.d0/12.d0*GYZ3(3,0,1)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     + 11.d0/2.d0*GYZ3(3,1,1)
     +     - GYZ3(3,1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     + GYZ3(3,2,1)*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(1.d0-r) * (
     +     - GYZ3(3,2,2)*HZ1(0)
     +     - 2*GYZ3(3,3,1)
     +     + GYZ3(3,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 3*GYZ4(0,0,0,1)
     +     - GYZ4(0,1,0,1)
     +     + GYZ4(0,1,1,1)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ4(0,1,2,1)
     +     - 1.d0/2.d0*GYZ4(0,1,3,1)
     +     - GYZ4(0,3,0,1)
     +     - 1.d0/2.d0*GYZ4(0,3,1,3)
     +     - 1.d0/2.d0*GYZ4(0,3,2,1)
     +     - 3.d0/2.d0*GYZ4(3,0,0,1)
     +     - GYZ4(3,0,1,3)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(1.d0-r) * (
     +     - GYZ4(3,0,3,1)
     +     + 1.d0/2.d0*GYZ4(3,1,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,2,1)
     +     + GYZ4(3,1,3,1)
     +     - GYZ4(3,2,1,1)
     +     + GYZ4(3,2,2,1)
     +     + 1.d0/2.d0*GYZ4(3,3,0,1)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(1.d0-r) * (
     +     + 3.d0/2.d0*GYZ4(3,3,1,3)
     +     + 1.d0/2.d0*GYZ4(3,3,2,1)
     +     + 29.d0/9.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/12.d0*HZ3(-1,-1,0)
     +     - 31.d0/6.d0*HZ3(-1,0,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(1.d0-r) * (
     +     - 17.d0/12.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 3.d0/4.d0*HZ3(1,1,0)
     +     - 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     + 5.d0/2.d0*HZ4(-1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,0,0,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(1.d0-r) * (
     +     - HZ4(-1,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,0,0)
     +     - HZ4(0,0,-1,0)
     +     - HZ4(0,1,1,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(r+s)*zeta2 * (
     +     + 17.d0/12.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     - GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     - GYZ1(3)*HZ1(1)
     +     - GYZ2(3,1)
     +     + GYZ2(3,2)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(r+s)*zeta2 * (
     +     + 49.d0/12.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     - 4*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,-1)
     +     - HZ2(0,1)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(r+s)*zeta3 * (
     +     - 5.d0/4.d0
     +     - 5.d0/2.d0*HZ1(-1)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(r+s) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 47.d0/18.d0*GYZ1(3)
     +     - 19.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(r+s) * (
     +     + GYZ1(3)*HZ3(-1,-1,0)
     +     - GYZ1(3)*HZ3(-1,0,0)
     +     - GYZ1(3)*HZ3(0,-1,0)
     +     - GYZ1(3)*HZ3(1,1,0)
     +     - 283.d0/72.d0*GYZ2(0,1)
     +     + 3*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 355.d0/72.d0*GYZ2(3,1)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(r+s) * (
     +     - 11.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + GYZ2(3,2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 17.d0/6.d0*GYZ3(0,0,1)
     +     - GYZ3(0,0,1)*HZ1(0)
     +     - 21.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ3(0,1,3)
     +     + 11.d0/12.d0*GYZ3(0,3,1)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ3(0,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 5.d0/2.d0*GYZ3(1,0,1)
     +     + 5.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 19.d0/6.d0*GYZ3(3,0,1)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     + 21.d0/4.d0*GYZ3(3,1,1)
     +     - GYZ3(3,1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 11.d0/12.d0*GYZ3(3,1,3)
     +     + GYZ3(3,2,1)*HZ1(0)
     +     - GYZ3(3,2,2)*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(r+s) * (
     +     - 5.d0/4.d0*GYZ3(3,3,1)
     +     + GYZ3(3,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 3*GYZ4(0,0,0,1)
     +     - GYZ4(0,1,0,1)
     +     + GYZ4(0,1,1,1)
     +     - 1.d0/2.d0*GYZ4(0,1,2,1)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ4(0,1,3,1)
     +     - GYZ4(0,3,0,1)
     +     - 1.d0/2.d0*GYZ4(0,3,1,3)
     +     - 1.d0/2.d0*GYZ4(0,3,2,1)
     +     - 3.d0/2.d0*GYZ4(3,0,0,1)
     +     - GYZ4(3,0,1,3)
     +     - GYZ4(3,0,3,1)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ4(3,1,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,2,1)
     +     + GYZ4(3,1,3,1)
     +     - GYZ4(3,2,1,1)
     +     + GYZ4(3,2,2,1)
     +     + 1.d0/2.d0*GYZ4(3,3,0,1)
     +     + 3.d0/2.d0*GYZ4(3,3,1,3)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ4(3,3,2,1)
     +     + 47.d0/18.d0*HZ1(0)
     +     + 247.d0/72.d0*HZ2(-1,0)
     +     - 13.d0/12.d0*HZ2(0,0)
     +     - 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 59.d0/12.d0*HZ3(-1,0,0)
     +     + 1.d0/12.d0*HZ3(0,-1,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(r+s) * (
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     - 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     + 5.d0/2.d0*HZ4(-1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,0,0,0)
     +     )
      B_b2_2 = B_b2_2 + s**(-1)*(r+s) * (
     +     - HZ4(-1,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,0,0)
     +     - HZ4(0,0,-1,0)
     +     - HZ4(0,1,1,0)
     +     )
      B_b2_2 = B_b2_2 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      B_b2_2 = B_b2_2 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      B_b2_2 = B_b2_2 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - HZ3(0,1,0)
     +     )
      B_b2_2 = B_b2_2 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + s*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r-s)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r-s)**(-2)*(r+s)**2*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r-s)**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(3,0,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r-s)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r-s)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r-s)**(-1)*(r+s)*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r-s)**(-1)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r-s)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)**(-2)*(r+s)**3*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)**(-2)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     - 3.d0/2.d0
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 3*HZ2(0,0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)**(-1)*(r+s)**3*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)**(-1)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 23.d0/24.d0
     +     + 1.d0/2.d0*GYZ1(3)
     +     + HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     - 13.d0/8.d0
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 37.d0/72.d0*GYZ1(1)
     +     + 1.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 37.d0/72.d0*GYZ1(3)
     +     + 11.d0/24.d0*GYZ1(3)*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 5.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + GYZ2(1,1)
     +     + 5.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 29.d0/48.d0*GYZ2(1,3)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 49.d0/48.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     - 5.d0/8.d0*GYZ3(1,0,1)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     - 5.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 5.d0/8.d0*GYZ3(3,0,1)
     +     + 1.d0/8.d0*GYZ3(3,1,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 5.d0/8.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     - 37.d0/72.d0*HZ1(0)
     +     - 5.d0/12.d0*HZ2(-1,0)
     +     + 7.d0/24.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 5.d0/8.d0*HZ3(0,-1,0)
     +     + 3.d0/8.d0*HZ3(0,0,0)
     +     + 5.d0/4.d0*HZ3(0,1,0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)*(r+s)**(-1)*zeta2 * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 3.d0/8.d0*HZ1(-1)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)*(r+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*GYZ3(0,0,1)
     +     - 3.d0/8.d0*GYZ3(0,1,1)
     +     + 3.d0/8.d0*GYZ3(0,1,3)
     +     + 3.d0/8.d0*GYZ3(0,3,1)
     +     - 3.d0/8.d0*GYZ3(1,0,1)
     +     + 3.d0/8.d0*GYZ3(1,1,1)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)*(r+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ3(1,1,3)
     +     - 3.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 3.d0/8.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 3.d0/8.d0*HZ3(0,1,0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(2,1,1)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*GYZ3(3,1,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r) * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r) * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r) * (
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r) * (
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r) * (
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 3.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)**2*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(2,1,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(3,1,1)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)**3*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)**3*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,1)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(2,1,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     )
      B_b2_2 = B_b2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*GYZ3(3,1,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_2 = B_b2_2 + (r+s)*zeta2 * (
     +     - 9.d0/8.d0
     +     )
      B_b2_2 = B_b2_2 + (r+s) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 9.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     - 9.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     - 9.d0/8.d0*GYZ2(2,1)
     +     )
      B_b2_2 = B_b2_2 + (r+s) * (
     +     + 9.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 9.d0/8.d0*HZ2(-1,0)
     +     - 9.d0/4.d0*HZ2(0,0)
     +     - 9.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + (r+s)**2*zeta2 * (
     +     + 5.d0/8.d0
     +     )
      B_b2_2 = B_b2_2 + (r+s)**2 * (
     +     - 5.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(2,1)
     +     - 5.d0/8.d0*GYZ2(3,1)
     +     - 5.d0/8.d0*HZ2(-1,0)
     +     + 5.d0/4.d0*HZ2(0,0)
     +     + 5.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + zeta2 * (
     +     - 307.d0/48.d0
     +     - 1.d0/16.d0*GYZ1(1)
     +     - 31.d0/24.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ1(1)
     +     + 3.d0/2.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(-1)
     +     )
      B_b2_2 = B_b2_2 + zeta2 * (
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - GYZ2(2,2)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 31.d0/24.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 31.d0/24.d0*HZ1(1)
     +     )
      B_b2_2 = B_b2_2 + zeta2 * (
     +     + 2*HZ2(-1,-1)
     +     - HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - HZ2(0,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - HZ2(1,1)
     +     )
      B_b2_2 = B_b2_2 + zeta3 * (
     +     - 173.d0/144.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(2)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      B_b2_2 = B_b2_2 + zeta4 * (
     +     - 5.d0/32.d0
     +     )
      B_b2_2 = B_b2_2 + 13019.d0/2592.d0
     +     + 809.d0/216.d0*GYZ1(1)
     +     - 33.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 11.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 71.d0/72.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     - 31.d0/24.d0*GYZ1(2)*HZ2(1,0)
     +
      B_b2_2 = B_b2_2 + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     + GYZ1(2)*HZ3(0,1,0)
     +     + GYZ1(2)*HZ3(1,0,0)
     +     + GYZ1(2)*HZ3(1,1,0)
     +     - 55.d0/24.d0*GYZ1(3)
     +     + 5.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +
      B_b2_2 = B_b2_2 + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     - GYZ1(3)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     + 205.d0/72.d0*GYZ2(0,1)
     +
      B_b2_2 = B_b2_2 - 11.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 33.d0/16.d0*GYZ2(1,3)
     +     + 71.d0/72.d0*GYZ2(2,1)
     +     - 25.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 31.d0/24.d0*GYZ2(2,2)*HZ1(0)
     +
      B_b2_2 = B_b2_2 - GYZ2(2,2)*HZ2(0,0)
     +     - GYZ2(2,2)*HZ2(1,0)
     +     + 1.d0/24.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(0,0)
     +     - 331.d0/144.d0*GYZ2(3,1)
     +     + GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +
      B_b2_2 = B_b2_2 - 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 1.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     + 11.d0/8.d0*GYZ2(3,3)
     +     + 3.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 11.d0/6.d0*GYZ3(0,0,1)
     +
      B_b2_2 = B_b2_2 + GYZ3(0,0,1)*HZ1(0)
     +     + 11.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 11.d0/4.d0*GYZ3(1,0,1)
     +     + 11.d0/8.d0*GYZ3(1,2,1)
     +     - 11.d0/8.d0*GYZ3(1,3,1)
     +     + 25.d0/8.d0*GYZ3(2,1,1)
     +
      B_b2_2 = B_b2_2 + 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 31.d0/24.d0*GYZ3(2,2,1)
     +     + GYZ3(2,2,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ3(3,0,1)
     +
      B_b2_2 = B_b2_2 - 19.d0/8.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 5.d0/24.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*GYZ3(3,2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +
      B_b2_2 = B_b2_2 - 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 3*GYZ4(0,0,0,1)
     +     + 1.d0/2.d0*GYZ4(0,0,1,3)
     +     + 1.d0/2.d0*GYZ4(0,0,3,1)
     +     + GYZ4(0,1,0,1)
     +     - GYZ4(0,1,1,1)
     +     + 1.d0/2.d0*GYZ4(0,3,0,1)
     +     + 1.d0/4.d0*GYZ4(2,1,0,1)
     +
      B_b2_2 = B_b2_2 - 1.d0/2.d0*GYZ4(2,1,1,1)
     +     - 1.d0/4.d0*GYZ4(2,1,3,1)
     +     - GYZ4(2,2,2,1)
     +     + 1.d0/4.d0*GYZ4(2,3,0,1)
     +     - 1.d0/4.d0*GYZ4(2,3,1,3)
     +     + 1.d0/2.d0*GYZ4(3,0,0,1)
     +     + GYZ4(3,0,1,3)
     +     + GYZ4(3,0,3,1)
     +
      B_b2_2 = B_b2_2 - 1.d0/4.d0*GYZ4(3,1,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,1,1)
     +     - 1.d0/2.d0*GYZ4(3,1,1,3)
     +     - 1.d0/4.d0*GYZ4(3,1,2,1)
     +     - 1.d0/2.d0*GYZ4(3,1,3,1)
     +     + 1.d0/2.d0*GYZ4(3,2,1,1)
     +     + 1.d0/2.d0*GYZ4(3,2,1,3)
     +     + 1.d0/2.d0*GYZ4(3,2,3,1)
     +
      B_b2_2 = B_b2_2 + 1.d0/2.d0*GYZ4(3,3,0,1)
     +     - 1.d0/2.d0*GYZ4(3,3,1,1)
     +     - 1.d0/2.d0*GYZ4(3,3,1,3)
     +     + 1.d0/2.d0*GYZ4(3,3,2,1)
     +     - 127.d0/24.d0*HZ1(0)
     +     - 17.d0/72.d0*HZ2(-1,0)
     +     + 9.d0/8.d0*HZ2(0,0)
     +     + 71.d0/72.d0*HZ2(1,0)
     +
      B_b2_2 = B_b2_2 + 13.d0/24.d0*HZ3(-1,-1,0)
     +     + 11.d0/6.d0*HZ3(-1,0,0)
     +     - 7.d0/24.d0*HZ3(0,-1,0)
     +     + 9.d0/8.d0*HZ3(0,0,0)
     +     - 1.d0/12.d0*HZ3(0,1,0)
     +     - 11.d0/6.d0*HZ3(1,0,0)
     +     + 31.d0/24.d0*HZ3(1,1,0)
     +     + HZ4(-1,-1,-1,0)
     +
      B_b2_2 = B_b2_2 - HZ4(-1,-1,0,0)
     +     - HZ4(-1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,0,-1,0)
     +     + 1.d0/2.d0*HZ4(0,0,1,0)
     +     - HZ4(0,1,1,0)
     +
      B_b2_2 = B_b2_2 - 1.d0/2.d0*HZ4(1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(1,0,0,0)
     +     - HZ4(1,0,1,0)
     +     - HZ4(1,1,0,0)
     +     - HZ4(1,1,1,0)
     +

      B_c2_2 = 0d0
     +
      B_c2_2 = B_c2_2 + r**(-4)*(1.d0-r)*(r+s)**3*zeta2 * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     )
      B_c2_2 = B_c2_2 + r**(-4)*(1.d0-r)*(r+s)**3 * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + r**(-4)*(1.d0-r)*(r+s)**3 * (
     +     + 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(1,2,1)
     +     + 3.d0/2.d0*GYZ3(1,3,1)
     +     + 3.d0/2.d0*GYZ3(3,1,3)
     +     - 3.d0/2.d0*GYZ3(3,2,1)
     +     )
      B_c2_2 = B_c2_2 + r**(-3)*(1.d0-r)*(r+s)**2*zeta2 * (
     +     + 2*GYZ1(1)
     +     )
      B_c2_2 = B_c2_2 + r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 2*GYZ1(1)*HZ2(-1,0)
     +     + 4*GYZ1(1)*HZ2(0,0)
     +     + 2*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(-1,0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     - 2*GYZ2(1,2)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     + 2*GYZ2(1,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     + 2*GYZ3(1,2,1)
     +     - 2*GYZ3(1,3,1)
     +     - 2*GYZ3(3,1,3)
     +     )
      B_c2_2 = B_c2_2 + r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     + 2*GYZ3(3,2,1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + r**(-3)*(r+s)**3*zeta2 * (
     +     - 3.d0/2.d0
     +     )
      B_c2_2 = B_c2_2 + r**(-3)*(r+s)**3 * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 3*HZ2(0,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + r**(-2)*(1.d0-r)**(-1)*(r+s)**3*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      B_c2_2 = B_c2_2 + r**(-2)*(1.d0-r)**(-1)*(r+s)**3 * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + r**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     )
      B_c2_2 = B_c2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 115.d0/36.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_c2_2 = B_c2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 11.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     - 2*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 13.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 5.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     )
      B_c2_2 = B_c2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,1)
     +     - 5.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_2 = B_c2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 5.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + r**(-2)*(r+s)**2*zeta2 * (
     +     + 2
     +     )
      B_c2_2 = B_c2_2 + r**(-2)*(r+s)**2 * (
     +     - 2*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     + 2*GYZ1(3)*HZ1(0)
     +     + 2*GYZ2(2,1)
     +     - 2*GYZ2(3,1)
     +     - 2*HZ2(-1,0)
     +     + 4*HZ2(0,0)
     +     )
      B_c2_2 = B_c2_2 + r**(-2)*(r+s)**2 * (
     +     + 2*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + r**(-1)*(1.d0-r)**(-2)*(r+s)**3*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      B_c2_2 = B_c2_2 + r**(-1)*(1.d0-r)**(-2)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + r**(-1)*(1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     - 1
     +     )
      B_c2_2 = B_c2_2 + r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(0)
     +     - GYZ2(2,1)
     +     + GYZ2(3,1)
     +     + HZ2(-1,0)
     +     - 2*HZ2(0,0)
     +     )
      B_c2_2 = B_c2_2 + r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + r**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     )
      B_c2_2 = B_c2_2 + r**(-1)*(1.d0-r) * (
     +     + 47.d0/18.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 7.d0/12.d0*GYZ2(0,1)
     +     )
      B_c2_2 = B_c2_2 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     + 5.d0/2.d0*GYZ2(1,1)
     +     + 7.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + r**(-1)*(1.d0-r) * (
     +     - 3.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     )
      B_c2_2 = B_c2_2 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + r**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_2 = B_c2_2 + r**(-1)*(r+s) * (
     +     - 85.d0/36.d0
     +     - 9.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     )
      B_c2_2 = B_c2_2 + r**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 5.d0/3.d0*HZ1(-1)
     +     + 2*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)*(r+s)*zeta3 * (
     +     + 5.d0/4.d0*HZ1(-1)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 13.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 47.d0/18.d0*GYZ2(0,1)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 3.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 5.d0/12.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,0,1)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 9.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(0,1,3)
     +     + 1.d0/24.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(1,0,1)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 3.d0/2.d0*GYZ3(1,3,1)
     +     - 23.d0/24.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 9.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(3,1,3)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ4(0,0,0,1)
     +     + 1.d0/2.d0*GYZ4(0,1,0,1)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/2.d0*GYZ4(0,1,1,1)
     +     + 1.d0/4.d0*GYZ4(0,1,2,1)
     +     + 1.d0/4.d0*GYZ4(0,1,3,1)
     +     + 1.d0/2.d0*GYZ4(0,3,0,1)
     +     + 1.d0/4.d0*GYZ4(0,3,1,3)
     +     + 1.d0/4.d0*GYZ4(0,3,2,1)
     +     + 3.d0/4.d0*GYZ4(3,0,0,1)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ4(3,0,1,3)
     +     + 1.d0/2.d0*GYZ4(3,0,3,1)
     +     - 1.d0/4.d0*GYZ4(3,1,0,1)
     +     + 1.d0/4.d0*GYZ4(3,1,2,1)
     +     - 1.d0/2.d0*GYZ4(3,1,3,1)
     +     + 1.d0/2.d0*GYZ4(3,2,1,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*GYZ4(3,3,0,1)
     +     - 3.d0/4.d0*GYZ4(3,3,1,3)
     +     - 1.d0/4.d0*GYZ4(3,3,2,1)
     +     - 47.d0/18.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 25.d0/12.d0*HZ3(-1,0,0)
     +     + 1.d0/3.d0*HZ3(0,-1,0)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*HZ4(-1,-1,-1,0)
     +     - 1.d0/4.d0*HZ4(-1,-1,0,0)
     +     - 5.d0/4.d0*HZ4(-1,0,-1,0)
     +     + 3.d0/4.d0*HZ4(-1,0,0,0)
     +     + 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - 1.d0/4.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/4.d0*HZ4(0,-1,0,0)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*HZ4(0,0,-1,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,1)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ3(2,1,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*GYZ3(3,1,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,1)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(2,1,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     )
      B_c2_2 = B_c2_2 + s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*GYZ3(3,1,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r)*zeta2 * (
     +     + 17.d0/12.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     - GYZ1(3)
     +     - 2*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r)*zeta3 * (
     +     - 5.d0/4.d0
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 47.d0/18.d0*GYZ1(3)
     +     - 19.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r) * (
     +     - 7.d0/12.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 19.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     + 3.d0/4.d0*GYZ3(3,3,1)
     +     + 47.d0/18.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r) * (
     +     - 13.d0/12.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     + HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     - 37.d0/24.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + GYZ1(3)
     +     + 2*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1)*zeta3 * (
     +     + 5.d0/4.d0
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 47.d0/18.d0*GYZ1(1)
     +     - 7.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 47.d0/18.d0*GYZ1(3)
     +     + 2.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 21.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 4.d0/3.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 17.d0/12.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     - 3.d0/4.d0*GYZ3(3,3,1)
     +     - 47.d0/18.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     + 5.d0/6.d0*HZ2(0,0)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_2 = B_c2_2 + s**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_2 = B_c2_2 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      B_c2_2 = B_c2_2 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     + HZ3(0,1,0)
     +     )
      B_c2_2 = B_c2_2 + s*(1.d0-r)**2*(1.d0+s)**(-3)*zeta2 * (
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + s*(1.d0-r)**2*(1.d0+s)**(-3)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      B_c2_2 = B_c2_2 + s*(1.d0-r)**2*(1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      B_c2_2 = B_c2_2 + s*(1.d0-r)**2*(1.d0+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - HZ3(0,1,0)
     +     )
      B_c2_2 = B_c2_2 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + s*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**(-2)*(r+s)**3*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**(-2)*(r+s)**3 * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     + 1
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     - GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(0)
     +     + GYZ2(2,1)
     +     - GYZ2(3,1)
     +     - HZ2(-1,0)
     +     + 2*HZ2(0,0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     + HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**(-1)*(r+s)**3*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**(-1)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 29.d0/24.d0
     +     - 1.d0/2.d0*GYZ1(3)
     +     - HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     + 13.d0/8.d0
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 31.d0/72.d0
     +     - 173.d0/144.d0*GYZ1(1)
     +     - 1.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 29.d0/36.d0*GYZ1(3)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 5.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 9.d0/8.d0*GYZ2(0,1)
     +     - 9.d0/8.d0*GYZ2(1,1)
     +     - 5.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 35.d0/48.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 37.d0/48.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 5.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 5.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     + 5.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 5.d0/8.d0*GYZ3(3,0,1)
     +     - 1.d0/8.d0*GYZ3(3,1,1)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     - 5.d0/8.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     + 7.d0/18.d0*HZ1(0)
     +     + 1.d0/24.d0*HZ2(-1,0)
     +     + 5.d0/24.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 5.d0/8.d0*HZ3(0,-1,0)
     +     - 3.d0/8.d0*HZ3(0,0,0)
     +     - 5.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,1)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)*(r+s)*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(2,1,1)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)*(r+s) * (
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(3,1,1)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)*(r+s) * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)*zeta2 * (
     +     - 1.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r) * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r) * (
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r) * (
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r) * (
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r) * (
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2)*zeta2 * (
     +     - 23.d0/24.d0
     +     + 1.d0/2.d0*GYZ1(3)
     +     + HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2)*zeta3 * (
     +     - 13.d0/8.d0
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 37.d0/72.d0*GYZ1(1)
     +     + 1.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 37.d0/72.d0*GYZ1(3)
     +     + 11.d0/24.d0*GYZ1(3)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 5.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + GYZ2(1,1)
     +     + 5.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 29.d0/48.d0*GYZ2(1,3)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 49.d0/48.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     - 5.d0/8.d0*GYZ3(1,0,1)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     - 5.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 5.d0/8.d0*GYZ3(3,0,1)
     +     + 1.d0/8.d0*GYZ3(3,1,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 5.d0/8.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     - 37.d0/72.d0*HZ1(0)
     +     - 5.d0/12.d0*HZ2(-1,0)
     +     + 7.d0/24.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 5.d0/8.d0*HZ3(0,-1,0)
     +     + 3.d0/8.d0*HZ3(0,0,0)
     +     + 5.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**2*zeta2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**3*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**3*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(2)
     +     + 3.d0/8.d0*HZ1(1)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ3(0,0,1)
     +     + 3.d0/8.d0*GYZ3(0,1,1)
     +     + 3.d0/8.d0*GYZ3(0,1,3)
     +     + 3.d0/8.d0*GYZ3(0,3,1)
     +     + 3.d0/8.d0*GYZ3(1,0,1)
     +     - 3.d0/8.d0*GYZ3(1,1,1)
     +     - 3.d0/8.d0*GYZ3(1,1,3)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ3(1,2,1)
     +     - 3.d0/4.d0*GYZ3(1,3,1)
     +     + 3.d0/8.d0*GYZ3(2,1,1)
     +     + 3.d0/8.d0*GYZ3(2,1,3)
     +     - 3.d0/8.d0*GYZ3(2,2,1)
     +     + 3.d0/8.d0*GYZ3(2,3,1)
     +     - 3.d0/8.d0*GYZ3(3,1,1)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 3.d0/8.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 3.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**4*(1.d0+s)**(-3)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**4*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,1)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(2,1,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     )
      B_c2_2 = B_c2_2 + (1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*GYZ3(3,1,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_2 = B_c2_2 + (r+s)*zeta2 * (
     +     + 3.d0/8.d0
     +     )
      B_c2_2 = B_c2_2 + (r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     )
      B_c2_2 = B_c2_2 + (r+s) * (
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + (r+s)**2*zeta2 * (
     +     - 3.d0/8.d0
     +     )
      B_c2_2 = B_c2_2 + (r+s)**2 * (
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_c2_2 = B_c2_2 + 31.d0/72.d0
     +     + 11.d0/16.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/24.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +
      B_c2_2 = B_c2_2 + 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +

      C_a2_2 = 0d0
     +
      C_a2_2 = C_a2_2 + s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(1.d0-r)**2*zeta2 * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ1(1)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(1.d0-r)**2 * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(1.d0-r)**2 * (
     +     + 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 3.d0/8.d0*GYZ3(1,0,1)
     +     + 3.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     - 3.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(1.d0-r)**2 * (
     +     - 3.d0/8.d0*GYZ3(2,1,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     + 3.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     - 3.d0/8.d0*HZ3(1,1,0)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(r+s)**2*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 5.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     - 6*HZ2(-1,-1)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(r+s)**2*zeta2 * (
     +     + 9.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(r+s)**2*zeta3 * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 15.d0/16.d0*GYZ2(0,1)
     +     - 7.d0/8.d0*GYZ2(0,1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(r+s)**2 * (
     +     + 5.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     + 2*GYZ2(0,1)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 2*GYZ2(0,3)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(3,1)
     +     + 7.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,1)*HZ2(-1,0)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(r+s)**2 * (
     +     - 5.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 2*GYZ2(3,3)*HZ2(1,0)
     +     + 9.d0/8.d0*GYZ3(0,0,1)
     +     + 3.d0/4.d0*GYZ3(0,0,1)*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     - 2*GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     + 5.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 2*GYZ3(0,3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ3(1,3,1)
     +     - GYZ3(3,0,1)
     +     - 3.d0/4.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(r+s)**2 * (
     +     - 5.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 2*GYZ3(3,3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ4(0,0,0,1)
     +     + 3.d0/4.d0*GYZ4(0,1,0,1)
     +     - 1.d0/2.d0*GYZ4(0,1,1,3)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(r+s)**2 * (
     +     + 2*GYZ4(0,1,2,1)
     +     - 7.d0/4.d0*GYZ4(0,1,3,1)
     +     + 3.d0/4.d0*GYZ4(0,3,0,1)
     +     - 1.d0/2.d0*GYZ4(0,3,1,1)
     +     - 5.d0/4.d0*GYZ4(0,3,1,3)
     +     + 2*GYZ4(0,3,2,1)
     +     + 3.d0/4.d0*GYZ4(3,0,0,1)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ4(3,1,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,1,1)
     +     + 1.d0/2.d0*GYZ4(3,1,1,3)
     +     - 3.d0/2.d0*GYZ4(3,1,2,1)
     +     + 3.d0/2.d0*GYZ4(3,1,3,1)
     +     + 1.d0/2.d0*GYZ4(3,2,1,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(r+s)**2 * (
     +     - 3.d0/4.d0*GYZ4(3,3,0,1)
     +     + 1.d0/2.d0*GYZ4(3,3,1,1)
     +     + 5.d0/4.d0*GYZ4(3,3,1,3)
     +     - 2*GYZ4(3,3,2,1)
     +     - 15.d0/16.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,0)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     - 3.d0/4.d0*HZ4(-1,-1,0,0)
     +     + 5.d0/4.d0*HZ4(-1,0,-1,0)
     +     - 15.d0/4.d0*HZ4(-1,0,0,0)
     +     - 3*HZ4(-1,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     )
      C_a2_2 = C_a2_2 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(1.d0-r)*zeta2 * (
     +     - 25.d0/8.d0
     +     + 3.d0/4.d0*GYZ1(2)
     +     - 5.d0/4.d0*GYZ1(3)
     +     - 5*HZ1(-1)
     +     + 9.d0/4.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(1.d0-r)*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(1.d0-r) * (
     +     + 29.d0/16.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 2*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 15.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(1.d0-r) * (
     +     - 29.d0/16.d0*GYZ1(3)
     +     + 15.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,0)
     +     - 5.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(1.d0-r) * (
     +     - GYZ2(1,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ2(1,3)
     +     + GYZ2(1,3)*HZ1(0)
     +     + 15.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(3,3)
     +     - 5.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(0,0,1)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 5.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     - 3.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 3.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 3.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 3.d0/2.d0*GYZ3(3,2,1)
     +     + 3.d0/2.d0*GYZ3(3,3,1)
     +     - 29.d0/16.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 5.d0/2.d0*HZ2(0,0)
     +     + 15.d0/8.d0*HZ2(1,0)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 15.d0/4.d0*HZ3(0,0,0)
     +     - 3*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 3.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     + 25.d0/8.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 5.d0/4.d0*GYZ1(3)
     +     + 21.d0/4.d0*HZ1(-1)
     +     - 9.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1)*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 29.d0/16.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 2*GYZ1(1)*HZ2(0,0)
     +     - 5.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 7.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 29.d0/16.d0*GYZ1(3)
     +     - 15.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 5.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 9.d0/8.d0*GYZ2(1,3)
     +     - GYZ2(1,3)*HZ1(0)
     +     - 7.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(3,3)
     +     + 5.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     - 3.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 5.d0/4.d0*GYZ3(1,2,1)
     +     + GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 3.d0/4.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 3.d0/2.d0*GYZ3(3,2,1)
     +     - 3.d0/2.d0*GYZ3(3,3,1)
     +     + 29.d0/16.d0*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     - 5.d0/2.d0*HZ2(0,0)
     +     - 7.d0/4.d0*HZ2(1,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     - 3.d0/4.d0*HZ3(0,-1,0)
     +     + 15.d0/4.d0*HZ3(0,0,0)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 3*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(r+s)*zeta2 * (
     +     + 13.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 5.d0/4.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(-1)
     +     - GYZ1(3)*HZ1(1)
     +     - GYZ2(0,1)
     +     + GYZ2(3,2)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(r+s)*zeta2 * (
     +     + 13.d0/2.d0*HZ1(-1)
     +     - 9.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     + 6*HZ2(-1,-1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,-1)
     +     - HZ2(0,1)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(r+s)*zeta3 * (
     +     - 1.d0/2.d0
     +     - 5.d0/2.d0*HZ1(-1)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 29.d0/16.d0*GYZ1(3)
     +     - 2*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,0)
     +     + 5.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(r+s) * (
     +     + 7.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - GYZ1(3)*HZ3(-1,-1,0)
     +     - GYZ1(3)*HZ3(1,1,0)
     +     + 13.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + GYZ2(0,1)*HZ2(-1,0)
     +     - 2*GYZ2(0,1)*HZ2(0,0)
     +     - 5.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(r+s) * (
     +     - GYZ2(0,3)*HZ2(-1,0)
     +     - 5.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 5.d0/2.d0*GYZ2(3,1)
     +     - 11.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 2*GYZ2(3,1)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 7.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + GYZ2(3,2)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ2(3,3)
     +     + 5.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(r+s) * (
     +     + GYZ2(3,3)*HZ2(-1,0)
     +     + 5.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 17.d0/4.d0*GYZ3(0,0,1)
     +     - 3.d0/2.d0*GYZ3(0,0,1)*HZ1(0)
     +     - GYZ3(0,1,1)
     +     + 5.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     + GYZ3(0,1,3)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(r+s) * (
     +     - GYZ3(0,1,3)*HZ1(0)
     +     + GYZ3(0,3,1)
     +     + 5.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(r+s) * (
     +     + 7.d0/2.d0*GYZ3(3,0,1)
     +     + 3.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     + GYZ3(3,1,1)
     +     - GYZ3(3,1,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 5.d0/2.d0*GYZ3(3,1,3)
     +     + GYZ3(3,1,3)*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(r+s) * (
     +     + 7.d0/2.d0*GYZ3(3,2,1)
     +     + GYZ3(3,2,1)*HZ1(0)
     +     - GYZ3(3,2,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(3,3,1)
     +     - 5.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ4(0,0,0,1)
     +     - 3.d0/2.d0*GYZ4(0,1,0,1)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(r+s) * (
     +     + GYZ4(0,1,1,3)
     +     - 5.d0/2.d0*GYZ4(0,1,2,1)
     +     + 2*GYZ4(0,1,3,1)
     +     - 3.d0/2.d0*GYZ4(0,3,0,1)
     +     + GYZ4(0,3,1,1)
     +     + GYZ4(0,3,1,3)
     +     - 5.d0/2.d0*GYZ4(0,3,2,1)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(r+s) * (
     +     - 3.d0/2.d0*GYZ4(3,0,0,1)
     +     + GYZ4(3,1,0,1)
     +     + GYZ4(3,1,1,1)
     +     - GYZ4(3,1,1,3)
     +     + 3.d0/2.d0*GYZ4(3,1,2,1)
     +     - 3.d0/2.d0*GYZ4(3,1,3,1)
     +     - GYZ4(3,2,1,1)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(r+s) * (
     +     + GYZ4(3,2,2,1)
     +     + 3.d0/2.d0*GYZ4(3,3,0,1)
     +     - GYZ4(3,3,1,1)
     +     - GYZ4(3,3,1,3)
     +     + 5.d0/2.d0*GYZ4(3,3,2,1)
     +     + 29.d0/16.d0*HZ1(0)
     +     + 19.d0/8.d0*HZ2(-1,0)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(r+s) * (
     +     - 11.d0/4.d0*HZ2(0,0)
     +     - 2*HZ3(-1,-1,0)
     +     - 2*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 15.d0/4.d0*HZ3(0,0,0)
     +     + 3*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_a2_2 = C_a2_2 + s**(-1)*(r+s) * (
     +     - HZ4(-1,0,-1,0)
     +     + 3*HZ4(-1,0,0,0)
     +     + 3*HZ4(-1,0,1,0)
     +     - HZ4(0,-1,-1,0)
     +     - HZ4(0,1,1,0)
     +     )
      C_a2_2 = C_a2_2 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_a2_2 = C_a2_2 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     + HZ3(0,1,0)
     +     )
      C_a2_2 = C_a2_2 + s*(1.d0-r)**2*(1.d0+s)**(-3)*zeta2 * (
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + s*(1.d0-r)**2*(1.d0+s)**(-3)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      C_a2_2 = C_a2_2 + s*(1.d0-r)**2*(1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      C_a2_2 = C_a2_2 + s*(1.d0-r)**2*(1.d0+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - HZ3(0,1,0)
     +     )
      C_a2_2 = C_a2_2 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_2 = C_a2_2 + s*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r-s)**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/16.d0*GYZ1(1)
     +     - 1.d0/16.d0*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r-s)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r-s)**(-2)*(r+s)**2*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r-s)**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(3,0,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r-s)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 5.d0/8.d0*GYZ1(1)
     +     - 5.d0/8.d0*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r-s)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r-s)**(-1)*(r+s)*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r-s)**(-1)*(r+s) * (
     +     - 1.d0/16.d0
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r-s)**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 7.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     - 11.d0/4.d0
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 17.d0/32.d0
     +     - 11.d0/16.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 3.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     + 3.d0/4.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     + 5.d0/8.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     - 9.d0/8.d0*HZ2(0,0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 3.d0/2.d0*HZ3(0,1,0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)*(r+s)*zeta2 * (
     +     - 3.d0/4.d0
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)*(r+s) * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)*zeta2 * (
     +     + 3.d0/2.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 2*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r) * (
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r) * (
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - GYZ3(0,1,3)
     +     - GYZ3(0,3,1)
     +     + GYZ3(1,1,3)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r) * (
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 3.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + 3*HZ2(0,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r) * (
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 5.d0/4.d0*HZ3(0,1,0)
     +     - HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2)*zeta2 * (
     +     + 15.d0/8.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2)*zeta3 * (
     +     - 11.d0/8.d0
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 23.d0/32.d0*GYZ1(1)
     +     + 11.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 23.d0/32.d0*GYZ1(3)
     +     + 1.d0/16.d0*GYZ1(3)*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 9.d0/16.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 5.d0/16.d0*GYZ2(3,3)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     - 3.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(3,1,1)
     +     + 3.d0/8.d0*GYZ3(3,2,1)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + 23.d0/32.d0*HZ1(0)
     +     - 7.d0/16.d0*HZ2(-1,0)
     +     + 7.d0/16.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 3.d0/8.d0*HZ3(0,0,0)
     +     + 3.d0/4.d0*HZ3(0,1,0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     - 11.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 9.d0/4.d0*HZ1(-1)
     +     - 5.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)**2*(1.d0+s)**(-1)*zeta3 * (
     +     + 1
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 13.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 13.d0/8.d0*GYZ2(2,1)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     + 11.d0/8.d0*HZ2(-1,0)
     +     - 3*HZ2(0,0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 13.d0/8.d0*HZ2(1,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)**2*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)**2*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*GYZ3(1,3,1)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)**2 * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)**3*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      C_a2_2 = C_a2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_2 = C_a2_2 + (r+s)*zeta2 * (
     +     + 1
     +     )
      C_a2_2 = C_a2_2 + (r+s) * (
     +     - GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(0)
     +     + GYZ2(2,1)
     +     - GYZ2(3,1)
     +     - HZ2(-1,0)
     +     + 2*HZ2(0,0)
     +     )
      C_a2_2 = C_a2_2 + (r+s) * (
     +     + HZ2(1,0)
     +     )
      C_a2_2 = C_a2_2 + (r+s)**2*zeta2 * (
     +     - 3.d0/4.d0
     +     )
      C_a2_2 = C_a2_2 + (r+s)**2 * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_2 = C_a2_2 + zeta2 * (
     +     - 17.d0/16.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 9.d0/8.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     - 3.d0/8.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     )
      C_a2_2 = C_a2_2 + zeta2 * (
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,2)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 21.d0/8.d0*HZ1(-1)
     +     + 9.d0/8.d0*HZ1(1)
     +     - HZ2(-1,-1)
     +     )
      C_a2_2 = C_a2_2 + zeta2 * (
     +     - HZ2(0,-1)
     +     + HZ2(0,1)
     +     + 1.d0/2.d0*HZ2(1,1)
     +     )
      C_a2_2 = C_a2_2 + zeta3 * (
     +     + 3.d0/2.d0
     +     - 3.d0/2.d0*GYZ1(1)
     +     + GYZ1(2)
     +     + HZ1(-1)
     +     - HZ1(1)
     +     )
      C_a2_2 = C_a2_2 + zeta4 * (
     +     - 11.d0/8.d0
     +     )
      C_a2_2 = C_a2_2 + 187.d0/128.d0
     +     - 3.d0/32.d0*GYZ1(1)
     +     + 15.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     - 39.d0/32.d0*GYZ1(3)
     +     + 11.d0/16.d0*GYZ1(3)*HZ1(0)
     +
      C_a2_2 = C_a2_2 - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 3*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     - 1.d0/16.d0*GYZ2(0,1)
     +     - 21.d0/8.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +
      C_a2_2 = C_a2_2 + 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(2,1)
     +     - 9.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     + 9.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +
      C_a2_2 = C_a2_2 + 1.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     - GYZ2(3,1)
     +     + 9.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 3*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 11.d0/16.d0*GYZ2(3,3)
     +     - 3.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +
      C_a2_2 = C_a2_2 - 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 27.d0/8.d0*GYZ3(0,0,1)
     +     + GYZ3(0,0,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 9.d0/8.d0*GYZ3(2,1,1)
     +
      C_a2_2 = C_a2_2 - 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +     - 27.d0/8.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(3,1,1)
     +
      C_a2_2 = C_a2_2 + 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(3,1,3)
     +     - 3*GYZ3(3,2,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - GYZ4(0,0,0,1)
     +
      C_a2_2 = C_a2_2 + 1.d0/2.d0*GYZ4(0,0,1,3)
     +     + 1.d0/2.d0*GYZ4(0,0,3,1)
     +     + GYZ4(0,1,0,1)
     +     + 1.d0/2.d0*GYZ4(0,1,2,1)
     +     - 1.d0/2.d0*GYZ4(0,1,3,1)
     +     + 1.d0/2.d0*GYZ4(0,3,0,1)
     +     - 1.d0/2.d0*GYZ4(0,3,1,3)
     +     + 1.d0/2.d0*GYZ4(0,3,2,1)
     +
      C_a2_2 = C_a2_2 + 1.d0/4.d0*GYZ4(2,1,0,1)
     +     + 1.d0/2.d0*GYZ4(2,1,1,1)
     +     - 1.d0/4.d0*GYZ4(2,1,2,1)
     +     + 1.d0/2.d0*GYZ4(2,2,2,1)
     +     + 1.d0/4.d0*GYZ4(2,3,0,1)
     +     + 1.d0/4.d0*GYZ4(2,3,2,1)
     +     + 1.d0/2.d0*GYZ4(3,0,0,1)
     +     - 1.d0/4.d0*GYZ4(3,1,0,1)
     +
      C_a2_2 = C_a2_2 - 1.d0/2.d0*GYZ4(3,1,1,1)
     +     + 1.d0/2.d0*GYZ4(3,1,1,3)
     +     + 1.d0/4.d0*GYZ4(3,1,3,1)
     +     + 1.d0/2.d0*GYZ4(3,2,1,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     - 1.d0/2.d0*GYZ4(3,3,0,1)
     +     + 1.d0/2.d0*GYZ4(3,3,1,1)
     +     - 1.d0/2.d0*GYZ4(3,3,2,1)
     +
      C_a2_2 = C_a2_2 - 47.d0/32.d0*HZ1(0)
     +     - HZ2(-1,0)
     +     + 11.d0/16.d0*HZ2(0,0)
     +     - 15.d0/16.d0*HZ2(1,0)
     +     + 3.d0/8.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,0)
     +     - 9.d0/8.d0*HZ3(0,0,0)
     +     - 15.d0/8.d0*HZ3(0,1,0)
     +
      C_a2_2 = C_a2_2 + 9.d0/8.d0*HZ3(1,1,0)
     +     - 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     + HZ4(0,-1,-1,0)
     +     + HZ4(0,1,1,0)
     +     + 1.d0/2.d0*HZ4(1,1,0,0)
     +     + 1.d0/2.d0*HZ4(1,1,1,0)
     +

      C_b2_2 = 0d0
     +
      C_b2_2 = C_b2_2 + r**(-4)*(1.d0-r)*(r+s)**3*zeta2 * (
     +     + 9.d0/2.d0*GYZ1(1)
     +     )
      C_b2_2 = C_b2_2 + r**(-4)*(1.d0-r)*(r+s)**3 * (
     +     - 9.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 9*GYZ1(1)*HZ2(0,0)
     +     + 9.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 9.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 9.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 9.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + r**(-4)*(1.d0-r)*(r+s)**3 * (
     +     - 9.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ3(1,2,1)
     +     - 9.d0/2.d0*GYZ3(1,3,1)
     +     - 9.d0/2.d0*GYZ3(3,1,3)
     +     + 9.d0/2.d0*GYZ3(3,2,1)
     +     )
      C_b2_2 = C_b2_2 + r**(-3)*(1.d0-r)*(r+s)**2*zeta2 * (
     +     - 9*GYZ1(1)
     +     )
      C_b2_2 = C_b2_2 + r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     + 9*GYZ1(1)*HZ2(-1,0)
     +     - 18*GYZ1(1)*HZ2(0,0)
     +     - 9*GYZ1(1)*HZ2(1,0)
     +     + 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 9*GYZ1(3)*HZ2(-1,0)
     +     - 9*GYZ1(3)*HZ2(1,0)
     +     + 9*GYZ2(1,2)*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     + 9.d0/2.d0*GYZ2(1,3)
     +     - 9*GYZ2(1,3)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(2,1)
     +     + 9*GYZ2(3,2)*HZ1(0)
     +     - 9*GYZ3(1,2,1)
     +     + 9*GYZ3(1,3,1)
     +     + 9*GYZ3(3,1,3)
     +     )
      C_b2_2 = C_b2_2 + r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 9*GYZ3(3,2,1)
     +     - 9.d0/2.d0*HZ2(-1,0)
     +     - 9.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_2 = C_b2_2 + r**(-3)*(r+s)**3*zeta2 * (
     +     + 9.d0/2.d0
     +     )
      C_b2_2 = C_b2_2 + r**(-3)*(r+s)**3 * (
     +     - 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(2,1)
     +     - 9.d0/2.d0*GYZ2(3,1)
     +     - 9.d0/2.d0*HZ2(-1,0)
     +     + 9*HZ2(0,0)
     +     + 9.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_2 = C_b2_2 + r**(-2)*(1.d0-r)**(-1)*(r+s)**3*zeta2 * (
     +     - 9.d0/4.d0
     +     )
      C_b2_2 = C_b2_2 + r**(-2)*(1.d0-r)**(-1)*(r+s)**3 * (
     +     + 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 9.d0/4.d0*GYZ2(2,1)
     +     + 9.d0/4.d0*GYZ2(3,1)
     +     + 9.d0/4.d0*HZ2(-1,0)
     +     - 9.d0/2.d0*HZ2(0,0)
     +     - 9.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_2 = C_b2_2 + r**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 29.d0/4.d0*GYZ1(1)
     +     )
      C_b2_2 = C_b2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 27.d0/16.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 59.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 29.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 59.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 27.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 59.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_b2_2 = C_b2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 59.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 59.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 111.d0/16.d0*GYZ2(1,3)
     +     + 29.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 27.d0/4.d0*GYZ2(2,1)
     +     )
      C_b2_2 = C_b2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 3.d0/16.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 59.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     )
      C_b2_2 = C_b2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 59.d0/8.d0*GYZ3(1,2,1)
     +     - 59.d0/8.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(3,0,1)
     +     - 59.d0/8.d0*GYZ3(3,1,3)
     +     + 59.d0/8.d0*GYZ3(3,2,1)
     +     + 27.d0/4.d0*HZ2(-1,0)
     +     + 27.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_2 = C_b2_2 + r**(-2)*(r+s)**2*zeta2 * (
     +     - 9
     +     )
      C_b2_2 = C_b2_2 + r**(-2)*(r+s)**2 * (
     +     + 9*GYZ1(2)*HZ1(0)
     +     + 9.d0/4.d0*GYZ1(3)
     +     - 9*GYZ1(3)*HZ1(0)
     +     - 9*GYZ2(2,1)
     +     + 9*GYZ2(3,1)
     +     + 9*HZ2(-1,0)
     +     - 18*HZ2(0,0)
     +     )
      C_b2_2 = C_b2_2 + r**(-2)*(r+s)**2 * (
     +     - 9*HZ2(1,0)
     +     )
      C_b2_2 = C_b2_2 + r**(-1)*(1.d0-r)**(-2)*(r+s)**3*zeta2 * (
     +     + 3.d0/2.d0
     +     )
      C_b2_2 = C_b2_2 + r**(-1)*(1.d0-r)**(-2)*(r+s)**3 * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + 3*HZ2(0,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_2 = C_b2_2 + r**(-1)*(1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     + 9.d0/2.d0
     +     )
      C_b2_2 = C_b2_2 + r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     + 9.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(2,1)
     +     - 9.d0/2.d0*GYZ2(3,1)
     +     - 9.d0/2.d0*HZ2(-1,0)
     +     + 9*HZ2(0,0)
     +     )
      C_b2_2 = C_b2_2 + r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 9.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_2 = C_b2_2 + r**(-1)*(1.d0-r)*zeta2 * (
     +     - 11.d0/4.d0*GYZ1(1)
     +     )
      C_b2_2 = C_b2_2 + r**(-1)*(1.d0-r) * (
     +     - 27.d0/16.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 7.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 11.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 4*GYZ1(1)*HZ2(1,0)
     +     + 35.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_b2_2 = C_b2_2 + r**(-1)*(1.d0-r) * (
     +     - 4*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + 4*GYZ2(1,2)*HZ1(0)
     +     + 7.d0/2.d0*GYZ2(1,3)
     +     - 11.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 35.d0/8.d0*GYZ2(2,1)
     +     )
      C_b2_2 = C_b2_2 + r**(-1)*(1.d0-r) * (
     +     - 7.d0/8.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(0)
     +     + 4*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     + GYZ3(0,1,3)
     +     + GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     )
      C_b2_2 = C_b2_2 + r**(-1)*(1.d0-r) * (
     +     + 3.d0/2.d0*GYZ3(1,1,3)
     +     - 4*GYZ3(1,2,1)
     +     + 13.d0/4.d0*GYZ3(1,3,1)
     +     - 5.d0/4.d0*GYZ3(3,0,1)
     +     + 3.d0/2.d0*GYZ3(3,1,1)
     +     + 7.d0/4.d0*GYZ3(3,1,3)
     +     - 4*GYZ3(3,2,1)
     +     )
      C_b2_2 = C_b2_2 + r**(-1)*(1.d0-r) * (
     +     - 35.d0/8.d0*HZ2(-1,0)
     +     - 35.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_2 = C_b2_2 + r**(-1)*(r+s)*zeta2 * (
     +     + 29.d0/4.d0
     +     )
      C_b2_2 = C_b2_2 + r**(-1)*(r+s) * (
     +     + 17.d0/16.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 59.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 49.d0/16.d0*GYZ1(3)
     +     + 29.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 59.d0/8.d0*GYZ2(2,1)
     +     )
      C_b2_2 = C_b2_2 + r**(-1)*(r+s) * (
     +     - 59.d0/8.d0*GYZ2(3,1)
     +     + 5.d0/8.d0*HZ1(0)
     +     - 59.d0/8.d0*HZ2(-1,0)
     +     + 29.d0/2.d0*HZ2(0,0)
     +     + 59.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 5.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(1)
     +     - 6*HZ2(-1,-1)
     +     + 9.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(1.d0-r)*(r+s)*zeta3 * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 5.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 13.d0/16.d0*GYZ2(0,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 7.d0/8.d0*GYZ2(0,1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 5.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     + 2*GYZ2(0,1)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 2*GYZ2(0,3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 13.d0/16.d0*GYZ2(3,1)
     +     + 7.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,1)*HZ2(-1,0)
     +     - 5.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 3.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 2*GYZ2(3,3)*HZ2(1,0)
     +     + 7.d0/8.d0*GYZ3(0,0,1)
     +     + 3.d0/4.d0*GYZ3(0,0,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 2*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 5.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     - 2*GYZ3(0,3,2)*HZ1(0)
     +     + 5.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 5.d0/8.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - GYZ3(3,0,1)
     +     - 3.d0/4.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     - 5.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 2*GYZ3(3,3,2)*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 3.d0/4.d0*GYZ4(0,0,0,1)
     +     + 3.d0/4.d0*GYZ4(0,1,0,1)
     +     - 1.d0/2.d0*GYZ4(0,1,1,3)
     +     + 2*GYZ4(0,1,2,1)
     +     - 7.d0/4.d0*GYZ4(0,1,3,1)
     +     + 3.d0/4.d0*GYZ4(0,3,0,1)
     +     - 1.d0/2.d0*GYZ4(0,3,1,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 5.d0/4.d0*GYZ4(0,3,1,3)
     +     + 2*GYZ4(0,3,2,1)
     +     + 3.d0/4.d0*GYZ4(3,0,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,1,1)
     +     + 1.d0/2.d0*GYZ4(3,1,1,3)
     +     - 3.d0/2.d0*GYZ4(3,1,2,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 3.d0/2.d0*GYZ4(3,1,3,1)
     +     + 1.d0/2.d0*GYZ4(3,2,1,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     - 3.d0/4.d0*GYZ4(3,3,0,1)
     +     + 1.d0/2.d0*GYZ4(3,3,1,1)
     +     + 5.d0/4.d0*GYZ4(3,3,1,3)
     +     - 2*GYZ4(3,3,2,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 13.d0/16.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     + 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     - 3.d0/4.d0*HZ4(-1,-1,0,0)
     +     + 5.d0/4.d0*HZ4(-1,0,-1,0)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 15.d0/4.d0*HZ4(-1,0,0,0)
     +     - 3*HZ4(-1,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(2,1,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(1.d0-r)**3*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*GYZ3(2,1,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(r+s)**2*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 5.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     - 6*HZ2(-1,-1)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(r+s)**2*zeta2 * (
     +     + 9.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(r+s)**2*zeta3 * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 15.d0/16.d0*GYZ2(0,1)
     +     - 7.d0/8.d0*GYZ2(0,1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(r+s)**2 * (
     +     + 5.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     + 2*GYZ2(0,1)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 2*GYZ2(0,3)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(3,1)
     +     + 7.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,1)*HZ2(-1,0)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(r+s)**2 * (
     +     - 5.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 2*GYZ2(3,3)*HZ2(1,0)
     +     + 9.d0/8.d0*GYZ3(0,0,1)
     +     + 3.d0/4.d0*GYZ3(0,0,1)*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     - 2*GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     + 5.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 2*GYZ3(0,3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ3(1,3,1)
     +     - GYZ3(3,0,1)
     +     - 3.d0/4.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(r+s)**2 * (
     +     - 5.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 2*GYZ3(3,3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ4(0,0,0,1)
     +     + 3.d0/4.d0*GYZ4(0,1,0,1)
     +     - 1.d0/2.d0*GYZ4(0,1,1,3)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(r+s)**2 * (
     +     + 2*GYZ4(0,1,2,1)
     +     - 7.d0/4.d0*GYZ4(0,1,3,1)
     +     + 3.d0/4.d0*GYZ4(0,3,0,1)
     +     - 1.d0/2.d0*GYZ4(0,3,1,1)
     +     - 5.d0/4.d0*GYZ4(0,3,1,3)
     +     + 2*GYZ4(0,3,2,1)
     +     + 3.d0/4.d0*GYZ4(3,0,0,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ4(3,1,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,1,1)
     +     + 1.d0/2.d0*GYZ4(3,1,1,3)
     +     - 3.d0/2.d0*GYZ4(3,1,2,1)
     +     + 3.d0/2.d0*GYZ4(3,1,3,1)
     +     + 1.d0/2.d0*GYZ4(3,2,1,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(r+s)**2 * (
     +     - 3.d0/4.d0*GYZ4(3,3,0,1)
     +     + 1.d0/2.d0*GYZ4(3,3,1,1)
     +     + 5.d0/4.d0*GYZ4(3,3,1,3)
     +     - 2*GYZ4(3,3,2,1)
     +     - 15.d0/16.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,0)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     - 3.d0/4.d0*HZ4(-1,-1,0,0)
     +     + 5.d0/4.d0*HZ4(-1,0,-1,0)
     +     - 15.d0/4.d0*HZ4(-1,0,0,0)
     +     - 3*HZ4(-1,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     )
      C_b2_2 = C_b2_2 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r)*zeta2 * (
     +     + 1.d0/8.d0
     +     + 5.d0/4.d0*GYZ1(2)
     +     + GYZ1(3)*HZ1(-1)
     +     - GYZ1(3)*HZ1(1)
     +     - GYZ2(0,1)
     +     + GYZ2(3,2)
     +     + 3.d0/2.d0*HZ1(-1)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r)*zeta2 * (
     +     - 5.d0/4.d0*HZ1(1)
     +     + 6*HZ2(-1,-1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,-1)
     +     - HZ2(0,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r)*zeta3 * (
     +     - 5.d0/2.d0*HZ1(-1)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r) * (
     +     + 29.d0/16.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 2*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 15.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r) * (
     +     + 5.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(-1,0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     - GYZ1(3)*HZ3(-1,-1,0)
     +     - GYZ1(3)*HZ3(1,1,0)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r) * (
     +     + 13.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + GYZ2(0,1)*HZ2(-1,0)
     +     - 2*GYZ2(0,1)*HZ2(0,0)
     +     - 5.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     - GYZ2(0,3)*HZ2(-1,0)
     +     - 5.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r) * (
     +     - GYZ2(1,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - GYZ2(1,3)
     +     + GYZ2(1,3)*HZ1(0)
     +     + 15.d0/8.d0*GYZ2(2,1)
     +     + GYZ2(2,1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(3,1)
     +     - 5.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 2*GYZ2(3,1)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r) * (
     +     + GYZ2(3,2)*HZ2(1,0)
     +     + GYZ2(3,3)*HZ2(-1,0)
     +     + 5.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 7.d0/2.d0*GYZ3(0,0,1)
     +     - 3.d0/2.d0*GYZ3(0,0,1)*HZ1(0)
     +     - 7.d0/4.d0*GYZ3(0,1,1)
     +     + 5.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ3(0,1,3)
     +     - GYZ3(0,1,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(0,3,1)
     +     + 5.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ3(1,3,1)
     +     - 5.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 5.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 11.d0/4.d0*GYZ3(3,0,1)
     +     + 3.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r) * (
     +     + 5.d0/4.d0*GYZ3(3,1,1)
     +     - GYZ3(3,1,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 2*GYZ3(3,1,3)
     +     + GYZ3(3,1,3)*HZ1(0)
     +     + 2*GYZ3(3,2,1)
     +     + GYZ3(3,2,1)*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r) * (
     +     - GYZ3(3,2,2)*HZ1(0)
     +     - 5.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ4(0,0,0,1)
     +     - 3.d0/2.d0*GYZ4(0,1,0,1)
     +     + GYZ4(0,1,1,3)
     +     - 5.d0/2.d0*GYZ4(0,1,2,1)
     +     + 2*GYZ4(0,1,3,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r) * (
     +     - 3.d0/2.d0*GYZ4(0,3,0,1)
     +     + GYZ4(0,3,1,1)
     +     + GYZ4(0,3,1,3)
     +     - 5.d0/2.d0*GYZ4(0,3,2,1)
     +     - 3.d0/2.d0*GYZ4(3,0,0,1)
     +     + GYZ4(3,1,0,1)
     +     + GYZ4(3,1,1,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r) * (
     +     - GYZ4(3,1,1,3)
     +     + 3.d0/2.d0*GYZ4(3,1,2,1)
     +     - 3.d0/2.d0*GYZ4(3,1,3,1)
     +     - GYZ4(3,2,1,1)
     +     + GYZ4(3,2,2,1)
     +     + 3.d0/2.d0*GYZ4(3,3,0,1)
     +     - GYZ4(3,3,1,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r) * (
     +     - GYZ4(3,3,1,3)
     +     + 5.d0/2.d0*GYZ4(3,3,2,1)
     +     + 9.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 15.d0/8.d0*HZ2(1,0)
     +     - 3.d0/2.d0*HZ3(-1,-1,0)
     +     - 3*HZ3(-1,0,0)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 5.d0/4.d0*HZ3(1,1,0)
     +     - HZ4(-1,0,-1,0)
     +     + 3*HZ4(-1,0,0,0)
     +     + 3*HZ4(-1,0,1,0)
     +     - HZ4(0,-1,-1,0)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r) * (
     +     - HZ4(0,1,1,0)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r)**2*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(r+s)*zeta2 * (
     +     + 13.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 5.d0/4.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(-1)
     +     - GYZ1(3)*HZ1(1)
     +     - GYZ2(0,1)
     +     + GYZ2(3,2)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(r+s)*zeta2 * (
     +     + 13.d0/2.d0*HZ1(-1)
     +     - 9.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     + 6*HZ2(-1,-1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,-1)
     +     - HZ2(0,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(r+s)*zeta3 * (
     +     - 1.d0/2.d0
     +     - 5.d0/2.d0*HZ1(-1)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 29.d0/16.d0*GYZ1(3)
     +     - 2*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,0)
     +     + 5.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(r+s) * (
     +     + 7.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - GYZ1(3)*HZ3(-1,-1,0)
     +     - GYZ1(3)*HZ3(1,1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 13.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + GYZ2(0,1)*HZ2(-1,0)
     +     - 2*GYZ2(0,1)*HZ2(0,0)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(r+s) * (
     +     - 5.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     - GYZ2(0,3)*HZ2(-1,0)
     +     - 5.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 21.d0/8.d0*GYZ2(3,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(r+s) * (
     +     - 11.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 2*GYZ2(3,1)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 7.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + GYZ2(3,2)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ2(3,3)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(r+s) * (
     +     + 5.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + GYZ2(3,3)*HZ2(-1,0)
     +     + 5.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 17.d0/4.d0*GYZ3(0,0,1)
     +     - 3.d0/2.d0*GYZ3(0,0,1)*HZ1(0)
     +     - GYZ3(0,1,1)
     +     + 5.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(r+s) * (
     +     + GYZ3(0,1,3)
     +     - GYZ3(0,1,3)*HZ1(0)
     +     + GYZ3(0,3,1)
     +     + 5.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 7.d0/2.d0*GYZ3(3,0,1)
     +     + 3.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     + GYZ3(3,1,1)
     +     - GYZ3(3,1,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 5.d0/2.d0*GYZ3(3,1,3)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(r+s) * (
     +     + GYZ3(3,1,3)*HZ1(0)
     +     + 7.d0/2.d0*GYZ3(3,2,1)
     +     + GYZ3(3,2,1)*HZ1(0)
     +     - GYZ3(3,2,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(3,3,1)
     +     - 5.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ4(0,0,0,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(r+s) * (
     +     - 3.d0/2.d0*GYZ4(0,1,0,1)
     +     + GYZ4(0,1,1,3)
     +     - 5.d0/2.d0*GYZ4(0,1,2,1)
     +     + 2*GYZ4(0,1,3,1)
     +     - 3.d0/2.d0*GYZ4(0,3,0,1)
     +     + GYZ4(0,3,1,1)
     +     + GYZ4(0,3,1,3)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(r+s) * (
     +     - 5.d0/2.d0*GYZ4(0,3,2,1)
     +     - 3.d0/2.d0*GYZ4(3,0,0,1)
     +     + GYZ4(3,1,0,1)
     +     + GYZ4(3,1,1,1)
     +     - GYZ4(3,1,1,3)
     +     + 3.d0/2.d0*GYZ4(3,1,2,1)
     +     - 3.d0/2.d0*GYZ4(3,1,3,1)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(r+s) * (
     +     - GYZ4(3,2,1,1)
     +     + GYZ4(3,2,2,1)
     +     + 3.d0/2.d0*GYZ4(3,3,0,1)
     +     - GYZ4(3,3,1,1)
     +     - GYZ4(3,3,1,3)
     +     + 5.d0/2.d0*GYZ4(3,3,2,1)
     +     + 29.d0/16.d0*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(r+s) * (
     +     + 5.d0/2.d0*HZ2(-1,0)
     +     - 11.d0/4.d0*HZ2(0,0)
     +     - 2*HZ3(-1,-1,0)
     +     - 2*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 15.d0/4.d0*HZ3(0,0,0)
     +     + 3*HZ3(0,1,0)
     +     )
      C_b2_2 = C_b2_2 + s**(-1)*(r+s) * (
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     - HZ4(-1,0,-1,0)
     +     + 3*HZ4(-1,0,0,0)
     +     + 3*HZ4(-1,0,1,0)
     +     - HZ4(0,-1,-1,0)
     +     - HZ4(0,1,1,0)
     +     )
      C_b2_2 = C_b2_2 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_b2_2 = C_b2_2 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      C_b2_2 = C_b2_2 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     + HZ3(0,1,0)
     +     )
      C_b2_2 = C_b2_2 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_2 = C_b2_2 + s*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r-s)**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/16.d0*GYZ1(1)
     +     - 1.d0/16.d0*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r-s)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r-s)**(-2)*(r+s)**2*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r-s)**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(3,0,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r-s)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r-s)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r-s)**(-1)*(r+s)*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r-s)**(-1)*(r+s) * (
     +     - 1.d0/16.d0
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r-s)**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)**(-2)*(r+s)**3*zeta2 * (
     +     - 3.d0/2.d0
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)**(-2)*(r+s)**3 * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 3*HZ2(0,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     - 9.d0/2.d0
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     + 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     - 9.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(2,1)
     +     + 9.d0/2.d0*GYZ2(3,1)
     +     + 9.d0/2.d0*HZ2(-1,0)
     +     - 9*HZ2(0,0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     - 9.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)**(-1)*(r+s)**3*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)**(-1)*(r+s)**3 * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 15.d0/8.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     + 11.d0/8.d0
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 23.d0/32.d0*GYZ1(1)
     +     - 11.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 23.d0/32.d0*GYZ1(3)
     +     - 1.d0/16.d0*GYZ1(3)*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 9.d0/16.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 5.d0/16.d0*GYZ2(3,3)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     + 3.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ3(3,1,1)
     +     - 3.d0/8.d0*GYZ3(3,2,1)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     - 23.d0/32.d0*HZ1(0)
     +     + 7.d0/16.d0*HZ2(-1,0)
     +     - 7.d0/16.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 3.d0/8.d0*HZ3(0,0,0)
     +     - 3.d0/4.d0*HZ3(0,1,0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)*(r+s)**(-1)*zeta2 * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(2)
     +     - 3.d0/8.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(1)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)*(r+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)*(r+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)*(r+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ3(1,0,1)
     +     - 3.d0/8.d0*GYZ3(1,1,1)
     +     + 3.d0/8.d0*GYZ3(1,1,3)
     +     + 3.d0/8.d0*GYZ3(1,2,1)
     +     + 3.d0/8.d0*GYZ3(2,1,1)
     +     - 3.d0/8.d0*GYZ3(2,1,3)
     +     - 3.d0/8.d0*GYZ3(2,2,1)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)*(r+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     + 3.d0/8.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     + 3.d0/8.d0*HZ3(1,1,0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)*(r+s)*zeta2 * (
     +     + 3.d0/4.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)*(r+s)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)*(r+s) * (
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)*zeta2 * (
     +     - 9.d0/8.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 9.d0/4.d0*HZ1(-1)
     +     + 5.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)*zeta3 * (
     +     - 1
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 7.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r) * (
     +     - GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r) * (
     +     - 7.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     - 5.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r) * (
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     + 9.d0/8.d0*HZ2(-1,0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r) * (
     +     - 2*HZ2(0,0)
     +     - 7.d0/8.d0*HZ2(1,0)
     +     + 3.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - HZ3(0,1,0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r) * (
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)**2*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)**2*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     )
      C_b2_2 = C_b2_2 + (1.d0-r)**2 * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      C_b2_2 = C_b2_2 + (r+s)*zeta2 * (
     +     - 11.d0/2.d0
     +     )
      C_b2_2 = C_b2_2 + (r+s) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 11.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     - 11.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 11.d0/2.d0*GYZ2(2,1)
     +     + 11.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + (r+s) * (
     +     + 11.d0/2.d0*HZ2(-1,0)
     +     - 11*HZ2(0,0)
     +     - 11.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_2 = C_b2_2 + (r+s)**2*zeta2 * (
     +     + 3.d0/2.d0
     +     )
      C_b2_2 = C_b2_2 + (r+s)**2 * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + 3*HZ2(0,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_2 = C_b2_2 + zeta2 * (
     +     - 17.d0/16.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 9.d0/8.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     - 3.d0/8.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     )
      C_b2_2 = C_b2_2 + zeta2 * (
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,2)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 21.d0/8.d0*HZ1(-1)
     +     + 9.d0/8.d0*HZ1(1)
     +     - HZ2(-1,-1)
     +     )
      C_b2_2 = C_b2_2 + zeta2 * (
     +     - HZ2(0,-1)
     +     + HZ2(0,1)
     +     + 1.d0/2.d0*HZ2(1,1)
     +     )
      C_b2_2 = C_b2_2 + zeta3 * (
     +     + 3.d0/2.d0
     +     - 3.d0/2.d0*GYZ1(1)
     +     + GYZ1(2)
     +     + HZ1(-1)
     +     - HZ1(1)
     +     )
      C_b2_2 = C_b2_2 + zeta4 * (
     +     - 11.d0/8.d0
     +     )
      C_b2_2 = C_b2_2 + 119.d0/128.d0
     +     - 3.d0/32.d0*GYZ1(1)
     +     + 15.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     - 33.d0/32.d0*GYZ1(3)
     +     + 11.d0/16.d0*GYZ1(3)*HZ1(0)
     +
      C_b2_2 = C_b2_2 - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 3*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     - 3.d0/16.d0*GYZ2(0,1)
     +     - 21.d0/8.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +
      C_b2_2 = C_b2_2 + 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(2,1)
     +     - 9.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     + 9.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +
      C_b2_2 = C_b2_2 + 1.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     - 7.d0/8.d0*GYZ2(3,1)
     +     + 9.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 3*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 11.d0/16.d0*GYZ2(3,3)
     +     - 3.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +
      C_b2_2 = C_b2_2 - 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 27.d0/8.d0*GYZ3(0,0,1)
     +     + GYZ3(0,0,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 9.d0/8.d0*GYZ3(2,1,1)
     +
      C_b2_2 = C_b2_2 - 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +     - 27.d0/8.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(3,1,1)
     +
      C_b2_2 = C_b2_2 + 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(3,1,3)
     +     - 3*GYZ3(3,2,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - GYZ4(0,0,0,1)
     +
      C_b2_2 = C_b2_2 + 1.d0/2.d0*GYZ4(0,0,1,3)
     +     + 1.d0/2.d0*GYZ4(0,0,3,1)
     +     + GYZ4(0,1,0,1)
     +     + 1.d0/2.d0*GYZ4(0,1,2,1)
     +     - 1.d0/2.d0*GYZ4(0,1,3,1)
     +     + 1.d0/2.d0*GYZ4(0,3,0,1)
     +     - 1.d0/2.d0*GYZ4(0,3,1,3)
     +     + 1.d0/2.d0*GYZ4(0,3,2,1)
     +
      C_b2_2 = C_b2_2 + 1.d0/4.d0*GYZ4(2,1,0,1)
     +     + 1.d0/2.d0*GYZ4(2,1,1,1)
     +     - 1.d0/4.d0*GYZ4(2,1,2,1)
     +     + 1.d0/2.d0*GYZ4(2,2,2,1)
     +     + 1.d0/4.d0*GYZ4(2,3,0,1)
     +     + 1.d0/4.d0*GYZ4(2,3,2,1)
     +     + 1.d0/2.d0*GYZ4(3,0,0,1)
     +     - 1.d0/4.d0*GYZ4(3,1,0,1)
     +
      C_b2_2 = C_b2_2 - 1.d0/2.d0*GYZ4(3,1,1,1)
     +     + 1.d0/2.d0*GYZ4(3,1,1,3)
     +     + 1.d0/4.d0*GYZ4(3,1,3,1)
     +     + 1.d0/2.d0*GYZ4(3,2,1,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     - 1.d0/2.d0*GYZ4(3,3,0,1)
     +     + 1.d0/2.d0*GYZ4(3,3,1,1)
     +     - 1.d0/2.d0*GYZ4(3,3,2,1)
     +
      C_b2_2 = C_b2_2 - 45.d0/32.d0*HZ1(0)
     +     - 7.d0/8.d0*HZ2(-1,0)
     +     + 11.d0/16.d0*HZ2(0,0)
     +     - 15.d0/16.d0*HZ2(1,0)
     +     + 3.d0/8.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,0)
     +     - 9.d0/8.d0*HZ3(0,0,0)
     +     - 15.d0/8.d0*HZ3(0,1,0)
     +
      C_b2_2 = C_b2_2 + 9.d0/8.d0*HZ3(1,1,0)
     +     - 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     + HZ4(0,-1,-1,0)
     +     + HZ4(0,1,1,0)
     +     + 1.d0/2.d0*HZ4(1,1,0,0)
     +     + 1.d0/2.d0*HZ4(1,1,1,0)
     +

      C_c2_2 = 0d0
     +
      C_c2_2 = C_c2_2 + r**(-4)*(1.d0-r)*(r+s)**3*zeta2 * (
     +     - 9.d0/2.d0*GYZ1(1)
     +     )
      C_c2_2 = C_c2_2 + r**(-4)*(1.d0-r)*(r+s)**3 * (
     +     + 9.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 9*GYZ1(1)*HZ2(0,0)
     +     - 9.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 9.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 9.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 9.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + r**(-4)*(1.d0-r)*(r+s)**3 * (
     +     + 9.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 9.d0/2.d0*GYZ3(1,2,1)
     +     + 9.d0/2.d0*GYZ3(1,3,1)
     +     + 9.d0/2.d0*GYZ3(3,1,3)
     +     - 9.d0/2.d0*GYZ3(3,2,1)
     +     )
      C_c2_2 = C_c2_2 + r**(-3)*(1.d0-r)*(r+s)**2*zeta2 * (
     +     + 6*GYZ1(1)
     +     )
      C_c2_2 = C_c2_2 + r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 6*GYZ1(1)*HZ2(-1,0)
     +     + 12*GYZ1(1)*HZ2(0,0)
     +     + 6*GYZ1(1)*HZ2(1,0)
     +     - 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 6*GYZ1(3)*HZ2(-1,0)
     +     + 6*GYZ1(3)*HZ2(1,0)
     +     - 6*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 9.d0/2.d0*GYZ2(1,3)
     +     + 6*GYZ2(1,3)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(2,1)
     +     - 6*GYZ2(3,2)*HZ1(0)
     +     + 6*GYZ3(1,2,1)
     +     - 6*GYZ3(1,3,1)
     +     - 6*GYZ3(3,1,3)
     +     )
      C_c2_2 = C_c2_2 + r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     + 6*GYZ3(3,2,1)
     +     + 9.d0/2.d0*HZ2(-1,0)
     +     + 9.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + r**(-3)*(r+s)**3*zeta2 * (
     +     - 9.d0/2.d0
     +     )
      C_c2_2 = C_c2_2 + r**(-3)*(r+s)**3 * (
     +     + 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(2,1)
     +     + 9.d0/2.d0*GYZ2(3,1)
     +     + 9.d0/2.d0*HZ2(-1,0)
     +     - 9*HZ2(0,0)
     +     - 9.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + r**(-2)*(1.d0-r)**(-1)*(r+s)**3*zeta2 * (
     +     + 9.d0/4.d0
     +     )
      C_c2_2 = C_c2_2 + r**(-2)*(1.d0-r)**(-1)*(r+s)**3 * (
     +     - 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 9.d0/4.d0*GYZ2(2,1)
     +     - 9.d0/4.d0*GYZ2(3,1)
     +     - 9.d0/4.d0*HZ2(-1,0)
     +     + 9.d0/2.d0*HZ2(0,0)
     +     + 9.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + r**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     - 11.d0/4.d0*GYZ1(1)
     +     )
      C_c2_2 = C_c2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 27.d0/16.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 23.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 11.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 23.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 15.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 23.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_c2_2 = C_c2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 23.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + 23.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 63.d0/16.d0*GYZ2(1,3)
     +     - 11.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 15.d0/4.d0*GYZ2(2,1)
     +     )
      C_c2_2 = C_c2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 3.d0/16.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 23.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     )
      C_c2_2 = C_c2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 23.d0/8.d0*GYZ3(1,2,1)
     +     + 23.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(3,0,1)
     +     + 23.d0/8.d0*GYZ3(3,1,3)
     +     - 23.d0/8.d0*GYZ3(3,2,1)
     +     - 15.d0/4.d0*HZ2(-1,0)
     +     - 15.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + r**(-2)*(r+s)**2*zeta2 * (
     +     + 6
     +     )
      C_c2_2 = C_c2_2 + r**(-2)*(r+s)**2 * (
     +     - 6*GYZ1(2)*HZ1(0)
     +     - 9.d0/4.d0*GYZ1(3)
     +     + 6*GYZ1(3)*HZ1(0)
     +     + 6*GYZ2(2,1)
     +     - 6*GYZ2(3,1)
     +     - 6*HZ2(-1,0)
     +     + 12*HZ2(0,0)
     +     )
      C_c2_2 = C_c2_2 + r**(-2)*(r+s)**2 * (
     +     + 6*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + r**(-1)*(1.d0-r)**(-2)*(r+s)**3*zeta2 * (
     +     - 3.d0/2.d0
     +     )
      C_c2_2 = C_c2_2 + r**(-1)*(1.d0-r)**(-2)*(r+s)**3 * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 3*HZ2(0,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + r**(-1)*(1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     - 3
     +     )
      C_c2_2 = C_c2_2 + r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 3*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     - 3*GYZ1(3)*HZ1(0)
     +     - 3*GYZ2(2,1)
     +     + 3*GYZ2(3,1)
     +     + 3*HZ2(-1,0)
     +     - 6*HZ2(0,0)
     +     )
      C_c2_2 = C_c2_2 + r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 3*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + r**(-1)*(1.d0-r)*zeta2 * (
     +     + 5.d0/4.d0*GYZ1(1)
     +     )
      C_c2_2 = C_c2_2 + r**(-1)*(1.d0-r) * (
     +     + 29.d0/16.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 7.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,0)
     +     )
      C_c2_2 = C_c2_2 + r**(-1)*(1.d0-r) * (
     +     + 7.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 7.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ2(1,3)
     +     + 5.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(2,1)
     +     )
      C_c2_2 = C_c2_2 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 7.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     )
      C_c2_2 = C_c2_2 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     + 7.d0/4.d0*GYZ3(1,2,1)
     +     - 3.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     - GYZ3(3,1,3)
     +     + 7.d0/4.d0*GYZ3(3,2,1)
     +     )
      C_c2_2 = C_c2_2 + r**(-1)*(1.d0-r) * (
     +     + 11.d0/8.d0*HZ2(-1,0)
     +     + 11.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + r**(-1)*(r+s)*zeta2 * (
     +     - 11.d0/4.d0
     +     )
      C_c2_2 = C_c2_2 + r**(-1)*(r+s) * (
     +     - 17.d0/16.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 23.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 25.d0/16.d0*GYZ1(3)
     +     - 11.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 23.d0/8.d0*GYZ2(2,1)
     +     )
      C_c2_2 = C_c2_2 + r**(-1)*(r+s) * (
     +     + 23.d0/8.d0*GYZ2(3,1)
     +     - 5.d0/8.d0*HZ1(0)
     +     + 23.d0/8.d0*HZ2(-1,0)
     +     - 11.d0/2.d0*HZ2(0,0)
     +     - 23.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 5.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     - 6*HZ2(-1,-1)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 9.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)*(r+s)*zeta3 * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 15.d0/16.d0*GYZ2(0,1)
     +     - 7.d0/8.d0*GYZ2(0,1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 5.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     + 2*GYZ2(0,1)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 2*GYZ2(0,3)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(3,1)
     +     + 7.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,1)*HZ2(-1,0)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 5.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 2*GYZ2(3,3)*HZ2(1,0)
     +     + 9.d0/8.d0*GYZ3(0,0,1)
     +     + 3.d0/4.d0*GYZ3(0,0,1)*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     - 2*GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     + 5.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 2*GYZ3(0,3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*GYZ3(1,3,1)
     +     - GYZ3(3,0,1)
     +     - 3.d0/4.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 5.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 2*GYZ3(3,3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ4(0,0,0,1)
     +     + 3.d0/4.d0*GYZ4(0,1,0,1)
     +     - 1.d0/2.d0*GYZ4(0,1,1,3)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 2*GYZ4(0,1,2,1)
     +     - 7.d0/4.d0*GYZ4(0,1,3,1)
     +     + 3.d0/4.d0*GYZ4(0,3,0,1)
     +     - 1.d0/2.d0*GYZ4(0,3,1,1)
     +     - 5.d0/4.d0*GYZ4(0,3,1,3)
     +     + 2*GYZ4(0,3,2,1)
     +     + 3.d0/4.d0*GYZ4(3,0,0,1)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/2.d0*GYZ4(3,1,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,1,1)
     +     + 1.d0/2.d0*GYZ4(3,1,1,3)
     +     - 3.d0/2.d0*GYZ4(3,1,2,1)
     +     + 3.d0/2.d0*GYZ4(3,1,3,1)
     +     + 1.d0/2.d0*GYZ4(3,2,1,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 3.d0/4.d0*GYZ4(3,3,0,1)
     +     + 1.d0/2.d0*GYZ4(3,3,1,1)
     +     + 5.d0/4.d0*GYZ4(3,3,1,3)
     +     - 2*GYZ4(3,3,2,1)
     +     - 15.d0/16.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,0)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     - 3.d0/4.d0*HZ4(-1,-1,0,0)
     +     + 5.d0/4.d0*HZ4(-1,0,-1,0)
     +     - 15.d0/4.d0*HZ4(-1,0,0,0)
     +     - 3*HZ4(-1,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)**3*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*GYZ3(2,1,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     )
      C_c2_2 = C_c2_2 + s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r)*zeta2 * (
     +     + 13.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 5.d0/4.d0*GYZ1(3)
     +     + 11.d0/2.d0*HZ1(-1)
     +     - 9.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r)*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 29.d0/16.d0*GYZ1(3)
     +     - 2*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 5.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r) * (
     +     + 7.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 7.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 13.d0/8.d0*GYZ2(3,1)
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r) * (
     +     - 7.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(3,3)
     +     + 5.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     - 3.d0/4.d0*GYZ3(0,1,3)
     +     - 3.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 3.d0/2.d0*GYZ3(3,0,1)
     +     - 3.d0/4.d0*GYZ3(3,1,3)
     +     + 7.d0/2.d0*GYZ3(3,2,1)
     +     - 3.d0/2.d0*GYZ3(3,3,1)
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r) * (
     +     + 29.d0/16.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 11.d0/4.d0*HZ2(0,0)
     +     - HZ3(-1,-1,0)
     +     - 5.d0/4.d0*HZ3(0,-1,0)
     +     + 15.d0/4.d0*HZ3(0,0,0)
     +     + 3*HZ3(0,1,0)
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     - 25.d0/8.d0
     +     + 5.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 5.d0/4.d0*GYZ1(3)
     +     - 21.d0/4.d0*HZ1(-1)
     +     + 9.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1)*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 29.d0/16.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 7.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 2*GYZ1(1)*HZ2(1,0)
     +     - 7.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 29.d0/16.d0*GYZ1(3)
     +     + 15.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(-1,0)
     +     - 5.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 2*GYZ2(1,2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ2(1,3)
     +     + 7.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 7.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(3,3)
     +     - 5.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ3(0,1,3)
     +     + 3.d0/4.d0*GYZ3(0,3,1)
     +     + GYZ3(1,0,1)
     +     - GYZ3(1,1,3)
     +     + 2*GYZ3(1,2,1)
     +     - 5.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 3.d0/4.d0*GYZ3(3,0,1)
     +     - 3.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     - 3.d0/2.d0*GYZ3(3,2,1)
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 3.d0/2.d0*GYZ3(3,3,1)
     +     - 29.d0/16.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 5.d0/2.d0*HZ2(0,0)
     +     + 7.d0/4.d0*HZ2(1,0)
     +     + 3.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 3.d0/2.d0*HZ3(0,-1,0)
     +     - 15.d0/4.d0*HZ3(0,0,0)
     +     - 3*HZ3(0,1,0)
     +     + HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r)**2*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_2 = C_c2_2 + s**(-1)*(r+s) * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_c2_2 = C_c2_2 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      C_c2_2 = C_c2_2 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     - HZ3(0,1,0)
     +     )
      C_c2_2 = C_c2_2 + s*(1.d0-r)**2*(1.d0+s)**(-3)*zeta2 * (
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + s*(1.d0-r)**2*(1.d0+s)**(-3)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_c2_2 = C_c2_2 + s*(1.d0-r)**2*(1.d0+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      C_c2_2 = C_c2_2 + s*(1.d0-r)**2*(1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     + HZ3(0,1,0)
     +     )
      C_c2_2 = C_c2_2 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + s*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**(-2)*(r+s)**3*zeta2 * (
     +     + 3.d0/2.d0
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**(-2)*(r+s)**3 * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + 3*HZ2(0,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     + 3
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     - 3*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     + 3*GYZ1(3)*HZ1(0)
     +     + 3*GYZ2(2,1)
     +     - 3*GYZ2(3,1)
     +     - 3*HZ2(-1,0)
     +     + 6*HZ2(0,0)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     + 3*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**(-1)*(r+s)**3*zeta2 * (
     +     - 3.d0/4.d0
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**(-1)*(r+s)**3 * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 7.d0/4.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     - 11.d0/8.d0
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 17.d0/32.d0
     +     - 23.d0/32.d0*GYZ1(1)
     +     + 7.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 29.d0/32.d0*GYZ1(3)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 3.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 7.d0/16.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 5.d0/16.d0*GYZ2(3,3)
     +     + 1.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     - 3.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/8.d0*GYZ3(3,1,1)
     +     + 3.d0/8.d0*GYZ3(3,2,1)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + 25.d0/32.d0*HZ1(0)
     +     - 3.d0/16.d0*HZ2(-1,0)
     +     + 11.d0/16.d0*HZ2(0,0)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 3.d0/8.d0*HZ3(0,0,0)
     +     + 3.d0/4.d0*HZ3(0,1,0)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*GYZ3(2,1,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)*(r+s)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)*(r+s)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*GYZ3(1,3,1)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)*zeta2 * (
     +     - 11.d0/8.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 9.d0/4.d0*HZ1(-1)
     +     - 5.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)*zeta3 * (
     +     + 1
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 13.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r) * (
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 13.d0/8.d0*GYZ2(2,1)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r) * (
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     - 3.d0/4.d0*GYZ3(1,2,1)
     +     + 5.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r) * (
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     + 11.d0/8.d0*HZ2(-1,0)
     +     - 3*HZ2(0,0)
     +     - 13.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r) * (
     +     - 3.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2)*zeta2 * (
     +     - 15.d0/8.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2)*zeta3 * (
     +     + 11.d0/8.d0
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 23.d0/32.d0*GYZ1(1)
     +     - 11.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 23.d0/32.d0*GYZ1(3)
     +     - 1.d0/16.d0*GYZ1(3)*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 9.d0/16.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 5.d0/16.d0*GYZ2(3,3)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     + 3.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(3,1,1)
     +     - 3.d0/8.d0*GYZ3(3,2,1)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     - 23.d0/32.d0*HZ1(0)
     +     + 7.d0/16.d0*HZ2(-1,0)
     +     - 7.d0/16.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 3.d0/8.d0*HZ3(0,0,0)
     +     - 3.d0/4.d0*HZ3(0,1,0)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     + 11.d0/8.d0
     +     + GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 9.d0/4.d0*HZ1(-1)
     +     + 5.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**2*(1.d0+s)**(-1)*zeta3 * (
     +     - 1
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - GYZ1(1)*HZ2(-1,0)
     +     + 2*GYZ1(1)*HZ2(0,0)
     +     + GYZ1(1)*HZ2(1,0)
     +     - 13.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + GYZ1(3)*HZ2(-1,0)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + GYZ2(1,3)*HZ1(0)
     +     + 13.d0/8.d0*GYZ2(2,1)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ3(0,1,3)
     +     + 3.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     - 3.d0/4.d0*GYZ3(1,1,3)
     +     + GYZ3(1,2,1)
     +     - 7.d0/4.d0*GYZ3(1,3,1)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - 11.d0/8.d0*HZ2(-1,0)
     +     + 3*HZ2(0,0)
     +     + 13.d0/8.d0*HZ2(1,0)
     +     + 3.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     + 3.d0/4.d0*HZ3(0,-1,0)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - HZ3(0,1,0)
     +     + HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**3*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      C_c2_2 = C_c2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_2 = C_c2_2 + (r+s)*zeta2 * (
     +     + 2
     +     )
      C_c2_2 = C_c2_2 + (r+s) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 2*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(3)*HZ1(0)
     +     + 2*GYZ2(2,1)
     +     - 2*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 2*HZ2(-1,0)
     +     )
      C_c2_2 = C_c2_2 + (r+s) * (
     +     + 4*HZ2(0,0)
     +     + 2*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + (r+s)**2*zeta2 * (
     +     - 3.d0/4.d0
     +     )
      C_c2_2 = C_c2_2 + (r+s)**2 * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + 17.d0/32.d0
     +     - 3.d0/16.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/16.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +

      D_a2_2 = 0d0
     +
      D_a2_2 = D_a2_2 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      D_a2_2 = D_a2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 11.d0/12.d0
     +     )
      D_a2_2 = D_a2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 19.d0/72.d0
     +     - 17.d0/72.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 37.d0/144.d0*GYZ1(3)
     +     - 7.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 11.d0/24.d0*GYZ2(1,3)
     +     )
      D_a2_2 = D_a2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 7.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     + 17.d0/72.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     )
      D_a2_2 = D_a2_2 + (1.d0-r)*(r+s)*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      D_a2_2 = D_a2_2 + (1.d0-r)*(r+s) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      D_a2_2 = D_a2_2 + (1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      D_a2_2 = D_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2)*zeta2 * (
     +     + 11.d0/24.d0
     +     )
      D_a2_2 = D_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 25.d0/72.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 25.d0/72.d0*GYZ1(3)
     +     - 7.d0/48.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 11.d0/48.d0*GYZ2(1,3)
     +     + 7.d0/48.d0*GYZ2(3,1)
     +     )
      D_a2_2 = D_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     + 25.d0/72.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     )
      D_a2_2 = D_a2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      D_a2_2 = D_a2_2 + (r+s)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      D_a2_2 = D_a2_2 + (r+s) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,0)
     +     )
      D_a2_2 = D_a2_2 + (r+s) * (
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      D_a2_2 = D_a2_2 + (r+s)**2*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      D_a2_2 = D_a2_2 + (r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      D_a2_2 = D_a2_2 + zeta2 * (
     +     + 83.d0/144.d0
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 11.d0/12.d0*HZ1(-1)
     +     + 7.d0/12.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      D_a2_2 = D_a2_2 + zeta3 * (
     +     - 19.d0/36.d0
     +     )
      D_a2_2 = D_a2_2 + 3661.d0/2592.d0
     +     - 7.d0/36.d0*GYZ1(1)
     +     + 11.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/18.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +
      D_a2_2 = D_a2_2 - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 25.d0/144.d0*GYZ1(3)
     +     + 1.d0/144.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 5.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     - 11.d0/12.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +
      D_a2_2 = D_a2_2 + 13.d0/48.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 5.d0/18.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/144.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +
      D_a2_2 = D_a2_2 + 5.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     - 7.d0/36.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/24.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +
      D_a2_2 = D_a2_2 - 1.d0/24.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     + 5.d0/24.d0*GYZ3(3,1,3)
     +     - 5.d0/24.d0*GYZ3(3,2,1)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     + 7.d0/36.d0*HZ1(0)
     +     - 5.d0/18.d0*HZ2(-1,0)
     +     - 13.d0/36.d0*HZ2(0,0)
     +
      D_a2_2 = D_a2_2 + 5.d0/18.d0*HZ2(1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +

      D_b2_2 = 0d0
     +
      D_b2_2 = D_b2_2 + r**(-4)*(1.d0-r)*(r+s)**3*zeta2 * (
     +     + 3.d0/2.d0*GYZ1(1)
     +     )
      D_b2_2 = D_b2_2 + r**(-4)*(1.d0-r)*(r+s)**3 * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     )
      D_b2_2 = D_b2_2 + r**(-4)*(1.d0-r)*(r+s)**3 * (
     +     - 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(1,2,1)
     +     - 3.d0/2.d0*GYZ3(1,3,1)
     +     - 3.d0/2.d0*GYZ3(3,1,3)
     +     + 3.d0/2.d0*GYZ3(3,2,1)
     +     )
      D_b2_2 = D_b2_2 + r**(-3)*(1.d0-r)*(r+s)**2*zeta2 * (
     +     - 3*GYZ1(1)
     +     )
      D_b2_2 = D_b2_2 + r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     + 3*GYZ1(1)*HZ2(-1,0)
     +     - 6*GYZ1(1)*HZ2(0,0)
     +     - 3*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3*GYZ1(3)*HZ2(-1,0)
     +     - 3*GYZ1(3)*HZ2(1,0)
     +     + 3*GYZ2(1,2)*HZ1(0)
     +     )
      D_b2_2 = D_b2_2 + r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 3*GYZ2(1,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + 3*GYZ2(3,2)*HZ1(0)
     +     - 3*GYZ3(1,2,1)
     +     + 3*GYZ3(1,3,1)
     +     + 3*GYZ3(3,1,3)
     +     )
      D_b2_2 = D_b2_2 + r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 3*GYZ3(3,2,1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_2 = D_b2_2 + r**(-3)*(r+s)**3*zeta2 * (
     +     + 3.d0/2.d0
     +     )
      D_b2_2 = D_b2_2 + r**(-3)*(r+s)**3 * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + 3*HZ2(0,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_2 = D_b2_2 + r**(-2)*(1.d0-r)**(-1)*(r+s)**3*zeta2 * (
     +     - 3.d0/4.d0
     +     )
      D_b2_2 = D_b2_2 + r**(-2)*(1.d0-r)**(-1)*(r+s)**3 * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      D_b2_2 = D_b2_2 + r**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 2*GYZ1(1)
     +     )
      D_b2_2 = D_b2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 2*GYZ1(1)*HZ2(-1,0)
     +     + 4*GYZ1(1)*HZ2(0,0)
     +     + 2*GYZ1(1)*HZ2(1,0)
     +     - 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(-1,0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     - 2*GYZ2(1,2)*HZ1(0)
     +     )
      D_b2_2 = D_b2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 9.d0/4.d0*GYZ2(1,3)
     +     + 2*GYZ2(1,3)*HZ1(0)
     +     + 9.d0/4.d0*GYZ2(2,1)
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     + 2*GYZ3(1,2,1)
     +     - 2*GYZ3(1,3,1)
     +     - 2*GYZ3(3,1,3)
     +     )
      D_b2_2 = D_b2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 2*GYZ3(3,2,1)
     +     + 9.d0/4.d0*HZ2(-1,0)
     +     + 9.d0/4.d0*HZ2(1,0)
     +     )
      D_b2_2 = D_b2_2 + r**(-2)*(r+s)**2*zeta2 * (
     +     - 3
     +     )
      D_b2_2 = D_b2_2 + r**(-2)*(r+s)**2 * (
     +     + 3*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     - 3*GYZ1(3)*HZ1(0)
     +     - 3*GYZ2(2,1)
     +     + 3*GYZ2(3,1)
     +     + 3*HZ2(-1,0)
     +     - 6*HZ2(0,0)
     +     )
      D_b2_2 = D_b2_2 + r**(-2)*(r+s)**2 * (
     +     - 3*HZ2(1,0)
     +     )
      D_b2_2 = D_b2_2 + r**(-1)*(1.d0-r)**(-2)*(r+s)**3*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      D_b2_2 = D_b2_2 + r**(-1)*(1.d0-r)**(-2)*(r+s)**3 * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_2 = D_b2_2 + r**(-1)*(1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     + 3.d0/2.d0
     +     )
      D_b2_2 = D_b2_2 + r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + 3*HZ2(0,0)
     +     )
      D_b2_2 = D_b2_2 + r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_2 = D_b2_2 + r**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     )
      D_b2_2 = D_b2_2 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      D_b2_2 = D_b2_2 + r**(-1)*(1.d0-r) * (
     +     + GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     )
      D_b2_2 = D_b2_2 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - HZ2(-1,0)
     +     - HZ2(1,0)
     +     )
      D_b2_2 = D_b2_2 + r**(-1)*(r+s)*zeta2 * (
     +     + 2
     +     )
      D_b2_2 = D_b2_2 + r**(-1)*(r+s) * (
     +     - 1.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 2*GYZ1(2)*HZ1(0)
     +     - GYZ1(3)
     +     + 2*GYZ1(3)*HZ1(0)
     +     + 2*GYZ2(2,1)
     +     - 2*GYZ2(3,1)
     +     )
      D_b2_2 = D_b2_2 + r**(-1)*(r+s) * (
     +     + 1.d0/4.d0*HZ1(0)
     +     - 2*HZ2(-1,0)
     +     + 4*HZ2(0,0)
     +     + 2*HZ2(1,0)
     +     )
      D_b2_2 = D_b2_2 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      D_b2_2 = D_b2_2 + (1.d0-r)**(-2)*(r+s)**3*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      D_b2_2 = D_b2_2 + (1.d0-r)**(-2)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_2 = D_b2_2 + (1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     - 3.d0/2.d0
     +     )
      D_b2_2 = D_b2_2 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 3*HZ2(0,0)
     +     )
      D_b2_2 = D_b2_2 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_2 = D_b2_2 + (1.d0-r)**(-1)*(r+s)**3*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      D_b2_2 = D_b2_2 + (1.d0-r)**(-1)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      D_b2_2 = D_b2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 11.d0/24.d0
     +     )
      D_b2_2 = D_b2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 25.d0/72.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 25.d0/72.d0*GYZ1(3)
     +     + 7.d0/48.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 11.d0/48.d0*GYZ2(1,3)
     +     - 7.d0/48.d0*GYZ2(3,1)
     +     )
      D_b2_2 = D_b2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     - 25.d0/72.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     )
      D_b2_2 = D_b2_2 + (1.d0-r)*(r+s)*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      D_b2_2 = D_b2_2 + (1.d0-r)*(r+s) * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      D_b2_2 = D_b2_2 + (1.d0-r)*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      D_b2_2 = D_b2_2 + (1.d0-r) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     )
      D_b2_2 = D_b2_2 + (1.d0-r) * (
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      D_b2_2 = D_b2_2 + (r+s)*zeta2 * (
     +     - 7.d0/6.d0
     +     )
      D_b2_2 = D_b2_2 + (r+s) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 7.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)
     +     - 7.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 7.d0/6.d0*GYZ2(2,1)
     +     + 7.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      D_b2_2 = D_b2_2 + (r+s) * (
     +     + 7.d0/6.d0*HZ2(-1,0)
     +     - 7.d0/3.d0*HZ2(0,0)
     +     - 7.d0/6.d0*HZ2(1,0)
     +     )
      D_b2_2 = D_b2_2 + (r+s)**2*zeta2 * (
     +     + 5.d0/12.d0
     +     )
      D_b2_2 = D_b2_2 + (r+s)**2 * (
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/12.d0*GYZ2(2,1)
     +     - 5.d0/12.d0*GYZ2(3,1)
     +     - 5.d0/12.d0*HZ2(-1,0)
     +     + 5.d0/6.d0*HZ2(0,0)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     )
      D_b2_2 = D_b2_2 + zeta2 * (
     +     + 83.d0/144.d0
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 11.d0/12.d0*HZ1(-1)
     +     + 7.d0/12.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      D_b2_2 = D_b2_2 + zeta3 * (
     +     - 19.d0/36.d0
     +     )
      D_b2_2 = D_b2_2 + 2977.d0/2592.d0
     +     - 23.d0/72.d0*GYZ1(1)
     +     + 11.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/18.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +
      D_b2_2 = D_b2_2 - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 5.d0/72.d0*GYZ1(3)
     +     + 1.d0/144.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 5.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     - 11.d0/12.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +
      D_b2_2 = D_b2_2 + 13.d0/48.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 5.d0/18.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/144.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +
      D_b2_2 = D_b2_2 + 5.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     - 7.d0/36.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/24.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +
      D_b2_2 = D_b2_2 - 1.d0/24.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     + 5.d0/24.d0*GYZ3(3,1,3)
     +     - 5.d0/24.d0*GYZ3(3,2,1)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     + 23.d0/72.d0*HZ1(0)
     +     - 5.d0/18.d0*HZ2(-1,0)
     +     - 13.d0/36.d0*HZ2(0,0)
     +
      D_b2_2 = D_b2_2 + 5.d0/18.d0*HZ2(1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +

      D_c2_2 = 0d0
     +
      D_c2_2 = D_c2_2 + r**(-4)*(1.d0-r)*(r+s)**3*zeta2 * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     )
      D_c2_2 = D_c2_2 + r**(-4)*(1.d0-r)*(r+s)**3 * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     )
      D_c2_2 = D_c2_2 + r**(-4)*(1.d0-r)*(r+s)**3 * (
     +     + 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(1,2,1)
     +     + 3.d0/2.d0*GYZ3(1,3,1)
     +     + 3.d0/2.d0*GYZ3(3,1,3)
     +     - 3.d0/2.d0*GYZ3(3,2,1)
     +     )
      D_c2_2 = D_c2_2 + r**(-3)*(1.d0-r)*(r+s)**2*zeta2 * (
     +     + 2*GYZ1(1)
     +     )
      D_c2_2 = D_c2_2 + r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 2*GYZ1(1)*HZ2(-1,0)
     +     + 4*GYZ1(1)*HZ2(0,0)
     +     + 2*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(-1,0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     - 2*GYZ2(1,2)*HZ1(0)
     +     )
      D_c2_2 = D_c2_2 + r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     + 2*GYZ2(1,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     + 2*GYZ3(1,2,1)
     +     - 2*GYZ3(1,3,1)
     +     - 2*GYZ3(3,1,3)
     +     )
      D_c2_2 = D_c2_2 + r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     + 2*GYZ3(3,2,1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_2 = D_c2_2 + r**(-3)*(r+s)**3*zeta2 * (
     +     - 3.d0/2.d0
     +     )
      D_c2_2 = D_c2_2 + r**(-3)*(r+s)**3 * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 3*HZ2(0,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_2 = D_c2_2 + r**(-2)*(1.d0-r)**(-1)*(r+s)**3*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      D_c2_2 = D_c2_2 + r**(-2)*(1.d0-r)**(-1)*(r+s)**3 * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      D_c2_2 = D_c2_2 + r**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     )
      D_c2_2 = D_c2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      D_c2_2 = D_c2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 5.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     )
      D_c2_2 = D_c2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - 5.d0/4.d0*HZ2(-1,0)
     +     - 5.d0/4.d0*HZ2(1,0)
     +     )
      D_c2_2 = D_c2_2 + r**(-2)*(r+s)**2*zeta2 * (
     +     + 2
     +     )
      D_c2_2 = D_c2_2 + r**(-2)*(r+s)**2 * (
     +     - 2*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     + 2*GYZ1(3)*HZ1(0)
     +     + 2*GYZ2(2,1)
     +     - 2*GYZ2(3,1)
     +     - 2*HZ2(-1,0)
     +     + 4*HZ2(0,0)
     +     )
      D_c2_2 = D_c2_2 + r**(-2)*(r+s)**2 * (
     +     + 2*HZ2(1,0)
     +     )
      D_c2_2 = D_c2_2 + r**(-1)*(1.d0-r)**(-2)*(r+s)**3*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      D_c2_2 = D_c2_2 + r**(-1)*(1.d0-r)**(-2)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_2 = D_c2_2 + r**(-1)*(1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     - 1
     +     )
      D_c2_2 = D_c2_2 + r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(0)
     +     - GYZ2(2,1)
     +     + GYZ2(3,1)
     +     + HZ2(-1,0)
     +     - 2*HZ2(0,0)
     +     )
      D_c2_2 = D_c2_2 + r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - HZ2(1,0)
     +     )
      D_c2_2 = D_c2_2 + r**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      D_c2_2 = D_c2_2 + r**(-1)*(r+s) * (
     +     + 1.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     )
      D_c2_2 = D_c2_2 + r**(-1)*(r+s) * (
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_2 = D_c2_2 + (1.d0-r)**(-2)*(r+s)**3*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      D_c2_2 = D_c2_2 + (1.d0-r)**(-2)*(r+s)**3 * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_2 = D_c2_2 + (1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     + 1
     +     )
      D_c2_2 = D_c2_2 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     - GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(0)
     +     + GYZ2(2,1)
     +     - GYZ2(3,1)
     +     - HZ2(-1,0)
     +     + 2*HZ2(0,0)
     +     )
      D_c2_2 = D_c2_2 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     + HZ2(1,0)
     +     )
      D_c2_2 = D_c2_2 + (1.d0-r)**(-1)*(r+s)**3*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      D_c2_2 = D_c2_2 + (1.d0-r)**(-1)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      D_c2_2 = D_c2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 11.d0/24.d0
     +     )
      D_c2_2 = D_c2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 19.d0/72.d0
     +     - 17.d0/36.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 65.d0/144.d0*GYZ1(3)
     +     - 7.d0/48.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 11.d0/48.d0*GYZ2(1,3)
     +     )
      D_c2_2 = D_c2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 7.d0/48.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     + 17.d0/36.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     )
      D_c2_2 = D_c2_2 + (1.d0-r) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      D_c2_2 = D_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2)*zeta2 * (
     +     - 11.d0/24.d0
     +     )
      D_c2_2 = D_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 25.d0/72.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 25.d0/72.d0*GYZ1(3)
     +     + 7.d0/48.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 11.d0/48.d0*GYZ2(1,3)
     +     - 7.d0/48.d0*GYZ2(3,1)
     +     )
      D_c2_2 = D_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     - 25.d0/72.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     )
      D_c2_2 = D_c2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      D_c2_2 = D_c2_2 + (r+s)*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      D_c2_2 = D_c2_2 + (r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      D_c2_2 = D_c2_2 + (r+s) * (
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      D_c2_2 = D_c2_2 + (r+s)**2*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      D_c2_2 = D_c2_2 + (r+s)**2 * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      D_c2_2 = D_c2_2 + 19.d0/72.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 5.d0/48.d0*GYZ1(3)
     +     - 1.d0/8.d0*HZ1(0)
     +

      E_a2_2 = 0d0
     +
      E_a2_2 = E_a2_2 + s**(-2)*(r+s)**2*zeta2 * (
     +     + 11.d0/12.d0*HZ1(-1)
     +     )
      E_a2_2 = E_a2_2 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     - 19.d0/36.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + 19.d0/36.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     )
      E_a2_2 = E_a2_2 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     + 5.d0/24.d0*GYZ3(0,1,3)
     +     + 5.d0/24.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 5.d0/24.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     )
      E_a2_2 = E_a2_2 + s**(-2)*(r+s)**2 * (
     +     - 5.d0/24.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + 19.d0/36.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/12.d0*HZ3(0,-1,0)
     +     )
      E_a2_2 = E_a2_2 + s**(-1)*(1.d0-r)*zeta2 * (
     +     + 11.d0/12.d0
     +     )
      E_a2_2 = E_a2_2 + s**(-1)*(1.d0-r) * (
     +     - 19.d0/36.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     - 7.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 11.d0/24.d0*GYZ2(1,3)
     +     + 7.d0/24.d0*GYZ2(3,1)
     +     )
      E_a2_2 = E_a2_2 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     + 19.d0/36.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     )
      E_a2_2 = E_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     - 11.d0/12.d0
     +     )
      E_a2_2 = E_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 19.d0/36.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 19.d0/36.d0*GYZ1(3)
     +     + 7.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 11.d0/24.d0*GYZ2(1,3)
     +     - 7.d0/24.d0*GYZ2(3,1)
     +     )
      E_a2_2 = E_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     - 19.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     )
      E_a2_2 = E_a2_2 + s**(-1)*(r+s)*zeta2 * (
     +     - 11.d0/12.d0
     +     - 11.d0/6.d0*HZ1(-1)
     +     )
      E_a2_2 = E_a2_2 + s**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 19.d0/36.d0*GYZ1(3)
     +     + 7.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     + 8.d0/9.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     )
      E_a2_2 = E_a2_2 + s**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 41.d0/36.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/3.d0*GYZ3(0,0,1)
     +     + GYZ3(0,1,1)
     +     - 5.d0/12.d0*GYZ3(0,1,3)
     +     )
      E_a2_2 = E_a2_2 + s**(-1)*(r+s) * (
     +     - 5.d0/12.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     - 5.d0/12.d0*GYZ3(3,0,1)
     +     - GYZ3(3,1,1)
     +     + 5.d0/12.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     )
      E_a2_2 = E_a2_2 + s**(-1)*(r+s) * (
     +     - 19.d0/36.d0*HZ1(0)
     +     - 8.d0/9.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     )
      E_a2_2 = E_a2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 11.d0/12.d0
     +     )
      E_a2_2 = E_a2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 19.d0/72.d0
     +     + 17.d0/72.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 37.d0/144.d0*GYZ1(3)
     +     + 7.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 11.d0/24.d0*GYZ2(1,3)
     +     )
      E_a2_2 = E_a2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 7.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     - 17.d0/72.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     )
      E_a2_2 = E_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2)*zeta2 * (
     +     - 11.d0/24.d0
     +     )
      E_a2_2 = E_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 25.d0/72.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 25.d0/72.d0*GYZ1(3)
     +     + 7.d0/48.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 11.d0/48.d0*GYZ2(1,3)
     +     - 7.d0/48.d0*GYZ2(3,1)
     +     )
      E_a2_2 = E_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     - 25.d0/72.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     )
      E_a2_2 = E_a2_2 + zeta2 * (
     +     + 13.d0/12.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 11.d0/12.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      E_a2_2 = E_a2_2 + zeta3 * (
     +     + 1.d0/72.d0
     +     )
      E_a2_2 = E_a2_2 - 3401.d0/2592.d0
     +     - 41.d0/54.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 19.d0/36.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +
      E_a2_2 = E_a2_2 + 37.d0/48.d0*GYZ1(3)
     +     - 7.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     - 29.d0/36.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(1,3)
     +
      E_a2_2 = E_a2_2 - 19.d0/36.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(2,3)*HZ1(0)
     +     + 47.d0/72.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,3)
     +
      E_a2_2 = E_a2_2 - 1.d0/3.d0*GYZ3(0,0,1)
     +     - GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +
      E_a2_2 = E_a2_2 + 1.d0/24.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/24.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     - 5.d0/24.d0*GYZ3(3,1,3)
     +     + 1.d0/24.d0*GYZ3(3,2,1)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +
      E_a2_2 = E_a2_2 + 11.d0/12.d0*HZ1(0)
     +     + 5.d0/18.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 19.d0/36.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/12.d0*HZ3(0,-1,0)
     +     + 1.d0/12.d0*HZ3(0,1,0)
     +
      E_a2_2 = E_a2_2 + 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +

      E_b2_2 = 0d0
     +
      E_b2_2 = E_b2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 13.d0/36.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     )
      E_b2_2 = E_b2_2 + r**(-1)*(1.d0-r) * (
     +     + 13.d0/36.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     )
      E_b2_2 = E_b2_2 + r**(-1)*(r+s) * (
     +     - 19.d0/36.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      E_b2_2 = E_b2_2 + s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 11.d0/12.d0*HZ1(-1)
     +     )
      E_b2_2 = E_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     - 19.d0/36.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + 19.d0/36.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     )
      E_b2_2 = E_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     + 5.d0/24.d0*GYZ3(0,1,3)
     +     + 5.d0/24.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 5.d0/24.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     )
      E_b2_2 = E_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 5.d0/24.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + 19.d0/36.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/12.d0*HZ3(0,-1,0)
     +     )
      E_b2_2 = E_b2_2 + s**(-2)*(r+s)**2*zeta2 * (
     +     + 11.d0/12.d0*HZ1(-1)
     +     )
      E_b2_2 = E_b2_2 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     - 19.d0/36.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + 19.d0/36.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     )
      E_b2_2 = E_b2_2 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     + 5.d0/24.d0*GYZ3(0,1,3)
     +     + 5.d0/24.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 5.d0/24.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     )
      E_b2_2 = E_b2_2 + s**(-2)*(r+s)**2 * (
     +     - 5.d0/24.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + 19.d0/36.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/12.d0*HZ3(0,-1,0)
     +     )
      E_b2_2 = E_b2_2 + s**(-1)*(1.d0-r)*zeta2 * (
     +     - 11.d0/6.d0*HZ1(-1)
     +     )
      E_b2_2 = E_b2_2 + s**(-1)*(1.d0-r) * (
     +     - 19.d0/36.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     + 8.d0/9.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     )
      E_b2_2 = E_b2_2 + s**(-1)*(1.d0-r) * (
     +     + 5.d0/24.d0*GYZ2(1,3)
     +     - 61.d0/72.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(0,0,1)
     +     + GYZ3(0,1,1)
     +     - 5.d0/12.d0*GYZ3(0,1,3)
     +     - 5.d0/12.d0*GYZ3(0,3,1)
     +     )
      E_b2_2 = E_b2_2 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     - 5.d0/12.d0*GYZ3(3,0,1)
     +     - GYZ3(3,1,1)
     +     + 5.d0/12.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - 19.d0/18.d0*HZ2(-1,0)
     +     )
      E_b2_2 = E_b2_2 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     )
      E_b2_2 = E_b2_2 + s**(-1)*(r+s)*zeta2 * (
     +     - 11.d0/12.d0
     +     - 11.d0/6.d0*HZ1(-1)
     +     )
      E_b2_2 = E_b2_2 + s**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 19.d0/36.d0*GYZ1(3)
     +     + 7.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     + 8.d0/9.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     )
      E_b2_2 = E_b2_2 + s**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 41.d0/36.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/3.d0*GYZ3(0,0,1)
     +     + GYZ3(0,1,1)
     +     - 5.d0/12.d0*GYZ3(0,1,3)
     +     )
      E_b2_2 = E_b2_2 + s**(-1)*(r+s) * (
     +     - 5.d0/12.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     - 5.d0/12.d0*GYZ3(3,0,1)
     +     - GYZ3(3,1,1)
     +     + 5.d0/12.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     )
      E_b2_2 = E_b2_2 + s**(-1)*(r+s) * (
     +     - 19.d0/36.d0*HZ1(0)
     +     - 8.d0/9.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     )
      E_b2_2 = E_b2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 11.d0/24.d0
     +     )
      E_b2_2 = E_b2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 25.d0/72.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 25.d0/72.d0*GYZ1(3)
     +     - 7.d0/48.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 11.d0/48.d0*GYZ2(1,3)
     +     + 7.d0/48.d0*GYZ2(3,1)
     +     )
      E_b2_2 = E_b2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     + 25.d0/72.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     )
      E_b2_2 = E_b2_2 + zeta2 * (
     +     + 13.d0/12.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 11.d0/12.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      E_b2_2 = E_b2_2 + zeta3 * (
     +     + 1.d0/72.d0
     +     )
      E_b2_2 = E_b2_2 - 2717.d0/2592.d0
     +     - 137.d0/216.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 19.d0/36.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +
      E_b2_2 = E_b2_2 + 2.d0/3.d0*GYZ1(3)
     +     - 7.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     - 29.d0/36.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(1,3)
     +
      E_b2_2 = E_b2_2 - 19.d0/36.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(2,3)*HZ1(0)
     +     + 47.d0/72.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,3)
     +
      E_b2_2 = E_b2_2 - 1.d0/3.d0*GYZ3(0,0,1)
     +     - GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +
      E_b2_2 = E_b2_2 + 1.d0/24.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/24.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     - 5.d0/24.d0*GYZ3(3,1,3)
     +     + 1.d0/24.d0*GYZ3(3,2,1)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +
      E_b2_2 = E_b2_2 + 19.d0/24.d0*HZ1(0)
     +     + 5.d0/18.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 19.d0/36.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/12.d0*HZ3(0,-1,0)
     +     + 1.d0/12.d0*HZ3(0,1,0)
     +
      E_b2_2 = E_b2_2 + 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +

      E_c2_2 = 0d0
     +
      E_c2_2 = E_c2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 13.d0/36.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     )
      E_c2_2 = E_c2_2 + r**(-1)*(1.d0-r) * (
     +     - 19.d0/36.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 5.d0/24.d0*GYZ2(1,3)
     +     + 5.d0/24.d0*GYZ2(3,1)
     +     )
      E_c2_2 = E_c2_2 + r**(-1)*(r+s) * (
     +     + 19.d0/36.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      E_c2_2 = E_c2_2 + s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 11.d0/12.d0*HZ1(-1)
     +     )
      E_c2_2 = E_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     - 19.d0/36.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + 19.d0/36.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     )
      E_c2_2 = E_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     + 5.d0/24.d0*GYZ3(0,1,3)
     +     + 5.d0/24.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 5.d0/24.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     )
      E_c2_2 = E_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 5.d0/24.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + 19.d0/36.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/12.d0*HZ3(0,-1,0)
     +     )
      E_c2_2 = E_c2_2 + s**(-1)*(1.d0-r)*zeta2 * (
     +     - 11.d0/12.d0
     +     )
      E_c2_2 = E_c2_2 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 19.d0/36.d0*GYZ1(3)
     +     + 7.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     )
      E_c2_2 = E_c2_2 + s**(-1)*(1.d0-r) * (
     +     - 19.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     )
      E_c2_2 = E_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     + 11.d0/12.d0
     +     )
      E_c2_2 = E_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 19.d0/36.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     - 7.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 11.d0/24.d0*GYZ2(1,3)
     +     + 7.d0/24.d0*GYZ2(3,1)
     +     )
      E_c2_2 = E_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     + 19.d0/36.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     )
      E_c2_2 = E_c2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 11.d0/24.d0
     +     )
      E_c2_2 = E_c2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 19.d0/72.d0
     +     + 17.d0/36.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 65.d0/144.d0*GYZ1(3)
     +     + 7.d0/48.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 11.d0/48.d0*GYZ2(1,3)
     +     )
      E_c2_2 = E_c2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 7.d0/48.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     - 17.d0/36.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     )
      E_c2_2 = E_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2)*zeta2 * (
     +     + 11.d0/24.d0
     +     )
      E_c2_2 = E_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 25.d0/72.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 25.d0/72.d0*GYZ1(3)
     +     - 7.d0/48.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 11.d0/48.d0*GYZ2(1,3)
     +     + 7.d0/48.d0*GYZ2(3,1)
     +     )
      E_c2_2 = E_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     + 25.d0/72.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     )
      E_c2_2 = E_c2_2 - 19.d0/72.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 5.d0/48.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(0)
     +

      F_a2_2 = 0d0
     +
      F_a2_2 = F_a2_2 + zeta2 * (
     +     - 13.d0/144.d0
     +     )
      F_a2_2 = F_a2_2 + 5.d0/54.d0*GYZ1(1)
     +     - 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/108.d0*GYZ1(3)
     +     + 1.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(1,1)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     + 5.d0/144.d0*GYZ2(3,3)
     +
      F_a2_2 = F_a2_2 - 5.d0/54.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(0,0)
     +

      F_b2_2 = 0d0
     +
      F_b2_2 = F_b2_2 + zeta2 * (
     +     - 13.d0/144.d0
     +     )
      F_b2_2 = F_b2_2 + 5.d0/54.d0*GYZ1(1)
     +     - 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/108.d0*GYZ1(3)
     +     + 1.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(1,1)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     + 5.d0/144.d0*GYZ2(3,3)
     +
      F_b2_2 = F_b2_2 - 5.d0/54.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(0,0)
     +

      F_c2_2 = 0

      G_a2_2 = 0d0
     +
      G_a2_2 = G_a2_2 + r**(-1)*(r+s) * (
     +     + 1.d0/3.d0*GYZ3(1,1,3)
     +     + 1.d0/3.d0*GYZ3(1,3,1)
     +     + 1.d0/3.d0*GYZ3(3,1,1)
     +     )
      G_a2_2 = G_a2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     )
      G_a2_2 = G_a2_2 + s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     )
      G_a2_2 = G_a2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_2 = G_a2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     )
      G_a2_2 = G_a2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     )
      G_a2_2 = G_a2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     + 1.d0/6.d0*GYZ3(1,1,1)
     +     + 1.d0/6.d0*GYZ3(1,1,3)
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/3.d0*GYZ3(1,3,1)
     +     )
      G_a2_2 = G_a2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,1,1)
     +     + 1.d0/6.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_a2_2 = G_a2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_2 = G_a2_2 + s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(1)
     +     )
      G_a2_2 = G_a2_2 + s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(1,0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     )
      G_a2_2 = G_a2_2 + s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*GYZ3(0,0,1)
     +     + 1.d0/3.d0*GYZ3(0,1,1)
     +     )
      G_a2_2 = G_a2_2 + s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     + 1.d0/3.d0*GYZ3(1,0,1)
     +     - 1.d0/3.d0*GYZ3(1,1,1)
     +     - 1.d0/3.d0*GYZ3(1,1,3)
     +     + 1.d0/3.d0*GYZ3(1,2,1)
     +     - 2.d0/3.d0*GYZ3(1,3,1)
     +     )
      G_a2_2 = G_a2_2 + s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ3(2,1,1)
     +     + 1.d0/3.d0*GYZ3(2,1,3)
     +     - 1.d0/3.d0*GYZ3(2,2,1)
     +     + 1.d0/3.d0*GYZ3(2,3,1)
     +     - 1.d0/3.d0*GYZ3(3,1,1)
     +     - 1.d0/3.d0*GYZ3(3,1,3)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_a2_2 = G_a2_2 + s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/3.d0*HZ3(0,-1,0)
     +     + 2.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_a2_2 = G_a2_2 + s**(-2)*(1.d0-r)**5*(1.d0+s)**(-3)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_2 = G_a2_2 + s**(-2)*(1.d0-r)**5*(1.d0+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + s**(-2)*(1.d0-r)**5*(1.d0+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     )
      G_a2_2 = G_a2_2 + s**(-2)*(1.d0-r)**5*(1.d0+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     + 1.d0/6.d0*GYZ3(1,1,1)
     +     + 1.d0/6.d0*GYZ3(1,1,3)
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/3.d0*GYZ3(1,3,1)
     +     - 1.d0/6.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_a2_2 = G_a2_2 + s**(-2)*(1.d0-r)**5*(1.d0+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,1,1)
     +     + 1.d0/6.d0*GYZ3(3,1,3)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_2 = G_a2_2 + s**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/6.d0*HZ1(-1)
     +     - HZ2(-1,0)
     +     )
      G_a2_2 = G_a2_2 + s**(-2)*(r+s)**2*zeta3 * (
     +     + 3*HZ1(-1)
     +     )
      G_a2_2 = G_a2_2 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + GYZ2(0,1)*HZ2(1,0)
     +     + GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ2(1,0)
     +     - GYZ2(3,3)*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + GYZ3(0,0,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     - GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - GYZ3(0,3,2)*HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + s**(-2)*(r+s)**2 * (
     +     - GYZ3(3,0,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(3,1,1)
     +     + GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(3,1,3)
     +     + GYZ3(3,3,2)*HZ1(0)
     +     - GYZ4(0,0,0,1)
     +     + GYZ4(0,1,0,1)
     +     )
      G_a2_2 = G_a2_2 + s**(-2)*(r+s)**2 * (
     +     + GYZ4(0,1,2,1)
     +     + GYZ4(0,3,0,1)
     +     + GYZ4(0,3,2,1)
     +     + GYZ4(3,0,0,1)
     +     - GYZ4(3,1,0,1)
     +     - GYZ4(3,1,2,1)
     +     - GYZ4(3,3,0,1)
     +     )
      G_a2_2 = G_a2_2 + s**(-2)*(r+s)**2 * (
     +     - GYZ4(3,3,2,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     - 2*HZ4(-1,0,1,0)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)*zeta2 * (
     +     + 7.d0/6.d0
     +     - HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)*zeta3 * (
     +     + 3
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r) * (
     +     + 5.d0/12.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(1,0)
     +     - GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r) * (
     +     - 23.d0/24.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     - GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + GYZ2(2,1)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     + GYZ2(3,2)*HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r) * (
     +     + GYZ3(1,0,1)
     +     + GYZ3(1,2,1)
     +     - GYZ3(3,0,1)
     +     - GYZ3(3,2,1)
     +     - 1.d0/3.d0*HZ1(0)
     +     - 5.d0/24.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r) * (
     +     + HZ2(1,0)
     +     - 2*HZ3(0,1,0)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     - 1
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1)*zeta3 * (
     +     - 3
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/3.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + GYZ1(3)*HZ2(1,0)
     +     + 11.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(1,3)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 5.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 13.d0/24.d0*GYZ2(3,1)
     +     - GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 3.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 3.d0/4.d0*GYZ3(1,2,1)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + GYZ3(3,2,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 5.d0/24.d0*HZ2(-1,0)
     +     - 5.d0/6.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 2*HZ3(0,1,0)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/3.d0
     +     - 11.d0/12.d0*GYZ1(1)
     +     + 11.d0/12.d0*GYZ1(2)
     +     - 11.d0/12.d0*HZ1(1)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 11.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     - 11.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 11.d0/12.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 11.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 11.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     + 11.d0/12.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 11.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,1)
     +     - 11.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ2(2,3)*HZ1(0)
     +     + 13.d0/12.d0*GYZ2(3,1)
     +     + 11.d0/12.d0*GYZ3(0,0,1)
     +     - 11.d0/12.d0*GYZ3(0,1,1)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 11.d0/12.d0*GYZ3(0,1,3)
     +     - 11.d0/12.d0*GYZ3(0,3,1)
     +     - 11.d0/12.d0*GYZ3(1,0,1)
     +     + 11.d0/12.d0*GYZ3(1,1,1)
     +     + 11.d0/12.d0*GYZ3(1,1,3)
     +     - 11.d0/12.d0*GYZ3(1,2,1)
     +     + 11.d0/6.d0*GYZ3(1,3,1)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 11.d0/12.d0*GYZ3(2,1,1)
     +     - 11.d0/12.d0*GYZ3(2,1,3)
     +     + 11.d0/12.d0*GYZ3(2,2,1)
     +     - 11.d0/12.d0*GYZ3(2,3,1)
     +     + 11.d0/12.d0*GYZ3(3,1,1)
     +     + 11.d0/12.d0*GYZ3(3,1,3)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 11.d0/12.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     - 11.d0/12.d0*HZ3(0,-1,0)
     +     - 11.d0/6.d0*HZ3(1,0,0)
     +     - 11.d0/12.d0*HZ3(1,1,0)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3)*zeta2 * (
     +     + 1.d0/6.d0
     +     + 7.d0/6.d0*GYZ1(1)
     +     - 7.d0/6.d0*GYZ1(2)
     +     + 7.d0/6.d0*HZ1(1)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - 7.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 7.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 7.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 7.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 7.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     - 7.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 7.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 7.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 7.d0/6.d0*GYZ3(0,0,1)
     +     + 7.d0/6.d0*GYZ3(0,1,1)
     +     + 7.d0/6.d0*GYZ3(0,1,3)
     +     + 7.d0/6.d0*GYZ3(0,3,1)
     +     + 7.d0/6.d0*GYZ3(1,0,1)
     +     - 7.d0/6.d0*GYZ3(1,1,1)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - 7.d0/6.d0*GYZ3(1,1,3)
     +     + 7.d0/6.d0*GYZ3(1,2,1)
     +     - 7.d0/3.d0*GYZ3(1,3,1)
     +     + 7.d0/6.d0*GYZ3(2,1,1)
     +     + 7.d0/6.d0*GYZ3(2,1,3)
     +     - 7.d0/6.d0*GYZ3(2,2,1)
     +     + 7.d0/6.d0*GYZ3(2,3,1)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - 7.d0/6.d0*GYZ3(3,1,1)
     +     - 7.d0/6.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 7.d0/6.d0*HZ3(0,-1,0)
     +     + 7.d0/3.d0*HZ3(1,0,0)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 7.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**5*(1.d0+s)**(-4)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**5*(1.d0+s)**(-4) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**5*(1.d0+s)**(-4) * (
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**5*(1.d0+s)**(-4) * (
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(1.d0-r)**5*(1.d0+s)**(-4) * (
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     - HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(r+s)*zeta2 * (
     +     - 7.d0/6.d0
     +     - 1.d0/12.d0*HZ1(-1)
     +     + HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(r+s)*zeta3 * (
     +     - 3
     +     - 3.d0/2.d0*HZ1(-1)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(r+s) * (
     +     + 5.d0/12.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 2.d0/3.d0*GYZ3(0,0,1)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ3(0,0,1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ3(0,1,3)
     +     - 1.d0/12.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 7.d0/4.d0*GYZ3(3,0,1)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ3(3,1,3)
     +     + 2*GYZ3(3,2,1)
     +     - 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ4(0,0,0,1)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ4(0,1,0,1)
     +     - 1.d0/2.d0*GYZ4(0,1,2,1)
     +     - 1.d0/2.d0*GYZ4(0,3,0,1)
     +     - 1.d0/2.d0*GYZ4(0,3,2,1)
     +     - 1.d0/2.d0*GYZ4(3,0,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,2,1)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ4(3,3,0,1)
     +     + 1.d0/2.d0*GYZ4(3,3,2,1)
     +     + 5.d0/12.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/12.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     )
      G_a2_2 = G_a2_2 + s**(-1)*(r+s) * (
     +     - 1.d0/12.d0*HZ3(0,-1,0)
     +     + 2*HZ3(0,1,0)
     +     + HZ4(-1,0,1,0)
     +     )
      G_a2_2 = G_a2_2 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     + 9.d0/4.d0
     +     )
      G_a2_2 = G_a2_2 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ3(1,0,1)
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     - 3.d0/4.d0*GYZ3(3,0,1)
     +     - 3.d0/4.d0*GYZ3(3,2,1)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     - 3.d0/2.d0*HZ3(0,1,0)
     +     )
      G_a2_2 = G_a2_2 + s*(1.d0-r)**2*(1.d0+s)**(-3)*zeta2 * (
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + s*(1.d0-r)**2*(1.d0+s)**(-3)*zeta3 * (
     +     - 9.d0/4.d0
     +     )
      G_a2_2 = G_a2_2 + s*(1.d0-r)**2*(1.d0+s)**(-3) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(1,0,1)
     +     - 3.d0/4.d0*GYZ3(1,2,1)
     +     + 3.d0/4.d0*GYZ3(3,0,1)
     +     )
      G_a2_2 = G_a2_2 + s*(1.d0-r)**2*(1.d0+s)**(-3) * (
     +     + 3.d0/4.d0*GYZ3(3,2,1)
     +     + 3.d0/2.d0*HZ3(0,1,0)
     +     )
      G_a2_2 = G_a2_2 + s*(1.d0+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + s*(r+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 3.d0/4.d0
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(2,1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 3.d0/8.d0*HZ1(0)
     +     + 5.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - HZ3(0,1,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)*(r+s)*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/12.d0*GYZ1(2)
     +     - 1.d0/12.d0*HZ1(-1)
     +     - 1.d0/12.d0*HZ1(1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ2(1,3)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)*(r+s) * (
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,3)*HZ1(0)
     +     + 5.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(1,1,3)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)*(r+s) * (
     +     + 1.d0/6.d0*GYZ3(1,3,1)
     +     - 1.d0/12.d0*GYZ3(2,1,1)
     +     - 1.d0/12.d0*GYZ3(2,1,3)
     +     + 1.d0/12.d0*GYZ3(2,2,1)
     +     - 1.d0/12.d0*GYZ3(2,3,1)
     +     + 1.d0/12.d0*GYZ3(3,1,1)
     +     + 1.d0/12.d0*GYZ3(3,1,3)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/12.d0*HZ3(-1,-1,0)
     +     - 1.d0/6.d0*HZ3(-1,0,0)
     +     - 1.d0/12.d0*HZ3(0,-1,0)
     +     - 1.d0/12.d0*HZ3(0,1,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)*(r+s) * (
     +     - 1.d0/6.d0*HZ3(1,0,0)
     +     - 1.d0/12.d0*HZ3(1,1,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)*(r+s)**2*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)*zeta2 * (
     +     + 1.d0/24.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r) * (
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ1(3)
     +     + 1.d0/24.d0*GYZ1(3)*HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r) * (
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/12.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(2,1)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r) * (
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r) * (
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 5.d0/12.d0*HZ1(0)
     +     + 1.d0/24.d0*HZ2(-1,0)
     +     + 1.d0/12.d0*HZ2(0,0)
     +     - 1.d0/24.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r) * (
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2)*zeta2 * (
     +     - 3.d0/4.d0
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     + HZ3(0,1,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(1,3)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 13.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 11.d0/24.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/24.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**2*(r+s)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**2*(r+s) * (
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**2*(r+s) * (
     +     - 1.d0/3.d0*GYZ3(1,1,3)
     +     - 1.d0/3.d0*GYZ3(1,3,1)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(3,1,1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**2*(r+s) * (
     +     - 1.d0/6.d0*GYZ3(3,1,3)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**2*zeta2 * (
     +     + 1.d0/6.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**2 * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**2 * (
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/12.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**2 * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**3*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/3.d0
     +     - 11.d0/12.d0*GYZ1(1)
     +     + 11.d0/12.d0*GYZ1(2)
     +     - 11.d0/12.d0*HZ1(1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 11.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     - 11.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 11.d0/12.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 11.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 11.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     + 11.d0/12.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 11.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,1)
     +     - 11.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ2(2,3)*HZ1(0)
     +     + 13.d0/12.d0*GYZ2(3,1)
     +     + 11.d0/12.d0*GYZ3(0,0,1)
     +     - 11.d0/12.d0*GYZ3(0,1,1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 11.d0/12.d0*GYZ3(0,1,3)
     +     - 11.d0/12.d0*GYZ3(0,3,1)
     +     - 11.d0/12.d0*GYZ3(1,0,1)
     +     + 11.d0/12.d0*GYZ3(1,1,1)
     +     + 11.d0/12.d0*GYZ3(1,1,3)
     +     - 11.d0/12.d0*GYZ3(1,2,1)
     +     + 11.d0/6.d0*GYZ3(1,3,1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 11.d0/12.d0*GYZ3(2,1,1)
     +     - 11.d0/12.d0*GYZ3(2,1,3)
     +     + 11.d0/12.d0*GYZ3(2,2,1)
     +     - 11.d0/12.d0*GYZ3(2,3,1)
     +     + 11.d0/12.d0*GYZ3(3,1,1)
     +     + 11.d0/12.d0*GYZ3(3,1,3)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 11.d0/12.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     - 11.d0/12.d0*HZ3(0,-1,0)
     +     - 11.d0/6.d0*HZ3(1,0,0)
     +     - 11.d0/12.d0*HZ3(1,1,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**3*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/3.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(2)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 5.d0/6.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ3(0,0,1)
     +     - 3.d0/4.d0*GYZ3(0,1,1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ3(0,1,3)
     +     - 3.d0/4.d0*GYZ3(0,3,1)
     +     - 3.d0/4.d0*GYZ3(1,0,1)
     +     + 3.d0/4.d0*GYZ3(1,1,1)
     +     + 3.d0/4.d0*GYZ3(1,1,3)
     +     - 3.d0/4.d0*GYZ3(1,2,1)
     +     + 3.d0/2.d0*GYZ3(1,3,1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ3(2,1,1)
     +     - 3.d0/4.d0*GYZ3(2,1,3)
     +     + 3.d0/4.d0*GYZ3(2,2,1)
     +     - 3.d0/4.d0*GYZ3(2,3,1)
     +     + 3.d0/4.d0*GYZ3(3,1,1)
     +     + 3.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 2.d0/3.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     - 3.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(1,0,0)
     +     - 3.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**3*zeta2 * (
     +     - 1.d0/6.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ1(1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**3 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**3 * (
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**3 * (
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/6.d0*GYZ3(1,1,3)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**3 * (
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 2.d0/3.d0*GYZ3(1,3,1)
     +     - 1.d0/3.d0*GYZ3(2,1,1)
     +     - 1.d0/3.d0*GYZ3(2,1,3)
     +     + 1.d0/3.d0*GYZ3(2,2,1)
     +     - 1.d0/3.d0*GYZ3(2,3,1)
     +     + 1.d0/3.d0*GYZ3(3,1,1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**3 * (
     +     + 1.d0/3.d0*GYZ3(3,1,3)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/3.d0*HZ3(0,-1,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**3 * (
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     - 2.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**4*(1.d0+s)**(-3)*zeta2 * (
     +     + 1.d0/6.d0
     +     + 7.d0/6.d0*GYZ1(1)
     +     - 7.d0/6.d0*GYZ1(2)
     +     + 7.d0/6.d0*HZ1(1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - 7.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 7.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 7.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 7.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 7.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     - 7.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 7.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 7.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 7.d0/6.d0*GYZ3(0,0,1)
     +     + 7.d0/6.d0*GYZ3(0,1,1)
     +     + 7.d0/6.d0*GYZ3(0,1,3)
     +     + 7.d0/6.d0*GYZ3(0,3,1)
     +     + 7.d0/6.d0*GYZ3(1,0,1)
     +     - 7.d0/6.d0*GYZ3(1,1,1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - 7.d0/6.d0*GYZ3(1,1,3)
     +     + 7.d0/6.d0*GYZ3(1,2,1)
     +     - 7.d0/3.d0*GYZ3(1,3,1)
     +     + 7.d0/6.d0*GYZ3(2,1,1)
     +     + 7.d0/6.d0*GYZ3(2,1,3)
     +     - 7.d0/6.d0*GYZ3(2,2,1)
     +     + 7.d0/6.d0*GYZ3(2,3,1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - 7.d0/6.d0*GYZ3(3,1,1)
     +     - 7.d0/6.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 7.d0/6.d0*HZ3(0,-1,0)
     +     + 7.d0/3.d0*HZ3(1,0,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 7.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**4*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/6.d0
     +     + 5.d0/6.d0*GYZ1(1)
     +     - 5.d0/6.d0*GYZ1(2)
     +     + 5.d0/6.d0*HZ1(1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 5.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 5.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 5.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 5.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 5.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 5.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 5.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     - 5.d0/6.d0*GYZ3(0,0,1)
     +     + 5.d0/6.d0*GYZ3(0,1,1)
     +     + 5.d0/6.d0*GYZ3(0,1,3)
     +     + 5.d0/6.d0*GYZ3(0,3,1)
     +     + 5.d0/6.d0*GYZ3(1,0,1)
     +     - 5.d0/6.d0*GYZ3(1,1,1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 5.d0/6.d0*GYZ3(1,1,3)
     +     + 5.d0/6.d0*GYZ3(1,2,1)
     +     - 5.d0/3.d0*GYZ3(1,3,1)
     +     + 5.d0/6.d0*GYZ3(2,1,1)
     +     + 5.d0/6.d0*GYZ3(2,1,3)
     +     - 5.d0/6.d0*GYZ3(2,2,1)
     +     + 5.d0/6.d0*GYZ3(2,3,1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 5.d0/6.d0*GYZ3(3,1,1)
     +     - 5.d0/6.d0*GYZ3(3,1,3)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 5.d0/6.d0*HZ3(0,-1,0)
     +     + 5.d0/3.d0*HZ3(1,0,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 5.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**4*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/6.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**4*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**4*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**4*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**4*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**4*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**5*(1.d0+s)**(-4)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**5*(1.d0+s)**(-4) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**5*(1.d0+s)**(-4) * (
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**5*(1.d0+s)**(-4) * (
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**5*(1.d0+s)**(-4) * (
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     - HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**5*(1.d0+s)**(-3)*zeta2 * (
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(2)
     +     - 1.d0/3.d0*HZ1(1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**5*(1.d0+s)**(-3) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(1,0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**5*(1.d0+s)**(-3) * (
     +     - 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(0,0,1)
     +     - 1.d0/3.d0*GYZ3(0,1,1)
     +     - 1.d0/3.d0*GYZ3(0,1,3)
     +     - 1.d0/3.d0*GYZ3(0,3,1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**5*(1.d0+s)**(-3) * (
     +     - 1.d0/3.d0*GYZ3(1,0,1)
     +     + 1.d0/3.d0*GYZ3(1,1,1)
     +     + 1.d0/3.d0*GYZ3(1,1,3)
     +     - 1.d0/3.d0*GYZ3(1,2,1)
     +     + 2.d0/3.d0*GYZ3(1,3,1)
     +     - 1.d0/3.d0*GYZ3(2,1,1)
     +     - 1.d0/3.d0*GYZ3(2,1,3)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**5*(1.d0+s)**(-3) * (
     +     + 1.d0/3.d0*GYZ3(2,2,1)
     +     - 1.d0/3.d0*GYZ3(2,3,1)
     +     + 1.d0/3.d0*GYZ3(3,1,1)
     +     + 1.d0/3.d0*GYZ3(3,1,3)
     +     - 1.d0/3.d0*HZ3(0,-1,0)
     +     - 2.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**5*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**5*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**5*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**5*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     + 1.d0/6.d0*GYZ3(1,1,1)
     +     + 1.d0/6.d0*GYZ3(1,1,3)
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/3.d0*GYZ3(1,3,1)
     +     - 1.d0/6.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_a2_2 = G_a2_2 + (1.d0-r)**5*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,1,1)
     +     + 1.d0/6.d0*GYZ3(3,1,3)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_2 = G_a2_2 + (r+s)*zeta2 * (
     +     - 1.d0/4.d0
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_2 = G_a2_2 + (r+s) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     )
      G_a2_2 = G_a2_2 + (r+s) * (
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     - 1.d0/3.d0*GYZ3(1,1,3)
     +     - 1.d0/3.d0*GYZ3(1,3,1)
     +     )
      G_a2_2 = G_a2_2 + (r+s) * (
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(3,1,1)
     +     - 1.d0/6.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_a2_2 = G_a2_2 + (r+s) * (
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     )
      G_a2_2 = G_a2_2 + (r+s) * (
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_2 = G_a2_2 + zeta2 * (
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_2 = G_a2_2 + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +
      G_a2_2 = G_a2_2 - 1.d0/6.d0*GYZ3(0,1,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 3.d0/4.d0*HZ1(0)
     +
      G_a2_2 = G_a2_2 - 3.d0/4.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +

      G_b2_2 = 0d0
     +
      G_b2_2 = G_b2_2 + r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     + GYZ2(1,3)
     +     + GYZ2(3,1)
     +     - 1.d0/3.d0*GYZ3(1,1,3)
     +     - 1.d0/3.d0*GYZ3(1,3,1)
     +     - 1.d0/3.d0*GYZ3(3,1,1)
     +     )
      G_b2_2 = G_b2_2 + r**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     )
      G_b2_2 = G_b2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     - 5.d0/4.d0*GYZ2(1,3)
     +     )
      G_b2_2 = G_b2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     )
      G_b2_2 = G_b2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     )
      G_b2_2 = G_b2_2 + r**(-2)*(r+s)**2 * (
     +     + GYZ1(3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_b2_2 = G_b2_2 + r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_b2_2 = G_b2_2 + r**(-1)*(1.d0-r)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     )
      G_b2_2 = G_b2_2 + r**(-1)*(1.d0-r) * (
     +     - GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     )
      G_b2_2 = G_b2_2 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     )
      G_b2_2 = G_b2_2 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/6.d0*GYZ3(1,1,3)
     +     - 1.d0/6.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     - 1.d0/6.d0*GYZ3(3,1,1)
     +     )
      G_b2_2 = G_b2_2 + r**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      G_b2_2 = G_b2_2 + r**(-1)*(r+s) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     - GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     )
      G_b2_2 = G_b2_2 + r**(-1)*(r+s) * (
     +     + 1.d0/3.d0*GYZ3(1,1,3)
     +     + 1.d0/3.d0*GYZ3(1,3,1)
     +     + 1.d0/3.d0*GYZ3(3,1,1)
     +     + HZ1(0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      G_b2_2 = G_b2_2 + s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 1.d0/6.d0*HZ1(-1)
     +     - HZ2(-1,0)
     +     )
      G_b2_2 = G_b2_2 + s**(-2)*(1.d0-r)*(r+s)*zeta3 * (
     +     + 3*HZ1(-1)
     +     )
      G_b2_2 = G_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     + GYZ2(0,1)*HZ2(1,0)
     +     + GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ2(1,0)
     +     - GYZ2(3,3)*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + GYZ3(0,0,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     - GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - GYZ3(0,3,2)*HZ1(0)
     +     )
      G_b2_2 = G_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - GYZ3(3,0,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(3,1,1)
     +     + GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(3,1,3)
     +     + GYZ3(3,3,2)*HZ1(0)
     +     - GYZ4(0,0,0,1)
     +     + GYZ4(0,1,0,1)
     +     )
      G_b2_2 = G_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + GYZ4(0,1,2,1)
     +     + GYZ4(0,3,0,1)
     +     + GYZ4(0,3,2,1)
     +     + GYZ4(3,0,0,1)
     +     - GYZ4(3,1,0,1)
     +     - GYZ4(3,1,2,1)
     +     - GYZ4(3,3,0,1)
     +     )
      G_b2_2 = G_b2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - GYZ4(3,3,2,1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     - 2*HZ4(-1,0,1,0)
     +     )
      G_b2_2 = G_b2_2 + s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_b2_2 = G_b2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_2 = G_b2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     )
      G_b2_2 = G_b2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     )
      G_b2_2 = G_b2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     + 1.d0/6.d0*GYZ3(1,1,1)
     +     + 1.d0/6.d0*GYZ3(1,1,3)
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/3.d0*GYZ3(1,3,1)
     +     )
      G_b2_2 = G_b2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,1,1)
     +     + 1.d0/6.d0*GYZ3(3,1,3)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_b2_2 = G_b2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_2 = G_b2_2 + s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_2 = G_b2_2 + s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_b2_2 = G_b2_2 + s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     )
      G_b2_2 = G_b2_2 + s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ3(1,0,1)
     +     - 1.d0/6.d0*GYZ3(1,1,1)
     +     - 1.d0/6.d0*GYZ3(1,1,3)
     +     + 1.d0/6.d0*GYZ3(1,2,1)
     +     - 1.d0/3.d0*GYZ3(1,3,1)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_b2_2 = G_b2_2 + s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(3,1,1)
     +     - 1.d0/6.d0*GYZ3(3,1,3)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_2 = G_b2_2 + s**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/6.d0*HZ1(-1)
     +     - HZ2(-1,0)
     +     )
      G_b2_2 = G_b2_2 + s**(-2)*(r+s)**2*zeta3 * (
     +     + 3*HZ1(-1)
     +     )
      G_b2_2 = G_b2_2 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + GYZ2(0,1)*HZ2(1,0)
     +     + GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ2(1,0)
     +     - GYZ2(3,3)*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + GYZ3(0,0,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     - GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - GYZ3(0,3,2)*HZ1(0)
     +     )
      G_b2_2 = G_b2_2 + s**(-2)*(r+s)**2 * (
     +     - GYZ3(3,0,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(3,1,1)
     +     + GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(3,1,3)
     +     + GYZ3(3,3,2)*HZ1(0)
     +     - GYZ4(0,0,0,1)
     +     + GYZ4(0,1,0,1)
     +     )
      G_b2_2 = G_b2_2 + s**(-2)*(r+s)**2 * (
     +     + GYZ4(0,1,2,1)
     +     + GYZ4(0,3,0,1)
     +     + GYZ4(0,3,2,1)
     +     + GYZ4(3,0,0,1)
     +     - GYZ4(3,1,0,1)
     +     - GYZ4(3,1,2,1)
     +     - GYZ4(3,3,0,1)
     +     )
      G_b2_2 = G_b2_2 + s**(-2)*(r+s)**2 * (
     +     - GYZ4(3,3,2,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     - 2*HZ4(-1,0,1,0)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/12.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r)*zeta3 * (
     +     - 3.d0/2.d0*HZ1(-1)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r) * (
     +     + 5.d0/12.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(1,0)
     +     - GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     + GYZ1(3)*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     - GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r) * (
     +     + GYZ2(2,1)
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 2.d0/3.d0*GYZ3(0,0,1)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(0,0,1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ3(0,1,3)
     +     - 1.d0/12.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + GYZ3(1,0,1)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r) * (
     +     + GYZ3(1,2,1)
     +     + 3.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ3(3,1,3)
     +     + GYZ3(3,2,1)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ4(0,0,0,1)
     +     - 1.d0/2.d0*GYZ4(0,1,0,1)
     +     - 1.d0/2.d0*GYZ4(0,1,2,1)
     +     - 1.d0/2.d0*GYZ4(0,3,0,1)
     +     - 1.d0/2.d0*GYZ4(0,3,2,1)
     +     - 1.d0/2.d0*GYZ4(3,0,0,1)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ4(3,1,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,2,1)
     +     + 1.d0/2.d0*GYZ4(3,3,0,1)
     +     + 1.d0/2.d0*GYZ4(3,3,2,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     + HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/12.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/12.d0*HZ3(0,-1,0)
     +     + HZ4(-1,0,1,0)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/6.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 5.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 7.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 5.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/6.d0
     +     - 2.d0/3.d0*GYZ1(1)
     +     + 2.d0/3.d0*GYZ1(2)
     +     - 2.d0/3.d0*HZ1(1)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     - 4.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 4.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 2.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     + 2.d0/3.d0*GYZ2(1,2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 2.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 2.d0/3.d0*GYZ3(0,0,1)
     +     - 2.d0/3.d0*GYZ3(0,1,1)
     +     - 2.d0/3.d0*GYZ3(0,1,3)
     +     - 2.d0/3.d0*GYZ3(0,3,1)
     +     - 2.d0/3.d0*GYZ3(1,0,1)
     +     + 2.d0/3.d0*GYZ3(1,1,1)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 2.d0/3.d0*GYZ3(1,1,3)
     +     - 2.d0/3.d0*GYZ3(1,2,1)
     +     + 4.d0/3.d0*GYZ3(1,3,1)
     +     - 2.d0/3.d0*GYZ3(2,1,1)
     +     - 2.d0/3.d0*GYZ3(2,1,3)
     +     + 2.d0/3.d0*GYZ3(2,2,1)
     +     - 2.d0/3.d0*GYZ3(2,3,1)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 2.d0/3.d0*GYZ3(3,1,1)
     +     + 2.d0/3.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 2.d0/3.d0*HZ3(0,-1,0)
     +     - 4.d0/3.d0*HZ3(1,0,0)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 2.d0/3.d0*HZ3(1,1,0)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(r+s)*zeta2 * (
     +     - 7.d0/6.d0
     +     - 1.d0/12.d0*HZ1(-1)
     +     + HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(r+s)*zeta3 * (
     +     - 3
     +     - 3.d0/2.d0*HZ1(-1)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(r+s) * (
     +     + 5.d0/12.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     + 5.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 2.d0/3.d0*GYZ3(0,0,1)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ3(0,0,1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ3(0,1,3)
     +     - 1.d0/12.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 7.d0/4.d0*GYZ3(3,0,1)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ3(3,1,3)
     +     + 2*GYZ3(3,2,1)
     +     - 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ4(0,0,0,1)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ4(0,1,0,1)
     +     - 1.d0/2.d0*GYZ4(0,1,2,1)
     +     - 1.d0/2.d0*GYZ4(0,3,0,1)
     +     - 1.d0/2.d0*GYZ4(0,3,2,1)
     +     - 1.d0/2.d0*GYZ4(3,0,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,2,1)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ4(3,3,0,1)
     +     + 1.d0/2.d0*GYZ4(3,3,2,1)
     +     + 5.d0/12.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/12.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     )
      G_b2_2 = G_b2_2 + s**(-1)*(r+s) * (
     +     - 1.d0/12.d0*HZ3(0,-1,0)
     +     + 2*HZ3(0,1,0)
     +     + HZ4(-1,0,1,0)
     +     )
      G_b2_2 = G_b2_2 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      G_b2_2 = G_b2_2 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     + 9.d0/4.d0
     +     )
      G_b2_2 = G_b2_2 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(1,0,1)
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     - 3.d0/4.d0*GYZ3(3,0,1)
     +     )
      G_b2_2 = G_b2_2 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ3(3,2,1)
     +     - 3.d0/2.d0*HZ3(0,1,0)
     +     )
      G_b2_2 = G_b2_2 + s*(1.d0+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + s*(r+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 3.d0/4.d0
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     - HZ3(0,1,0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)*(r+s)*zeta2 * (
     +     - 5.d0/24.d0
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)*(r+s) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 5.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)*(r+s) * (
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 5.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)*(r+s) * (
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     - 1.d0/3.d0*GYZ3(1,1,3)
     +     - 1.d0/3.d0*GYZ3(1,3,1)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)*(r+s) * (
     +     - 1.d0/6.d0*GYZ3(3,1,1)
     +     - 1.d0/6.d0*GYZ3(3,1,3)
     +     + 1.d0/12.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     - 5.d0/12.d0*HZ2(0,0)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)*(r+s) * (
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)*(r+s)**2*zeta2 * (
     +     + 1.d0/4.d0
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*GYZ3(0,1,3)
     +     - 1.d0/3.d0*GYZ3(0,3,1)
     +     + 1.d0/3.d0*GYZ3(1,1,3)
     +     + 1.d0/3.d0*GYZ3(1,3,1)
     +     - 1.d0/6.d0*GYZ3(2,1,1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,1,1)
     +     + 1.d0/6.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)*(r+s)**2 * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/12.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/12.d0*HZ1(1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r) * (
     +     + 7.d0/24.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r) * (
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r) * (
     +     - 1.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/12.d0*GYZ3(0,1,3)
     +     + 1.d0/12.d0*GYZ3(0,3,1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r) * (
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/12.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*GYZ3(1,3,1)
     +     - 1.d0/12.d0*GYZ3(2,1,1)
     +     - 1.d0/12.d0*GYZ3(2,1,3)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r) * (
     +     + 1.d0/12.d0*GYZ3(2,2,1)
     +     - 1.d0/12.d0*GYZ3(2,3,1)
     +     + 1.d0/12.d0*GYZ3(3,1,1)
     +     + 1.d0/12.d0*GYZ3(3,1,3)
     +     - 7.d0/24.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/12.d0*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r) * (
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/12.d0*HZ3(0,-1,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/6.d0*HZ3(1,0,0)
     +     - 1.d0/12.d0*HZ3(1,1,0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/6.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 5.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 7.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 5.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**2*(r+s)*zeta2 * (
     +     + 1.d0/6.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**2*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**2*(r+s) * (
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**2*(r+s) * (
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/6.d0*GYZ3(1,1,3)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**2*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/3.d0*GYZ3(1,3,1)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(3,1,1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**2*(r+s) * (
     +     - 1.d0/6.d0*GYZ3(3,1,3)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**2*(r+s) * (
     +     - 1.d0/3.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**2*zeta2 * (
     +     + 1.d0/6.d0
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**2 * (
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**2 * (
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     - 1.d0/3.d0*GYZ3(1,1,3)
     +     - 1.d0/3.d0*GYZ3(1,3,1)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**2 * (
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(3,1,1)
     +     - 1.d0/6.d0*GYZ3(3,1,3)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**2 * (
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**3*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/6.d0
     +     - 2.d0/3.d0*GYZ1(1)
     +     + 2.d0/3.d0*GYZ1(2)
     +     - 2.d0/3.d0*HZ1(1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     - 4.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 4.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 2.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     + 2.d0/3.d0*GYZ2(1,2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 2.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 2.d0/3.d0*GYZ3(0,0,1)
     +     - 2.d0/3.d0*GYZ3(0,1,1)
     +     - 2.d0/3.d0*GYZ3(0,1,3)
     +     - 2.d0/3.d0*GYZ3(0,3,1)
     +     - 2.d0/3.d0*GYZ3(1,0,1)
     +     + 2.d0/3.d0*GYZ3(1,1,1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 2.d0/3.d0*GYZ3(1,1,3)
     +     - 2.d0/3.d0*GYZ3(1,2,1)
     +     + 4.d0/3.d0*GYZ3(1,3,1)
     +     - 2.d0/3.d0*GYZ3(2,1,1)
     +     - 2.d0/3.d0*GYZ3(2,1,3)
     +     + 2.d0/3.d0*GYZ3(2,2,1)
     +     - 2.d0/3.d0*GYZ3(2,3,1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 2.d0/3.d0*GYZ3(3,1,1)
     +     + 2.d0/3.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 2.d0/3.d0*HZ3(0,-1,0)
     +     - 4.d0/3.d0*HZ3(1,0,0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 2.d0/3.d0*HZ3(1,1,0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**3*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/6.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     - HZ3(1,0,0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**3*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**3 * (
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(0,1,3)
     +     - 1.d0/3.d0*GYZ3(0,3,1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**3 * (
     +     + 1.d0/3.d0*GYZ3(1,1,3)
     +     + 1.d0/3.d0*GYZ3(1,3,1)
     +     - 1.d0/6.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,1,1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**3 * (
     +     + 1.d0/6.d0*GYZ3(3,1,3)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**4*(1.d0+s)**(-3)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**4*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(1,0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(0,0,1)
     +     + 1.d0/3.d0*GYZ3(0,1,1)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ3(1,0,1)
     +     - 1.d0/3.d0*GYZ3(1,1,1)
     +     - 1.d0/3.d0*GYZ3(1,1,3)
     +     + 1.d0/3.d0*GYZ3(1,2,1)
     +     - 2.d0/3.d0*GYZ3(1,3,1)
     +     + 1.d0/3.d0*GYZ3(2,1,1)
     +     + 1.d0/3.d0*GYZ3(2,1,3)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ3(2,2,1)
     +     + 1.d0/3.d0*GYZ3(2,3,1)
     +     - 1.d0/3.d0*GYZ3(3,1,1)
     +     - 1.d0/3.d0*GYZ3(3,1,3)
     +     + 1.d0/3.d0*HZ3(0,-1,0)
     +     + 2.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**4*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**4*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**4*(1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**4*(1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ3(1,0,1)
     +     - 1.d0/6.d0*GYZ3(1,1,1)
     +     - 1.d0/6.d0*GYZ3(1,1,3)
     +     + 1.d0/6.d0*GYZ3(1,2,1)
     +     - 1.d0/3.d0*GYZ3(1,3,1)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_b2_2 = G_b2_2 + (1.d0-r)**4*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(3,1,1)
     +     - 1.d0/6.d0*GYZ3(3,1,3)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_2 = G_b2_2 + (r+s)*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_2 = G_b2_2 + (r+s) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 7.d0/24.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      G_b2_2 = G_b2_2 + (r+s) * (
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     )
      G_b2_2 = G_b2_2 + (r+s) * (
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     - 1.d0/3.d0*GYZ3(1,1,3)
     +     - 1.d0/3.d0*GYZ3(1,3,1)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     )
      G_b2_2 = G_b2_2 + (r+s) * (
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(3,1,1)
     +     - 1.d0/6.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + (r+s) * (
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_2 = G_b2_2 + (r+s)**2*zeta2 * (
     +     - 3.d0/8.d0
     +     )
      G_b2_2 = G_b2_2 + (r+s)**2 * (
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/24.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     )
      G_b2_2 = G_b2_2 + (r+s)**2 * (
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + (r+s)**3*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_b2_2 = G_b2_2 + (r+s)**3 * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + zeta2 * (
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_2 = G_b2_2 + GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - GYZ2(0,1)
     +     - GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +
      G_b2_2 = G_b2_2 - 1.d0/6.d0*GYZ3(0,1,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 9.d0/8.d0*HZ1(0)
     +
      G_b2_2 = G_b2_2 - HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +

      G_c2_2 = 0d0
     +
      G_c2_2 = G_c2_2 + r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - GYZ2(1,3)
     +     - GYZ2(3,1)
     +     + 1.d0/3.d0*GYZ3(1,1,3)
     +     + 1.d0/3.d0*GYZ3(1,3,1)
     +     + 1.d0/3.d0*GYZ3(3,1,1)
     +     )
      G_c2_2 = G_c2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     )
      G_c2_2 = G_c2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/3.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/12.d0*GYZ3(1,3,1)
     +     )
      G_c2_2 = G_c2_2 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     - 1.d0/3.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,1)
     +     )
      G_c2_2 = G_c2_2 + r**(-2)*(r+s)**2 * (
     +     - GYZ1(3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_c2_2 = G_c2_2 + r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_c2_2 = G_c2_2 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + r**(-1)*(1.d0-r) * (
     +     - GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(1,1)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + r**(-1)*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     )
      G_c2_2 = G_c2_2 + r**(-1)*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     + 3.d0/4.d0*GYZ3(3,2,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + r**(-1)*(r+s) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     + 5.d0/12.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     )
      G_c2_2 = G_c2_2 + r**(-1)*(r+s) * (
     +     + 2.d0/3.d0*GYZ2(3,1)
     +     - HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 1.d0/6.d0*HZ1(-1)
     +     - HZ2(-1,0)
     +     )
      G_c2_2 = G_c2_2 + s**(-2)*(1.d0-r)*(r+s)*zeta3 * (
     +     + 3*HZ1(-1)
     +     )
      G_c2_2 = G_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + GYZ2(0,1)*HZ2(1,0)
     +     + GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ2(1,0)
     +     - GYZ2(3,3)*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + GYZ3(0,0,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     - GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - GYZ3(0,3,2)*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - GYZ3(3,0,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(3,1,1)
     +     + GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(3,1,3)
     +     + GYZ3(3,3,2)*HZ1(0)
     +     - GYZ4(0,0,0,1)
     +     + GYZ4(0,1,0,1)
     +     )
      G_c2_2 = G_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + GYZ4(0,1,2,1)
     +     + GYZ4(0,3,0,1)
     +     + GYZ4(0,3,2,1)
     +     + GYZ4(3,0,0,1)
     +     - GYZ4(3,1,0,1)
     +     - GYZ4(3,1,2,1)
     +     - GYZ4(3,3,0,1)
     +     )
      G_c2_2 = G_c2_2 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - GYZ4(3,3,2,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     - 2*HZ4(-1,0,1,0)
     +     )
      G_c2_2 = G_c2_2 + s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     )
      G_c2_2 = G_c2_2 + s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     )
      G_c2_2 = G_c2_2 + s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_2 = G_c2_2 + s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     )
      G_c2_2 = G_c2_2 + s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     )
      G_c2_2 = G_c2_2 + s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     + 1.d0/6.d0*GYZ3(1,1,1)
     +     + 1.d0/6.d0*GYZ3(1,1,3)
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/3.d0*GYZ3(1,3,1)
     +     )
      G_c2_2 = G_c2_2 + s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,1,1)
     +     + 1.d0/6.d0*GYZ3(3,1,3)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_c2_2 = G_c2_2 + s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_2 = G_c2_2 + s**(-2)*(1.d0-r)**5*(1.d0+s)**(-3)*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_2 = G_c2_2 + s**(-2)*(1.d0-r)**5*(1.d0+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + s**(-2)*(1.d0-r)**5*(1.d0+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     )
      G_c2_2 = G_c2_2 + s**(-2)*(1.d0-r)**5*(1.d0+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ3(1,0,1)
     +     - 1.d0/6.d0*GYZ3(1,1,1)
     +     - 1.d0/6.d0*GYZ3(1,1,3)
     +     + 1.d0/6.d0*GYZ3(1,2,1)
     +     - 1.d0/3.d0*GYZ3(1,3,1)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_c2_2 = G_c2_2 + s**(-2)*(1.d0-r)**5*(1.d0+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(3,1,1)
     +     - 1.d0/6.d0*GYZ3(3,1,3)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r)*zeta2 * (
     +     - 7.d0/6.d0
     +     + HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r)*zeta3 * (
     +     - 3
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/12.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r) * (
     +     + 5.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 2*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     + 2*GYZ3(3,2,1)
     +     + 5.d0/12.d0*HZ1(0)
     +     + 5.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r) * (
     +     + 2*HZ3(0,1,0)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     + 7.d0/6.d0
     +     - HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1)*zeta3 * (
     +     + 3
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 5.d0/12.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(1,0)
     +     - GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 25.d0/24.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     - GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + GYZ2(2,1)
     +     + 1.d0/24.d0*GYZ2(3,1)
     +     + GYZ2(3,2)*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + GYZ3(1,0,1)
     +     + GYZ3(1,2,1)
     +     - GYZ3(3,0,1)
     +     - GYZ3(3,2,1)
     +     - 1.d0/3.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + HZ2(1,0)
     +     - 2*HZ3(0,1,0)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/6.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - GYZ3(1,3,1)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3)*zeta2 * (
     +     - 1.d0/6.d0
     +     - GYZ1(1)
     +     + GYZ1(2)
     +     - HZ1(1)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + GYZ1(1)*HZ2(-1,0)
     +     - 2*GYZ1(1)*HZ2(0,0)
     +     - GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(2)*HZ2(0,0)
     +     + GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     + GYZ2(1,2)*HZ1(0)
     +     - GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - GYZ2(2,2)*HZ1(0)
     +     + GYZ2(2,3)*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + GYZ3(0,0,1)
     +     - GYZ3(0,1,1)
     +     - GYZ3(0,1,3)
     +     - GYZ3(0,3,1)
     +     - GYZ3(1,0,1)
     +     + GYZ3(1,1,1)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + GYZ3(1,1,3)
     +     - GYZ3(1,2,1)
     +     + 2*GYZ3(1,3,1)
     +     - GYZ3(2,1,1)
     +     - GYZ3(2,1,3)
     +     + GYZ3(2,2,1)
     +     - GYZ3(2,3,1)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + GYZ3(3,1,1)
     +     + GYZ3(3,1,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - HZ3(0,-1,0)
     +     - 2*HZ3(1,0,0)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - HZ3(1,1,0)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r)**5*(1.d0+s)**(-4)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r)**5*(1.d0+s)**(-4) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r)**5*(1.d0+s)**(-4) * (
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r)**5*(1.d0+s)**(-4) * (
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(1.d0-r)**5*(1.d0+s)**(-4) * (
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_2 = G_c2_2 + s**(-1)*(r+s) * (
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     )
      G_c2_2 = G_c2_2 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     - 9.d0/4.d0
     +     )
      G_c2_2 = G_c2_2 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ3(1,0,1)
     +     - 3.d0/4.d0*GYZ3(1,2,1)
     +     + 3.d0/4.d0*GYZ3(3,0,1)
     +     + 3.d0/4.d0*GYZ3(3,2,1)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     + 3.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_2 = G_c2_2 + s*(1.d0-r)**2*(1.d0+s)**(-3)*zeta2 * (
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + s*(1.d0-r)**2*(1.d0+s)**(-3)*zeta3 * (
     +     + 9.d0/4.d0
     +     )
      G_c2_2 = G_c2_2 + s*(1.d0-r)**2*(1.d0+s)**(-3) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(1,0,1)
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     - 3.d0/4.d0*GYZ3(3,0,1)
     +     )
      G_c2_2 = G_c2_2 + s*(1.d0-r)**2*(1.d0+s)**(-3) * (
     +     - 3.d0/4.d0*GYZ3(3,2,1)
     +     - 3.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_2 = G_c2_2 + s*(1.d0+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 3.d0/4.d0
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(2,1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     - 3.d0/8.d0*HZ1(0)
     +     - 5.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + HZ3(0,1,0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)*(r+s)*zeta2 * (
     +     - 1.d0/6.d0
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)*(r+s) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)*(r+s) * (
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*GYZ3(0,1,3)
     +     - 1.d0/3.d0*GYZ3(0,3,1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)*(r+s) * (
     +     + 1.d0/3.d0*GYZ3(1,1,3)
     +     + 1.d0/3.d0*GYZ3(1,3,1)
     +     - 1.d0/6.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,1,1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)*(r+s) * (
     +     + 1.d0/6.d0*GYZ3(3,1,3)
     +     - 1.d0/12.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)*(r+s) * (
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)*(r+s)**2*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)*(r+s)**2 * (
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)*(r+s)**2 * (
     +     - 1.d0/3.d0*GYZ3(1,1,3)
     +     - 1.d0/3.d0*GYZ3(1,3,1)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(3,1,1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ3(3,1,3)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)*zeta2 * (
     +     - 1.d0/24.d0
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ1(3)
     +     - 1.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/12.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r) * (
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/24.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/12.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2)*zeta2 * (
     +     + 3.d0/4.d0
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     - HZ3(0,1,0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/24.d0
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ1(3)
     +     + 1.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/12.d0*GYZ2(1,1)
     +     - 1.d0/12.d0*GYZ2(1,3)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/24.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/12.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**2*(r+s)*zeta2 * (
     +     - 1.d0/6.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ1(1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**2*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**2*(r+s) * (
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**2*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/6.d0*GYZ3(1,1,3)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**2*(r+s) * (
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 2.d0/3.d0*GYZ3(1,3,1)
     +     - 1.d0/3.d0*GYZ3(2,1,1)
     +     - 1.d0/3.d0*GYZ3(2,1,3)
     +     + 1.d0/3.d0*GYZ3(2,2,1)
     +     - 1.d0/3.d0*GYZ3(2,3,1)
     +     + 1.d0/3.d0*GYZ3(3,1,1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**2*(r+s) * (
     +     + 1.d0/3.d0*GYZ3(3,1,3)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/3.d0*HZ3(0,-1,0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**2*(r+s) * (
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     - 2.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**2 * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**2 * (
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**3*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/6.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - GYZ3(1,3,1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**3*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/6.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 2.d0/3.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 5.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - GYZ3(1,3,1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 2.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**3*zeta2 * (
     +     + 1.d0/6.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**3 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**3 * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**3 * (
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**3 * (
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**3 * (
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**4*(1.d0+s)**(-3)*zeta2 * (
     +     - 1.d0/6.d0
     +     - GYZ1(1)
     +     + GYZ1(2)
     +     - HZ1(1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + GYZ1(1)*HZ2(-1,0)
     +     - 2*GYZ1(1)*HZ2(0,0)
     +     - GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(2)*HZ2(0,0)
     +     + GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     + GYZ2(1,2)*HZ1(0)
     +     - GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - GYZ2(2,2)*HZ1(0)
     +     + GYZ2(2,3)*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + GYZ3(0,0,1)
     +     - GYZ3(0,1,1)
     +     - GYZ3(0,1,3)
     +     - GYZ3(0,3,1)
     +     - GYZ3(1,0,1)
     +     + GYZ3(1,1,1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + GYZ3(1,1,3)
     +     - GYZ3(1,2,1)
     +     + 2*GYZ3(1,3,1)
     +     - GYZ3(2,1,1)
     +     - GYZ3(2,1,3)
     +     + GYZ3(2,2,1)
     +     - GYZ3(2,3,1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + GYZ3(3,1,1)
     +     + GYZ3(3,1,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - HZ3(0,-1,0)
     +     - 2*HZ3(1,0,0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - HZ3(1,1,0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**4*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/6.d0
     +     - 5.d0/6.d0*GYZ1(1)
     +     + 5.d0/6.d0*GYZ1(2)
     +     - 5.d0/6.d0*HZ1(1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 5.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 5.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 5.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 5.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 5.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 5.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 5.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     + 5.d0/6.d0*GYZ3(0,0,1)
     +     - 5.d0/6.d0*GYZ3(0,1,1)
     +     - 5.d0/6.d0*GYZ3(0,1,3)
     +     - 5.d0/6.d0*GYZ3(0,3,1)
     +     - 5.d0/6.d0*GYZ3(1,0,1)
     +     + 5.d0/6.d0*GYZ3(1,1,1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 5.d0/6.d0*GYZ3(1,1,3)
     +     - 5.d0/6.d0*GYZ3(1,2,1)
     +     + 5.d0/3.d0*GYZ3(1,3,1)
     +     - 5.d0/6.d0*GYZ3(2,1,1)
     +     - 5.d0/6.d0*GYZ3(2,1,3)
     +     + 5.d0/6.d0*GYZ3(2,2,1)
     +     - 5.d0/6.d0*GYZ3(2,3,1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 5.d0/6.d0*GYZ3(3,1,1)
     +     + 5.d0/6.d0*GYZ3(3,1,3)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 5.d0/6.d0*HZ3(0,-1,0)
     +     - 5.d0/3.d0*HZ3(1,0,0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 5.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**4*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/6.d0
     +     - 2.d0/3.d0*GYZ1(1)
     +     + 2.d0/3.d0*GYZ1(2)
     +     - 2.d0/3.d0*HZ1(1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**4*(1.d0+s)**(-1) * (
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     - 4.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 4.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**4*(1.d0+s)**(-1) * (
     +     - 2.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     + 2.d0/3.d0*GYZ2(1,2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 2.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**4*(1.d0+s)**(-1) * (
     +     + 2.d0/3.d0*GYZ3(0,0,1)
     +     - 2.d0/3.d0*GYZ3(0,1,1)
     +     - 2.d0/3.d0*GYZ3(0,1,3)
     +     - 2.d0/3.d0*GYZ3(0,3,1)
     +     - 2.d0/3.d0*GYZ3(1,0,1)
     +     + 2.d0/3.d0*GYZ3(1,1,1)
     +     + 2.d0/3.d0*GYZ3(1,1,3)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**4*(1.d0+s)**(-1) * (
     +     - 2.d0/3.d0*GYZ3(1,2,1)
     +     + 4.d0/3.d0*GYZ3(1,3,1)
     +     - 2.d0/3.d0*GYZ3(2,1,1)
     +     - 2.d0/3.d0*GYZ3(2,1,3)
     +     + 2.d0/3.d0*GYZ3(2,2,1)
     +     - 2.d0/3.d0*GYZ3(2,3,1)
     +     + 2.d0/3.d0*GYZ3(3,1,1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**4*(1.d0+s)**(-1) * (
     +     + 2.d0/3.d0*GYZ3(3,1,3)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 2.d0/3.d0*HZ3(0,-1,0)
     +     - 4.d0/3.d0*HZ3(1,0,0)
     +     - 2.d0/3.d0*HZ3(1,1,0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**5*(1.d0+s)**(-4)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**5*(1.d0+s)**(-4) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**5*(1.d0+s)**(-4) * (
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**5*(1.d0+s)**(-4) * (
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**5*(1.d0+s)**(-4) * (
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**5*(1.d0+s)**(-3)*zeta2 * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**5*(1.d0+s)**(-3) * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(1,0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**5*(1.d0+s)**(-3) * (
     +     + 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(0,0,1)
     +     + 1.d0/3.d0*GYZ3(0,1,1)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**5*(1.d0+s)**(-3) * (
     +     + 1.d0/3.d0*GYZ3(1,0,1)
     +     - 1.d0/3.d0*GYZ3(1,1,1)
     +     - 1.d0/3.d0*GYZ3(1,1,3)
     +     + 1.d0/3.d0*GYZ3(1,2,1)
     +     - 2.d0/3.d0*GYZ3(1,3,1)
     +     + 1.d0/3.d0*GYZ3(2,1,1)
     +     + 1.d0/3.d0*GYZ3(2,1,3)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**5*(1.d0+s)**(-3) * (
     +     - 1.d0/3.d0*GYZ3(2,2,1)
     +     + 1.d0/3.d0*GYZ3(2,3,1)
     +     - 1.d0/3.d0*GYZ3(3,1,1)
     +     - 1.d0/3.d0*GYZ3(3,1,3)
     +     + 1.d0/3.d0*HZ3(0,-1,0)
     +     + 2.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**5*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**5*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**5*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**5*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ3(1,0,1)
     +     - 1.d0/6.d0*GYZ3(1,1,1)
     +     - 1.d0/6.d0*GYZ3(1,1,3)
     +     + 1.d0/6.d0*GYZ3(1,2,1)
     +     - 1.d0/3.d0*GYZ3(1,3,1)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_c2_2 = G_c2_2 + (1.d0-r)**5*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(3,1,1)
     +     - 1.d0/6.d0*GYZ3(3,1,3)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_2 = G_c2_2 + (r+s)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      G_c2_2 = G_c2_2 + (r+s) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     - 5.d0/12.d0*GYZ2(1,3)
     +     )
      G_c2_2 = G_c2_2 + (r+s) * (
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 7.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + (r+s)**2*zeta2 * (
     +     + 3.d0/8.d0
     +     )
      G_c2_2 = G_c2_2 + (r+s)**2 * (
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(1,3)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     )
      G_c2_2 = G_c2_2 + (r+s)**2 * (
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + (r+s)**3*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      G_c2_2 = G_c2_2 + (r+s)**3 * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +

      return
      end

==> fortran/zone2i.f <==
      subroutine makecoef2i(r,s,a_a1_2,a_b1_2,a_c1_2,
     $                          b_a1_2,b_b1_2,b_c1_2,
     $                          c_a1_2,c_b1_2,c_c1_2,
     $                          A_a2_2,A_b2_2,A_c2_2,
     $                          B_a2_2,B_b2_2,B_c2_2,
     $                          C_a2_2,C_b2_2,C_c2_2,
     $                          D_a2_2,D_b2_2,D_c2_2,
     $                          E_a2_2,E_b2_2,E_c2_2,
     $                          F_a2_2,F_b2_2,F_c2_2,
     $                          G_a2_2,G_b2_2,G_c2_2)
      
      real*8 a_a1_2,a_b1_2,a_c1_2,
     $       b_a1_2,b_b1_2,b_c1_2,
     $       c_a1_2,c_b1_2,c_c1_2,
     $       A_a2_2,A_b2_2,A_c2_2,
     $       B_a2_2,B_b2_2,B_c2_2,
     $       C_a2_2,C_b2_2,C_c2_2,
     $       D_a2_2,D_b2_2,D_c2_2,
     $       E_a2_2,E_b2_2,E_c2_2,
     $       F_a2_2,F_b2_2,F_c2_2,
     $       G_a2_2,G_b2_2,G_c2_2

      real*8 r,s
      real*8 zeta2,zeta3,zeta4,pi
      integer nmax
      real*8 HZa1,HZa2,HZa3,HZa4,HZ1,HZ2,HZ3,HZ4,GYZ1,GYZ2,GYZ3,GYZ4
      dimension HZa1(0:1),HZa2(0:1,0:1),HZa3(0:1,0:1,0:1), 
     $          HZa4(0:1,0:1,0:1,0:1), 
     $          HZ1(-1:1),HZ2(-1:1,-1:1),HZ3(-1:1,-1:1,-1:1), 
     $          HZ4(-1:1,-1:1,-1:1,-1:1), 
     $          GYZ1(0:3),GYZ2(0:3,0:3),GYZ3(0:3,0:3,0:3), 
     $          GYZ4(0:3,0:3,0:3,0:3)
      parameter (pi =  3.14159265358979324d0)      
      parameter (zeta2=1.64493406684822644d0)
      parameter (zeta3=1.20205690315959429d0)
      parameter (zeta4=1.08232323371113819d0)

      nmax = 4
      call tdhpl(r,s,nmax,GYZ1,GYZ2,GYZ3,GYZ4,HZa1,HZa2,HZa3,HZa4)
      call get1dhplog0m11(0,nmax,s,HZ1,HZ2,HZ3,HZ4)

      a_a1_2 = 0d0
     +
      a_a1_2 = a_a1_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0
     +     )
      a_a1_2 = a_a1_2 + pi*(1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0
     +     )
      a_a1_2 = a_a1_2 + pi * (
     +     - 3.d0/8.d0
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )

      a_b1_2 = 0d0
     +
      a_b1_2 = a_b1_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0
     +     )
      a_b1_2 = a_b1_2 + pi * (
     +     - 3.d0/8.d0
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )

      a_c1_2 = 0d0
     +
      a_c1_2 = a_c1_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0
     +     )
      a_c1_2 = a_c1_2 + pi*(1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0
     +     )

      b_a1_2 = 0d0
     +
      b_a1_2 = b_a1_2 + pi*s**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      b_a1_2 = b_a1_2 + pi*s**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0
     +     )
      b_a1_2 = b_a1_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0
     +     )
      b_a1_2 = b_a1_2 + pi*s**(-1)*(r+s) * (
     +     - 1.d0/2.d0
     +     - HZ1(-1)
     +     )
      b_a1_2 = b_a1_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0
     +     )
      b_a1_2 = b_a1_2 + pi*(1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0
     +     )
      b_a1_2 = b_a1_2 + pi * (
     +     + 3.d0/4.d0
     +     + 1.d0/2.d0*HZ1(-1)
     +     )

      b_b1_2 = 0d0
     +
      b_b1_2 = b_b1_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      b_b1_2 = b_b1_2 + pi*s**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      b_b1_2 = b_b1_2 + pi*s**(-1)*(1.d0-r) * (
     +     - HZ1(-1)
     +     )
      b_b1_2 = b_b1_2 + pi*s**(-1)*(r+s) * (
     +     - 1.d0/2.d0
     +     - HZ1(-1)
     +     )
      b_b1_2 = b_b1_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0
     +     )
      b_b1_2 = b_b1_2 + pi * (
     +     + 3.d0/4.d0
     +     + 1.d0/2.d0*HZ1(-1)
     +     )

      b_c1_2 = 0d0
     +
      b_c1_2 = b_c1_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      b_c1_2 = b_c1_2 + pi*s**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0
     +     )
      b_c1_2 = b_c1_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0
     +     )
      b_c1_2 = b_c1_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0
     +     )
      b_c1_2 = b_c1_2 + pi*(1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0
     +     )

      c_a1_2 = 0d0
     +
      c_a1_2 = c_a1_2 + pi * (
     +     + 1.d0/4.d0
     +     )

      c_b1_2 = 0d0
     +
      c_b1_2 = c_b1_2 + pi * (
     +     + 1.d0/4.d0
     +     )

      c_c1_2 = 0

      A_a2_2 = 0d0
     +
      A_a2_2 = A_a2_2 + pi*(1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 3.d0/4.d0
     +     )
      A_a2_2 = A_a2_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 65.d0/72.d0
     +     + 7.d0/3.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 9.d0/8.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     )
      A_a2_2 = A_a2_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 2.d0/3.d0*HZ1(-1)
     +     - 5.d0/3.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,-1)
     +     - HZ2(0,0)
     +     )
      A_a2_2 = A_a2_2 + pi*(1.d0-r)*(r+s) * (
     +     + 5.d0/12.d0*HZ1(-1)
     +     - 5.d0/12.d0*HZ1(0)
     +     )
      A_a2_2 = A_a2_2 + pi*(1.d0-r) * (
     +     + 13.d0/48.d0
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      A_a2_2 = A_a2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-2)*zeta2 * (
     +     - 3.d0/8.d0
     +     )
      A_a2_2 = A_a2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 355.d0/288.d0
     +     + 7.d0/6.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 15.d0/16.d0*GYZ1(3)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      A_a2_2 = A_a2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/48.d0*HZ1(-1)
     +     - 55.d0/48.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      A_a2_2 = A_a2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 13.d0/48.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      A_a2_2 = A_a2_2 + pi*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     )
      A_a2_2 = A_a2_2 + pi*(r+s) * (
     +     - 11.d0/16.d0
     +     - 7.d0/4.d0*HZ1(-1)
     +     + 7.d0/4.d0*HZ1(0)
     +     )
      A_a2_2 = A_a2_2 + pi*(r+s)**2 * (
     +     + 11.d0/16.d0*HZ1(-1)
     +     - 11.d0/16.d0*HZ1(0)
     +     )
      A_a2_2 = A_a2_2 + pi*zeta2 * (
     +     + 5.d0/48.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      A_a2_2 = A_a2_2 + pi*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      A_a2_2 = A_a2_2 + pi * (
     +     - 2149.d0/864.d0
     +     + 11.d0/48.d0*GYZ1(1)
     +     - 11.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      A_a2_2 = A_a2_2 + pi * (
     +     - 23.d0/144.d0*GYZ1(3)
     +     + 1.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     - GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     )
      A_a2_2 = A_a2_2 + pi * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     - 1.d0/24.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      A_a2_2 = A_a2_2 + pi * (
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     + 23.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     )
      A_a2_2 = A_a2_2 + pi * (
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     - 71.d0/72.d0*HZ1(-1)
     +     + 109.d0/144.d0*HZ1(0)
     +     + 11.d0/12.d0*HZ2(-1,-1)
     +     + 17.d0/12.d0*HZ2(-1,0)
     +     )
      A_a2_2 = A_a2_2 + pi * (
     +     + 11.d0/8.d0*HZ2(0,-1)
     +     - 15.d0/4.d0*HZ2(0,0)
     +     - 1.d0/24.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     )
      A_a2_2 = A_a2_2 + pi * (
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,-1)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,-1)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )

      A_b2_2 = 0d0
     +
      A_b2_2 = A_b2_2 + pi*r**(-4)*(1.d0-r)*(r+s)**3 * (
     +     - 33.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 33.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 33.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 33.d0/8.d0*GYZ2(3,1)
     +     )
      A_b2_2 = A_b2_2 + pi*r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     + 33.d0/8.d0*GYZ1(1)
     +     + 33.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 33.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 33.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 33.d0/4.d0*GYZ2(3,1)
     +     - 33.d0/8.d0*HZ1(-1)
     +     )
      A_b2_2 = A_b2_2 + pi*r**(-3)*(r+s)**3 * (
     +     - 33.d0/8.d0*HZ1(-1)
     +     + 33.d0/8.d0*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + pi*r**(-2)*(1.d0-r)**(-1)*(r+s)**3 * (
     +     + 33.d0/16.d0*HZ1(-1)
     +     - 33.d0/16.d0*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     - 99.d0/16.d0*GYZ1(1)
     +     - 47.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 47.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 47.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 47.d0/8.d0*GYZ2(3,1)
     +     + 99.d0/16.d0*HZ1(-1)
     +     )
      A_b2_2 = A_b2_2 + pi*r**(-2)*(r+s)**2 * (
     +     + 33.d0/16.d0
     +     + 33.d0/4.d0*HZ1(-1)
     +     - 33.d0/4.d0*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + pi*r**(-1)*(1.d0-r)**(-2)*(r+s)**3 * (
     +     - 11.d0/8.d0*HZ1(-1)
     +     + 11.d0/8.d0*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + pi*r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 11.d0/16.d0
     +     - 33.d0/8.d0*HZ1(-1)
     +     + 33.d0/8.d0*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + pi*r**(-1)*(1.d0-r) * (
     +     + 25.d0/8.d0*GYZ1(1)
     +     + 7.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 7.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 7.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 7.d0/4.d0*GYZ2(3,1)
     +     - 25.d0/8.d0*HZ1(-1)
     +     )
      A_b2_2 = A_b2_2 + pi*r**(-1)*(r+s) * (
     +     - 11.d0/4.d0
     +     - 47.d0/8.d0*HZ1(-1)
     +     + 47.d0/8.d0*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + pi*(1.d0-r)**(-2)*(r+s)**3 * (
     +     + 11.d0/8.d0*HZ1(-1)
     +     - 11.d0/8.d0*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + pi*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 11.d0/16.d0
     +     + 33.d0/8.d0*HZ1(-1)
     +     - 33.d0/8.d0*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + pi*(1.d0-r)**(-1)*(r+s)**3 * (
     +     - 11.d0/16.d0*HZ1(-1)
     +     + 11.d0/16.d0*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + pi*(1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 3.d0/8.d0
     +     )
      A_b2_2 = A_b2_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 355.d0/288.d0
     +     - 7.d0/6.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 15.d0/16.d0*GYZ1(3)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/48.d0*HZ1(-1)
     +     + 55.d0/48.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      A_b2_2 = A_b2_2 + pi*(1.d0-r)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/12.d0*HZ1(-1)
     +     + 5.d0/12.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     )
      A_b2_2 = A_b2_2 + pi*(1.d0-r) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 13.d0/24.d0*HZ1(-1)
     +     - 5.d0/12.d0*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + pi*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     )
      A_b2_2 = A_b2_2 + pi*(r+s) * (
     +     + 5.d0/12.d0
     +     + 19.d0/6.d0*HZ1(-1)
     +     - 19.d0/6.d0*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + pi*(r+s)**2 * (
     +     - 53.d0/48.d0*HZ1(-1)
     +     + 53.d0/48.d0*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + pi*zeta2 * (
     +     + 5.d0/48.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      A_b2_2 = A_b2_2 + pi*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      A_b2_2 = A_b2_2 + pi * (
     +     - 1735.d0/864.d0
     +     + 11.d0/48.d0*GYZ1(1)
     +     - 11.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      A_b2_2 = A_b2_2 + pi * (
     +     - 23.d0/144.d0*GYZ1(3)
     +     + 1.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     - GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     )
      A_b2_2 = A_b2_2 + pi * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     - 1.d0/24.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      A_b2_2 = A_b2_2 + pi * (
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     + 23.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     )
      A_b2_2 = A_b2_2 + pi * (
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     - 10.d0/9.d0*HZ1(-1)
     +     + 127.d0/144.d0*HZ1(0)
     +     + 11.d0/12.d0*HZ2(-1,-1)
     +     + 17.d0/12.d0*HZ2(-1,0)
     +     )
      A_b2_2 = A_b2_2 + pi * (
     +     + 11.d0/8.d0*HZ2(0,-1)
     +     - 15.d0/4.d0*HZ2(0,0)
     +     - 1.d0/24.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     )
      A_b2_2 = A_b2_2 + pi * (
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,-1)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,-1)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )

      A_c2_2 = 0d0
     +
      A_c2_2 = A_c2_2 + pi*r**(-4)*(1.d0-r)*(r+s)**3 * (
     +     + 33.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 33.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 33.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 33.d0/8.d0*GYZ2(3,1)
     +     )
      A_c2_2 = A_c2_2 + pi*r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 33.d0/8.d0*GYZ1(1)
     +     - 11.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 11.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 11.d0/2.d0*GYZ2(3,1)
     +     + 33.d0/8.d0*HZ1(-1)
     +     )
      A_c2_2 = A_c2_2 + pi*r**(-3)*(r+s)**3 * (
     +     + 33.d0/8.d0*HZ1(-1)
     +     - 33.d0/8.d0*HZ1(0)
     +     )
      A_c2_2 = A_c2_2 + pi*r**(-2)*(1.d0-r)**(-1)*(r+s)**3 * (
     +     - 33.d0/16.d0*HZ1(-1)
     +     + 33.d0/16.d0*HZ1(0)
     +     )
      A_c2_2 = A_c2_2 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     + 55.d0/16.d0*GYZ1(1)
     +     + 11.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 11.d0/8.d0*GYZ2(3,1)
     +     - 55.d0/16.d0*HZ1(-1)
     +     )
      A_c2_2 = A_c2_2 + pi*r**(-2)*(r+s)**2 * (
     +     - 33.d0/16.d0
     +     - 11.d0/2.d0*HZ1(-1)
     +     + 11.d0/2.d0*HZ1(0)
     +     )
      A_c2_2 = A_c2_2 + pi*r**(-1)*(1.d0-r)**(-2)*(r+s)**3 * (
     +     + 11.d0/8.d0*HZ1(-1)
     +     - 11.d0/8.d0*HZ1(0)
     +     )
      A_c2_2 = A_c2_2 + pi*r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 11.d0/16.d0
     +     + 11.d0/4.d0*HZ1(-1)
     +     - 11.d0/4.d0*HZ1(0)
     +     )
      A_c2_2 = A_c2_2 + pi*r**(-1)*(r+s) * (
     +     + 11.d0/8.d0
     +     + 11.d0/8.d0*HZ1(-1)
     +     - 11.d0/8.d0*HZ1(0)
     +     )
      A_c2_2 = A_c2_2 + pi*(1.d0-r)**(-2)*(r+s)**3 * (
     +     - 11.d0/8.d0*HZ1(-1)
     +     + 11.d0/8.d0*HZ1(0)
     +     )
      A_c2_2 = A_c2_2 + pi*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 11.d0/16.d0
     +     - 11.d0/4.d0*HZ1(-1)
     +     + 11.d0/4.d0*HZ1(0)
     +     )
      A_c2_2 = A_c2_2 + pi*(1.d0-r)**(-1)*(r+s)**3 * (
     +     + 11.d0/16.d0*HZ1(-1)
     +     - 11.d0/16.d0*HZ1(0)
     +     )
      A_c2_2 = A_c2_2 + pi*(1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 3.d0/8.d0
     +     )
      A_c2_2 = A_c2_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 493.d0/288.d0
     +     + 7.d0/6.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 15.d0/16.d0*GYZ1(3)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      A_c2_2 = A_c2_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 7.d0/48.d0*HZ1(-1)
     +     - 49.d0/48.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      A_c2_2 = A_c2_2 + pi*(1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     )
      A_c2_2 = A_c2_2 + pi*(1.d0-r) * (
     +     - 13.d0/48.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      A_c2_2 = A_c2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-2)*zeta2 * (
     +     + 3.d0/8.d0
     +     )
      A_c2_2 = A_c2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 355.d0/288.d0
     +     - 7.d0/6.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 15.d0/16.d0*GYZ1(3)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      A_c2_2 = A_c2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/48.d0*HZ1(-1)
     +     + 55.d0/48.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      A_c2_2 = A_c2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 13.d0/48.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      A_c2_2 = A_c2_2 + pi*(r+s) * (
     +     + 13.d0/48.d0
     +     - 5.d0/12.d0*HZ1(-1)
     +     + 5.d0/12.d0*HZ1(0)
     +     )
      A_c2_2 = A_c2_2 + pi*(r+s)**2 * (
     +     + 5.d0/12.d0*HZ1(-1)
     +     - 5.d0/12.d0*HZ1(0)
     +     )
      A_c2_2 = A_c2_2 + pi * (
     +     - 23.d0/48.d0
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )

      B_a2_2 = 0d0
     +
      B_a2_2 = B_a2_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-2)*(r+s)**2*zeta2 * (
     +     - HZ1(-1)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-2)*(r+s)**2 * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 13.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     - 1.d0/24.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + 3.d0/4.d0*GYZ3(3,3,1)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-2)*(r+s)**2 * (
     +     + 47.d0/18.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     - 31.d0/24.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ3(-1,-1,-1)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 5.d0/4.d0*HZ3(-1,0,-1)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,-1)
     +     - 1.d0/2.d0*HZ3(0,0,-1)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-1)*(1.d0-r)*zeta2 * (
     +     - 1
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-1)*(1.d0-r) * (
     +     + 47.d0/18.d0
     +     + 4.d0/3.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 5.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 2.d0/3.d0*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     + 1
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 47.d0/18.d0
     +     - 4.d0/3.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 5.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*HZ1(-1)
     +     + 13.d0/24.d0*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-1)*(r+s)*zeta2 * (
     +     + 1
     +     + 2*HZ1(-1)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-1)*(r+s) * (
     +     - 47.d0/18.d0
     +     - 3.d0/2.d0*GYZ1(1)
     +     - 5.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,-1)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + GYZ1(3)*HZ2(0,-1)
     +     - 11.d0/12.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     + 11.d0/12.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(-1)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-1)*(r+s) * (
     +     + 3.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + GYZ3(3,0,1)
     +     - 3.d0/2.d0*GYZ3(3,3,1)
     +     - 265.d0/72.d0*HZ1(-1)
     +     + 19.d0/24.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(-1,-1)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-1)*(r+s) * (
     +     + 37.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/12.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,-1)
     +     - HZ3(-1,-1,0)
     +     - 5.d0/2.d0*HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     )
      B_a2_2 = B_a2_2 + pi*s**(-1)*(r+s) * (
     +     - 1.d0/2.d0*HZ3(0,-1,-1)
     +     + HZ3(0,0,-1)
     +     )
      B_a2_2 = B_a2_2 + pi*(1.d0-r-s)**(-2)*(r+s)**2*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_a2_2 = B_a2_2 + pi*(1.d0-r-s)**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     )
      B_a2_2 = B_a2_2 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_a2_2 = B_a2_2 + pi*(1.d0-r-s)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_a2_2 = B_a2_2 + pi*(1.d0-r-s)**(-1)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     )
      B_a2_2 = B_a2_2 + pi*(1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1
     +     )
      B_a2_2 = B_a2_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 29.d0/72.d0
     +     - 25.d0/12.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(3)
     +     - 5.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     )
      B_a2_2 = B_a2_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 7.d0/24.d0*HZ1(-1)
     +     + 5.d0/3.d0*HZ1(0)
     +     + HZ2(-1,-1)
     +     - HZ2(-1,0)
     +     - 5.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      B_a2_2 = B_a2_2 + pi*(1.d0-r)*(r+s) * (
     +     - 3.d0/8.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + pi*(1.d0-r) * (
     +     + 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     )
      B_a2_2 = B_a2_2 + pi*(1.d0-r) * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_2 = B_a2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      B_a2_2 = B_a2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 37.d0/72.d0
     +     - 29.d0/48.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/8.d0*GYZ1(3)
     +     - 5.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     )
      B_a2_2 = B_a2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 5.d0/12.d0*HZ1(-1)
     +     + 11.d0/24.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 5.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_a2_2 = B_a2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     )
      B_a2_2 = B_a2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_2 = B_a2_2 + pi*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_a2_2 = B_a2_2 + pi*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_2 = B_a2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     )
      B_a2_2 = B_a2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_2 = B_a2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     )
      B_a2_2 = B_a2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_2 = B_a2_2 + pi*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     )
      B_a2_2 = B_a2_2 + pi*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_2 = B_a2_2 + pi*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     )
      B_a2_2 = B_a2_2 + pi*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_2 = B_a2_2 + pi*(r+s) * (
     +     + 1.d0/4.d0
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + pi*(r+s)**2 * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + pi*zeta2 * (
     +     - 3.d0/2.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 3.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_2 = B_a2_2 + pi * (
     +     + 31.d0/12.d0
     +     + 33.d0/16.d0*GYZ1(1)
     +     + 11.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 11.d0/8.d0*GYZ1(3)
     +     )
      B_a2_2 = B_a2_2 + pi * (
     +     - 1.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     )
      B_a2_2 = B_a2_2 + pi * (
     +     + 1.d0/24.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     - 5.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_a2_2 = B_a2_2 + pi * (
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     )
      B_a2_2 = B_a2_2 + pi * (
     +     - 1.d0/72.d0*HZ1(-1)
     +     - 9.d0/8.d0*HZ1(0)
     +     - 13.d0/24.d0*HZ2(-1,-1)
     +     - 25.d0/24.d0*HZ2(-1,0)
     +     + 7.d0/24.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/24.d0*HZ2(1,0)
     +     )
      B_a2_2 = B_a2_2 + pi * (
     +     - HZ3(-1,-1,-1)
     +     + HZ3(-1,-1,0)
     +     + HZ3(-1,0,-1)
     +     - HZ3(-1,0,0)
     +     + HZ3(0,-1,-1)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,0,-1)
     +     )
      B_a2_2 = B_a2_2 + pi * (
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,-1)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )

      B_b2_2 = 0d0
     +
      B_b2_2 = B_b2_2 + pi*r**(-4)*(1.d0-r)*(r+s)**3 * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     )
      B_b2_2 = B_b2_2 + pi*r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     - 3*GYZ1(1)*HZ1(-1)
     +     + 3*GYZ1(1)*HZ1(0)
     +     + 3*GYZ1(3)*HZ1(-1)
     +     - 3*GYZ2(3,1)
     +     + 3.d0/2.d0*HZ1(-1)
     +     )
      B_b2_2 = B_b2_2 + pi*r**(-3)*(r+s)**3 * (
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + pi*r**(-2)*(1.d0-r)**(-1)*(r+s)**3 * (
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     + 21.d0/8.d0*GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     - 9.d0/4.d0*HZ1(-1)
     +     )
      B_b2_2 = B_b2_2 + pi*r**(-2)*(r+s)**2 * (
     +     - 3.d0/4.d0
     +     - 3*HZ1(-1)
     +     + 3*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + pi*r**(-1)*(1.d0-r)**(-2)*(r+s)**3 * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + pi*r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + pi*r**(-1)*(1.d0-r) * (
     +     - 9.d0/8.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(1,1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      B_b2_2 = B_b2_2 + pi*r**(-1)*(r+s) * (
     +     + 9.d0/8.d0
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     - HZ1(-1)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     + 2*GYZ1(1)*HZ1(-1)
     +     - 19.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     - 7.d0/24.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     + 7.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + 3.d0/4.d0*GYZ3(3,3,1)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     + 179.d0/72.d0*HZ1(-1)
     +     - 5.d0/12.d0*HZ2(-1,-1)
     +     - 37.d0/24.d0*HZ2(-1,0)
     +     - 7.d0/12.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ3(-1,-1,-1)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 5.d0/4.d0*HZ3(-1,0,-1)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,-1)
     +     - 1.d0/2.d0*HZ3(0,0,-1)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-2)*(1.d0-r)**2 * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-2)*(r+s)**2*zeta2 * (
     +     - HZ1(-1)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-2)*(r+s)**2 * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 13.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     - 1.d0/24.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + 3.d0/4.d0*GYZ3(3,3,1)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-2)*(r+s)**2 * (
     +     + 47.d0/18.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     - 31.d0/24.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ3(-1,-1,-1)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 5.d0/4.d0*HZ3(-1,0,-1)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,-1)
     +     - 1.d0/2.d0*HZ3(0,0,-1)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-1)*(1.d0-r)*zeta2 * (
     +     + 2*HZ1(-1)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-1)*(1.d0-r) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 13.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 19.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     - GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-1)*(1.d0-r) * (
     +     + GYZ1(3)*HZ2(0,-1)
     +     - 2.d0/3.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 5.d0/12.d0*GYZ2(3,1)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-1)*(1.d0-r) * (
     +     - GYZ2(3,1)*HZ1(-1)
     +     + 3.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + GYZ3(3,0,1)
     +     - 3.d0/2.d0*GYZ3(3,3,1)
     +     - 29.d0/9.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-1)*(1.d0-r) * (
     +     + 1.d0/12.d0*HZ2(-1,-1)
     +     + 43.d0/12.d0*HZ2(-1,0)
     +     + 17.d0/12.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,-1)
     +     - HZ3(-1,-1,0)
     +     - 5.d0/2.d0*HZ3(-1,0,-1)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-1)*(1.d0-r) * (
     +     + HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,-1)
     +     + HZ3(0,0,-1)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-1)*(r+s)*zeta2 * (
     +     + 1
     +     + 2*HZ1(-1)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-1)*(r+s) * (
     +     - 47.d0/18.d0
     +     - 3.d0/2.d0*GYZ1(1)
     +     - 5.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,-1)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + GYZ1(3)*HZ2(0,-1)
     +     - 11.d0/12.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     + 11.d0/12.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(-1)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-1)*(r+s) * (
     +     + 3.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + GYZ3(3,0,1)
     +     - 3.d0/2.d0*GYZ3(3,3,1)
     +     - 247.d0/72.d0*HZ1(-1)
     +     + 19.d0/24.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(-1,-1)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-1)*(r+s) * (
     +     + 37.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/12.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,-1)
     +     - HZ3(-1,-1,0)
     +     - 5.d0/2.d0*HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     )
      B_b2_2 = B_b2_2 + pi*s**(-1)*(r+s) * (
     +     - 1.d0/2.d0*HZ3(0,-1,-1)
     +     + HZ3(0,0,-1)
     +     )
      B_b2_2 = B_b2_2 + pi*(1.d0-r-s)**(-2)*(r+s)**2*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_b2_2 = B_b2_2 + pi*(1.d0-r-s)**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     )
      B_b2_2 = B_b2_2 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_b2_2 = B_b2_2 + pi*(1.d0-r-s)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_b2_2 = B_b2_2 + pi*(1.d0-r-s)**(-1)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     )
      B_b2_2 = B_b2_2 + pi*(1.d0-r)**(-2)*(r+s)**3 * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + pi*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + pi*(1.d0-r)**(-1)*(r+s)**3 * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + pi*(1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      B_b2_2 = B_b2_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 37.d0/72.d0
     +     + 29.d0/48.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/8.d0*GYZ1(3)
     +     + 5.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     )
      B_b2_2 = B_b2_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 5.d0/12.d0*HZ1(-1)
     +     - 11.d0/24.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 5.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      B_b2_2 = B_b2_2 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*GYZ2(1,1)
     +     + 3.d0/8.d0*HZ2(-1,-1)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     )
      B_b2_2 = B_b2_2 + pi*(1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_b2_2 = B_b2_2 + pi*(1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + pi*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     )
      B_b2_2 = B_b2_2 + pi*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + pi*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     )
      B_b2_2 = B_b2_2 + pi*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     )
      B_b2_2 = B_b2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     )
      B_b2_2 = B_b2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + pi*(r+s) * (
     +     - 3.d0/8.d0
     +     - 9.d0/8.d0*HZ1(-1)
     +     + 9.d0/8.d0*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + pi*(r+s)**2 * (
     +     + 5.d0/8.d0*HZ1(-1)
     +     - 5.d0/8.d0*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + pi*zeta2 * (
     +     - 3.d0/2.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 3.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_2 = B_b2_2 + pi * (
     +     + 55.d0/24.d0
     +     + 33.d0/16.d0*GYZ1(1)
     +     + 11.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 11.d0/8.d0*GYZ1(3)
     +     )
      B_b2_2 = B_b2_2 + pi * (
     +     - 1.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     )
      B_b2_2 = B_b2_2 + pi * (
     +     + 1.d0/24.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     - 5.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_b2_2 = B_b2_2 + pi * (
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     )
      B_b2_2 = B_b2_2 + pi * (
     +     + 17.d0/72.d0*HZ1(-1)
     +     - 5.d0/4.d0*HZ1(0)
     +     - 13.d0/24.d0*HZ2(-1,-1)
     +     - 25.d0/24.d0*HZ2(-1,0)
     +     + 7.d0/24.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/24.d0*HZ2(1,0)
     +     )
      B_b2_2 = B_b2_2 + pi * (
     +     - HZ3(-1,-1,-1)
     +     + HZ3(-1,-1,0)
     +     + HZ3(-1,0,-1)
     +     - HZ3(-1,0,0)
     +     + HZ3(0,-1,-1)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,0,-1)
     +     )
      B_b2_2 = B_b2_2 + pi * (
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,-1)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )

      B_c2_2 = 0d0
     +
      B_c2_2 = B_c2_2 + pi*r**(-4)*(1.d0-r)*(r+s)**3 * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     )
      B_c2_2 = B_c2_2 + pi*r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     + 3.d0/2.d0*GYZ1(1)
     +     + 2*GYZ1(1)*HZ1(-1)
     +     - 2*GYZ1(1)*HZ1(0)
     +     - 2*GYZ1(3)*HZ1(-1)
     +     + 2*GYZ2(3,1)
     +     - 3.d0/2.d0*HZ1(-1)
     +     )
      B_c2_2 = B_c2_2 + pi*r**(-3)*(r+s)**3 * (
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + pi*r**(-2)*(1.d0-r)**(-1)*(r+s)**3 * (
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     - 13.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 5.d0/4.d0*HZ1(-1)
     +     )
      B_c2_2 = B_c2_2 + pi*r**(-2)*(r+s)**2 * (
     +     + 3.d0/4.d0
     +     + 2*HZ1(-1)
     +     - 2*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + pi*r**(-1)*(1.d0-r)**(-2)*(r+s)**3 * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + pi*r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0
     +     - HZ1(-1)
     +     + HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + pi*r**(-1)*(1.d0-r) * (
     +     - 7.d0/24.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_2 = B_c2_2 + pi*r**(-1)*(r+s) * (
     +     - 5.d0/8.d0
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + pi*s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     - HZ1(-1)
     +     )
      B_c2_2 = B_c2_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 13.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     - 1.d0/24.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     )
      B_c2_2 = B_c2_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + 3.d0/4.d0*GYZ3(3,3,1)
     +     )
      B_c2_2 = B_c2_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     + 47.d0/18.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     - 31.d0/24.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ3(-1,-1,-1)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 5.d0/4.d0*HZ3(-1,0,-1)
     +     )
      B_c2_2 = B_c2_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,-1)
     +     - 1.d0/2.d0*HZ3(0,0,-1)
     +     )
      B_c2_2 = B_c2_2 + pi*s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_2 = B_c2_2 + pi*s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      B_c2_2 = B_c2_2 + pi*s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     )
      B_c2_2 = B_c2_2 + pi*s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + pi*s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     )
      B_c2_2 = B_c2_2 + pi*s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + pi*s**(-1)*(1.d0-r)*zeta2 * (
     +     + 1
     +     )
      B_c2_2 = B_c2_2 + pi*s**(-1)*(1.d0-r) * (
     +     - 47.d0/18.d0
     +     - 3.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     )
      B_c2_2 = B_c2_2 + pi*s**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*HZ1(-1)
     +     + 19.d0/24.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      B_c2_2 = B_c2_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     - 1
     +     )
      B_c2_2 = B_c2_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 47.d0/18.d0
     +     + 4.d0/3.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     )
      B_c2_2 = B_c2_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/12.d0*HZ1(-1)
     +     - 2.d0/3.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_c2_2 = B_c2_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + pi*s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     )
      B_c2_2 = B_c2_2 + pi*s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + pi*s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     )
      B_c2_2 = B_c2_2 + pi*s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + pi*s**(-1)*(r+s) * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_2 = B_c2_2 + pi*(1.d0-r)**(-2)*(r+s)**3 * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + pi*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0
     +     + HZ1(-1)
     +     - HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + pi*(1.d0-r)**(-1)*(r+s)**3 * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + pi*(1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      B_c2_2 = B_c2_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 29.d0/36.d0
     +     - 35.d0/48.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/8.d0*GYZ1(3)
     +     - 5.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     )
      B_c2_2 = B_c2_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/24.d0*HZ1(-1)
     +     + 5.d0/24.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 5.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_c2_2 = B_c2_2 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_2 = B_c2_2 + pi*(1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_c2_2 = B_c2_2 + pi*(1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + pi*(1.d0-r) * (
     +     - 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     )
      B_c2_2 = B_c2_2 + pi*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      B_c2_2 = B_c2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 37.d0/72.d0
     +     + 29.d0/48.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/8.d0*GYZ1(3)
     +     + 5.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     )
      B_c2_2 = B_c2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 5.d0/12.d0*HZ1(-1)
     +     - 11.d0/24.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 5.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      B_c2_2 = B_c2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     )
      B_c2_2 = B_c2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + pi*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     )
      B_c2_2 = B_c2_2 + pi*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     )
      B_c2_2 = B_c2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*GYZ2(1,1)
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     )
      B_c2_2 = B_c2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(0,-1)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + pi*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     )
      B_c2_2 = B_c2_2 + pi*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + pi*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     )
      B_c2_2 = B_c2_2 + pi*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_2 = B_c2_2 + pi*(r+s) * (
     +     + 1.d0/8.d0
     +     + 3.d0/8.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + pi*(r+s)**2 * (
     +     - 3.d0/8.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(0)
     +     )
      B_c2_2 = B_c2_2 + pi * (
     +     + 7.d0/24.d0
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )

      C_a2_2 = 0d0
     +
      C_a2_2 = C_a2_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_a2_2 = C_a2_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      C_a2_2 = C_a2_2 + pi*s**(-2)*(1.d0-r)**2 * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     )
      C_a2_2 = C_a2_2 + pi*s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_a2_2 = C_a2_2 + pi*s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     )
      C_a2_2 = C_a2_2 + pi*s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_2 = C_a2_2 + pi*s**(-2)*(r+s)**2*zeta2 * (
     +     + 5.d0/4.d0*HZ1(-1)
     +     )
      C_a2_2 = C_a2_2 + pi*s**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 5.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     - 5.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     )
      C_a2_2 = C_a2_2 + pi*s**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     + 5.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     )
      C_a2_2 = C_a2_2 + pi*s**(-2)*(r+s)**2 * (
     +     - 5.d0/4.d0*GYZ3(3,3,1)
     +     + 15.d0/16.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      C_a2_2 = C_a2_2 + pi*s**(-2)*(r+s)**2 * (
     +     - 5.d0/4.d0*HZ3(-1,0,-1)
     +     + 5.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,-1)
     +     )
      C_a2_2 = C_a2_2 + pi*s**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      C_a2_2 = C_a2_2 + pi*s**(-1)*(1.d0-r)*zeta2 * (
     +     + 5.d0/4.d0
     +     )
      C_a2_2 = C_a2_2 + pi*s**(-1)*(1.d0-r) * (
     +     + 29.d0/16.d0
     +     + 9.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     )
      C_a2_2 = C_a2_2 + pi*s**(-1)*(1.d0-r) * (
     +     + 5.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ1(-1)
     +     - 15.d0/8.d0*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + pi*s**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     + 5.d0/2.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_2 = C_a2_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     - 5.d0/4.d0
     +     )
      C_a2_2 = C_a2_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 29.d0/16.d0
     +     - 9.d0/8.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ1(3)
     +     + 5.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     )
      C_a2_2 = C_a2_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 5.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*HZ1(-1)
     +     + 15.d0/8.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(-1,-1)
     +     )
      C_a2_2 = C_a2_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(0,-1)
     +     - 5.d0/2.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_2 = C_a2_2 + pi*s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     )
      C_a2_2 = C_a2_2 + pi*s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_2 = C_a2_2 + pi*s**(-1)*(r+s)*zeta2 * (
     +     - 5.d0/4.d0
     +     - HZ1(-1)
     +     )
      C_a2_2 = C_a2_2 + pi*s**(-1)*(r+s) * (
     +     - 29.d0/16.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     - 5.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,-1)
     +     )
      C_a2_2 = C_a2_2 + pi*s**(-1)*(r+s) * (
     +     - GYZ2(0,1)
     +     - GYZ2(0,1)*HZ1(-1)
     +     + GYZ2(0,1)*HZ1(0)
     +     + GYZ2(0,3)*HZ1(-1)
     +     + 5.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     - GYZ2(3,1)*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + pi*s**(-1)*(r+s) * (
     +     - GYZ2(3,3)*HZ1(-1)
     +     - GYZ3(0,1,1)
     +     - GYZ3(0,3,1)
     +     + GYZ3(3,1,1)
     +     + GYZ3(3,3,1)
     +     - 19.d0/8.d0*HZ1(-1)
     +     + 2*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + pi*s**(-1)*(r+s) * (
     +     + 2*HZ2(-1,-1)
     +     + 7.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     - 5.d0/2.d0*HZ2(0,0)
     +     + HZ3(-1,-1,0)
     +     + HZ3(-1,0,-1)
     +     - 2*HZ3(-1,0,0)
     +     )
      C_a2_2 = C_a2_2 + pi*s**(-1)*(r+s) * (
     +     + HZ3(0,-1,-1)
     +     )
      C_a2_2 = C_a2_2 + pi*(1.d0-r-s)**(-2)*(r+s)**2*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_a2_2 = C_a2_2 + pi*(1.d0-r-s)**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     )
      C_a2_2 = C_a2_2 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      C_a2_2 = C_a2_2 + pi*(1.d0-r-s)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      C_a2_2 = C_a2_2 + pi*(1.d0-r-s)**(-1)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     )
      C_a2_2 = C_a2_2 + pi*(1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      C_a2_2 = C_a2_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     )
      C_a2_2 = C_a2_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 3.d0/8.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      C_a2_2 = C_a2_2 + pi*(1.d0-r)*(r+s) * (
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + pi*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      C_a2_2 = C_a2_2 + pi*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + GYZ2(0,1)
     +     - GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     )
      C_a2_2 = C_a2_2 + pi*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + HZ2(0,0)
     +     )
      C_a2_2 = C_a2_2 + pi*(1.d0-r) * (
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      C_a2_2 = C_a2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_a2_2 = C_a2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 23.d0/32.d0
     +     - 9.d0/16.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/16.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     )
      C_a2_2 = C_a2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 7.d0/16.d0*HZ1(-1)
     +     - 1.d0/16.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      C_a2_2 = C_a2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      C_a2_2 = C_a2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     )
      C_a2_2 = C_a2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 11.d0/8.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(-1,-1)
     +     - HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_2 = C_a2_2 + pi*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     )
      C_a2_2 = C_a2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     )
      C_a2_2 = C_a2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_2 = C_a2_2 + pi*(r+s) * (
     +     + 3.d0/4.d0
     +     + HZ1(-1)
     +     - HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + pi*(r+s)**2 * (
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      C_a2_2 = C_a2_2 + pi*zeta2 * (
     +     + 3.d0/8.d0
     +     )
      C_a2_2 = C_a2_2 + pi * (
     +     + 39.d0/32.d0
     +     - 11.d0/16.d0*GYZ1(3)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     )
      C_a2_2 = C_a2_2 + pi * (
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     + HZ1(-1)
     +     - 11.d0/16.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,-1)
     +     )
      C_a2_2 = C_a2_2 + pi * (
     +     - 9.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(0,-1,-1)
     +     )

      C_b2_2 = 0d0
     +
      C_b2_2 = C_b2_2 + pi*r**(-4)*(1.d0-r)*(r+s)**3 * (
     +     + 9.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 9.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 9.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 9.d0/2.d0*GYZ2(3,1)
     +     )
      C_b2_2 = C_b2_2 + pi*r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 9.d0/2.d0*GYZ1(1)
     +     - 9*GYZ1(1)*HZ1(-1)
     +     + 9*GYZ1(1)*HZ1(0)
     +     + 9*GYZ1(3)*HZ1(-1)
     +     - 9*GYZ2(3,1)
     +     + 9.d0/2.d0*HZ1(-1)
     +     )
      C_b2_2 = C_b2_2 + pi*r**(-3)*(r+s)**3 * (
     +     + 9.d0/2.d0*HZ1(-1)
     +     - 9.d0/2.d0*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + pi*r**(-2)*(1.d0-r)**(-1)*(r+s)**3 * (
     +     - 9.d0/4.d0*HZ1(-1)
     +     + 9.d0/4.d0*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     + 111.d0/16.d0*GYZ1(1)
     +     + 59.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 29.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 59.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 59.d0/8.d0*GYZ2(3,1)
     +     - 27.d0/4.d0*HZ1(-1)
     +     )
      C_b2_2 = C_b2_2 + pi*r**(-2)*(r+s)**2 * (
     +     - 9.d0/4.d0
     +     - 9*HZ1(-1)
     +     + 9*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + pi*r**(-1)*(1.d0-r)**(-2)*(r+s)**3 * (
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + pi*r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 3.d0/4.d0
     +     + 9.d0/2.d0*HZ1(-1)
     +     - 9.d0/2.d0*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + pi*r**(-1)*(1.d0-r) * (
     +     - 7.d0/2.d0*GYZ1(1)
     +     - 7.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 11.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 7.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(1,1)
     +     - 7.d0/4.d0*GYZ2(3,1)
     +     )
      C_b2_2 = C_b2_2 + pi*r**(-1)*(1.d0-r) * (
     +     + 35.d0/8.d0*HZ1(-1)
     +     )
      C_b2_2 = C_b2_2 + pi*r**(-1)*(r+s) * (
     +     + 49.d0/16.d0
     +     + 59.d0/8.d0*HZ1(-1)
     +     - 29.d0/4.d0*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 5.d0/4.d0*HZ1(-1)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     + 5.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 5.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     - 5.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     + 5.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     - 5.d0/4.d0*GYZ3(3,3,1)
     +     + 13.d0/16.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     - HZ2(-1,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 5.d0/4.d0*HZ3(-1,0,-1)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     + 5.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,-1)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-2)*(r+s)**2*zeta2 * (
     +     + 5.d0/4.d0*HZ1(-1)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 5.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     - 5.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     + 5.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-2)*(r+s)**2 * (
     +     - 5.d0/4.d0*GYZ3(3,3,1)
     +     + 15.d0/16.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-2)*(r+s)**2 * (
     +     - 5.d0/4.d0*HZ3(-1,0,-1)
     +     + 5.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,-1)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-1)*(1.d0-r)*zeta2 * (
     +     - HZ1(-1)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-1)*(1.d0-r) * (
     +     + GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 2*GYZ1(3)*HZ1(-1)
     +     + GYZ1(3)*HZ2(-1,-1)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-1)*(1.d0-r) * (
     +     - GYZ2(0,1)*HZ1(-1)
     +     + GYZ2(0,1)*HZ1(0)
     +     + GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 2*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-1)*(1.d0-r) * (
     +     - GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,3)*HZ1(-1)
     +     - GYZ3(0,1,1)
     +     - GYZ3(0,3,1)
     +     + GYZ3(3,1,1)
     +     + GYZ3(3,3,1)
     +     - 9.d0/4.d0*HZ1(-1)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(-1,-1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + HZ3(-1,-1,0)
     +     + HZ3(-1,0,-1)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-1)*(1.d0-r) * (
     +     - 2*HZ3(-1,0,0)
     +     + HZ3(0,-1,-1)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-1)*(r+s)*zeta2 * (
     +     - 5.d0/4.d0
     +     - HZ1(-1)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-1)*(r+s) * (
     +     - 29.d0/16.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     - 5.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,-1)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-1)*(r+s) * (
     +     - GYZ2(0,1)
     +     - GYZ2(0,1)*HZ1(-1)
     +     + GYZ2(0,1)*HZ1(0)
     +     + GYZ2(0,3)*HZ1(-1)
     +     + 5.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     - GYZ2(3,1)*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-1)*(r+s) * (
     +     - GYZ2(3,3)*HZ1(-1)
     +     - GYZ3(0,1,1)
     +     - GYZ3(0,3,1)
     +     + GYZ3(3,1,1)
     +     + GYZ3(3,3,1)
     +     - 5.d0/2.d0*HZ1(-1)
     +     + 2*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-1)*(r+s) * (
     +     + 2*HZ2(-1,-1)
     +     + 7.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     - 5.d0/2.d0*HZ2(0,0)
     +     + HZ3(-1,-1,0)
     +     + HZ3(-1,0,-1)
     +     - 2*HZ3(-1,0,0)
     +     )
      C_b2_2 = C_b2_2 + pi*s**(-1)*(r+s) * (
     +     + HZ3(0,-1,-1)
     +     )
      C_b2_2 = C_b2_2 + pi*(1.d0-r-s)**(-2)*(r+s)**2*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_b2_2 = C_b2_2 + pi*(1.d0-r-s)**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     )
      C_b2_2 = C_b2_2 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      C_b2_2 = C_b2_2 + pi*(1.d0-r-s)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      C_b2_2 = C_b2_2 + pi*(1.d0-r-s)**(-1)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     )
      C_b2_2 = C_b2_2 + pi*(1.d0-r)**(-2)*(r+s)**3 * (
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + pi*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 3.d0/4.d0
     +     - 9.d0/2.d0*HZ1(-1)
     +     + 9.d0/2.d0*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + pi*(1.d0-r)**(-1)*(r+s)**3 * (
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + pi*(1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_b2_2 = C_b2_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 23.d0/32.d0
     +     + 9.d0/16.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/16.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     )
      C_b2_2 = C_b2_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 7.d0/16.d0*HZ1(-1)
     +     + 1.d0/16.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      C_b2_2 = C_b2_2 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(1,1)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*HZ2(-1,-1)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     )
      C_b2_2 = C_b2_2 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_2 = C_b2_2 + pi*(1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     )
      C_b2_2 = C_b2_2 + pi*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      C_b2_2 = C_b2_2 + pi*(1.d0-r) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     )
      C_b2_2 = C_b2_2 + pi*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 9.d0/8.d0*HZ1(-1)
     +     + HZ1(0)
     +     - 3.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     )
      C_b2_2 = C_b2_2 + pi*(1.d0-r) * (
     +     + HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_2 = C_b2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     )
      C_b2_2 = C_b2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_2 = C_b2_2 + pi*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     )
      C_b2_2 = C_b2_2 + pi*(r+s) * (
     +     - 3.d0/4.d0
     +     - 11.d0/2.d0*HZ1(-1)
     +     + 11.d0/2.d0*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + pi*(r+s)**2 * (
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      C_b2_2 = C_b2_2 + pi*zeta2 * (
     +     + 3.d0/8.d0
     +     )
      C_b2_2 = C_b2_2 + pi * (
     +     + 33.d0/32.d0
     +     - 11.d0/16.d0*GYZ1(3)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     )
      C_b2_2 = C_b2_2 + pi * (
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     + 7.d0/8.d0*HZ1(-1)
     +     - 11.d0/16.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,-1)
     +     )
      C_b2_2 = C_b2_2 + pi * (
     +     - 9.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(0,-1,-1)
     +     )

      C_c2_2 = 0d0
     +
      C_c2_2 = C_c2_2 + pi*r**(-4)*(1.d0-r)*(r+s)**3 * (
     +     - 9.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 9.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 9.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 9.d0/2.d0*GYZ2(3,1)
     +     )
      C_c2_2 = C_c2_2 + pi*r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     + 9.d0/2.d0*GYZ1(1)
     +     + 6*GYZ1(1)*HZ1(-1)
     +     - 6*GYZ1(1)*HZ1(0)
     +     - 6*GYZ1(3)*HZ1(-1)
     +     + 6*GYZ2(3,1)
     +     - 9.d0/2.d0*HZ1(-1)
     +     )
      C_c2_2 = C_c2_2 + pi*r**(-3)*(r+s)**3 * (
     +     - 9.d0/2.d0*HZ1(-1)
     +     + 9.d0/2.d0*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + pi*r**(-2)*(1.d0-r)**(-1)*(r+s)**3 * (
     +     + 9.d0/4.d0*HZ1(-1)
     +     - 9.d0/4.d0*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     - 63.d0/16.d0*GYZ1(1)
     +     - 23.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 11.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 23.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 23.d0/8.d0*GYZ2(3,1)
     +     + 15.d0/4.d0*HZ1(-1)
     +     )
      C_c2_2 = C_c2_2 + pi*r**(-2)*(r+s)**2 * (
     +     + 9.d0/4.d0
     +     + 6*HZ1(-1)
     +     - 6*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + pi*r**(-1)*(1.d0-r)**(-2)*(r+s)**3 * (
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + pi*r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 3.d0/4.d0
     +     - 3*HZ1(-1)
     +     + 3*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + pi*r**(-1)*(1.d0-r) * (
     +     + 9.d0/8.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(-1)
     +     - 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     + GYZ2(3,1)
     +     )
      C_c2_2 = C_c2_2 + pi*r**(-1)*(1.d0-r) * (
     +     - 11.d0/8.d0*HZ1(-1)
     +     )
      C_c2_2 = C_c2_2 + pi*r**(-1)*(r+s) * (
     +     - 25.d0/16.d0
     +     - 23.d0/8.d0*HZ1(-1)
     +     + 11.d0/4.d0*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + pi*s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 5.d0/4.d0*HZ1(-1)
     +     )
      C_c2_2 = C_c2_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 5.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     - 5.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     )
      C_c2_2 = C_c2_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     + 5.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     )
      C_c2_2 = C_c2_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     - 5.d0/4.d0*GYZ3(3,3,1)
     +     + 15.d0/16.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      C_c2_2 = C_c2_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     - 5.d0/4.d0*HZ3(-1,0,-1)
     +     + 5.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,-1)
     +     )
      C_c2_2 = C_c2_2 + pi*s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_c2_2 = C_c2_2 + pi*s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      C_c2_2 = C_c2_2 + pi*s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     )
      C_c2_2 = C_c2_2 + pi*s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + pi*s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_c2_2 = C_c2_2 + pi*s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + pi*s**(-1)*(1.d0-r)*zeta2 * (
     +     - 5.d0/4.d0
     +     )
      C_c2_2 = C_c2_2 + pi*s**(-1)*(1.d0-r) * (
     +     - 29.d0/16.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 5.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     )
      C_c2_2 = C_c2_2 + pi*s**(-1)*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 2*HZ1(0)
     +     + HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + 5.d0/4.d0*HZ2(0,-1)
     +     - 5.d0/2.d0*HZ2(0,0)
     +     )
      C_c2_2 = C_c2_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     + 5.d0/4.d0
     +     )
      C_c2_2 = C_c2_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 29.d0/16.d0
     +     + 9.d0/8.d0*GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 7.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ1(3)
     +     - 2*GYZ1(3)*HZ1(-1)
     +     )
      C_c2_2 = C_c2_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 5.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     + GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ1(-1)
     +     - 15.d0/8.d0*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 3.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,-1)
     +     + 5.d0/2.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + pi*s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_c2_2 = C_c2_2 + pi*s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + pi*s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     )
      C_c2_2 = C_c2_2 + pi*s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + pi*s**(-1)*(r+s) * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      C_c2_2 = C_c2_2 + pi*(1.d0-r)**(-2)*(r+s)**3 * (
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + pi*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 3.d0/4.d0
     +     + 3*HZ1(-1)
     +     - 3*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + pi*(1.d0-r)**(-1)*(r+s)**3 * (
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + pi*(1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_c2_2 = C_c2_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 29.d0/32.d0
     +     - 7.d0/16.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/16.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     )
      C_c2_2 = C_c2_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 3.d0/16.d0*HZ1(-1)
     +     - 3.d0/16.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      C_c2_2 = C_c2_2 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_c2_2 = C_c2_2 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + pi*(1.d0-r)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     )
      C_c2_2 = C_c2_2 + pi*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      C_c2_2 = C_c2_2 + pi*(1.d0-r) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     )
      C_c2_2 = C_c2_2 + pi*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 11.d0/8.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     )
      C_c2_2 = C_c2_2 + pi*(1.d0-r) * (
     +     - HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_c2_2 = C_c2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 23.d0/32.d0
     +     + 9.d0/16.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/16.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     )
      C_c2_2 = C_c2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 7.d0/16.d0*HZ1(-1)
     +     + 1.d0/16.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      C_c2_2 = C_c2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      C_c2_2 = C_c2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     )
      C_c2_2 = C_c2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 11.d0/8.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ2(-1,-1)
     +     - 3.d0/4.d0*HZ2(0,-1)
     +     )
      C_c2_2 = C_c2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     )
      C_c2_2 = C_c2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_2 = C_c2_2 + pi*(r+s) * (
     +     + 2*HZ1(-1)
     +     - 2*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + pi*(r+s)**2 * (
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      C_c2_2 = C_c2_2 + pi * (
     +     + 3.d0/16.d0
     +     + 1.d0/8.d0*HZ1(-1)
     +     )

      D_a2_2 = 0d0
     +
      D_a2_2 = D_a2_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 37.d0/144.d0
     +     - 11.d0/24.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     + 7.d0/24.d0*HZ1(0)
     +     )
      D_a2_2 = D_a2_2 + pi*(1.d0-r)*(r+s) * (
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      D_a2_2 = D_a2_2 + pi*(1.d0-r) * (
     +     - 1.d0/12.d0
     +     )
      D_a2_2 = D_a2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 25.d0/72.d0
     +     - 11.d0/48.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/12.d0*HZ1(-1)
     +     + 7.d0/48.d0*HZ1(0)
     +     )
      D_a2_2 = D_a2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/12.d0
     +     )
      D_a2_2 = D_a2_2 + pi*(r+s) * (
     +     + 1.d0/4.d0
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      D_a2_2 = D_a2_2 + pi*(r+s)**2 * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      D_a2_2 = D_a2_2 + pi*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      D_a2_2 = D_a2_2 + pi * (
     +     + 25.d0/144.d0
     +     - 13.d0/48.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/36.d0*GYZ1(3)
     +     - 1.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     )
      D_a2_2 = D_a2_2 + pi * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(2,1)
     +     - 5.d0/24.d0*GYZ2(3,1)
     +     + 5.d0/18.d0*HZ1(-1)
     +     - 1.d0/144.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     - 7.d0/24.d0*HZ2(-1,0)
     +     )
      D_a2_2 = D_a2_2 + pi * (
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/24.d0*HZ2(1,0)
     +     )

      D_b2_2 = 0d0
     +
      D_b2_2 = D_b2_2 + pi*r**(-4)*(1.d0-r)*(r+s)**3 * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     )
      D_b2_2 = D_b2_2 + pi*r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     - 3*GYZ1(1)*HZ1(-1)
     +     + 3*GYZ1(1)*HZ1(0)
     +     + 3*GYZ1(3)*HZ1(-1)
     +     - 3*GYZ2(3,1)
     +     + 3.d0/2.d0*HZ1(-1)
     +     )
      D_b2_2 = D_b2_2 + pi*r**(-3)*(r+s)**3 * (
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      D_b2_2 = D_b2_2 + pi*r**(-2)*(1.d0-r)**(-1)*(r+s)**3 * (
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      D_b2_2 = D_b2_2 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     + 9.d0/4.d0*GYZ1(1)
     +     + 2*GYZ1(1)*HZ1(-1)
     +     - 2*GYZ1(1)*HZ1(0)
     +     - 2*GYZ1(3)*HZ1(-1)
     +     + 2*GYZ2(3,1)
     +     - 9.d0/4.d0*HZ1(-1)
     +     )
      D_b2_2 = D_b2_2 + pi*r**(-2)*(r+s)**2 * (
     +     - 3.d0/4.d0
     +     - 3*HZ1(-1)
     +     + 3*HZ1(0)
     +     )
      D_b2_2 = D_b2_2 + pi*r**(-1)*(1.d0-r)**(-2)*(r+s)**3 * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      D_b2_2 = D_b2_2 + pi*r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      D_b2_2 = D_b2_2 + pi*r**(-1)*(1.d0-r) * (
     +     - GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + HZ1(-1)
     +     )
      D_b2_2 = D_b2_2 + pi*r**(-1)*(r+s) * (
     +     + 1
     +     + 2*HZ1(-1)
     +     - 2*HZ1(0)
     +     )
      D_b2_2 = D_b2_2 + pi*(1.d0-r)**(-2)*(r+s)**3 * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      D_b2_2 = D_b2_2 + pi*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      D_b2_2 = D_b2_2 + pi*(1.d0-r)**(-1)*(r+s)**3 * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      D_b2_2 = D_b2_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 25.d0/72.d0
     +     + 11.d0/48.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/12.d0*HZ1(-1)
     +     - 7.d0/48.d0*HZ1(0)
     +     )
      D_b2_2 = D_b2_2 + pi*(1.d0-r)*(r+s) * (
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      D_b2_2 = D_b2_2 + pi*(1.d0-r) * (
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      D_b2_2 = D_b2_2 + pi*(r+s) * (
     +     - 1.d0/6.d0
     +     - 7.d0/6.d0*HZ1(-1)
     +     + 7.d0/6.d0*HZ1(0)
     +     )
      D_b2_2 = D_b2_2 + pi*(r+s)**2 * (
     +     + 5.d0/12.d0*HZ1(-1)
     +     - 5.d0/12.d0*HZ1(0)
     +     )
      D_b2_2 = D_b2_2 + pi*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      D_b2_2 = D_b2_2 + pi * (
     +     + 5.d0/72.d0
     +     - 13.d0/48.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/36.d0*GYZ1(3)
     +     - 1.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     )
      D_b2_2 = D_b2_2 + pi * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(2,1)
     +     - 5.d0/24.d0*GYZ2(3,1)
     +     + 5.d0/18.d0*HZ1(-1)
     +     - 1.d0/144.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     - 7.d0/24.d0*HZ2(-1,0)
     +     )
      D_b2_2 = D_b2_2 + pi * (
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/24.d0*HZ2(1,0)
     +     )

      D_c2_2 = 0d0
     +
      D_c2_2 = D_c2_2 + pi*r**(-4)*(1.d0-r)*(r+s)**3 * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     )
      D_c2_2 = D_c2_2 + pi*r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     + 3.d0/2.d0*GYZ1(1)
     +     + 2*GYZ1(1)*HZ1(-1)
     +     - 2*GYZ1(1)*HZ1(0)
     +     - 2*GYZ1(3)*HZ1(-1)
     +     + 2*GYZ2(3,1)
     +     - 3.d0/2.d0*HZ1(-1)
     +     )
      D_c2_2 = D_c2_2 + pi*r**(-3)*(r+s)**3 * (
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      D_c2_2 = D_c2_2 + pi*r**(-2)*(1.d0-r)**(-1)*(r+s)**3 * (
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      D_c2_2 = D_c2_2 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     - 5.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 5.d0/4.d0*HZ1(-1)
     +     )
      D_c2_2 = D_c2_2 + pi*r**(-2)*(r+s)**2 * (
     +     + 3.d0/4.d0
     +     + 2*HZ1(-1)
     +     - 2*HZ1(0)
     +     )
      D_c2_2 = D_c2_2 + pi*r**(-1)*(1.d0-r)**(-2)*(r+s)**3 * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      D_c2_2 = D_c2_2 + pi*r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0
     +     - HZ1(-1)
     +     + HZ1(0)
     +     )
      D_c2_2 = D_c2_2 + pi*r**(-1)*(r+s) * (
     +     - 1.d0/2.d0
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      D_c2_2 = D_c2_2 + pi*(1.d0-r)**(-2)*(r+s)**3 * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      D_c2_2 = D_c2_2 + pi*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0
     +     + HZ1(-1)
     +     - HZ1(0)
     +     )
      D_c2_2 = D_c2_2 + pi*(1.d0-r)**(-1)*(r+s)**3 * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      D_c2_2 = D_c2_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 65.d0/144.d0
     +     - 11.d0/48.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/12.d0*HZ1(-1)
     +     + 7.d0/48.d0*HZ1(0)
     +     )
      D_c2_2 = D_c2_2 + pi*(1.d0-r) * (
     +     + 1.d0/12.d0
     +     )
      D_c2_2 = D_c2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 25.d0/72.d0
     +     + 11.d0/48.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/12.d0*HZ1(-1)
     +     - 7.d0/48.d0*HZ1(0)
     +     )
      D_c2_2 = D_c2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/12.d0
     +     )
      D_c2_2 = D_c2_2 + pi*(r+s) * (
     +     - 1.d0/12.d0
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      D_c2_2 = D_c2_2 + pi*(r+s)**2 * (
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      D_c2_2 = D_c2_2 + pi * (
     +     + 5.d0/48.d0
     +     )

      E_a2_2 = 0d0
     +
      E_a2_2 = E_a2_2 + pi*s**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     - 5.d0/24.d0*GYZ2(0,1)
     +     + 5.d0/24.d0*GYZ2(3,1)
     +     - 19.d0/36.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 7.d0/24.d0*HZ2(-1,0)
     +     )
      E_a2_2 = E_a2_2 + pi*s**(-2)*(r+s)**2 * (
     +     + 1.d0/12.d0*HZ2(0,-1)
     +     )
      E_a2_2 = E_a2_2 + pi*s**(-1)*(1.d0-r) * (
     +     - 19.d0/36.d0
     +     - 11.d0/24.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     + 7.d0/24.d0*HZ1(0)
     +     )
      E_a2_2 = E_a2_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 19.d0/36.d0
     +     + 11.d0/24.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     - 7.d0/24.d0*HZ1(0)
     +     )
      E_a2_2 = E_a2_2 + pi*s**(-1)*(r+s) * (
     +     + 19.d0/36.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     + 5.d0/12.d0*GYZ2(0,1)
     +     - 5.d0/12.d0*GYZ2(3,1)
     +     )
      E_a2_2 = E_a2_2 + pi*s**(-1)*(r+s) * (
     +     + 8.d0/9.d0*HZ1(-1)
     +     - 7.d0/24.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     - 7.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     )
      E_a2_2 = E_a2_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 37.d0/144.d0
     +     + 11.d0/24.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     - 7.d0/24.d0*HZ1(0)
     +     )
      E_a2_2 = E_a2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-2) * (
     +     + 25.d0/72.d0
     +     + 11.d0/48.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/12.d0*HZ1(-1)
     +     - 7.d0/48.d0*HZ1(0)
     +     )
      E_a2_2 = E_a2_2 + pi * (
     +     - 37.d0/48.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     + 1.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     )
      E_a2_2 = E_a2_2 + pi * (
     +     - 1.d0/24.d0*GYZ2(2,1)
     +     + 5.d0/24.d0*GYZ2(3,1)
     +     - 5.d0/18.d0*HZ1(-1)
     +     + 7.d0/16.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 7.d0/24.d0*HZ2(-1,0)
     +     + 1.d0/12.d0*HZ2(0,-1)
     +     )
      E_a2_2 = E_a2_2 + pi * (
     +     - 1.d0/24.d0*HZ2(1,0)
     +     )

      E_b2_2 = 0d0
     +
      E_b2_2 = E_b2_2 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     )
      E_b2_2 = E_b2_2 + pi*r**(-1)*(1.d0-r) * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     )
      E_b2_2 = E_b2_2 + pi*r**(-1)*(r+s) * (
     +     - 1.d0/8.d0
     +     )
      E_b2_2 = E_b2_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     - 5.d0/24.d0*GYZ2(0,1)
     +     + 5.d0/24.d0*GYZ2(3,1)
     +     - 19.d0/36.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 7.d0/24.d0*HZ2(-1,0)
     +     )
      E_b2_2 = E_b2_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/12.d0*HZ2(0,-1)
     +     )
      E_b2_2 = E_b2_2 + pi*s**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     - 5.d0/24.d0*GYZ2(0,1)
     +     + 5.d0/24.d0*GYZ2(3,1)
     +     - 19.d0/36.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 7.d0/24.d0*HZ2(-1,0)
     +     )
      E_b2_2 = E_b2_2 + pi*s**(-2)*(r+s)**2 * (
     +     + 1.d0/12.d0*HZ2(0,-1)
     +     )
      E_b2_2 = E_b2_2 + pi*s**(-1)*(1.d0-r) * (
     +     - 5.d0/24.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     + 5.d0/12.d0*GYZ2(0,1)
     +     - 5.d0/12.d0*GYZ2(3,1)
     +     + 19.d0/18.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     )
      E_b2_2 = E_b2_2 + pi*s**(-1)*(1.d0-r) * (
     +     - 7.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     )
      E_b2_2 = E_b2_2 + pi*s**(-1)*(r+s) * (
     +     + 19.d0/36.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     + 5.d0/12.d0*GYZ2(0,1)
     +     - 5.d0/12.d0*GYZ2(3,1)
     +     )
      E_b2_2 = E_b2_2 + pi*s**(-1)*(r+s) * (
     +     + 8.d0/9.d0*HZ1(-1)
     +     - 7.d0/24.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     - 7.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     )
      E_b2_2 = E_b2_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 25.d0/72.d0
     +     - 11.d0/48.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/12.d0*HZ1(-1)
     +     + 7.d0/48.d0*HZ1(0)
     +     )
      E_b2_2 = E_b2_2 + pi * (
     +     - 2.d0/3.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     + 1.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     )
      E_b2_2 = E_b2_2 + pi * (
     +     - 1.d0/24.d0*GYZ2(2,1)
     +     + 5.d0/24.d0*GYZ2(3,1)
     +     - 5.d0/18.d0*HZ1(-1)
     +     + 7.d0/16.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 7.d0/24.d0*HZ2(-1,0)
     +     + 1.d0/12.d0*HZ2(0,-1)
     +     )
      E_b2_2 = E_b2_2 + pi * (
     +     - 1.d0/24.d0*HZ2(1,0)
     +     )

      E_c2_2 = 0d0
     +
      E_c2_2 = E_c2_2 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     )
      E_c2_2 = E_c2_2 + pi*r**(-1)*(1.d0-r) * (
     +     - 5.d0/24.d0*GYZ1(1)
     +     )
      E_c2_2 = E_c2_2 + pi*r**(-1)*(r+s) * (
     +     + 1.d0/8.d0
     +     )
      E_c2_2 = E_c2_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     - 5.d0/24.d0*GYZ2(0,1)
     +     + 5.d0/24.d0*GYZ2(3,1)
     +     - 19.d0/36.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 7.d0/24.d0*HZ2(-1,0)
     +     )
      E_c2_2 = E_c2_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/12.d0*HZ2(0,-1)
     +     )
      E_c2_2 = E_c2_2 + pi*s**(-1)*(1.d0-r) * (
     +     + 19.d0/36.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     - 7.d0/24.d0*HZ1(0)
     +     )
      E_c2_2 = E_c2_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 19.d0/36.d0
     +     - 11.d0/24.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     + 7.d0/24.d0*HZ1(0)
     +     )
      E_c2_2 = E_c2_2 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 65.d0/144.d0
     +     + 11.d0/48.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/12.d0*HZ1(-1)
     +     - 7.d0/48.d0*HZ1(0)
     +     )
      E_c2_2 = E_c2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-2) * (
     +     - 25.d0/72.d0
     +     - 11.d0/48.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/12.d0*HZ1(-1)
     +     + 7.d0/48.d0*HZ1(0)
     +     )
      E_c2_2 = E_c2_2 + pi * (
     +     - 5.d0/48.d0
     +     )

      F_a2_2 = 0d0
     +
      F_a2_2 = F_a2_2 + pi * (
     +     + 5.d0/108.d0
     +     + 1.d0/24.d0*GYZ1(1)
     +     - 5.d0/144.d0*GYZ1(3)
     +     - 1.d0/24.d0*HZ1(0)
     +     )

      F_b2_2 = 0d0
     +
      F_b2_2 = F_b2_2 + pi * (
     +     + 5.d0/108.d0
     +     + 1.d0/24.d0*GYZ1(1)
     +     - 5.d0/144.d0*GYZ1(3)
     +     - 1.d0/24.d0*HZ1(0)
     +     )

      F_c2_2 = 0

      G_a2_2 = 0d0
     +
      G_a2_2 = G_a2_2 + pi*r**(-1)*(r+s) * (
     +     - 1.d0/3.d0*GYZ2(1,1)
     +     )
      G_a2_2 = G_a2_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/12.d0*HZ1(-1)
     +     )
      G_a2_2 = G_a2_2 + pi*s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/12.d0*HZ1(-1)
     +     )
      G_a2_2 = G_a2_2 + pi*s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     )
      G_a2_2 = G_a2_2 + pi*s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + pi*s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(1,1)
     +     - 1.d0/3.d0*GYZ2(2,1)
     +     )
      G_a2_2 = G_a2_2 + pi*s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ2(0,-1)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + pi*s**(-2)*(1.d0-r)**5*(1.d0+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     )
      G_a2_2 = G_a2_2 + pi*s**(-2)*(1.d0-r)**5*(1.d0+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + pi*s**(-2)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     )
      G_a2_2 = G_a2_2 + pi*s**(-1)*(1.d0-r) * (
     +     + 1.d0/3.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 5.d0/24.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0
     +     + 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     )
      G_a2_2 = G_a2_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 5.d0/24.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + pi*s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/12.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 11.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     + 11.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     + 11.d0/12.d0*GYZ2(0,1)
     +     )
      G_a2_2 = G_a2_2 + pi*s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 11.d0/12.d0*GYZ2(1,1)
     +     + 11.d0/12.d0*GYZ2(2,1)
     +     - 11.d0/12.d0*GYZ2(3,1)
     +     - 11.d0/12.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     + 11.d0/12.d0*HZ2(0,-1)
     +     + 11.d0/12.d0*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + pi*s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 7.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 7.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 7.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 7.d0/6.d0*GYZ2(0,1)
     +     + 7.d0/6.d0*GYZ2(1,1)
     +     - 7.d0/6.d0*GYZ2(2,1)
     +     )
      G_a2_2 = G_a2_2 + pi*s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 7.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 7.d0/6.d0*HZ2(0,-1)
     +     - 7.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + pi*s**(-1)*(1.d0-r)**5*(1.d0+s)**(-4) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     )
      G_a2_2 = G_a2_2 + pi*s**(-1)*(1.d0-r)**5*(1.d0+s)**(-4) * (
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + pi*s**(-1)*(r+s) * (
     +     - 5.d0/12.d0
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,-1)
     +     )
      G_a2_2 = G_a2_2 + pi*s**(-1)*(r+s) * (
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/12.d0*HZ2(0,-1)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r)*(r+s) * (
     +     - 1.d0/12.d0
     +     - 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/12.d0*GYZ2(2,1)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r)*(r+s) * (
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,-1)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/12.d0*HZ2(0,-1)
     +     + 1.d0/12.d0*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r)*(r+s)**2 * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r) * (
     +     - 1.d0/24.d0
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/24.d0*HZ1(-1)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r) * (
     +     - 1.d0/24.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0
     +     + 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 11.d0/24.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r)**2*(r+s) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r)**2*(r+s) * (
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r)**2 * (
     +     + 1.d0/12.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 1.d0/12.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 11.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     + 11.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     + 11.d0/12.d0*GYZ2(0,1)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 11.d0/12.d0*GYZ2(1,1)
     +     + 11.d0/12.d0*GYZ2(2,1)
     +     - 11.d0/12.d0*GYZ2(3,1)
     +     - 11.d0/12.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     + 11.d0/12.d0*HZ2(0,-1)
     +     + 11.d0/12.d0*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/12.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ2(1,1)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 2.d0/3.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(0,-1)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r)**3 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/3.d0*GYZ2(2,1)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r)**3 * (
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,-1)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 7.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 7.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 7.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 7.d0/6.d0*GYZ2(0,1)
     +     + 7.d0/6.d0*GYZ2(1,1)
     +     - 7.d0/6.d0*GYZ2(2,1)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 7.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 7.d0/6.d0*HZ2(0,-1)
     +     - 7.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 5.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 5.d0/6.d0*GYZ2(0,1)
     +     + 5.d0/6.d0*GYZ2(1,1)
     +     - 5.d0/6.d0*GYZ2(2,1)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 5.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 5.d0/6.d0*HZ2(0,-1)
     +     - 5.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r)**4*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r)**4*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r)**5*(1.d0+s)**(-4) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r)**5*(1.d0+s)**(-4) * (
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r)**5*(1.d0+s)**(-3) * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     - 1.d0/3.d0*GYZ2(1,1)
     +     + 1.d0/3.d0*GYZ2(2,1)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r)**5*(1.d0+s)**(-3) * (
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*HZ2(0,-1)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r)**5*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     )
      G_a2_2 = G_a2_2 + pi*(1.d0-r)**5*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + pi*(r+s) * (
     +     + 1.d0/3.d0
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_a2_2 = G_a2_2 + pi*(r+s) * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_2 = G_a2_2 + pi * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )

      G_b2_2 = 0d0
     +
      G_b2_2 = G_b2_2 + pi*r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - GYZ1(1)
     +     + 1.d0/3.d0*GYZ2(1,1)
     +     )
      G_b2_2 = G_b2_2 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     + 5.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     )
      G_b2_2 = G_b2_2 + pi*r**(-2)*(r+s)**2 * (
     +     - 1
     +     - 1.d0/6.d0*GYZ1(1)
     +     )
      G_b2_2 = G_b2_2 + pi*r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/6.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     )
      G_b2_2 = G_b2_2 + pi*r**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     )
      G_b2_2 = G_b2_2 + pi*r**(-1)*(r+s) * (
     +     + 1
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      G_b2_2 = G_b2_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     )
      G_b2_2 = G_b2_2 + pi*s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/6.d0*HZ1(-1)
     +     )
      G_b2_2 = G_b2_2 + pi*s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     )
      G_b2_2 = G_b2_2 + pi*s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + pi*s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     )
      G_b2_2 = G_b2_2 + pi*s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + pi*s**(-2)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     )
      G_b2_2 = G_b2_2 + pi*s**(-1)*(1.d0-r) * (
     +     - 1.d0/12.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/12.d0*HZ2(-1,-1)
     +     )
      G_b2_2 = G_b2_2 + pi*s**(-1)*(1.d0-r) * (
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/12.d0*HZ2(0,-1)
     +     )
      G_b2_2 = G_b2_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/12.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     )
      G_b2_2 = G_b2_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 5.d0/12.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + pi*s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 2.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     + 2.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     + 2.d0/3.d0*GYZ2(0,1)
     +     - 2.d0/3.d0*GYZ2(1,1)
     +     + 2.d0/3.d0*GYZ2(2,1)
     +     )
      G_b2_2 = G_b2_2 + pi*s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 2.d0/3.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 2.d0/3.d0*HZ2(0,-1)
     +     + 2.d0/3.d0*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + pi*s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     )
      G_b2_2 = G_b2_2 + pi*s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + pi*s**(-1)*(r+s) * (
     +     - 5.d0/12.d0
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,-1)
     +     )
      G_b2_2 = G_b2_2 + pi*s**(-1)*(r+s) * (
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/12.d0*HZ2(0,-1)
     +     )
      G_b2_2 = G_b2_2 + pi*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/6.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     )
      G_b2_2 = G_b2_2 + pi*(1.d0-r)*(r+s) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_b2_2 = G_b2_2 + pi*(1.d0-r)*(r+s) * (
     +     - 3.d0/8.d0*HZ1(-1)
     +     + 5.d0/24.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + pi*(1.d0-r)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     - 1.d0/3.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      G_b2_2 = G_b2_2 + pi*(1.d0-r)*(r+s)**2 * (
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + pi*(1.d0-r) * (
     +     - 1.d0/12.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/12.d0*GYZ2(0,1)
     +     )
      G_b2_2 = G_b2_2 + pi*(1.d0-r) * (
     +     + 1.d0/12.d0*GYZ2(1,1)
     +     + 1.d0/12.d0*GYZ2(2,1)
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     + 1.d0/12.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/12.d0*HZ2(0,-1)
     +     )
      G_b2_2 = G_b2_2 + pi*(1.d0-r) * (
     +     + 1.d0/12.d0*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/12.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     )
      G_b2_2 = G_b2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 5.d0/12.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + pi*(1.d0-r)**2*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     )
      G_b2_2 = G_b2_2 + pi*(1.d0-r)**2*(r+s) * (
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + pi*(1.d0-r)**2 * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*HZ1(-1)
     +     )
      G_b2_2 = G_b2_2 + pi*(1.d0-r)**2 * (
     +     - 1.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 2.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     + 2.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     + 2.d0/3.d0*GYZ2(0,1)
     +     - 2.d0/3.d0*GYZ2(1,1)
     +     + 2.d0/3.d0*GYZ2(2,1)
     +     )
      G_b2_2 = G_b2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     - 2.d0/3.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 2.d0/3.d0*HZ2(0,-1)
     +     + 2.d0/3.d0*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     )
      G_b2_2 = G_b2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + pi*(1.d0-r)**3 * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     - 1.d0/3.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     )
      G_b2_2 = G_b2_2 + pi*(1.d0-r)**3 * (
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + pi*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     )
      G_b2_2 = G_b2_2 + pi*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + pi*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(1,1)
     +     - 1.d0/3.d0*GYZ2(2,1)
     +     )
      G_b2_2 = G_b2_2 + pi*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*HZ2(0,-1)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + pi*(1.d0-r)**4*(1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     )
      G_b2_2 = G_b2_2 + pi*(1.d0-r)**4*(1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + pi*(r+s) * (
     +     - 7.d0/24.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     )
      G_b2_2 = G_b2_2 + pi*(r+s) * (
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_2 = G_b2_2 + pi*(r+s)**2 * (
     +     + 1.d0/12.d0
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 3.d0/8.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(0)
     +     )
      G_b2_2 = G_b2_2 + pi*(r+s)**3 * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      G_b2_2 = G_b2_2 + pi * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )

      G_c2_2 = 0d0
     +
      G_c2_2 = G_c2_2 + pi*r**(-3)*(1.d0-r)*(r+s)**2 * (
     +     + GYZ1(1)
     +     - 1.d0/3.d0*GYZ2(1,1)
     +     )
      G_c2_2 = G_c2_2 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     )
      G_c2_2 = G_c2_2 + pi*r**(-2)*(r+s)**2 * (
     +     + 1
     +     + 1.d0/6.d0*GYZ1(1)
     +     )
      G_c2_2 = G_c2_2 + pi*r**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/6.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     )
      G_c2_2 = G_c2_2 + pi*r**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      G_c2_2 = G_c2_2 + pi*r**(-1)*(r+s) * (
     +     - 1.d0/2.d0
     +     - 5.d0/12.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      G_c2_2 = G_c2_2 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     )
      G_c2_2 = G_c2_2 + pi*s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/12.d0*HZ1(-1)
     +     )
      G_c2_2 = G_c2_2 + pi*s**(-2)*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/12.d0*HZ1(-1)
     +     )
      G_c2_2 = G_c2_2 + pi*s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     )
      G_c2_2 = G_c2_2 + pi*s**(-2)*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + pi*s**(-2)*(1.d0-r)**5*(1.d0+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     )
      G_c2_2 = G_c2_2 + pi*s**(-2)*(1.d0-r)**5*(1.d0+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + pi*s**(-1)*(1.d0-r) * (
     +     - 5.d0/12.d0
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 5.d0/8.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + pi*s**(-1)*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     + 1.d0/3.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + pi*s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/12.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     )
      G_c2_2 = G_c2_2 + pi*s**(-1)*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + pi*s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - GYZ1(1)*HZ1(-1)
     +     + GYZ1(1)*HZ1(0)
     +     - GYZ1(2)*HZ1(0)
     +     + GYZ1(3)*HZ1(-1)
     +     + GYZ2(0,1)
     +     - GYZ2(1,1)
     +     + GYZ2(2,1)
     +     )
      G_c2_2 = G_c2_2 + pi*s**(-1)*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - GYZ2(3,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     + HZ2(0,-1)
     +     + HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + pi*s**(-1)*(1.d0-r)**5*(1.d0+s)**(-4) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     )
      G_c2_2 = G_c2_2 + pi*s**(-1)*(1.d0-r)**5*(1.d0+s)**(-4) * (
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + pi*s**(-1)*(r+s) * (
     +     - 3.d0/8.d0*HZ1(-1)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/6.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r)*(r+s) * (
     +     + 1.d0/12.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     - 1.d0/3.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r)*(r+s) * (
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r)*(r+s)**2 * (
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r) * (
     +     - 1.d0/24.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/24.d0*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r)**2*(1.d0+s)**(-1) * (
     +     - 1.d0/24.d0
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/24.d0*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r)**2*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/3.d0*GYZ2(2,1)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r)**2*(r+s) * (
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,-1)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r)**2 * (
     +     - 1.d0/12.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/3.d0*HZ1(-1)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/12.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/12.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r)**3*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 2.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r)**3 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r)**3 * (
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - GYZ1(1)*HZ1(-1)
     +     + GYZ1(1)*HZ1(0)
     +     - GYZ1(2)*HZ1(0)
     +     + GYZ1(3)*HZ1(-1)
     +     + GYZ2(0,1)
     +     - GYZ2(1,1)
     +     + GYZ2(2,1)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r)**4*(1.d0+s)**(-3) * (
     +     - GYZ2(3,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     + HZ2(0,-1)
     +     + HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 5.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 5.d0/6.d0*GYZ2(0,1)
     +     - 5.d0/6.d0*GYZ2(1,1)
     +     + 5.d0/6.d0*GYZ2(2,1)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r)**4*(1.d0+s)**(-2) * (
     +     - 5.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 5.d0/6.d0*HZ2(0,-1)
     +     + 5.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r)**4*(1.d0+s)**(-1) * (
     +     - 2.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     + 2.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     + 2.d0/3.d0*GYZ2(0,1)
     +     - 2.d0/3.d0*GYZ2(1,1)
     +     + 2.d0/3.d0*GYZ2(2,1)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r)**4*(1.d0+s)**(-1) * (
     +     - 2.d0/3.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 2.d0/3.d0*HZ2(0,-1)
     +     + 2.d0/3.d0*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r)**5*(1.d0+s)**(-4) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r)**5*(1.d0+s)**(-4) * (
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r)**5*(1.d0+s)**(-3) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(1,1)
     +     - 1.d0/3.d0*GYZ2(2,1)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r)**5*(1.d0+s)**(-3) * (
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*HZ2(0,-1)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r)**5*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     )
      G_c2_2 = G_c2_2 + pi*(1.d0-r)**5*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_2 = G_c2_2 + pi*(r+s) * (
     +     + 1.d0/8.d0
     +     + 5.d0/12.d0*GYZ1(1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + pi*(r+s)**2 * (
     +     - 1.d0/12.d0
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 3.d0/8.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ1(0)
     +     )
      G_c2_2 = G_c2_2 + pi*(r+s)**3 * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )

      return
      end


==> fortran/zone3.f <==
      subroutine makecoef3(r,s,a_a1_3,a_b1_3,a_c1_3,
     $                         b_a1_3,b_b1_3,b_c1_3,
     $                         c_a1_3,c_b1_3,c_c1_3,
     $                         A_a2_3,A_b2_3,A_c2_3,
     $                         B_a2_3,B_b2_3,B_c2_3,
     $                         C_a2_3,C_b2_3,C_c2_3,
     $                         D_a2_3,D_b2_3,D_c2_3,
     $                         E_a2_3,E_b2_3,E_c2_3,
     $                         F_a2_3,F_b2_3,F_c2_3,
     $                         G_a2_3,G_b2_3,G_c2_3)
      
      real*8 a_a1_3,a_b1_3,a_c1_3,
     $       b_a1_3,b_b1_3,b_c1_3,
     $       c_a1_3,c_b1_3,c_c1_3,
     $       A_a2_3,A_b2_3,A_c2_3,
     $       B_a2_3,B_b2_3,B_c2_3,
     $       C_a2_3,C_b2_3,C_c2_3,
     $       D_a2_3,D_b2_3,D_c2_3,
     $       E_a2_3,E_b2_3,E_c2_3,
     $       F_a2_3,F_b2_3,F_c2_3,
     $       G_a2_3,G_b2_3,G_c2_3

      real*8 r,s
      real*8 zeta2,zeta3,zeta4
      integer nmax
      real*8 HZa1,HZa2,HZa3,HZa4,HZ1,HZ2,HZ3,HZ4,GYZ1,GYZ2,GYZ3,GYZ4
      dimension HZa1(0:1),HZa2(0:1,0:1),HZa3(0:1,0:1,0:1), 
     $          HZa4(0:1,0:1,0:1,0:1), 
     $          HZ1(-1:1),HZ2(-1:1,-1:1),HZ3(-1:1,-1:1,-1:1), 
     $          HZ4(-1:1,-1:1,-1:1,-1:1), 
     $          GYZ1(0:3),GYZ2(0:3,0:3),GYZ3(0:3,0:3,0:3), 
     $          GYZ4(0:3,0:3,0:3,0:3)       
      parameter (zeta2=1.64493406684822644d0)
      parameter (zeta3=1.20205690315959429d0)
      parameter (zeta4=1.08232323371113819d0)

      nmax = 4
      call tdhpl(r,s,nmax,GYZ1,GYZ2,GYZ3,GYZ4,HZa1,HZa2,HZa3,HZa4)
      call get1dhplog0m11(0,nmax,s,HZ1,HZ2,HZ3,HZ4)

      a_a1_3 = 0d0
     +
      a_a1_3 = a_a1_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      a_a1_3 = a_a1_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      a_a1_3 = a_a1_3 - 7.d0/4.d0
     +     + 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +

      a_b1_3 = 0d0
     +
      a_b1_3 = a_b1_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      a_b1_3 = a_b1_3 - 3.d0/2.d0
     +     + 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +

      a_c1_3 = 0d0
     +
      a_c1_3 = a_c1_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      a_c1_3 = a_c1_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      a_c1_3 = a_c1_3 - 1.d0/4.d0
     +

      b_a1_3 = 0d0
     +
      b_a1_3 = b_a1_3 + (1.d0-r)*zeta2 * (
     +     - 1
     +     )
      b_a1_3 = b_a1_3 + (1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - GYZ2(0,3)
     +     + GYZ2(1,3)
     +     - 1.d0/2.d0*HZ1(0)
     +     - HZ2(-1,0)
     +     + HZ2(0,0)
     +     )
      b_a1_3 = b_a1_3 + (1.d0-r)**2*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_a1_3 = b_a1_3 + (1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      b_a1_3 = b_a1_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      b_a1_3 = b_a1_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_a1_3 = b_a1_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_a1_3 = b_a1_3 + (r+s) * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_a1_3 = b_a1_3 + zeta2 * (
     +     - 1.d0/2.d0
     +     )
      b_a1_3 = b_a1_3 + 7.d0/4.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +
      b_a1_3 = b_a1_3 - HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +

      b_b1_3 = 0d0
     +
      b_b1_3 = b_b1_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(3)
     +     )
      b_b1_3 = b_b1_3 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0
     +     )
      b_b1_3 = b_b1_3 + r**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(3)
     +     )
      b_b1_3 = b_b1_3 + (1.d0-r)*(r+s)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_b1_3 = b_b1_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      b_b1_3 = b_b1_3 + (1.d0-r)*zeta2 * (
     +     - 1
     +     )
      b_b1_3 = b_b1_3 + (1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - GYZ2(0,3)
     +     + GYZ2(1,3)
     +     - 1.d0/2.d0*HZ1(0)
     +     - HZ2(-1,0)
     +     + HZ2(0,0)
     +     )
      b_b1_3 = b_b1_3 + (1.d0-r)**2*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_b1_3 = b_b1_3 + (1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      b_b1_3 = b_b1_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      b_b1_3 = b_b1_3 + (r+s)*zeta2 * (
     +     - 1
     +     )
      b_b1_3 = b_b1_3 + (r+s) * (
     +     + 1.d0/2.d0*GYZ1(3)
     +     - GYZ2(0,3)
     +     + GYZ2(1,3)
     +     - HZ2(-1,0)
     +     + HZ2(0,0)
     +     )
      b_b1_3 = b_b1_3 + zeta2 * (
     +     - 1.d0/2.d0
     +     )
      b_b1_3 = b_b1_3 + 3.d0/2.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +
      b_b1_3 = b_b1_3 - HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +

      b_c1_3 = 0d0
     +
      b_c1_3 = b_c1_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     )
      b_c1_3 = b_c1_3 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0
     +     )
      b_c1_3 = b_c1_3 + r**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     )
      b_c1_3 = b_c1_3 + (1.d0-r)*(r+s)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_c1_3 = b_c1_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      b_c1_3 = b_c1_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      b_c1_3 = b_c1_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      b_c1_3 = b_c1_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_c1_3 = b_c1_3 + (r+s) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_c1_3 = b_c1_3 + 1.d0/4.d0
     +

      c_a1_3 = 0d0
     +  - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +

      c_b1_3 =
     +  - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +

      c_c1_3 = 0

      A_a2_3 = 0d0
     +
      A_a2_3 = A_a2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(1,3)
     +     + 5.d0/12.d0*GYZ2(2,3)
     +     + 5.d0/12.d0*HZ2(-1,0)
     +     - 5.d0/12.d0*HZ2(1,0)
     +     )
      A_a2_3 = A_a2_3 + s**(-2)*(1.d0-r)**2 * (
     +     - 11.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/16.d0*GYZ2(1,3)
     +     + 11.d0/16.d0*GYZ2(2,3)
     +     + 11.d0/16.d0*HZ2(-1,0)
     +     - 11.d0/16.d0*HZ2(1,0)
     +     )
      A_a2_3 = A_a2_3 + s**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      A_a2_3 = A_a2_3 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      A_a2_3 = A_a2_3 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      A_a2_3 = A_a2_3 + s**(-1)*(1.d0-r) * (
     +     + 11.d0/16.d0*GYZ1(1)
     +     + 7.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 7.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/4.d0*GYZ2(1,3)
     +     - 7.d0/4.d0*GYZ2(2,3)
     +     - 7.d0/4.d0*HZ2(-1,0)
     +     + 7.d0/4.d0*HZ2(1,0)
     +     )
      A_a2_3 = A_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      A_a2_3 = A_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 13.d0/48.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 13.d0/48.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 13.d0/48.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      A_a2_3 = A_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      A_a2_3 = A_a2_3 + s**(-1)*(r+s)*zeta2 * (
     +     + HZ1(-1)
     +     )
      A_a2_3 = A_a2_3 + s**(-1)*(r+s) * (
     +     - 13.d0/48.d0*GYZ1(1)
     +     + 11.d0/16.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     )
      A_a2_3 = A_a2_3 + s**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     + 11.d0/16.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      A_a2_3 = A_a2_3 + (1.d0-r-s)**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/16.d0*GYZ1(3)
     +     - 1.d0/16.d0*HZ1(0)
     +     )
      A_a2_3 = A_a2_3 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/16.d0
     +     )
      A_a2_3 = A_a2_3 + (1.d0-r-s)**(-1)*(r+s) * (
     +     + 1.d0/3.d0*GYZ1(3)
     +     + 1.d0/3.d0*HZ1(0)
     +     )
      A_a2_3 = A_a2_3 + (1.d0+s)**(-2)*(r+s)**2*zeta2 * (
     +     - 137.d0/48.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      A_a2_3 = A_a2_3 + (1.d0+s)**(-2)*(r+s)**2*zeta3 * (
     +     + 3.d0/8.d0
     +     )
      A_a2_3 = A_a2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 355.d0/288.d0*GYZ1(1)
     +     - 55.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 355.d0/288.d0*GYZ1(3)
     +     + 11.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      A_a2_3 = A_a2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 15.d0/16.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 55.d0/48.d0*GYZ2(1,3)
     +     - 7.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     )
      A_a2_3 = A_a2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/8.d0*GYZ3(1,2,3)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     )
      A_a2_3 = A_a2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 355.d0/288.d0*HZ1(0)
     +     - 1.d0/48.d0*HZ2(-1,0)
     +     + 11.d0/8.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      A_a2_3 = A_a2_3 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     - 119.d0/24.d0
     +     + GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      A_a2_3 = A_a2_3 + (1.d0+s)**(-1)*(r+s)*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      A_a2_3 = A_a2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 277.d0/288.d0
     +     - 65.d0/72.d0*GYZ1(1)
     +     - 5.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 25.d0/36.d0*GYZ1(3)
     +     )
      A_a2_3 = A_a2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 11.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 9.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/3.d0*GYZ2(1,3)
     +     )
      A_a2_3 = A_a2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 7.d0/3.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 11.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,3)
     +     )
      A_a2_3 = A_a2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     + 25.d0/36.d0*HZ1(0)
     +     - 2.d0/3.d0*HZ2(-1,0)
     +     + 11.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      A_a2_3 = A_a2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      A_a2_3 = A_a2_3 + zeta2 * (
     +     + 13.d0/8.d0
     +     - 95.d0/48.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     - 11.d0/12.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     - 11.d0/24.d0*GYZ1(3)
     +     )
      A_a2_3 = A_a2_3 + zeta2 * (
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,2)
     +     - 1.d0/2.d0*GYZ2(2,2)
     +     + 29.d0/6.d0*HZ1(-1)
     +     - 11.d0/24.d0*HZ1(0)
     +     + 11.d0/12.d0*HZ1(1)
     +     )
      A_a2_3 = A_a2_3 + zeta2 * (
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     - HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,1)
     +     - 1.d0/2.d0*HZ2(1,1)
     +     )
      A_a2_3 = A_a2_3 + zeta3 * (
     +     + 185.d0/72.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(2)
     +     + 2*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 2*HZ1(0)
     +     + 3.d0/4.d0*HZ1(1)
     +     )
      A_a2_3 = A_a2_3 + zeta4 * (
     +     + 9.d0/4.d0
     +     )
      A_a2_3 = A_a2_3 - 89959.d0/10368.d0
     +     + 2149.d0/864.d0*GYZ1(1)
     +     + 109.d0/144.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     + 11.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 23.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +
      A_a2_3 = A_a2_3 + 3.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     - 71.d0/72.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 11.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +
      A_a2_3 = A_a2_3 - 2345.d0/864.d0*GYZ1(3)
     +     + 121.d0/48.d0*GYZ1(3)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 11.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +
      A_a2_3 = A_a2_3 + 23.d0/144.d0*GYZ2(1,1)
     +     - GYZ2(1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ2(-1,0)
     +     + 23.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     + 109.d0/144.d0*GYZ2(1,3)
     +     + 11.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ2(-1,0)
     +
      A_a2_3 = A_a2_3 + 1.d0/4.d0*GYZ2(1,3)*HZ2(1,0)
     +     + 1.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     + 11.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 71.d0/72.d0*GYZ2(2,3)
     +     - 11.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +
      A_a2_3 = A_a2_3 + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     - 11.d0/48.d0*GYZ2(3,1)
     +     + 11.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 121.d0/48.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,3,1)*HZ1(0)
     +
      A_a2_3 = A_a2_3 - 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     - GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     + 23.d0/24.d0*GYZ3(1,2,3)
     +     - 23.d0/24.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,3,2)*HZ1(0)
     +
      A_a2_3 = A_a2_3 + 11.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ3(2,2,3)
     +     + 1.d0/24.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +
      A_a2_3 = A_a2_3 - 11.d0/4.d0*GYZ3(2,3,3)
     +     + 11.d0/8.d0*GYZ3(3,1,3)
     +     - 11.d0/8.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ4(0,1,2,3)
     +     + 1.d0/2.d0*GYZ4(0,1,3,1)
     +     + 1.d0/2.d0*GYZ4(0,3,1,3)
     +     - 1.d0/2.d0*GYZ4(0,3,2,3)
     +     + 1.d0/2.d0*GYZ4(1,1,3,1)
     +
      A_a2_3 = A_a2_3 - 1.d0/2.d0*GYZ4(1,2,1,3)
     +     + 1.d0/2.d0*GYZ4(1,2,2,3)
     +     - 1.d0/2.d0*GYZ4(1,2,3,1)
     +     + 1.d0/4.d0*GYZ4(1,3,1,3)
     +     - 1.d0/4.d0*GYZ4(1,3,2,3)
     +     - 1.d0/4.d0*GYZ4(2,1,2,3)
     +     - 1.d0/4.d0*GYZ4(2,1,3,1)
     +     + 1.d0/2.d0*GYZ4(2,2,2,3)
     +
      A_a2_3 = A_a2_3 - 1.d0/4.d0*GYZ4(2,3,1,3)
     +     + 1.d0/4.d0*GYZ4(2,3,2,3)
     +     - 2345.d0/864.d0*HZ1(0)
     +     - 71.d0/72.d0*HZ2(-1,0)
     +     + 121.d0/48.d0*HZ2(0,0)
     +     + 71.d0/72.d0*HZ2(1,0)
     +     + 11.d0/12.d0*HZ3(-1,-1,0)
     +     - 11.d0/4.d0*HZ3(-1,0,0)
     +
      A_a2_3 = A_a2_3 - 55.d0/24.d0*HZ3(0,-1,0)
     +     + 55.d0/24.d0*HZ3(0,1,0)
     +     + 11.d0/4.d0*HZ3(1,0,0)
     +     + 11.d0/12.d0*HZ3(1,1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,-1,0)
     +
      A_a2_3 = A_a2_3 + 1.d0/2.d0*HZ4(0,0,-1,0)
     +     - 1.d0/2.d0*HZ4(0,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,1,1,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +     + 1.d0/2.d0*HZ4(1,0,1,0)
     +     - 1.d0/2.d0*HZ4(1,1,1,0)
     +

      A_b2_3 = 0d0
     +
      A_b2_3 = A_b2_3 + r**(-4)*(1.d0-r)**3*(r+s)*zeta2 * (
     +     + 99.d0/8.d0*GYZ1(1)
     +     )
      A_b2_3 = A_b2_3 + r**(-4)*(1.d0-r)**3*(r+s) * (
     +     + 33.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 33.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 33.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 33.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 33.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     )
      A_b2_3 = A_b2_3 + r**(-4)*(1.d0-r)**3*(r+s) * (
     +     - 33.d0/8.d0*GYZ3(1,2,3)
     +     + 33.d0/8.d0*GYZ3(1,3,1)
     +     + 33.d0/8.d0*GYZ3(3,1,3)
     +     - 33.d0/8.d0*GYZ3(3,2,3)
     +     )
      A_b2_3 = A_b2_3 + r**(-3)*(1.d0-r)**2*(r+s)*zeta2 * (
     +     + 99.d0/8.d0
     +     + 99.d0/4.d0*GYZ1(1)
     +     )
      A_b2_3 = A_b2_3 + r**(-3)*(1.d0-r)**2*(r+s) * (
     +     + 33.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 33.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 33.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 33.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 33.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(2,3)
     +     )
      A_b2_3 = A_b2_3 + r**(-3)*(1.d0-r)**2*(r+s) * (
     +     + 33.d0/8.d0*GYZ2(3,1)
     +     + 33.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 33.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 33.d0/4.d0*GYZ3(1,2,3)
     +     + 33.d0/4.d0*GYZ3(1,3,1)
     +     + 33.d0/4.d0*GYZ3(3,1,3)
     +     - 33.d0/4.d0*GYZ3(3,2,3)
     +     )
      A_b2_3 = A_b2_3 + r**(-3)*(1.d0-r)**2*(r+s) * (
     +     + 33.d0/8.d0*HZ2(-1,0)
     +     + 33.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_3 = A_b2_3 + r**(-3)*(1.d0-r)**3 * (
     +     - 33.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(1,3)
     +     + 33.d0/8.d0*GYZ2(2,3)
     +     + 33.d0/8.d0*HZ2(-1,0)
     +     - 33.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_3 = A_b2_3 + r**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 297.d0/16.d0
     +     + 141.d0/8.d0*GYZ1(1)
     +     )
      A_b2_3 = A_b2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 47.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 47.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 99.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 47.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 47.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 47.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 99.d0/16.d0*GYZ2(2,3)
     +     )
      A_b2_3 = A_b2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 99.d0/16.d0*GYZ2(3,1)
     +     + 47.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 47.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 47.d0/8.d0*GYZ3(1,2,3)
     +     + 47.d0/8.d0*GYZ3(1,3,1)
     +     + 47.d0/8.d0*GYZ3(3,1,3)
     +     - 47.d0/8.d0*GYZ3(3,2,3)
     +     )
      A_b2_3 = A_b2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 99.d0/16.d0*HZ2(-1,0)
     +     + 99.d0/16.d0*HZ2(1,0)
     +     )
      A_b2_3 = A_b2_3 + r**(-2)*(1.d0-r)**2 * (
     +     - 33.d0/16.d0*GYZ1(1)
     +     - 33.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 33.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 33.d0/4.d0*GYZ2(1,3)
     +     + 33.d0/4.d0*GYZ2(2,3)
     +     + 33.d0/4.d0*HZ2(-1,0)
     +     - 33.d0/4.d0*HZ2(1,0)
     +     )
      A_b2_3 = A_b2_3 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 33.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 33.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 33.d0/16.d0*GYZ2(1,3)
     +     + 33.d0/16.d0*GYZ2(2,3)
     +     + 33.d0/16.d0*HZ2(-1,0)
     +     - 33.d0/16.d0*HZ2(1,0)
     +     )
      A_b2_3 = A_b2_3 + r**(-1)*(1.d0-r) * (
     +     - 11.d0/16.d0
     +     - 11.d0/4.d0*GYZ1(1)
     +     - 47.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 47.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/16.d0*GYZ1(3)
     +     - 47.d0/8.d0*GYZ2(1,3)
     +     + 47.d0/8.d0*GYZ2(2,3)
     +     )
      A_b2_3 = A_b2_3 + r**(-1)*(1.d0-r) * (
     +     - 11.d0/16.d0*HZ1(0)
     +     + 47.d0/8.d0*HZ2(-1,0)
     +     - 47.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_3 = A_b2_3 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 11.d0/16.d0*GYZ1(1)
     +     - 33.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(1,3)
     +     + 33.d0/8.d0*GYZ2(2,3)
     +     + 33.d0/8.d0*HZ2(-1,0)
     +     - 33.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_3 = A_b2_3 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(1,3)
     +     + 11.d0/8.d0*GYZ2(2,3)
     +     + 11.d0/8.d0*HZ2(-1,0)
     +     - 11.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_3 = A_b2_3 + r**(-1)*(r+s)*zeta2 * (
     +     + 75.d0/8.d0
     +     + 21.d0/4.d0*GYZ1(1)
     +     )
      A_b2_3 = A_b2_3 + r**(-1)*(r+s) * (
     +     + 7.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 7.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 25.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 7.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 7.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 25.d0/8.d0*GYZ2(2,3)
     +     )
      A_b2_3 = A_b2_3 + r**(-1)*(r+s) * (
     +     + 25.d0/8.d0*GYZ2(3,1)
     +     + 7.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 7.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 7.d0/4.d0*GYZ3(1,2,3)
     +     + 7.d0/4.d0*GYZ3(1,3,1)
     +     + 7.d0/4.d0*GYZ3(3,1,3)
     +     - 7.d0/4.d0*GYZ3(3,2,3)
     +     )
      A_b2_3 = A_b2_3 + r**(-1)*(r+s) * (
     +     + 25.d0/8.d0*HZ2(-1,0)
     +     + 25.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_3 = A_b2_3 + s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      A_b2_3 = A_b2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 5.d0/12.d0*GYZ2(1,3)
     +     - 5.d0/12.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     )
      A_b2_3 = A_b2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*GYZ3(3,2,3)
     +     - 5.d0/12.d0*HZ2(-1,0)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     )
      A_b2_3 = A_b2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      A_b2_3 = A_b2_3 + s**(-2)*(1.d0-r)**2 * (
     +     + 53.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 53.d0/48.d0*GYZ1(2)*HZ1(0)
     +     + 53.d0/48.d0*GYZ2(1,3)
     +     - 53.d0/48.d0*GYZ2(2,3)
     +     - 53.d0/48.d0*HZ2(-1,0)
     +     + 53.d0/48.d0*HZ2(1,0)
     +     )
      A_b2_3 = A_b2_3 + s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 11.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/16.d0*GYZ2(1,3)
     +     - 11.d0/16.d0*GYZ2(2,3)
     +     - 11.d0/16.d0*HZ2(-1,0)
     +     + 11.d0/16.d0*HZ2(1,0)
     +     )
      A_b2_3 = A_b2_3 + s**(-2)*(r+s)**2*zeta2 * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      A_b2_3 = A_b2_3 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      A_b2_3 = A_b2_3 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      A_b2_3 = A_b2_3 + s**(-1)*(1.d0-r) * (
     +     - 5.d0/12.d0*GYZ1(1)
     +     - 19.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 19.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/16.d0*GYZ1(3)
     +     - 19.d0/6.d0*GYZ2(1,3)
     +     + 19.d0/6.d0*GYZ2(2,3)
     +     - 11.d0/16.d0*HZ1(0)
     +     )
      A_b2_3 = A_b2_3 + s**(-1)*(1.d0-r) * (
     +     + 19.d0/6.d0*HZ2(-1,0)
     +     - 19.d0/6.d0*HZ2(1,0)
     +     )
      A_b2_3 = A_b2_3 + s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 11.d0/16.d0*GYZ1(1)
     +     - 33.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(1,3)
     +     + 33.d0/8.d0*GYZ2(2,3)
     +     + 33.d0/8.d0*HZ2(-1,0)
     +     - 33.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_3 = A_b2_3 + s**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(1,3)
     +     + 11.d0/8.d0*GYZ2(2,3)
     +     + 11.d0/8.d0*HZ2(-1,0)
     +     - 11.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_3 = A_b2_3 + s**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      A_b2_3 = A_b2_3 + s**(-1)*(r+s) * (
     +     - 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 7.d0/24.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(3)
     +     - 5.d0/12.d0*GYZ2(1,3)
     +     + 7.d0/24.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 5.d0/12.d0*HZ1(0)
     +     )
      A_b2_3 = A_b2_3 + s**(-1)*(r+s) * (
     +     + 13.d0/24.d0*HZ2(-1,0)
     +     - 7.d0/24.d0*HZ2(1,0)
     +     )
      A_b2_3 = A_b2_3 + (1.d0-r-s)**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/16.d0*GYZ1(3)
     +     - 1.d0/16.d0*HZ1(0)
     +     )
      A_b2_3 = A_b2_3 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/16.d0
     +     )
      A_b2_3 = A_b2_3 + (1.d0-r-s)**(-1)*(r+s) * (
     +     + 5.d0/24.d0*GYZ1(3)
     +     + 5.d0/24.d0*HZ1(0)
     +     )
      A_b2_3 = A_b2_3 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     + 137.d0/48.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      A_b2_3 = A_b2_3 + (1.d0+s)**(-1)*(r+s)*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      A_b2_3 = A_b2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 355.d0/288.d0*GYZ1(1)
     +     + 55.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 355.d0/288.d0*GYZ1(3)
     +     - 11.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      A_b2_3 = A_b2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 55.d0/48.d0*GYZ2(1,3)
     +     + 7.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     )
      A_b2_3 = A_b2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/8.d0*GYZ3(1,2,3)
     +     - 1.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*GYZ3(3,2,3)
     +     )
      A_b2_3 = A_b2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 355.d0/288.d0*HZ1(0)
     +     + 1.d0/48.d0*HZ2(-1,0)
     +     - 11.d0/8.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      A_b2_3 = A_b2_3 + zeta2 * (
     +     + 13.d0/8.d0
     +     - 95.d0/48.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     - 11.d0/12.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     - 11.d0/24.d0*GYZ1(3)
     +     )
      A_b2_3 = A_b2_3 + zeta2 * (
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,2)
     +     - 1.d0/2.d0*GYZ2(2,2)
     +     + 29.d0/6.d0*HZ1(-1)
     +     - 11.d0/24.d0*HZ1(0)
     +     + 11.d0/12.d0*HZ1(1)
     +     )
      A_b2_3 = A_b2_3 + zeta2 * (
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     - HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,1)
     +     - 1.d0/2.d0*HZ2(1,1)
     +     )
      A_b2_3 = A_b2_3 + zeta3 * (
     +     + 185.d0/72.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(2)
     +     + 2*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 2*HZ1(0)
     +     + 3.d0/4.d0*HZ1(1)
     +     )
      A_b2_3 = A_b2_3 + zeta4 * (
     +     + 9.d0/4.d0
     +     )
      A_b2_3 = A_b2_3 - 79987.d0/10368.d0
     +     + 1735.d0/864.d0*GYZ1(1)
     +     + 127.d0/144.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     + 11.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 23.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +
      A_b2_3 = A_b2_3 + 3.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     - 10.d0/9.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 11.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +
      A_b2_3 = A_b2_3 - 1751.d0/864.d0*GYZ1(3)
     +     + 121.d0/48.d0*GYZ1(3)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 11.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +
      A_b2_3 = A_b2_3 + 23.d0/144.d0*GYZ2(1,1)
     +     - GYZ2(1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ2(-1,0)
     +     + 23.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     + 127.d0/144.d0*GYZ2(1,3)
     +     + 11.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ2(-1,0)
     +
      A_b2_3 = A_b2_3 + 1.d0/4.d0*GYZ2(1,3)*HZ2(1,0)
     +     + 1.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     + 11.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 10.d0/9.d0*GYZ2(2,3)
     +     - 11.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +
      A_b2_3 = A_b2_3 + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     - 11.d0/48.d0*GYZ2(3,1)
     +     + 11.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 121.d0/48.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,3,1)*HZ1(0)
     +
      A_b2_3 = A_b2_3 - 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     - GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     + 23.d0/24.d0*GYZ3(1,2,3)
     +     - 23.d0/24.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,3,2)*HZ1(0)
     +
      A_b2_3 = A_b2_3 + 11.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ3(2,2,3)
     +     + 1.d0/24.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +
      A_b2_3 = A_b2_3 - 11.d0/4.d0*GYZ3(2,3,3)
     +     + 11.d0/8.d0*GYZ3(3,1,3)
     +     - 11.d0/8.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ4(0,1,2,3)
     +     + 1.d0/2.d0*GYZ4(0,1,3,1)
     +     + 1.d0/2.d0*GYZ4(0,3,1,3)
     +     - 1.d0/2.d0*GYZ4(0,3,2,3)
     +     + 1.d0/2.d0*GYZ4(1,1,3,1)
     +
      A_b2_3 = A_b2_3 - 1.d0/2.d0*GYZ4(1,2,1,3)
     +     + 1.d0/2.d0*GYZ4(1,2,2,3)
     +     - 1.d0/2.d0*GYZ4(1,2,3,1)
     +     + 1.d0/4.d0*GYZ4(1,3,1,3)
     +     - 1.d0/4.d0*GYZ4(1,3,2,3)
     +     - 1.d0/4.d0*GYZ4(2,1,2,3)
     +     - 1.d0/4.d0*GYZ4(2,1,3,1)
     +     + 1.d0/2.d0*GYZ4(2,2,2,3)
     +
      A_b2_3 = A_b2_3 - 1.d0/4.d0*GYZ4(2,3,1,3)
     +     + 1.d0/4.d0*GYZ4(2,3,2,3)
     +     - 1751.d0/864.d0*HZ1(0)
     +     - 10.d0/9.d0*HZ2(-1,0)
     +     + 121.d0/48.d0*HZ2(0,0)
     +     + 10.d0/9.d0*HZ2(1,0)
     +     + 11.d0/12.d0*HZ3(-1,-1,0)
     +     - 11.d0/4.d0*HZ3(-1,0,0)
     +
      A_b2_3 = A_b2_3 - 55.d0/24.d0*HZ3(0,-1,0)
     +     + 55.d0/24.d0*HZ3(0,1,0)
     +     + 11.d0/4.d0*HZ3(1,0,0)
     +     + 11.d0/12.d0*HZ3(1,1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,-1,0)
     +
      A_b2_3 = A_b2_3 + 1.d0/2.d0*HZ4(0,0,-1,0)
     +     - 1.d0/2.d0*HZ4(0,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,1,1,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +     + 1.d0/2.d0*HZ4(1,0,1,0)
     +     - 1.d0/2.d0*HZ4(1,1,1,0)
     +

      A_c2_3 = 0d0
     +
      A_c2_3 = A_c2_3 + r**(-4)*(1.d0-r)**3*(r+s)*zeta2 * (
     +     - 99.d0/8.d0*GYZ1(1)
     +     )
      A_c2_3 = A_c2_3 + r**(-4)*(1.d0-r)**3*(r+s) * (
     +     - 33.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 33.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 33.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 33.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 33.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     )
      A_c2_3 = A_c2_3 + r**(-4)*(1.d0-r)**3*(r+s) * (
     +     + 33.d0/8.d0*GYZ3(1,2,3)
     +     - 33.d0/8.d0*GYZ3(1,3,1)
     +     - 33.d0/8.d0*GYZ3(3,1,3)
     +     + 33.d0/8.d0*GYZ3(3,2,3)
     +     )
      A_c2_3 = A_c2_3 + r**(-3)*(1.d0-r)**2*(r+s)*zeta2 * (
     +     - 99.d0/8.d0
     +     - 33.d0/2.d0*GYZ1(1)
     +     )
      A_c2_3 = A_c2_3 + r**(-3)*(1.d0-r)**2*(r+s) * (
     +     - 11.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 11.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 11.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 11.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(2,3)
     +     )
      A_c2_3 = A_c2_3 + r**(-3)*(1.d0-r)**2*(r+s) * (
     +     - 33.d0/8.d0*GYZ2(3,1)
     +     - 11.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 11.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 11.d0/2.d0*GYZ3(1,2,3)
     +     - 11.d0/2.d0*GYZ3(1,3,1)
     +     - 11.d0/2.d0*GYZ3(3,1,3)
     +     + 11.d0/2.d0*GYZ3(3,2,3)
     +     )
      A_c2_3 = A_c2_3 + r**(-3)*(1.d0-r)**2*(r+s) * (
     +     - 33.d0/8.d0*HZ2(-1,0)
     +     - 33.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_3 = A_c2_3 + r**(-3)*(1.d0-r)**3 * (
     +     + 33.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(1,3)
     +     - 33.d0/8.d0*GYZ2(2,3)
     +     - 33.d0/8.d0*HZ2(-1,0)
     +     + 33.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_3 = A_c2_3 + r**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     - 165.d0/16.d0
     +     - 33.d0/8.d0*GYZ1(1)
     +     )
      A_c2_3 = A_c2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 11.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 11.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 55.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 11.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 11.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 55.d0/16.d0*GYZ2(2,3)
     +     )
      A_c2_3 = A_c2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 55.d0/16.d0*GYZ2(3,1)
     +     - 11.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ3(1,2,3)
     +     - 11.d0/8.d0*GYZ3(1,3,1)
     +     - 11.d0/8.d0*GYZ3(3,1,3)
     +     + 11.d0/8.d0*GYZ3(3,2,3)
     +     )
      A_c2_3 = A_c2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 55.d0/16.d0*HZ2(-1,0)
     +     - 55.d0/16.d0*HZ2(1,0)
     +     )
      A_c2_3 = A_c2_3 + r**(-2)*(1.d0-r)**2 * (
     +     + 33.d0/16.d0*GYZ1(1)
     +     + 11.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/2.d0*GYZ2(1,3)
     +     - 11.d0/2.d0*GYZ2(2,3)
     +     - 11.d0/2.d0*HZ2(-1,0)
     +     + 11.d0/2.d0*HZ2(1,0)
     +     )
      A_c2_3 = A_c2_3 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 33.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 33.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 33.d0/16.d0*GYZ2(1,3)
     +     - 33.d0/16.d0*GYZ2(2,3)
     +     - 33.d0/16.d0*HZ2(-1,0)
     +     + 33.d0/16.d0*HZ2(1,0)
     +     )
      A_c2_3 = A_c2_3 + r**(-1)*(1.d0-r) * (
     +     + 11.d0/16.d0
     +     + 11.d0/8.d0*GYZ1(1)
     +     + 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/16.d0*GYZ1(3)
     +     + 11.d0/8.d0*GYZ2(1,3)
     +     - 11.d0/8.d0*GYZ2(2,3)
     +     )
      A_c2_3 = A_c2_3 + r**(-1)*(1.d0-r) * (
     +     + 11.d0/16.d0*HZ1(0)
     +     - 11.d0/8.d0*HZ2(-1,0)
     +     + 11.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_3 = A_c2_3 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 11.d0/16.d0*GYZ1(1)
     +     + 11.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/4.d0*GYZ2(1,3)
     +     - 11.d0/4.d0*GYZ2(2,3)
     +     - 11.d0/4.d0*HZ2(-1,0)
     +     + 11.d0/4.d0*HZ2(1,0)
     +     )
      A_c2_3 = A_c2_3 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(1,3)
     +     - 11.d0/8.d0*GYZ2(2,3)
     +     - 11.d0/8.d0*HZ2(-1,0)
     +     + 11.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_3 = A_c2_3 + s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      A_c2_3 = A_c2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      A_c2_3 = A_c2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      A_c2_3 = A_c2_3 + s**(-2)*(1.d0-r)**2 * (
     +     - 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(1,3)
     +     + 5.d0/12.d0*GYZ2(2,3)
     +     + 5.d0/12.d0*HZ2(-1,0)
     +     - 5.d0/12.d0*HZ2(1,0)
     +     )
      A_c2_3 = A_c2_3 + s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 11.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/16.d0*GYZ2(1,3)
     +     + 11.d0/16.d0*GYZ2(2,3)
     +     + 11.d0/16.d0*HZ2(-1,0)
     +     - 11.d0/16.d0*HZ2(1,0)
     +     )
      A_c2_3 = A_c2_3 + s**(-1)*(1.d0-r) * (
     +     - 13.d0/48.d0*GYZ1(1)
     +     + 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/16.d0*GYZ1(3)
     +     + 5.d0/12.d0*GYZ2(1,3)
     +     - 5.d0/12.d0*GYZ2(2,3)
     +     + 11.d0/16.d0*HZ1(0)
     +     )
      A_c2_3 = A_c2_3 + s**(-1)*(1.d0-r) * (
     +     - 5.d0/12.d0*HZ2(-1,0)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     )
      A_c2_3 = A_c2_3 + s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 11.d0/16.d0*GYZ1(1)
     +     + 11.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/4.d0*GYZ2(1,3)
     +     - 11.d0/4.d0*GYZ2(2,3)
     +     - 11.d0/4.d0*HZ2(-1,0)
     +     + 11.d0/4.d0*HZ2(1,0)
     +     )
      A_c2_3 = A_c2_3 + s**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(1,3)
     +     - 11.d0/8.d0*GYZ2(2,3)
     +     - 11.d0/8.d0*HZ2(-1,0)
     +     + 11.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_3 = A_c2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      A_c2_3 = A_c2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 13.d0/48.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 13.d0/48.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 13.d0/48.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      A_c2_3 = A_c2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_3 = A_c2_3 + s**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      A_c2_3 = A_c2_3 + s**(-1)*(r+s) * (
     +     + 13.d0/48.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 13.d0/48.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 13.d0/48.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      A_c2_3 = A_c2_3 + s**(-1)*(r+s) * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_3 = A_c2_3 + (1.d0+s)**(-2)*(r+s)**2*zeta2 * (
     +     + 137.d0/48.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      A_c2_3 = A_c2_3 + (1.d0+s)**(-2)*(r+s)**2*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      A_c2_3 = A_c2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 355.d0/288.d0*GYZ1(1)
     +     + 55.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 355.d0/288.d0*GYZ1(3)
     +     - 11.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      A_c2_3 = A_c2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 55.d0/48.d0*GYZ2(1,3)
     +     + 7.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     )
      A_c2_3 = A_c2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/8.d0*GYZ3(1,2,3)
     +     - 1.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*GYZ3(3,2,3)
     +     )
      A_c2_3 = A_c2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 355.d0/288.d0*HZ1(0)
     +     + 1.d0/48.d0*HZ2(-1,0)
     +     - 11.d0/8.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      A_c2_3 = A_c2_3 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     - 137.d0/48.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      A_c2_3 = A_c2_3 + (1.d0+s)**(-1)*(r+s)*zeta3 * (
     +     + 3.d0/8.d0
     +     )
      A_c2_3 = A_c2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 277.d0/288.d0
     +     - 493.d0/288.d0*GYZ1(1)
     +     - 49.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 553.d0/288.d0*GYZ1(3)
     +     )
      A_c2_3 = A_c2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 11.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 15.d0/16.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 49.d0/48.d0*GYZ2(1,3)
     +     )
      A_c2_3 = A_c2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 7.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/8.d0*GYZ3(1,2,3)
     +     )
      A_c2_3 = A_c2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     + 553.d0/288.d0*HZ1(0)
     +     - 7.d0/48.d0*HZ2(-1,0)
     +     + 11.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_3 = A_c2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      A_c2_3 = A_c2_3 - 277.d0/288.d0
     +     + 23.d0/48.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/16.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 11.d0/16.d0*HZ1(0)
     +
      A_c2_3 = A_c2_3 + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +

      B_a2_3 = 0d0
     +
      B_a2_3 = B_a2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*GYZ2(2,3)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_3 = B_a2_3 + s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_3 = B_a2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_a2_3 = B_a2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4*zeta3 * (
     +     + 1.d0/8.d0
     +     )
      B_a2_3 = B_a2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,3)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(0,3,3)
     +     )
      B_a2_3 = B_a2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(1,3,3)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,3)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*GYZ3(2,3,3)
     +     + 1.d0/8.d0*GYZ3(3,0,3)
     +     )
      B_a2_3 = B_a2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*GYZ3(3,3,1)
     +     - 1.d0/8.d0*GYZ3(3,3,3)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/8.d0*HZ3(1,0,0)
     +     )
      B_a2_3 = B_a2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_a2_3 = B_a2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_3 = B_a2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      B_a2_3 = B_a2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_a2_3 = B_a2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_a2_3 = B_a2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     )
      B_a2_3 = B_a2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ3(3,3,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_3 = B_a2_3 + s**(-2)*(r+s)**2*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_a2_3 = B_a2_3 + s**(-2)*(r+s)**2*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_a2_3 = B_a2_3 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_a2_3 = B_a2_3 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     - 1.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(1,3,3)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,3)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     )
      B_a2_3 = B_a2_3 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_3 = B_a2_3 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/8.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*GYZ3(3,3,3)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     + 1.d0/4.d0*GYZ3(3,3,3)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     + 3.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*GYZ3(3,3,3)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_a2_3 = B_a2_3 + s**(-1)*(r+s) * (
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r-s)**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 3.d0/8.d0*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r-s)**(-2)*(1.d0-r)**2*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,0,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,0,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r-s)**(-1)*(1.d0-r)**2
     +                  *(r+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r-s)**(-1)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)*(r+s)*zeta2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)*(r+s)*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,3,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)*(r+s) * (
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)*zeta2 * (
     +     - 163.d0/72.d0
     +     - 2.d0/3.d0*GYZ1(1)
     +     - 2*GYZ1(1)*HZ1(-1)
     +     + 2*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 5.d0/2.d0*GYZ1(3)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - GYZ2(1,2)
     +     - GYZ2(1,3)
     +     + 53.d0/12.d0*HZ1(-1)
     +     - 55.d0/12.d0*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0*HZ1(1)
     +     - 7.d0/2.d0*HZ2(-1,-1)
     +     + 9.d0/2.d0*HZ2(-1,0)
     +     + 3*HZ2(0,-1)
     +     - 4*HZ2(0,0)
     +     - HZ2(0,1)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)*zeta3 * (
     +     - 25.d0/12.d0
     +     - 3*HZ1(-1)
     +     + 7.d0/2.d0*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)*zeta4 * (
     +     + 9
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r) * (
     +     + 47.d0/18.d0*GYZ1(1)
     +     + 19.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - GYZ1(1)*HZ3(-1,-1,0)
     +     + 2*GYZ1(1)*HZ3(0,0,0)
     +     + GYZ1(1)*HZ3(0,1,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r) * (
     +     + GYZ1(1)*HZ3(1,0,0)
     +     + GYZ1(1)*HZ3(1,1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 5.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + GYZ2(0,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 301.d0/72.d0*GYZ2(0,3)
     +     - 3*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,1)*HZ2(-1,0)
     +     - 2*GYZ2(1,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +     - GYZ2(1,2)*HZ2(0,0)
     +     - GYZ2(1,2)*HZ2(1,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r) * (
     +     + 373.d0/72.d0*GYZ2(1,3)
     +     + 11.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - GYZ2(1,3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(1,3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r) * (
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     - 17.d0/6.d0*GYZ3(0,0,3)
     +     + GYZ3(0,0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 11.d0/12.d0*GYZ3(0,3,1)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 21.d0/4.d0*GYZ3(0,3,3)
     +     + 19.d0/6.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ3(1,1,3)
     +     - GYZ3(1,1,3)*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r) * (
     +     + GYZ3(1,2,2)*HZ1(0)
     +     - GYZ3(1,2,3)*HZ1(0)
     +     - 11.d0/12.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(1,3,2)*HZ1(0)
     +     + 21.d0/4.d0*GYZ3(1,3,3)
     +     + GYZ3(1,3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 5.d0/2.d0*GYZ3(3,0,3)
     +     + 5.d0/2.d0*GYZ3(3,1,3)
     +     + 3*GYZ4(0,0,0,3)
     +     - GYZ4(0,1,0,3)
     +     - 1.d0/2.d0*GYZ4(0,1,2,3)
     +     - 1.d0/2.d0*GYZ4(0,1,3,1)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r) * (
     +     - GYZ4(0,3,0,3)
     +     - 1.d0/2.d0*GYZ4(0,3,1,3)
     +     - 1.d0/2.d0*GYZ4(0,3,2,3)
     +     + GYZ4(0,3,3,3)
     +     - 3.d0/2.d0*GYZ4(1,0,0,3)
     +     - GYZ4(1,0,1,3)
     +     - GYZ4(1,0,3,1)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r) * (
     +     + 1.d0/2.d0*GYZ4(1,1,0,3)
     +     + 1.d0/2.d0*GYZ4(1,1,2,3)
     +     + 3.d0/2.d0*GYZ4(1,1,3,1)
     +     + GYZ4(1,2,2,3)
     +     - GYZ4(1,2,3,3)
     +     + 1.d0/2.d0*GYZ4(1,3,0,3)
     +     + GYZ4(1,3,1,3)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r) * (
     +     - 1.d0/2.d0*GYZ4(1,3,2,3)
     +     - 47.d0/18.d0*HZ1(0)
     +     - 265.d0/72.d0*HZ2(-1,0)
     +     + 187.d0/72.d0*HZ2(0,0)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 21.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r) * (
     +     + 71.d0/12.d0*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 2*HZ4(-1,0,-1,0)
     +     - 2*HZ4(-1,0,0,0)
     +     - HZ4(-1,0,1,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r) * (
     +     - HZ4(0,-1,0,0)
     +     - 3.d0/2.d0*HZ4(0,0,-1,0)
     +     + HZ4(0,0,0,0)
     +     - HZ4(0,1,0,0)
     +     - HZ4(0,1,1,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)**2*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)**2*zeta2 * (
     +     + 47.d0/18.d0
     +     - 13.d0/24.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     + 3.d0/2.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)**2*zeta2 * (
     +     - 3.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 11.d0/6.d0*HZ1(-1)
     +     + 13.d0/6.d0*HZ1(0)
     +     + 7.d0/4.d0*HZ2(-1,-1)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)**2*zeta2 * (
     +     - 9.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,-1)
     +     + 2*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)**2*zeta3 * (
     +     + 1.d0/6.d0
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 7.d0/4.d0*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)**2*zeta4 * (
     +     - 9.d0/2.d0
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)**2 * (
     +     - 13.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     + 13.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - GYZ1(1)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)**2 * (
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 47.d0/18.d0*GYZ2(0,3)
     +     + 3.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(1,1)*HZ2(-1,0)
     +     + GYZ2(1,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)**2 * (
     +     - 47.d0/18.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ2(1,0)
     +     + 5.d0/12.d0*GYZ3(0,0,3)
     +     - 1.d0/2.d0*GYZ3(0,0,3)*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 9.d0/4.d0*GYZ3(0,3,3)
     +     - 23.d0/24.d0*GYZ3(1,0,3)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(1,0,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(1,3,1)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(1,3,2)*HZ1(0)
     +     - 9.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(3,0,3)
     +     - 3.d0/2.d0*GYZ3(3,1,3)
     +     - 3.d0/2.d0*GYZ4(0,0,0,3)
     +     + 1.d0/2.d0*GYZ4(0,1,0,3)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ4(0,1,2,3)
     +     + 1.d0/4.d0*GYZ4(0,1,3,1)
     +     + 1.d0/2.d0*GYZ4(0,3,0,3)
     +     + 1.d0/4.d0*GYZ4(0,3,1,3)
     +     + 1.d0/4.d0*GYZ4(0,3,2,3)
     +     - 1.d0/2.d0*GYZ4(0,3,3,3)
     +     + 3.d0/4.d0*GYZ4(1,0,0,3)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ4(1,0,1,3)
     +     + 1.d0/2.d0*GYZ4(1,0,3,1)
     +     - 1.d0/4.d0*GYZ4(1,1,0,3)
     +     - 1.d0/4.d0*GYZ4(1,1,2,3)
     +     - 3.d0/4.d0*GYZ4(1,1,3,1)
     +     - 1.d0/2.d0*GYZ4(1,2,2,3)
     +     + 1.d0/2.d0*GYZ4(1,2,3,3)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ4(1,3,0,3)
     +     - 1.d0/2.d0*GYZ4(1,3,1,3)
     +     + 1.d0/4.d0*GYZ4(1,3,2,3)
     +     + 47.d0/18.d0*HZ2(-1,0)
     +     - 47.d0/18.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 9.d0/4.d0*HZ3(-1,0,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)**2 * (
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 31.d0/12.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ4(-1,-1,-1,0)
     +     - HZ4(-1,0,-1,0)
     +     + HZ4(-1,0,0,0)
     +     + 1.d0/2.d0*HZ4(-1,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,0,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0-r)**2 * (
     +     + 3.d0/4.d0*HZ4(0,0,-1,0)
     +     - 1.d0/2.d0*HZ4(0,0,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-3)*(r+s)**2*zeta2 * (
     +     - GYZ1(1)
     +     + GYZ1(3)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-3)*(r+s)**2*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,3)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     + HZ3(0,0,0)
     +     + HZ3(0,1,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-3)*(r+s)**4*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-3)*(r+s)**4*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-3)*(r+s)**4 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-3)*(r+s)**4 * (
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-3)*(r+s)**4 * (
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-3)*(r+s)**4 * (
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*GYZ3(3,3,3)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-3)*(r+s)**4 * (
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     - 1
     +     + GYZ1(1)
     +     - GYZ1(3)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - HZ3(0,0,0)
     +     - HZ3(0,1,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s)**2*zeta2 * (
     +     + 37.d0/24.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 9.d0/8.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     - 5.d0/8.d0*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s)**2*zeta3 * (
     +     + 9.d0/8.d0
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 37.d0/72.d0*GYZ1(1)
     +     + 11.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 5.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 37.d0/72.d0*GYZ1(3)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 1.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 5.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 5.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 49.d0/48.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + 29.d0/48.d0*GYZ2(3,1)
     +     + 5.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - GYZ2(3,3)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 5.d0/8.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     - 5.d0/8.d0*GYZ3(1,2,3)
     +     - 1.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(1,3,3)
     +     + 5.d0/8.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 5.d0/8.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/8.d0*GYZ3(3,3,3)
     +     - 37.d0/72.d0*HZ1(0)
     +     - 5.d0/12.d0*HZ2(-1,0)
     +     + 5.d0/8.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 5.d0/4.d0*HZ3(0,1,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s)**3*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     + 1.d0/4.d0*GYZ3(3,3,3)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s)**4*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s)**4*zeta3 * (
     +     + 1.d0/8.d0
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,3)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(0,3,3)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(1,3,3)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,3)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*GYZ3(2,3,3)
     +     + 1.d0/8.d0*GYZ3(3,0,3)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*GYZ3(3,3,1)
     +     - 1.d0/8.d0*GYZ3(3,3,3)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/8.d0*HZ3(1,0,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     + 89.d0/24.d0
     +     - 11.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(3)
     +     - HZ1(-1)
     +     + 13.d0/4.d0*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-1)*(r+s)*zeta3 * (
     +     - 9.d0/4.d0
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 31.d0/72.d0
     +     + 29.d0/72.d0*GYZ1(1)
     +     + 5.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/144.d0*GYZ1(3)
     +     - 27.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 9.d0/8.d0*GYZ2(0,3)
     +     - 3.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 43.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 25.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 23.d0/8.d0*GYZ2(3,3)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(1,0,3)
     +     + GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,3)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + 1.d0/4.d0*GYZ3(3,3,3)
     +     - 59.d0/72.d0*HZ1(0)
     +     + 7.d0/24.d0*HZ2(-1,0)
     +     - 11.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     + 13.d0/12.d0
     +     - 7.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 7.d0/4.d0*HZ1(-1)
     +     + 9.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-1)*(r+s)**2*zeta3 * (
     +     - 5.d0/4.d0
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 47.d0/18.d0*GYZ1(1)
     +     + 13.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ1(3)
     +     - 7.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 17.d0/12.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 4.d0/3.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 21.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     + 1.d0/4.d0*GYZ3(1,0,3)
     +     + 3.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     - GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*GYZ3(3,3,3)
     +     - 47.d0/18.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 5.d0/4.d0*HZ3(0,-1,0)
     +     - HZ3(0,0,0)
     +     - 3.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      B_a2_3 = B_a2_3 + (1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_3 = B_a2_3 + (r+s)*zeta2 * (
     +     - 23.d0/24.d0
     +     + 7.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 7.d0/4.d0*HZ1(-1)
     +     - 9.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_3 = B_a2_3 + (r+s)*zeta3 * (
     +     + 5.d0/4.d0
     +     )
      B_a2_3 = B_a2_3 + (r+s) * (
     +     - 47.d0/18.d0*GYZ1(1)
     +     - 2.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     )
      B_a2_3 = B_a2_3 + (r+s) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 47.d0/18.d0*GYZ1(3)
     +     + 7.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     )
      B_a2_3 = B_a2_3 + (r+s) * (
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/3.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + (r+s) * (
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 4.d0/3.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 21.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     )
      B_a2_3 = B_a2_3 + (r+s) * (
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     - 3.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     )
      B_a2_3 = B_a2_3 + (r+s) * (
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     + GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     )
      B_a2_3 = B_a2_3 + (r+s) * (
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     + 1.d0/4.d0*GYZ3(3,3,3)
     +     + 47.d0/18.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     + 5.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_a2_3 = B_a2_3 + (r+s) * (
     +     - 5.d0/4.d0*HZ3(0,-1,0)
     +     + HZ3(0,0,0)
     +     + 3.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_3 = B_a2_3 + (r+s)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_a2_3 = B_a2_3 + (r+s)**2*zeta3 * (
     +     - 1.d0/8.d0
     +     )
      B_a2_3 = B_a2_3 + (r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     )
      B_a2_3 = B_a2_3 + (r+s)**2 * (
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,3)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     )
      B_a2_3 = B_a2_3 + (r+s)**2 * (
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(0,3,3)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(1,3,3)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,3)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     )
      B_a2_3 = B_a2_3 + (r+s)**2 * (
     +     - 1.d0/8.d0*GYZ3(2,3,3)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/8.d0*GYZ3(3,3,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_a2_3 = B_a2_3 + (r+s)**2 * (
     +     - 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/8.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_a2_3 = B_a2_3 + zeta2 * (
     +     - 1153.d0/144.d0
     +     + 37.d0/24.d0*GYZ1(1)
     +     + 2*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 31.d0/24.d0*GYZ1(2)
     +     + GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ1(1)
     +     )
      B_a2_3 = B_a2_3 + zeta2 * (
     +     - 23.d0/16.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + GYZ2(2,2)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 11.d0/6.d0*HZ1(-1)
     +     )
      B_a2_3 = B_a2_3 + zeta2 * (
     +     - 2.d0/3.d0*HZ1(0)
     +     - 31.d0/24.d0*HZ1(1)
     +     + HZ2(-1,-1)
     +     - 2*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,-1)
     +     - HZ2(1,0)
     +     + HZ2(1,1)
     +     )
      B_a2_3 = B_a2_3 + zeta3 * (
     +     + 91.d0/144.d0
     +     - GYZ1(1)
     +     + 7.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 7.d0/4.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     - 7.d0/4.d0*HZ1(1)
     +     )
      B_a2_3 = B_a2_3 + zeta4 * (
     +     - 69.d0/32.d0
     +     )
      B_a2_3 = B_a2_3 + 14135.d0/2592.d0
     +     - 31.d0/12.d0*GYZ1(1)
     +     - 9.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     + GYZ1(1)*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +
      B_a2_3 = B_a2_3 - 3.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ3(0,0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     + 53.d0/72.d0*GYZ1(2)*HZ1(0)
     +     + 25.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 31.d0/24.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +
      B_a2_3 = B_a2_3 - GYZ1(2)*HZ3(0,0,0)
     +     - GYZ1(2)*HZ3(1,1,0)
     +     + 1915.d0/432.d0*GYZ1(3)
     +     + 33.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 11.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 11.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 11.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 187.d0/72.d0*GYZ2(0,3)
     +
      B_a2_3 = B_a2_3 + 11.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(1,1)
     +     - 3.d0/8.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     - 295.d0/144.d0*GYZ2(1,3)
     +
      B_a2_3 = B_a2_3 - GYZ2(1,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(2,1)*HZ2(0,0)
     +     - 31.d0/24.d0*GYZ2(2,2)*HZ1(0)
     +     + GYZ2(2,2)*HZ2(1,0)
     +
      B_a2_3 = B_a2_3 + 53.d0/72.d0*GYZ2(2,3)
     +     + 25.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(2,3)*HZ2(0,0)
     +     - 33.d0/16.d0*GYZ2(3,1)
     +     + 11.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 11.d0/6.d0*GYZ3(0,0,3)
     +     - GYZ3(0,0,3)*HZ1(0)
     +
      B_a2_3 = B_a2_3 - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 11.d0/2.d0*GYZ3(0,3,3)
     +     - 11.d0/8.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(1,2,3)
     +
      B_a2_3 = B_a2_3 + 5.d0/24.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,3,2)*HZ1(0)
     +     - 19.d0/8.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     - GYZ3(2,2,2)*HZ1(0)
     +
      B_a2_3 = B_a2_3 - 31.d0/24.d0*GYZ3(2,2,3)
     +     - 1.d0/24.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 25.d0/8.d0*GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     + 11.d0/4.d0*GYZ3(3,0,3)
     +     - 11.d0/8.d0*GYZ3(3,1,3)
     +     + 11.d0/8.d0*GYZ3(3,2,3)
     +
      B_a2_3 = B_a2_3 - 3*GYZ4(0,0,0,3)
     +     + 1.d0/2.d0*GYZ4(0,0,1,3)
     +     + 1.d0/2.d0*GYZ4(0,0,3,1)
     +     + 1.d0/2.d0*GYZ4(0,1,0,3)
     +     + GYZ4(0,3,0,3)
     +     - GYZ4(0,3,3,3)
     +     + 1.d0/2.d0*GYZ4(1,0,0,3)
     +     + GYZ4(1,0,1,3)
     +
      B_a2_3 = B_a2_3 + GYZ4(1,0,3,1)
     +     + 1.d0/2.d0*GYZ4(1,1,0,3)
     +     + 1.d0/2.d0*GYZ4(1,1,2,3)
     +     - 1.d0/2.d0*GYZ4(1,1,3,1)
     +     - 1.d0/2.d0*GYZ4(1,1,3,3)
     +     + 1.d0/2.d0*GYZ4(1,2,1,3)
     +     + 1.d0/2.d0*GYZ4(1,2,3,1)
     +     + 1.d0/2.d0*GYZ4(1,2,3,3)
     +
      B_a2_3 = B_a2_3 - 1.d0/4.d0*GYZ4(1,3,0,3)
     +     - 1.d0/2.d0*GYZ4(1,3,1,3)
     +     - 1.d0/4.d0*GYZ4(1,3,2,3)
     +     - 1.d0/2.d0*GYZ4(1,3,3,1)
     +     + 1.d0/2.d0*GYZ4(1,3,3,3)
     +     + 1.d0/4.d0*GYZ4(2,1,0,3)
     +     - 1.d0/4.d0*GYZ4(2,1,3,1)
     +     - GYZ4(2,2,2,3)
     +
      B_a2_3 = B_a2_3 + 1.d0/4.d0*GYZ4(2,3,0,3)
     +     - 1.d0/4.d0*GYZ4(2,3,1,3)
     +     - 1.d0/2.d0*GYZ4(2,3,3,3)
     +     + 31.d0/6.d0*HZ1(0)
     +     - 1.d0/72.d0*HZ2(-1,0)
     +     + 11.d0/72.d0*HZ2(0,0)
     +     - 53.d0/72.d0*HZ2(1,0)
     +     - 13.d0/24.d0*HZ3(-1,-1,0)
     +
      B_a2_3 = B_a2_3 + 19.d0/8.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 77.d0/12.d0*HZ3(0,0,0)
     +     - 11.d0/8.d0*HZ3(0,1,0)
     +     - 25.d0/8.d0*HZ3(1,0,0)
     +     - 31.d0/24.d0*HZ3(1,1,0)
     +     - HZ4(-1,-1,-1,0)
     +     - HZ4(-1,0,0,0)
     +
      B_a2_3 = B_a2_3 - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     + HZ4(0,-1,0,0)
     +     + HZ4(0,0,-1,0)
     +     - HZ4(0,0,0,0)
     +     - HZ4(0,0,1,0)
     +     - HZ4(0,1,0,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +     + HZ4(1,0,0,0)
     +
      B_a2_3 = B_a2_3 + HZ4(1,1,1,0)
     +

      B_b2_3 = 0d0
     +
      B_b2_3 = B_b2_3 + r**(-4)*(1.d0-r)**3*(r+s)*zeta2 * (
     +     - 9.d0/2.d0*GYZ1(1)
     +     )
      B_b2_3 = B_b2_3 + r**(-4)*(1.d0-r)**3*(r+s) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + r**(-4)*(1.d0-r)**3*(r+s) * (
     +     + 3.d0/2.d0*GYZ3(1,2,3)
     +     - 3.d0/2.d0*GYZ3(1,3,1)
     +     - 3.d0/2.d0*GYZ3(3,1,3)
     +     + 3.d0/2.d0*GYZ3(3,2,3)
     +     )
      B_b2_3 = B_b2_3 + r**(-3)*(1.d0-r)**2*(r+s)*zeta2 * (
     +     - 9.d0/2.d0
     +     - 9*GYZ1(1)
     +     )
      B_b2_3 = B_b2_3 + r**(-3)*(1.d0-r)**2*(r+s) * (
     +     - 3*GYZ1(1)*HZ2(-1,0)
     +     - 3*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3*GYZ1(3)*HZ2(-1,0)
     +     - 3*GYZ1(3)*HZ2(1,0)
     +     + 3*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,3)
     +     )
      B_b2_3 = B_b2_3 + r**(-3)*(1.d0-r)**2*(r+s) * (
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     - 3*GYZ2(3,1)*HZ1(0)
     +     + 3*GYZ2(3,2)*HZ1(0)
     +     + 3*GYZ3(1,2,3)
     +     - 3*GYZ3(1,3,1)
     +     - 3*GYZ3(3,1,3)
     +     + 3*GYZ3(3,2,3)
     +     )
      B_b2_3 = B_b2_3 + r**(-3)*(1.d0-r)**2*(r+s) * (
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + r**(-3)*(1.d0-r)**3 * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(2,3)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + r**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     - 27.d0/4.d0
     +     - 9.d0/2.d0*GYZ1(1)
     +     )
      B_b2_3 = B_b2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 115.d0/36.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 11.d0/12.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     + 9.d0/4.d0*GYZ2(2,3)
     +     - 21.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 2*GYZ2(3,3)
     +     - 3.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,3)
     +     + 3.d0/2.d0*GYZ3(1,2,3)
     +     )
      B_b2_3 = B_b2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 3.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 3.d0/2.d0*GYZ3(3,1,3)
     +     + 3.d0/2.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,3)
     +     - 9.d0/4.d0*HZ2(-1,0)
     +     - 9.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + r**(-2)*(1.d0-r)**2 * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 3*GYZ1(1)*HZ1(0)
     +     - 3*GYZ1(2)*HZ1(0)
     +     + 3*GYZ2(1,3)
     +     - 3*GYZ2(2,3)
     +     - 3*HZ2(-1,0)
     +     + 3*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(2,3)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + r**(-1)*(1.d0-r) * (
     +     - 85.d0/36.d0
     +     + 9.d0/8.d0*GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     )
      B_b2_3 = B_b2_3 + r**(-1)*(1.d0-r) * (
     +     - 3.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(2,3)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + r**(-1)*(r+s)*zeta2 * (
     +     - 3.d0/2.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 9.d0/4.d0*GYZ1(3)
     +     )
      B_b2_3 = B_b2_3 + r**(-1)*(r+s) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 115.d0/36.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_b2_3 = B_b2_3 + r**(-1)*(r+s) * (
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 11.d0/12.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/8.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     )
      B_b2_3 = B_b2_3 + r**(-1)*(r+s) * (
     +     - 9.d0/8.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 2*GYZ2(3,3)
     +     - 3.d0/2.d0*GYZ3(0,0,3)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     + GYZ3(1,0,3)
     +     )
      B_b2_3 = B_b2_3 + r**(-1)*(r+s) * (
     +     + 3.d0/4.d0*GYZ3(1,2,3)
     +     + 3.d0/4.d0*GYZ3(1,3,1)
     +     - 3.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     + 3.d0/4.d0*GYZ3(3,2,3)
     +     - 3.d0/4.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*GYZ3(3,3,3)
     +     )
      B_b2_3 = B_b2_3 + r**(-1)*(r+s) * (
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_b2_3 = B_b2_3 + s**(-2)*(1.d0-r)*(r+s)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      B_b2_3 = B_b2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_b2_3 = B_b2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(1,3,3)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,3)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     )
      B_b2_3 = B_b2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,3,3)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 1.d0/8.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/8.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_3 = B_b2_3 + s**(-2)*(1.d0-r)**2 * (
     +     - 5.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/8.d0*GYZ2(1,3)
     +     + 5.d0/8.d0*GYZ2(2,3)
     +     + 5.d0/8.d0*HZ2(-1,0)
     +     - 5.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_b2_3 = B_b2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3*zeta3 * (
     +     - 1.d0/8.d0
     +     )
      B_b2_3 = B_b2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,3)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(0,3,3)
     +     )
      B_b2_3 = B_b2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(1,3,3)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,3)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(2,3,3)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     )
      B_b2_3 = B_b2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/8.d0*GYZ3(3,3,3)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/8.d0*HZ3(1,0,0)
     +     )
      B_b2_3 = B_b2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_3 = B_b2_3 + s**(-2)*(r+s)**2*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_b2_3 = B_b2_3 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      B_b2_3 = B_b2_3 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(1,3,3)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,3)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*GYZ3(2,3,3)
     +     )
      B_b2_3 = B_b2_3 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 1.d0/8.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_3 = B_b2_3 + s**(-1)*(1.d0-r) * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     + 9.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 9.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     + 9.d0/8.d0*GYZ2(1,3)
     +     - 9.d0/8.d0*GYZ2(2,3)
     +     )
      B_b2_3 = B_b2_3 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 9.d0/8.d0*HZ2(-1,0)
     +     + 9.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(2,3)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + s**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_3 = B_b2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      B_b2_3 = B_b2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     )
      B_b2_3 = B_b2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     )
      B_b2_3 = B_b2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     + 1.d0/4.d0*GYZ3(3,3,3)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      B_b2_3 = B_b2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_b2_3 = B_b2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_b2_3 = B_b2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      B_b2_3 = B_b2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + s**(-1)*(r+s)*zeta2 * (
     +     - 3.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_3 = B_b2_3 + s**(-1)*(r+s)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_b2_3 = B_b2_3 + s**(-1)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     )
      B_b2_3 = B_b2_3 + s**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + s**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_b2_3 = B_b2_3 + s**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     )
      B_b2_3 = B_b2_3 + s**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(3,3,3)
     +     + 3.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r-s)**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 3.d0/8.d0*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r-s)**(-2)*(1.d0-r)**2*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,0,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,0,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r-s)**(-1)*(1.d0-r)**2
     +                  *(r+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r-s)**(-1)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0
     +     + 3.d0/4.d0*HZ1(-1)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 3.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)**(-1)*(r+s) * (
     +     + 3.d0/8.d0*GYZ3(0,0,3)
     +     + 3.d0/8.d0*GYZ3(0,1,3)
     +     + 3.d0/8.d0*GYZ3(0,3,1)
     +     - 3.d0/8.d0*GYZ3(0,3,3)
     +     - 3.d0/8.d0*GYZ3(3,0,3)
     +     - 3.d0/8.d0*GYZ3(3,2,3)
     +     - 3.d0/8.d0*GYZ3(3,3,1)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)**(-1)*(r+s) * (
     +     + 3.d0/8.d0*GYZ3(3,3,3)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 3.d0/8.d0*HZ3(-1,-1,0)
     +     + 3.d0/8.d0*HZ3(-1,0,0)
     +     - 3.d0/8.d0*HZ3(0,-1,0)
     +     + 3.d0/8.d0*HZ3(0,1,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)*(r+s)*zeta2 * (
     +     + 179.d0/72.d0
     +     - 19.d0/24.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 3.d0/2.d0*GYZ1(3)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 7.d0/3.d0*HZ1(-1)
     +     + 29.d0/12.d0*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0*HZ1(1)
     +     + 7.d0/4.d0*HZ2(-1,-1)
     +     - 9.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,-1)
     +     + 2*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)*(r+s)*zeta3 * (
     +     + 11.d0/12.d0
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 7.d0/4.d0*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)*(r+s)*zeta4 * (
     +     - 9.d0/2.d0
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)*(r+s) * (
     +     - 19.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     + 19.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - GYZ1(1)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 2*GYZ1(3)*HZ2(-1,0)
     +     - 5.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 179.d0/72.d0*GYZ2(0,3)
     +     + 3.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(1,1)*HZ2(-1,0)
     +     + GYZ2(1,1)*HZ2(0,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     - 179.d0/72.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ2(0,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     - 1.d0/2.d0*GYZ3(0,0,3)*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 7.d0/24.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 7.d0/24.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 5.d0/2.d0*GYZ3(0,3,3)
     +     - 23.d0/24.d0*GYZ3(1,0,3)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(1,0,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,3)*HZ1(0)
     +     - 7.d0/24.d0*GYZ3(1,3,1)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(1,3,2)*HZ1(0)
     +     - 5.d0/2.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 2*GYZ3(3,0,3)
     +     - 2*GYZ3(3,1,3)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,3,3)
     +     - 3.d0/2.d0*GYZ4(0,0,0,3)
     +     + 1.d0/2.d0*GYZ4(0,1,0,3)
     +     + 1.d0/4.d0*GYZ4(0,1,2,3)
     +     + 1.d0/4.d0*GYZ4(0,1,3,1)
     +     + 1.d0/2.d0*GYZ4(0,3,0,3)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ4(0,3,1,3)
     +     + 1.d0/4.d0*GYZ4(0,3,2,3)
     +     - 1.d0/2.d0*GYZ4(0,3,3,3)
     +     + 3.d0/4.d0*GYZ4(1,0,0,3)
     +     + 1.d0/2.d0*GYZ4(1,0,1,3)
     +     + 1.d0/2.d0*GYZ4(1,0,3,1)
     +     - 1.d0/4.d0*GYZ4(1,1,0,3)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*GYZ4(1,1,2,3)
     +     - 3.d0/4.d0*GYZ4(1,1,3,1)
     +     - 1.d0/2.d0*GYZ4(1,2,2,3)
     +     + 1.d0/2.d0*GYZ4(1,2,3,3)
     +     - 1.d0/4.d0*GYZ4(1,3,0,3)
     +     - 1.d0/2.d0*GYZ4(1,3,1,3)
     +     + 1.d0/4.d0*GYZ4(1,3,2,3)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)*(r+s) * (
     +     + 179.d0/72.d0*HZ2(-1,0)
     +     - 179.d0/72.d0*HZ2(0,0)
     +     - 5.d0/12.d0*HZ3(-1,-1,0)
     +     + 3*HZ3(-1,0,0)
     +     + HZ3(0,-1,0)
     +     - 49.d0/12.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)*(r+s) * (
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     - 1.d0/4.d0*HZ4(-1,-1,-1,0)
     +     - HZ4(-1,0,-1,0)
     +     + HZ4(-1,0,0,0)
     +     + 1.d0/2.d0*HZ4(-1,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,0,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)*(r+s) * (
     +     + 3.d0/4.d0*HZ4(0,0,-1,0)
     +     - 1.d0/2.d0*HZ4(0,0,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)*zeta2 * (
     +     - 145.d0/72.d0
     +     - 2.d0/3.d0*GYZ1(1)
     +     - 2*GYZ1(1)*HZ1(-1)
     +     + 2*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 5.d0/2.d0*GYZ1(3)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - GYZ2(1,2)
     +     - GYZ2(1,3)
     +     + 53.d0/12.d0*HZ1(-1)
     +     - 55.d0/12.d0*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0*HZ1(1)
     +     - 7.d0/2.d0*HZ2(-1,-1)
     +     + 9.d0/2.d0*HZ2(-1,0)
     +     + 3*HZ2(0,-1)
     +     - 4*HZ2(0,0)
     +     - HZ2(0,1)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)*zeta3 * (
     +     - 25.d0/12.d0
     +     - 3*HZ1(-1)
     +     + 7.d0/2.d0*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)*zeta4 * (
     +     + 9
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r) * (
     +     + 47.d0/18.d0*GYZ1(1)
     +     + 19.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - GYZ1(1)*HZ3(-1,-1,0)
     +     + 2*GYZ1(1)*HZ3(0,0,0)
     +     + GYZ1(1)*HZ3(0,1,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r) * (
     +     + GYZ1(1)*HZ3(1,0,0)
     +     + GYZ1(1)*HZ3(1,1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 5.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + GYZ2(0,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 283.d0/72.d0*GYZ2(0,3)
     +     - 3*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,1)*HZ2(-1,0)
     +     - 2*GYZ2(1,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +     - GYZ2(1,2)*HZ2(0,0)
     +     - GYZ2(1,2)*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r) * (
     +     + 355.d0/72.d0*GYZ2(1,3)
     +     + 11.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - GYZ2(1,3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(1,3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r) * (
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     - 17.d0/6.d0*GYZ3(0,0,3)
     +     + GYZ3(0,0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 11.d0/12.d0*GYZ3(0,3,1)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 21.d0/4.d0*GYZ3(0,3,3)
     +     + 19.d0/6.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ3(1,1,3)
     +     - GYZ3(1,1,3)*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r) * (
     +     + GYZ3(1,2,2)*HZ1(0)
     +     - GYZ3(1,2,3)*HZ1(0)
     +     - 11.d0/12.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(1,3,2)*HZ1(0)
     +     + 21.d0/4.d0*GYZ3(1,3,3)
     +     + GYZ3(1,3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 5.d0/2.d0*GYZ3(3,0,3)
     +     + 5.d0/2.d0*GYZ3(3,1,3)
     +     + 3*GYZ4(0,0,0,3)
     +     - GYZ4(0,1,0,3)
     +     - 1.d0/2.d0*GYZ4(0,1,2,3)
     +     - 1.d0/2.d0*GYZ4(0,1,3,1)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r) * (
     +     - GYZ4(0,3,0,3)
     +     - 1.d0/2.d0*GYZ4(0,3,1,3)
     +     - 1.d0/2.d0*GYZ4(0,3,2,3)
     +     + GYZ4(0,3,3,3)
     +     - 3.d0/2.d0*GYZ4(1,0,0,3)
     +     - GYZ4(1,0,1,3)
     +     - GYZ4(1,0,3,1)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r) * (
     +     + 1.d0/2.d0*GYZ4(1,1,0,3)
     +     + 1.d0/2.d0*GYZ4(1,1,2,3)
     +     + 3.d0/2.d0*GYZ4(1,1,3,1)
     +     + GYZ4(1,2,2,3)
     +     - GYZ4(1,2,3,3)
     +     + 1.d0/2.d0*GYZ4(1,3,0,3)
     +     + GYZ4(1,3,1,3)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r) * (
     +     - 1.d0/2.d0*GYZ4(1,3,2,3)
     +     - 47.d0/18.d0*HZ1(0)
     +     - 247.d0/72.d0*HZ2(-1,0)
     +     + 169.d0/72.d0*HZ2(0,0)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 21.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r) * (
     +     + 71.d0/12.d0*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 2*HZ4(-1,0,-1,0)
     +     - 2*HZ4(-1,0,0,0)
     +     - HZ4(-1,0,1,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r) * (
     +     - HZ4(0,-1,0,0)
     +     - 3.d0/2.d0*HZ4(0,0,-1,0)
     +     + HZ4(0,0,0,0)
     +     - HZ4(0,1,0,0)
     +     - HZ4(0,1,1,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)**2*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)**2*zeta2 * (
     +     + 47.d0/18.d0
     +     - 13.d0/24.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     + 3.d0/2.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)**2*zeta2 * (
     +     - 3.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 11.d0/6.d0*HZ1(-1)
     +     + 13.d0/6.d0*HZ1(0)
     +     + 7.d0/4.d0*HZ2(-1,-1)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)**2*zeta2 * (
     +     - 9.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,-1)
     +     + 2*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)**2*zeta3 * (
     +     + 1.d0/6.d0
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 7.d0/4.d0*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)**2*zeta4 * (
     +     - 9.d0/2.d0
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)**2 * (
     +     - 13.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     + 13.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - GYZ1(1)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)**2 * (
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 47.d0/18.d0*GYZ2(0,3)
     +     + 3.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(1,1)*HZ2(-1,0)
     +     + GYZ2(1,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)**2 * (
     +     - 47.d0/18.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ2(1,0)
     +     + 5.d0/12.d0*GYZ3(0,0,3)
     +     - 1.d0/2.d0*GYZ3(0,0,3)*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 9.d0/4.d0*GYZ3(0,3,3)
     +     - 23.d0/24.d0*GYZ3(1,0,3)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(1,0,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(1,3,1)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(1,3,2)*HZ1(0)
     +     - 9.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(3,0,3)
     +     - 3.d0/2.d0*GYZ3(3,1,3)
     +     - 3.d0/2.d0*GYZ4(0,0,0,3)
     +     + 1.d0/2.d0*GYZ4(0,1,0,3)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ4(0,1,2,3)
     +     + 1.d0/4.d0*GYZ4(0,1,3,1)
     +     + 1.d0/2.d0*GYZ4(0,3,0,3)
     +     + 1.d0/4.d0*GYZ4(0,3,1,3)
     +     + 1.d0/4.d0*GYZ4(0,3,2,3)
     +     - 1.d0/2.d0*GYZ4(0,3,3,3)
     +     + 3.d0/4.d0*GYZ4(1,0,0,3)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ4(1,0,1,3)
     +     + 1.d0/2.d0*GYZ4(1,0,3,1)
     +     - 1.d0/4.d0*GYZ4(1,1,0,3)
     +     - 1.d0/4.d0*GYZ4(1,1,2,3)
     +     - 3.d0/4.d0*GYZ4(1,1,3,1)
     +     - 1.d0/2.d0*GYZ4(1,2,2,3)
     +     + 1.d0/2.d0*GYZ4(1,2,3,3)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ4(1,3,0,3)
     +     - 1.d0/2.d0*GYZ4(1,3,1,3)
     +     + 1.d0/4.d0*GYZ4(1,3,2,3)
     +     + 47.d0/18.d0*HZ2(-1,0)
     +     - 47.d0/18.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 9.d0/4.d0*HZ3(-1,0,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)**2 * (
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 31.d0/12.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ4(-1,-1,-1,0)
     +     - HZ4(-1,0,-1,0)
     +     + HZ4(-1,0,0,0)
     +     + 1.d0/2.d0*HZ4(-1,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,0,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0-r)**2 * (
     +     + 3.d0/4.d0*HZ4(0,0,-1,0)
     +     - 1.d0/2.d0*HZ4(0,0,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     + GYZ1(1)
     +     - GYZ1(3)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - HZ3(0,0,0)
     +     - HZ3(0,1,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-2)*(r+s)**3*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     + 1.d0/4.d0*GYZ3(3,3,3)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     - 37.d0/24.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 9.d0/8.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     + 5.d0/8.d0*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-1)*(r+s)*zeta3 * (
     +     - 9.d0/8.d0
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 37.d0/72.d0*GYZ1(1)
     +     - 11.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 5.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 37.d0/72.d0*GYZ1(3)
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 5.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 5.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 49.d0/48.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 29.d0/48.d0*GYZ2(3,1)
     +     - 5.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + GYZ2(3,3)
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 5.d0/8.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     + 5.d0/8.d0*GYZ3(1,2,3)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(1,3,3)
     +     - 5.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 5.d0/8.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*GYZ3(3,3,1)
     +     - 1.d0/8.d0*GYZ3(3,3,3)
     +     + 37.d0/72.d0*HZ1(0)
     +     + 5.d0/12.d0*HZ2(-1,0)
     +     - 5.d0/8.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 5.d0/4.d0*HZ3(0,1,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-1)*(r+s)**3*zeta3 * (
     +     - 1.d0/8.d0
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,3)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(0,3,3)
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(1,3,3)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,3)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(2,3,3)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/8.d0*GYZ3(3,3,3)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/8.d0*HZ3(1,0,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-1)*zeta2 * (
     +     + 1
     +     )
      B_b2_3 = B_b2_3 + (1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + (r+s)*zeta2 * (
     +     - 223.d0/72.d0
     +     + 13.d0/12.d0*GYZ1(1)
     +     - 2*GYZ1(1)*HZ1(-1)
     +     + 2*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ1(1)
     +     - 3.d0/4.d0*GYZ1(2)
     +     - 3*GYZ1(3)
     +     )
      B_b2_3 = B_b2_3 + (r+s)*zeta2 * (
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - GYZ2(1,2)
     +     - GYZ2(1,3)
     +     + 37.d0/6.d0*HZ1(-1)
     +     - 41.d0/6.d0*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + (r+s)*zeta2 * (
     +     + 3.d0/4.d0*HZ1(1)
     +     - 7.d0/2.d0*HZ2(-1,-1)
     +     + 9.d0/2.d0*HZ2(-1,0)
     +     + 3*HZ2(0,-1)
     +     - 4*HZ2(0,0)
     +     - HZ2(0,1)
     +     )
      B_b2_3 = B_b2_3 + (r+s)*zeta3 * (
     +     - 5.d0/6.d0
     +     - 3*HZ1(-1)
     +     + 7.d0/2.d0*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + (r+s)*zeta4 * (
     +     + 9
     +     )
      B_b2_3 = B_b2_3 + (r+s) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 19.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     - 11.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - GYZ1(1)*HZ3(-1,-1,0)
     +     + 2*GYZ1(1)*HZ3(0,0,0)
     +     + GYZ1(1)*HZ3(0,1,0)
     +     )
      B_b2_3 = B_b2_3 + (r+s) * (
     +     + GYZ1(1)*HZ3(1,0,0)
     +     + GYZ1(1)*HZ3(1,1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 47.d0/18.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + (r+s) * (
     +     - 13.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 13.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + GYZ2(0,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 137.d0/36.d0*GYZ2(0,3)
     +     )
      B_b2_3 = B_b2_3 + (r+s) * (
     +     - 3*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(1,1)*HZ2(-1,0)
     +     - 2*GYZ2(1,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + (r+s) * (
     +     - GYZ2(1,2)*HZ2(0,0)
     +     - GYZ2(1,2)*HZ2(1,0)
     +     + 61.d0/18.d0*GYZ2(1,3)
     +     + 9.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - GYZ2(1,3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(1,3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + (r+s) * (
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + (r+s) * (
     +     + 21.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 31.d0/12.d0*GYZ3(0,0,3)
     +     + GYZ3(0,0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + (r+s) * (
     +     + 2.d0/3.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 11.d0/2.d0*GYZ3(0,3,3)
     +     + 35.d0/12.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     - 2*GYZ3(1,1,3)
     +     )
      B_b2_3 = B_b2_3 + (r+s) * (
     +     - GYZ3(1,1,3)*HZ1(0)
     +     + GYZ3(1,2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,2,3)
     +     - GYZ3(1,2,3)*HZ1(0)
     +     - 5.d0/12.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(1,3,2)*HZ1(0)
     +     + 11.d0/2.d0*GYZ3(1,3,3)
     +     )
      B_b2_3 = B_b2_3 + (r+s) * (
     +     + GYZ3(1,3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 3.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 3.d0/4.d0*GYZ3(2,3,3)
     +     - 5.d0/2.d0*GYZ3(3,0,3)
     +     + 7.d0/2.d0*GYZ3(3,1,3)
     +     )
      B_b2_3 = B_b2_3 + (r+s) * (
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     + 1.d0/4.d0*GYZ3(3,3,3)
     +     + 3*GYZ4(0,0,0,3)
     +     - GYZ4(0,1,0,3)
     +     - 1.d0/2.d0*GYZ4(0,1,2,3)
     +     - 1.d0/2.d0*GYZ4(0,1,3,1)
     +     )
      B_b2_3 = B_b2_3 + (r+s) * (
     +     - GYZ4(0,3,0,3)
     +     - 1.d0/2.d0*GYZ4(0,3,1,3)
     +     - 1.d0/2.d0*GYZ4(0,3,2,3)
     +     + GYZ4(0,3,3,3)
     +     - 3.d0/2.d0*GYZ4(1,0,0,3)
     +     - GYZ4(1,0,1,3)
     +     - GYZ4(1,0,3,1)
     +     )
      B_b2_3 = B_b2_3 + (r+s) * (
     +     + 1.d0/2.d0*GYZ4(1,1,0,3)
     +     + 1.d0/2.d0*GYZ4(1,1,2,3)
     +     + 3.d0/2.d0*GYZ4(1,1,3,1)
     +     + GYZ4(1,2,2,3)
     +     - GYZ4(1,2,3,3)
     +     + 1.d0/2.d0*GYZ4(1,3,0,3)
     +     + GYZ4(1,3,1,3)
     +     )
      B_b2_3 = B_b2_3 + (r+s) * (
     +     - 1.d0/2.d0*GYZ4(1,3,2,3)
     +     - 29.d0/9.d0*HZ2(-1,0)
     +     + 223.d0/72.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/12.d0*HZ3(-1,-1,0)
     +     - 21.d0/4.d0*HZ3(-1,0,0)
     +     - 3.d0/2.d0*HZ3(0,-1,0)
     +     )
      B_b2_3 = B_b2_3 + (r+s) * (
     +     + 83.d0/12.d0*HZ3(0,0,0)
     +     + 3.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 3.d0/4.d0*HZ3(1,1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 2*HZ4(-1,0,-1,0)
     +     - 2*HZ4(-1,0,0,0)
     +     )
      B_b2_3 = B_b2_3 + (r+s) * (
     +     - HZ4(-1,0,1,0)
     +     - HZ4(0,-1,0,0)
     +     - 3.d0/2.d0*HZ4(0,0,-1,0)
     +     + HZ4(0,0,0,0)
     +     - HZ4(0,1,0,0)
     +     - HZ4(0,1,1,0)
     +     )
      B_b2_3 = B_b2_3 + (r+s)**2*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ1(1)
     +     )
      B_b2_3 = B_b2_3 + (r+s)**2*zeta3 * (
     +     + 5.d0/8.d0
     +     )
      B_b2_3 = B_b2_3 + (r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 5.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + (r+s)**2 * (
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,3)
     +     )
      B_b2_3 = B_b2_3 + (r+s)**2 * (
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(0,3,3)
     +     - 1.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(1,3,3)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     - 3.d0/8.d0*GYZ3(2,2,3)
     +     )
      B_b2_3 = B_b2_3 + (r+s)**2 * (
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 3.d0/8.d0*GYZ3(2,3,3)
     +     + 3.d0/8.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 3.d0/8.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*GYZ3(3,3,1)
     +     - 3.d0/8.d0*GYZ3(3,3,3)
     +     )
      B_b2_3 = B_b2_3 + (r+s)**2 * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 3.d0/8.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 3.d0/8.d0*HZ3(0,1,0)
     +     - 5.d0/8.d0*HZ3(1,0,0)
     +     - 3.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_3 = B_b2_3 + zeta2 * (
     +     - 1171.d0/144.d0
     +     + 37.d0/24.d0*GYZ1(1)
     +     + 2*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 31.d0/24.d0*GYZ1(2)
     +     + GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ1(1)
     +     )
      B_b2_3 = B_b2_3 + zeta2 * (
     +     - 23.d0/16.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + GYZ2(2,2)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 11.d0/6.d0*HZ1(-1)
     +     )
      B_b2_3 = B_b2_3 + zeta2 * (
     +     - 2.d0/3.d0*HZ1(0)
     +     - 31.d0/24.d0*HZ1(1)
     +     + HZ2(-1,-1)
     +     - 2*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,-1)
     +     - HZ2(1,0)
     +     + HZ2(1,1)
     +     )
      B_b2_3 = B_b2_3 + zeta3 * (
     +     + 91.d0/144.d0
     +     - GYZ1(1)
     +     + 7.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 7.d0/4.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     - 7.d0/4.d0*HZ1(1)
     +     )
      B_b2_3 = B_b2_3 + zeta4 * (
     +     - 69.d0/32.d0
     +     )
      B_b2_3 = B_b2_3 + 13019.d0/2592.d0
     +     - 55.d0/24.d0*GYZ1(1)
     +     - 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     + GYZ1(1)*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +
      B_b2_3 = B_b2_3 - 3.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ3(0,0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     + 71.d0/72.d0*GYZ1(2)*HZ1(0)
     +     + 25.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 31.d0/24.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +
      B_b2_3 = B_b2_3 - GYZ1(2)*HZ3(0,0,0)
     +     - GYZ1(2)*HZ3(1,1,0)
     +     + 809.d0/216.d0*GYZ1(3)
     +     + 33.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 11.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 11.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 11.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 205.d0/72.d0*GYZ2(0,3)
     +
      B_b2_3 = B_b2_3 + 11.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(1,1)
     +     - 3.d0/8.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     - 331.d0/144.d0*GYZ2(1,3)
     +
      B_b2_3 = B_b2_3 - GYZ2(1,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(2,1)*HZ2(0,0)
     +     - 31.d0/24.d0*GYZ2(2,2)*HZ1(0)
     +     + GYZ2(2,2)*HZ2(1,0)
     +
      B_b2_3 = B_b2_3 + 71.d0/72.d0*GYZ2(2,3)
     +     + 25.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(2,3)*HZ2(0,0)
     +     - 33.d0/16.d0*GYZ2(3,1)
     +     + 11.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 11.d0/6.d0*GYZ3(0,0,3)
     +     - GYZ3(0,0,3)*HZ1(0)
     +
      B_b2_3 = B_b2_3 - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 11.d0/2.d0*GYZ3(0,3,3)
     +     - 11.d0/8.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(1,2,3)
     +
      B_b2_3 = B_b2_3 + 5.d0/24.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,3,2)*HZ1(0)
     +     - 19.d0/8.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     - GYZ3(2,2,2)*HZ1(0)
     +
      B_b2_3 = B_b2_3 - 31.d0/24.d0*GYZ3(2,2,3)
     +     - 1.d0/24.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 25.d0/8.d0*GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     + 11.d0/4.d0*GYZ3(3,0,3)
     +     - 11.d0/8.d0*GYZ3(3,1,3)
     +     + 11.d0/8.d0*GYZ3(3,2,3)
     +
      B_b2_3 = B_b2_3 - 3*GYZ4(0,0,0,3)
     +     + 1.d0/2.d0*GYZ4(0,0,1,3)
     +     + 1.d0/2.d0*GYZ4(0,0,3,1)
     +     + 1.d0/2.d0*GYZ4(0,1,0,3)
     +     + GYZ4(0,3,0,3)
     +     - GYZ4(0,3,3,3)
     +     + 1.d0/2.d0*GYZ4(1,0,0,3)
     +     + GYZ4(1,0,1,3)
     +
      B_b2_3 = B_b2_3 + GYZ4(1,0,3,1)
     +     + 1.d0/2.d0*GYZ4(1,1,0,3)
     +     + 1.d0/2.d0*GYZ4(1,1,2,3)
     +     - 1.d0/2.d0*GYZ4(1,1,3,1)
     +     - 1.d0/2.d0*GYZ4(1,1,3,3)
     +     + 1.d0/2.d0*GYZ4(1,2,1,3)
     +     + 1.d0/2.d0*GYZ4(1,2,3,1)
     +     + 1.d0/2.d0*GYZ4(1,2,3,3)
     +
      B_b2_3 = B_b2_3 - 1.d0/4.d0*GYZ4(1,3,0,3)
     +     - 1.d0/2.d0*GYZ4(1,3,1,3)
     +     - 1.d0/4.d0*GYZ4(1,3,2,3)
     +     - 1.d0/2.d0*GYZ4(1,3,3,1)
     +     + 1.d0/2.d0*GYZ4(1,3,3,3)
     +     + 1.d0/4.d0*GYZ4(2,1,0,3)
     +     - 1.d0/4.d0*GYZ4(2,1,3,1)
     +     - GYZ4(2,2,2,3)
     +
      B_b2_3 = B_b2_3 + 1.d0/4.d0*GYZ4(2,3,0,3)
     +     - 1.d0/4.d0*GYZ4(2,3,1,3)
     +     - 1.d0/2.d0*GYZ4(2,3,3,3)
     +     + 127.d0/24.d0*HZ1(0)
     +     + 17.d0/72.d0*HZ2(-1,0)
     +     - 7.d0/72.d0*HZ2(0,0)
     +     - 71.d0/72.d0*HZ2(1,0)
     +     - 13.d0/24.d0*HZ3(-1,-1,0)
     +
      B_b2_3 = B_b2_3 + 19.d0/8.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 77.d0/12.d0*HZ3(0,0,0)
     +     - 11.d0/8.d0*HZ3(0,1,0)
     +     - 25.d0/8.d0*HZ3(1,0,0)
     +     - 31.d0/24.d0*HZ3(1,1,0)
     +     - HZ4(-1,-1,-1,0)
     +     - HZ4(-1,0,0,0)
     +
      B_b2_3 = B_b2_3 - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     + HZ4(0,-1,0,0)
     +     + HZ4(0,0,-1,0)
     +     - HZ4(0,0,0,0)
     +     - HZ4(0,0,1,0)
     +     - HZ4(0,1,0,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +     + HZ4(1,0,0,0)
     +
      B_b2_3 = B_b2_3 + HZ4(1,1,1,0)
     +

      B_c2_3 = 0d0
     +
      B_c2_3 = B_c2_3 + r**(-4)*(1.d0-r)**3*(r+s)*zeta2 * (
     +     + 9.d0/2.d0*GYZ1(1)
     +     )
      B_c2_3 = B_c2_3 + r**(-4)*(1.d0-r)**3*(r+s) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + r**(-4)*(1.d0-r)**3*(r+s) * (
     +     - 3.d0/2.d0*GYZ3(1,2,3)
     +     + 3.d0/2.d0*GYZ3(1,3,1)
     +     + 3.d0/2.d0*GYZ3(3,1,3)
     +     - 3.d0/2.d0*GYZ3(3,2,3)
     +     )
      B_c2_3 = B_c2_3 + r**(-3)*(1.d0-r)**2*(r+s)*zeta2 * (
     +     + 9.d0/2.d0
     +     + 6*GYZ1(1)
     +     )
      B_c2_3 = B_c2_3 + r**(-3)*(1.d0-r)**2*(r+s) * (
     +     + 2*GYZ1(1)*HZ2(-1,0)
     +     + 2*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 2*GYZ1(3)*HZ2(-1,0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     - 2*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,3)
     +     )
      B_c2_3 = B_c2_3 + r**(-3)*(1.d0-r)**2*(r+s) * (
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     + 2*GYZ2(3,1)*HZ1(0)
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     - 2*GYZ3(1,2,3)
     +     + 2*GYZ3(1,3,1)
     +     + 2*GYZ3(3,1,3)
     +     - 2*GYZ3(3,2,3)
     +     )
      B_c2_3 = B_c2_3 + r**(-3)*(1.d0-r)**2*(r+s) * (
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + r**(-3)*(1.d0-r)**3 * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     + 3.d0/2.d0*GYZ2(2,3)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + r**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 15.d0/4.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     )
      B_c2_3 = B_c2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 115.d0/36.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 11.d0/12.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     - 5.d0/4.d0*GYZ2(2,3)
     +     + 13.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 2*GYZ2(3,3)
     +     + 3.d0/2.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     )
      B_c2_3 = B_c2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,3,3)
     +     + 5.d0/4.d0*HZ2(-1,0)
     +     + 5.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + r**(-2)*(1.d0-r)**2 * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 2*GYZ1(1)*HZ1(0)
     +     + 2*GYZ1(2)*HZ1(0)
     +     - 2*GYZ2(1,3)
     +     + 2*GYZ2(2,3)
     +     + 2*HZ2(-1,0)
     +     - 2*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + r**(-1)*(1.d0-r) * (
     +     + 85.d0/36.d0
     +     - 5.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     )
      B_c2_3 = B_c2_3 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(0)
     +     + GYZ1(2)*HZ1(0)
     +     - GYZ2(1,3)
     +     + GYZ2(2,3)
     +     + HZ2(-1,0)
     +     - HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + r**(-1)*(r+s)*zeta2 * (
     +     - 3.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(3)
     +     )
      B_c2_3 = B_c2_3 + r**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 47.d0/18.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 7.d0/12.d0*GYZ2(0,3)
     +     )
      B_c2_3 = B_c2_3 + r**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 7.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 5.d0/2.d0*GYZ2(3,3)
     +     )
      B_c2_3 = B_c2_3 + r**(-1)*(r+s) * (
     +     + 3.d0/2.d0*GYZ3(0,0,3)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     )
      B_c2_3 = B_c2_3 + r**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(3,3,3)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(1.d0-r)*(r+s)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     - 1.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(1,3,3)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,3)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/8.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/8.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(1.d0-r)**2 * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*GYZ2(2,3)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4*zeta3 * (
     +     - 1.d0/8.d0
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,3)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(0,3,3)
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(1,3,3)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,3)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(2,3,3)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/8.d0*GYZ3(3,3,3)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/8.d0*HZ3(1,0,0)
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(2)
     +     - 3.d0/8.d0*HZ1(1)
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3*zeta3 * (
     +     + 3.d0/8.d0
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 3.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 3.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 3.d0/8.d0*GYZ3(0,0,3)
     +     + 3.d0/8.d0*GYZ3(0,1,3)
     +     + 3.d0/8.d0*GYZ3(0,3,1)
     +     + 3.d0/8.d0*GYZ3(0,3,3)
     +     - 3.d0/8.d0*GYZ3(1,3,1)
     +     - 3.d0/8.d0*GYZ3(1,3,3)
     +     + 3.d0/8.d0*GYZ3(2,1,3)
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 3.d0/8.d0*GYZ3(2,2,3)
     +     + 3.d0/8.d0*GYZ3(2,3,1)
     +     + 3.d0/8.d0*GYZ3(2,3,3)
     +     + 3.d0/8.d0*GYZ3(3,0,3)
     +     - 3.d0/4.d0*GYZ3(3,1,3)
     +     + 3.d0/8.d0*GYZ3(3,2,3)
     +     - 3.d0/8.d0*GYZ3(3,3,1)
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 3.d0/8.d0*GYZ3(3,3,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 3.d0/8.d0*HZ3(0,-1,0)
     +     - 3.d0/8.d0*HZ3(0,1,0)
     +     + 3.d0/8.d0*HZ3(1,0,0)
     +     - 3.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(r+s)**2*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     )
      B_c2_3 = B_c2_3 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(3,3,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     + 3.d0/8.d0*GYZ2(2,3)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(0)
     +     + GYZ1(2)*HZ1(0)
     +     - GYZ2(1,3)
     +     + GYZ2(2,3)
     +     + HZ2(-1,0)
     +     - HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     + 1.d0/4.d0*GYZ3(3,3,3)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*GYZ3(3,3,3)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     - 1.d0/2.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*GYZ3(3,3,3)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(r+s)*zeta2 * (
     +     + 3.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(r+s)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(r+s) * (
     +     - 3.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     + 1.d0/4.d0*GYZ3(3,3,3)
     +     - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_3 = B_c2_3 + s**(-1)*(r+s) * (
     +     + 3.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_3 = B_c2_3 + (1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     + 1.d0/8.d0
     +     )
      B_c2_3 = B_c2_3 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/8.d0*GYZ3(0,0,3)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(0,3,3)
     +     + 1.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/8.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*GYZ3(3,3,1)
     +     )
      B_c2_3 = B_c2_3 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/8.d0*GYZ3(3,3,3)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_3 = B_c2_3 + (1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0-r)*(r+s)*zeta2 * (
     +     + 47.d0/18.d0
     +     - 13.d0/24.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     + 3.d0/2.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     )
      B_c2_3 = B_c2_3 + (1.d0-r)*(r+s)*zeta2 * (
     +     - 3.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 11.d0/6.d0*HZ1(-1)
     +     + 13.d0/6.d0*HZ1(0)
     +     + 7.d0/4.d0*HZ2(-1,-1)
     +     )
      B_c2_3 = B_c2_3 + (1.d0-r)*(r+s)*zeta2 * (
     +     - 9.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,-1)
     +     + 2*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      B_c2_3 = B_c2_3 + (1.d0-r)*(r+s)*zeta3 * (
     +     + 1.d0/6.d0
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 7.d0/4.d0*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0-r)*(r+s)*zeta4 * (
     +     - 9.d0/2.d0
     +     )
      B_c2_3 = B_c2_3 + (1.d0-r)*(r+s) * (
     +     - 13.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     + 13.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - GYZ1(1)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0-r)*(r+s) * (
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 47.d0/18.d0*GYZ2(0,3)
     +     + 3.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(1,1)*HZ2(-1,0)
     +     + GYZ2(1,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0-r)*(r+s) * (
     +     - 47.d0/18.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ2(1,0)
     +     + 5.d0/12.d0*GYZ3(0,0,3)
     +     - 1.d0/2.d0*GYZ3(0,0,3)*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 9.d0/4.d0*GYZ3(0,3,3)
     +     - 23.d0/24.d0*GYZ3(1,0,3)
     +     )
      B_c2_3 = B_c2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(1,0,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(1,3,1)
     +     )
      B_c2_3 = B_c2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(1,3,2)*HZ1(0)
     +     - 9.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(3,0,3)
     +     - 3.d0/2.d0*GYZ3(3,1,3)
     +     - 3.d0/2.d0*GYZ4(0,0,0,3)
     +     + 1.d0/2.d0*GYZ4(0,1,0,3)
     +     )
      B_c2_3 = B_c2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ4(0,1,2,3)
     +     + 1.d0/4.d0*GYZ4(0,1,3,1)
     +     + 1.d0/2.d0*GYZ4(0,3,0,3)
     +     + 1.d0/4.d0*GYZ4(0,3,1,3)
     +     + 1.d0/4.d0*GYZ4(0,3,2,3)
     +     - 1.d0/2.d0*GYZ4(0,3,3,3)
     +     + 3.d0/4.d0*GYZ4(1,0,0,3)
     +     )
      B_c2_3 = B_c2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ4(1,0,1,3)
     +     + 1.d0/2.d0*GYZ4(1,0,3,1)
     +     - 1.d0/4.d0*GYZ4(1,1,0,3)
     +     - 1.d0/4.d0*GYZ4(1,1,2,3)
     +     - 3.d0/4.d0*GYZ4(1,1,3,1)
     +     - 1.d0/2.d0*GYZ4(1,2,2,3)
     +     + 1.d0/2.d0*GYZ4(1,2,3,3)
     +     )
      B_c2_3 = B_c2_3 + (1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*GYZ4(1,3,0,3)
     +     - 1.d0/2.d0*GYZ4(1,3,1,3)
     +     + 1.d0/4.d0*GYZ4(1,3,2,3)
     +     + 47.d0/18.d0*HZ2(-1,0)
     +     - 47.d0/18.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 9.d0/4.d0*HZ3(-1,0,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 31.d0/12.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ4(-1,-1,-1,0)
     +     - HZ4(-1,0,-1,0)
     +     + HZ4(-1,0,0,0)
     +     + 1.d0/2.d0*HZ4(-1,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,0,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0-r)*(r+s) * (
     +     + 3.d0/4.d0*HZ4(0,0,-1,0)
     +     - 1.d0/2.d0*HZ4(0,0,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0-r)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_3 = B_c2_3 + (1.d0-r) * (
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-3)*(r+s)**2*zeta2 * (
     +     + GYZ1(1)
     +     - GYZ1(3)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-3)*(r+s)**2*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - HZ3(0,0,0)
     +     - HZ3(0,1,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-3)*(r+s)**4*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-3)*(r+s)**4*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-3)*(r+s)**4 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-3)*(r+s)**4 * (
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-3)*(r+s)**4 * (
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-3)*(r+s)**4 * (
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     + 1.d0/4.d0*GYZ3(3,3,3)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-3)*(r+s)**4 * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     + 1
     +     - GYZ1(1)
     +     + GYZ1(3)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*HZ2(1,0)
     +     + HZ3(0,0,0)
     +     + HZ3(0,1,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s)**2*zeta2 * (
     +     - 37.d0/24.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 9.d0/8.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     + 5.d0/8.d0*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s)**2*zeta3 * (
     +     - 9.d0/8.d0
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 37.d0/72.d0*GYZ1(1)
     +     - 11.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 5.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 37.d0/72.d0*GYZ1(3)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 1.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 5.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 5.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 49.d0/48.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 29.d0/48.d0*GYZ2(3,1)
     +     - 5.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + GYZ2(3,3)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 5.d0/8.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     + 5.d0/8.d0*GYZ3(1,2,3)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(1,3,3)
     +     - 5.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 5.d0/8.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*GYZ3(3,3,1)
     +     - 1.d0/8.d0*GYZ3(3,3,3)
     +     + 37.d0/72.d0*HZ1(0)
     +     + 5.d0/12.d0*HZ2(-1,0)
     +     - 5.d0/8.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 5.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s)**3*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*GYZ3(3,3,3)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s)**4*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s)**4*zeta3 * (
     +     - 1.d0/8.d0
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s)**4 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s)**4 * (
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,3)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(0,3,3)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s)**4 * (
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(1,3,3)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,3)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(2,3,3)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s)**4 * (
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/8.d0*GYZ3(3,3,3)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/8.d0*HZ3(1,0,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-2)*(r+s)**4 * (
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     + 11.d0/12.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 9.d0/8.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     - 5.d0/8.d0*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-1)*(r+s)*zeta3 * (
     +     + 9.d0/8.d0
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 31.d0/72.d0
     +     + 29.d0/36.d0*GYZ1(1)
     +     + 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 5.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 173.d0/144.d0*GYZ1(3)
     +     + 1.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 9.d0/8.d0*GYZ2(0,3)
     +     - 5.d0/8.d0*GYZ2(1,1)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/8.d0*GYZ2(1,1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 37.d0/48.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     + 35.d0/48.d0*GYZ2(3,1)
     +     + 5.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 9.d0/8.d0*GYZ2(3,3)
     +     - 5.d0/8.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     - 5.d0/8.d0*GYZ3(1,2,3)
     +     - 1.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(1,3,3)
     +     + 5.d0/8.d0*GYZ3(3,0,3)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 5.d0/8.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/8.d0*GYZ3(3,3,3)
     +     - 7.d0/18.d0*HZ1(0)
     +     - 1.d0/24.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 5.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     - 29.d0/24.d0
     +     + 5.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 7.d0/4.d0*HZ1(-1)
     +     - 9.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-1)*(r+s)**2*zeta3 * (
     +     + 7.d0/4.d0
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 47.d0/18.d0*GYZ1(1)
     +     - 2.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 47.d0/18.d0*GYZ1(3)
     +     + 7.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 17.d0/12.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 4.d0/3.d0*GYZ2(3,1)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 21.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     - 3.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,3)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*GYZ3(3,3,3)
     +     + 47.d0/18.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     + 7.d0/8.d0*HZ2(0,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(0,-1,0)
     +     + HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-1)*(r+s)**3*zeta3 * (
     +     - 1.d0/8.d0
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,3)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(0,3,3)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(1,3,3)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,3)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/8.d0*GYZ3(2,3,3)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/8.d0*GYZ3(3,3,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/8.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      B_c2_3 = B_c2_3 + (1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + (r+s)*zeta2 * (
     +     + 4.d0/3.d0
     +     - 5.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 7.d0/4.d0*HZ1(-1)
     +     + 5.d0/2.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      B_c2_3 = B_c2_3 + (r+s)*zeta3 * (
     +     - 2
     +     )
      B_c2_3 = B_c2_3 + (r+s) * (
     +     + 47.d0/18.d0*GYZ1(1)
     +     + 19.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + (r+s) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 7.d0/12.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     + 19.d0/12.d0*GYZ2(1,3)
     +     )
      B_c2_3 = B_c2_3 + (r+s) * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     - 5.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     )
      B_c2_3 = B_c2_3 + (r+s) * (
     +     + GYZ3(1,0,3)
     +     + 3.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     )
      B_c2_3 = B_c2_3 + (r+s) * (
     +     - 47.d0/18.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     + 3.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     )
      B_c2_3 = B_c2_3 + (r+s) * (
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      B_c2_3 = B_c2_3 + (r+s)**2*zeta2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      B_c2_3 = B_c2_3 + (r+s)**2*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      B_c2_3 = B_c2_3 + (r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + (r+s)**2 * (
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     )
      B_c2_3 = B_c2_3 + (r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     )
      B_c2_3 = B_c2_3 + (r+s)**2 * (
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,3,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_c2_3 = B_c2_3 + (r+s)**2 * (
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      B_c2_3 = B_c2_3 + zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_c2_3 = B_c2_3 + 31.d0/72.d0
     +     - 7.d0/24.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/16.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +
      B_c2_3 = B_c2_3 - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +

      C_a2_3 = 0d0
     +
      C_a2_3 = C_a2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(2,3)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_3 = C_a2_3 + s**(-2)*(1.d0-r)**2 * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(2,3)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_3 = C_a2_3 + s**(-2)*(r+s)**2*zeta2 * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      C_a2_3 = C_a2_3 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_a2_3 = C_a2_3 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      C_a2_3 = C_a2_3 + s**(-1)*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(0)
     +     + GYZ1(2)*HZ1(0)
     +     - GYZ2(1,3)
     +     + GYZ2(2,3)
     +     + HZ2(-1,0)
     +     - HZ2(1,0)
     +     )
      C_a2_3 = C_a2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_3 = C_a2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      C_a2_3 = C_a2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     )
      C_a2_3 = C_a2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     )
      C_a2_3 = C_a2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*GYZ3(3,3,3)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     )
      C_a2_3 = C_a2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_3 = C_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/2.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 3*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_3 = C_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      C_a2_3 = C_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 13.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_a2_3 = C_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 13.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     )
      C_a2_3 = C_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     )
      C_a2_3 = C_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,3,3)
     +     - 11.d0/8.d0*HZ2(-1,0)
     +     + 13.d0/8.d0*HZ2(1,0)
     +     + 3.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_a2_3 = C_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 3.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_3 = C_a2_3 + s**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 5.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_a2_3 = C_a2_3 + s**(-1)*(r+s) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     )
      C_a2_3 = C_a2_3 + s**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + s**(-1)*(r+s) * (
     +     + 3.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - GYZ3(0,1,3)
     +     - GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     )
      C_a2_3 = C_a2_3 + s**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     + 3.d0/4.d0*GYZ3(3,1,3)
     +     )
      C_a2_3 = C_a2_3 + s**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     + GYZ3(3,3,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      C_a2_3 = C_a2_3 + s**(-1)*(r+s) * (
     +     + 3.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r-s)**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/16.d0*GYZ1(3)
     +     + 1.d0/16.d0*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r-s)**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 3.d0/8.d0*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r-s)**(-2)*(1.d0-r)**2*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,0,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/16.d0
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,0,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r-s)**(-1)*(1.d0-r)**2
     +                  *(r+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r-s)**(-1)*(r+s) * (
     +     - 5.d0/8.d0*GYZ1(3)
     +     - 5.d0/8.d0*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)*(r+s)*zeta2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)*(r+s)*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,3,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)*(r+s) * (
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)*zeta2 * (
     +     + 7.d0/8.d0
     +     - 27.d0/4.d0*GYZ1(1)
     +     + 2*GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)*zeta2 * (
     +     + 6*GYZ2(0,1)
     +     + 3*GYZ2(0,3)
     +     - 6*GYZ2(1,1)
     +     - GYZ2(1,2)
     +     - 5.d0/2.d0*GYZ2(1,3)
     +     + 17.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)*zeta2 * (
     +     + 6*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 8*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     - HZ2(0,1)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)*zeta3 * (
     +     - 3
     +     - 2*GYZ1(1)
     +     - 5.d0/2.d0*HZ1(-1)
     +     + 9.d0/2.d0*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)*zeta4 * (
     +     + 45.d0/8.d0
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r) * (
     +     + 29.d0/16.d0*GYZ1(1)
     +     + 2*GYZ1(1)*HZ1(0)
     +     - GYZ1(1)*HZ2(-1,0)
     +     - 7.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + GYZ1(1)*HZ3(-1,-1,0)
     +     - GYZ1(1)*HZ3(-1,0,0)
     +     - GYZ1(1)*HZ3(0,-1,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r) * (
     +     + 2*GYZ1(1)*HZ3(0,0,0)
     +     + GYZ1(1)*HZ3(0,1,0)
     +     + GYZ1(1)*HZ3(1,0,0)
     +     + GYZ1(1)*HZ3(1,1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + GYZ2(0,1)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     + 5.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 13.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     - GYZ2(0,3)*HZ2(-1,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r) * (
     +     + 3.d0/2.d0*GYZ2(0,3)*HZ2(0,0)
     +     + 5.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ2(1,1)
     +     - 5.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - GYZ2(1,1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(1,1)*HZ2(0,0)
     +     - 5.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r) * (
     +     + 7.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - GYZ2(1,2)*HZ2(0,0)
     +     - GYZ2(1,2)*HZ2(1,0)
     +     + 5.d0/2.d0*GYZ2(1,3)
     +     + 11.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(1,3)*HZ2(1,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r) * (
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 17.d0/4.d0*GYZ3(0,0,3)
     +     + 3.d0/2.d0*GYZ3(0,0,3)*HZ1(0)
     +     - 5.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     + GYZ3(0,1,3)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r) * (
     +     + GYZ3(0,3,1)
     +     + GYZ3(0,3,1)*HZ1(0)
     +     - 5.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     - GYZ3(0,3,3)
     +     + 7.d0/2.d0*GYZ3(1,0,3)
     +     - 3.d0/2.d0*GYZ3(1,0,3)*HZ1(0)
     +     + 5.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r) * (
     +     - 3.d0/2.d0*GYZ3(1,1,3)
     +     + GYZ3(1,2,2)*HZ1(0)
     +     + 7.d0/2.d0*GYZ3(1,2,3)
     +     - GYZ3(1,2,3)*HZ1(0)
     +     - 5.d0/2.d0*GYZ3(1,3,1)
     +     - GYZ3(1,3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(1,3,2)*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r) * (
     +     + GYZ3(1,3,3)
     +     + GYZ3(1,3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 3.d0/2.d0*GYZ4(0,0,0,3)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r) * (
     +     - 3.d0/2.d0*GYZ4(0,1,0,3)
     +     - 5.d0/2.d0*GYZ4(0,1,2,3)
     +     + GYZ4(0,1,3,1)
     +     + GYZ4(0,1,3,3)
     +     - 3.d0/2.d0*GYZ4(0,3,0,3)
     +     + 2*GYZ4(0,3,1,3)
     +     - 5.d0/2.d0*GYZ4(0,3,2,3)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r) * (
     +     + GYZ4(0,3,3,1)
     +     - 3.d0/2.d0*GYZ4(1,0,0,3)
     +     + 3.d0/2.d0*GYZ4(1,1,0,3)
     +     + 5.d0/2.d0*GYZ4(1,1,2,3)
     +     - GYZ4(1,1,3,1)
     +     - GYZ4(1,1,3,3)
     +     + GYZ4(1,2,2,3)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r) * (
     +     - GYZ4(1,2,3,3)
     +     + GYZ4(1,3,0,3)
     +     - 3.d0/2.d0*GYZ4(1,3,1,3)
     +     + 3.d0/2.d0*GYZ4(1,3,2,3)
     +     - GYZ4(1,3,3,1)
     +     + GYZ4(1,3,3,3)
     +     - 29.d0/16.d0*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r) * (
     +     - 19.d0/8.d0*HZ2(-1,0)
     +     - 3.d0/8.d0*HZ2(0,0)
     +     + 2*HZ3(-1,-1,0)
     +     - 4*HZ3(-1,0,0)
     +     - 9.d0/4.d0*HZ3(0,-1,0)
     +     + 4*HZ3(0,0,0)
     +     + 7.d0/2.d0*HZ3(0,1,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r) * (
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     - HZ4(-1,0,-1,0)
     +     + HZ4(-1,0,0,0)
     +     + 3*HZ4(-1,0,1,0)
     +     - HZ4(0,-1,-1,0)
     +     + HZ4(0,-1,0,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r) * (
     +     + 2*HZ4(0,0,-1,0)
     +     - 3*HZ4(0,0,0,0)
     +     - 4*HZ4(0,0,1,0)
     +     - HZ4(0,1,0,0)
     +     - HZ4(0,1,1,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)**2*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)**2*zeta2 * (
     +     + 15.d0/16.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 21.d0/4.d0*GYZ2(0,1)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)**2*zeta2 * (
     +     - 3.d0/2.d0*GYZ2(0,3)
     +     + 21.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     + 5.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 27.d0/4.d0*HZ2(-1,-1)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)**2*zeta2 * (
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 31.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)**2*zeta3 * (
     +     + 1.d0/4.d0
     +     + GYZ1(1)
     +     + 5.d0/4.d0*HZ1(-1)
     +     - 9.d0/4.d0*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)**2*zeta4 * (
     +     - 111.d0/16.d0
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(0,-1,0)
     +     - GYZ1(1)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,1,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 5.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(0,1)*HZ2(0,0)
     +     - 2*GYZ2(0,1)*HZ2(1,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)**2 * (
     +     + 15.d0/16.d0*GYZ2(0,3)
     +     + 7.d0/8.d0*GYZ2(0,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(0,3)*HZ2(0,0)
     +     - 2*GYZ2(0,3)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ2(1,1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(1,1)*HZ2(0,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)**2 * (
     +     + 2*GYZ2(1,1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(1,3)
     +     - 7.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - GYZ2(1,3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(1,3)*HZ2(1,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)**2 * (
     +     + 9.d0/8.d0*GYZ3(0,0,3)
     +     - 3.d0/4.d0*GYZ3(0,0,3)*HZ1(0)
     +     + 2*GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 5.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     + 2*GYZ3(0,3,2)*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     - GYZ3(1,0,3)
     +     + 3.d0/4.d0*GYZ3(1,0,3)*HZ1(0)
     +     - 2*GYZ3(1,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)**2 * (
     +     + 5.d0/4.d0*GYZ3(1,3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(1,3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     - 3.d0/4.d0*GYZ4(0,0,0,3)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)**2 * (
     +     + 3.d0/4.d0*GYZ4(0,1,0,3)
     +     + 2*GYZ4(0,1,2,3)
     +     - 5.d0/4.d0*GYZ4(0,1,3,1)
     +     - 1.d0/2.d0*GYZ4(0,1,3,3)
     +     + 3.d0/4.d0*GYZ4(0,3,0,3)
     +     - 7.d0/4.d0*GYZ4(0,3,1,3)
     +     + 2*GYZ4(0,3,2,3)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ4(0,3,3,1)
     +     + 3.d0/4.d0*GYZ4(1,0,0,3)
     +     - 3.d0/4.d0*GYZ4(1,1,0,3)
     +     - 2*GYZ4(1,1,2,3)
     +     + 5.d0/4.d0*GYZ4(1,1,3,1)
     +     + 1.d0/2.d0*GYZ4(1,1,3,3)
     +     - 1.d0/2.d0*GYZ4(1,2,2,3)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ4(1,2,3,3)
     +     - 1.d0/2.d0*GYZ4(1,3,0,3)
     +     + 3.d0/2.d0*GYZ4(1,3,1,3)
     +     - 3.d0/2.d0*GYZ4(1,3,2,3)
     +     + 1.d0/2.d0*GYZ4(1,3,3,1)
     +     - 1.d0/2.d0*GYZ4(1,3,3,3)
     +     + 15.d0/16.d0*HZ2(-1,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)**2 * (
     +     - 15.d0/16.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 7.d0/4.d0*HZ3(-1,0,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     + 2*HZ4(-1,0,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,0,0,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)**2 * (
     +     - 3*HZ4(-1,0,1,0)
     +     + 5.d0/4.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     - 5.d0/2.d0*HZ4(0,0,-1,0)
     +     + 3.d0/2.d0*HZ4(0,0,0,0)
     +     + 7.d0/2.d0*HZ4(0,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0-r)**2 * (
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-3)*(r+s)**2*zeta2 * (
     +     + GYZ1(1)
     +     - GYZ1(3)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-3)*(r+s)**2*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - HZ3(0,0,0)
     +     - HZ3(0,1,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     + 1
     +     - GYZ1(1)
     +     + GYZ1(3)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*HZ2(1,0)
     +     + HZ3(0,0,0)
     +     + HZ3(0,1,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-2)*(r+s)**2*zeta2 * (
     +     + 21.d0/16.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 7.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     + HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-2)*(r+s)**2*zeta3 * (
     +     - 9.d0/8.d0
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 23.d0/32.d0*GYZ1(1)
     +     - 1.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 23.d0/32.d0*GYZ1(3)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 11.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     - 5.d0/16.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(1,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 9.d0/16.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,3)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,3)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 3.d0/8.d0*GYZ3(1,2,3)
     +     + 1.d0/8.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 3.d0/8.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*GYZ3(3,3,1)
     +     - 1.d0/8.d0*GYZ3(3,3,3)
     +     - 23.d0/32.d0*HZ1(0)
     +     + 7.d0/16.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,0,0)
     +     + 3.d0/4.d0*HZ3(0,1,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-2)*(r+s)**3*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*GYZ3(3,3,3)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     + 3.d0/2.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 7.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     + 2*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-1)*(r+s)*zeta3 * (
     +     - 9.d0/4.d0
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 17.d0/32.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 11.d0/16.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + GYZ2(0,3)
     +     - 3.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     + 3.d0/4.d0*GYZ3(1,2,3)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - GYZ3(3,0,3)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 3.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*GYZ3(3,3,3)
     +     - 5.d0/8.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     - 11.d0/8.d0*HZ2(0,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + HZ3(0,0,0)
     +     + 3.d0/2.d0*HZ3(0,1,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     + 25.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 5.d0/4.d0*GYZ1(3)
     +     + 6*HZ1(-1)
     +     + 5.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-1)*(r+s)**2*zeta3 * (
     +     - 1
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 29.d0/16.d0*GYZ1(1)
     +     + 15.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 7.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 29.d0/16.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 5.d0/4.d0*GYZ2(1,1)
     +     - 5.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 7.d0/4.d0*GYZ2(2,3)
     +     + 9.d0/8.d0*GYZ2(3,1)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + GYZ2(3,1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     + 3.d0/4.d0*GYZ3(1,0,3)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 3.d0/2.d0*GYZ3(1,1,3)
     +     + 3.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + GYZ3(3,1,3)
     +     - 5.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     - 3.d0/4.d0*GYZ3(3,3,3)
     +     - 29.d0/16.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 3.d0/8.d0*HZ2(0,0)
     +     + 7.d0/4.d0*HZ2(1,0)
     +     + 3.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 3.d0/2.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,0,0)
     +     + 11.d0/4.d0*HZ3(0,1,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-1)*(r+s)**3*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*GYZ3(3,3,3)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      C_a2_3 = C_a2_3 + (1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_3 = C_a2_3 + (r+s)*zeta2 * (
     +     - 13.d0/2.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(2)
     +     - 5.d0/4.d0*GYZ1(3)
     +     - 11.d0/2.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ1(1)
     +     )
      C_a2_3 = C_a2_3 + (r+s)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      C_a2_3 = C_a2_3 + (r+s) * (
     +     - 29.d0/16.d0*GYZ1(1)
     +     - 15.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 15.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_a2_3 = C_a2_3 + (r+s) * (
     +     + 29.d0/16.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + GYZ1(3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 5.d0/4.d0*GYZ2(1,1)
     +     + 5.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + (r+s) * (
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 15.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + (r+s) * (
     +     - 9.d0/8.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     + GYZ2(3,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      C_a2_3 = C_a2_3 + (r+s) * (
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 3.d0/4.d0*GYZ3(0,3,3)
     +     - 3.d0/4.d0*GYZ3(1,0,3)
     +     + 3.d0/2.d0*GYZ3(1,1,3)
     +     - 3.d0/2.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     )
      C_a2_3 = C_a2_3 + (r+s) * (
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 3.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 3.d0/4.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 3.d0/4.d0*GYZ3(3,2,3)
     +     )
      C_a2_3 = C_a2_3 + (r+s) * (
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + 5.d0/4.d0*GYZ3(3,3,3)
     +     + 29.d0/16.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     - 15.d0/8.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      C_a2_3 = C_a2_3 + (r+s) * (
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     + HZ3(0,-1,0)
     +     + HZ3(0,0,0)
     +     - 9.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 3.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_3 = C_a2_3 + (r+s)**2*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ1(1)
     +     )
      C_a2_3 = C_a2_3 + (r+s)**2*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      C_a2_3 = C_a2_3 + (r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     )
      C_a2_3 = C_a2_3 + (r+s)**2 * (
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     )
      C_a2_3 = C_a2_3 + (r+s)**2 * (
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     + 3.d0/8.d0*GYZ3(2,2,3)
     +     )
      C_a2_3 = C_a2_3 + (r+s)**2 * (
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     - 3.d0/8.d0*GYZ3(2,3,3)
     +     - 3.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 3.d0/8.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*GYZ3(3,3,1)
     +     + 3.d0/8.d0*GYZ3(3,3,3)
     +     )
      C_a2_3 = C_a2_3 + (r+s)**2 * (
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 3.d0/8.d0*HZ3(-1,0,0)
     +     - 3.d0/8.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 3.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/8.d0*HZ3(1,0,0)
     +     + 3.d0/8.d0*HZ3(1,1,0)
     +     )
      C_a2_3 = C_a2_3 + zeta2 * (
     +     + 29.d0/16.d0
     +     + 45.d0/8.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     + 9.d0/8.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + zeta2 * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     + 3.d0/4.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     )
      C_a2_3 = C_a2_3 + zeta2 * (
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,2)
     +     - 3*HZ1(-1)
     +     - 15.d0/8.d0*HZ1(0)
     +     - 9.d0/8.d0*HZ1(1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      C_a2_3 = C_a2_3 + zeta2 * (
     +     + 5.d0/2.d0*HZ2(0,-1)
     +     - 2*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ2(1,1)
     +     )
      C_a2_3 = C_a2_3 + zeta3 * (
     +     + 3
     +     + GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 3.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 3*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      C_a2_3 = C_a2_3 + zeta4 * (
     +     - 49.d0/8.d0
     +     )
      C_a2_3 = C_a2_3 + 187.d0/128.d0
     +     - 39.d0/32.d0*GYZ1(1)
     +     - 11.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 9.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(0,-1,0)
     +
      C_a2_3 = C_a2_3 - GYZ1(1)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     - 15.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 9.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +
      C_a2_3 = C_a2_3 + 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     - 3.d0/32.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/16.d0*GYZ2(0,3)
     +     + 21.d0/8.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - GYZ2(0,3)*HZ2(0,0)
     +
      C_a2_3 = C_a2_3 - 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 11.d0/16.d0*GYZ2(1,1)
     +     + 3.d0/8.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +     - 3*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +
      C_a2_3 = C_a2_3 - GYZ2(1,3)
     +     - 9.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     - 9.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +
      C_a2_3 = C_a2_3 - 15.d0/16.d0*GYZ2(2,3)
     +     + 9.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     + 27.d0/8.d0*GYZ3(0,0,3)
     +     - GYZ3(0,0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +
      C_a2_3 = C_a2_3 + 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(0,3,3)
     +     - 27.d0/8.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     - 3*GYZ3(1,2,3)
     +
      C_a2_3 = C_a2_3 + 1.d0/2.d0*GYZ3(1,2,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(1,3,1)
     +     - 3.d0/8.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +
      C_a2_3 = C_a2_3 + 9.d0/8.d0*GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     - GYZ4(0,0,0,3)
     +     + 1.d0/2.d0*GYZ4(0,0,1,3)
     +     + 1.d0/2.d0*GYZ4(0,0,3,1)
     +     + 1.d0/2.d0*GYZ4(0,1,0,3)
     +     + 1.d0/2.d0*GYZ4(0,1,2,3)
     +     - 1.d0/2.d0*GYZ4(0,1,3,1)
     +
      C_a2_3 = C_a2_3 + GYZ4(0,3,0,3)
     +     - 1.d0/2.d0*GYZ4(0,3,1,3)
     +     + 1.d0/2.d0*GYZ4(0,3,2,3)
     +     + 1.d0/2.d0*GYZ4(1,0,0,3)
     +     - 1.d0/2.d0*GYZ4(1,1,0,3)
     +     - 1.d0/2.d0*GYZ4(1,1,2,3)
     +     + 1.d0/2.d0*GYZ4(1,1,3,3)
     +     - 1.d0/2.d0*GYZ4(1,2,2,3)
     +
      C_a2_3 = C_a2_3 + 1.d0/2.d0*GYZ4(1,2,3,3)
     +     - 1.d0/4.d0*GYZ4(1,3,0,3)
     +     + 1.d0/4.d0*GYZ4(1,3,1,3)
     +     + 1.d0/2.d0*GYZ4(1,3,3,1)
     +     - 1.d0/2.d0*GYZ4(1,3,3,3)
     +     + 1.d0/4.d0*GYZ4(2,1,0,3)
     +     + 1.d0/4.d0*GYZ4(2,1,2,3)
     +     + 1.d0/2.d0*GYZ4(2,2,2,3)
     +
      C_a2_3 = C_a2_3 + 1.d0/4.d0*GYZ4(2,3,0,3)
     +     - 1.d0/4.d0*GYZ4(2,3,2,3)
     +     + 1.d0/2.d0*GYZ4(2,3,3,3)
     +     + 47.d0/32.d0*HZ1(0)
     +     + HZ2(-1,0)
     +     + 5.d0/8.d0*HZ2(0,0)
     +     + 15.d0/16.d0*HZ2(1,0)
     +     - 3.d0/8.d0*HZ3(-1,-1,0)
     +
      C_a2_3 = C_a2_3 + 15.d0/8.d0*HZ3(-1,0,0)
     +     + 3.d0/8.d0*HZ3(0,-1,0)
     +     - 15.d0/4.d0*HZ3(0,0,0)
     +     - 3*HZ3(0,1,0)
     +     - 9.d0/8.d0*HZ3(1,0,0)
     +     - 9.d0/8.d0*HZ3(1,1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,0,-1,0)
     +
      C_a2_3 = C_a2_3 + 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     - HZ4(0,-1,0,0)
     +     - 1.d0/2.d0*HZ4(0,0,-1,0)
     +     + 2*HZ4(0,0,0,0)
     +     + 1.d0/2.d0*HZ4(0,0,1,0)
     +     + HZ4(0,1,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     - 1.d0/2.d0*HZ4(1,0,1,0)
     +
      C_a2_3 = C_a2_3 - 1.d0/2.d0*HZ4(1,1,1,0)
     +

      C_b2_3 = 0d0
     +
      C_b2_3 = C_b2_3 + r**(-4)*(1.d0-r)**3*(r+s)*zeta2 * (
     +     - 27.d0/2.d0*GYZ1(1)
     +     )
      C_b2_3 = C_b2_3 + r**(-4)*(1.d0-r)**3*(r+s) * (
     +     - 9.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 9.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 9.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 9.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 9.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + r**(-4)*(1.d0-r)**3*(r+s) * (
     +     + 9.d0/2.d0*GYZ3(1,2,3)
     +     - 9.d0/2.d0*GYZ3(1,3,1)
     +     - 9.d0/2.d0*GYZ3(3,1,3)
     +     + 9.d0/2.d0*GYZ3(3,2,3)
     +     )
      C_b2_3 = C_b2_3 + r**(-3)*(1.d0-r)**2*(r+s)*zeta2 * (
     +     - 27.d0/2.d0
     +     - 27*GYZ1(1)
     +     )
      C_b2_3 = C_b2_3 + r**(-3)*(1.d0-r)**2*(r+s) * (
     +     - 9*GYZ1(1)*HZ2(-1,0)
     +     - 9*GYZ1(1)*HZ2(1,0)
     +     + 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 9*GYZ1(3)*HZ2(-1,0)
     +     - 9*GYZ1(3)*HZ2(1,0)
     +     + 9*GYZ2(1,2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(2,3)
     +     )
      C_b2_3 = C_b2_3 + r**(-3)*(1.d0-r)**2*(r+s) * (
     +     - 9.d0/2.d0*GYZ2(3,1)
     +     - 9*GYZ2(3,1)*HZ1(0)
     +     + 9*GYZ2(3,2)*HZ1(0)
     +     + 9*GYZ3(1,2,3)
     +     - 9*GYZ3(1,3,1)
     +     - 9*GYZ3(3,1,3)
     +     + 9*GYZ3(3,2,3)
     +     )
      C_b2_3 = C_b2_3 + r**(-3)*(1.d0-r)**2*(r+s) * (
     +     - 9.d0/2.d0*HZ2(-1,0)
     +     - 9.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + r**(-3)*(1.d0-r)**3 * (
     +     + 9.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(1,3)
     +     - 9.d0/2.d0*GYZ2(2,3)
     +     - 9.d0/2.d0*HZ2(-1,0)
     +     + 9.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + r**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     - 81.d0/4.d0
     +     - 177.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     )
      C_b2_3 = C_b2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 59.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 59.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 27.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 27.d0/16.d0*GYZ1(3)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 59.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     )
      C_b2_3 = C_b2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 59.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 59.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/16.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 27.d0/4.d0*GYZ2(2,3)
     +     )
      C_b2_3 = C_b2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 111.d0/16.d0*GYZ2(3,1)
     +     - 29.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 59.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(1,0,3)
     +     )
      C_b2_3 = C_b2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 59.d0/8.d0*GYZ3(1,2,3)
     +     - 59.d0/8.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 59.d0/8.d0*GYZ3(3,1,3)
     +     + 59.d0/8.d0*GYZ3(3,2,3)
     +     - 27.d0/4.d0*HZ2(-1,0)
     +     - 27.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + r**(-2)*(1.d0-r)**2 * (
     +     + 9.d0/4.d0*GYZ1(1)
     +     + 9*GYZ1(1)*HZ1(0)
     +     - 9*GYZ1(2)*HZ1(0)
     +     + 9*GYZ2(1,3)
     +     - 9*GYZ2(2,3)
     +     - 9*HZ2(-1,0)
     +     + 9*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 9.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/4.d0*GYZ2(1,3)
     +     - 9.d0/4.d0*GYZ2(2,3)
     +     - 9.d0/4.d0*HZ2(-1,0)
     +     + 9.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + r**(-1)*(1.d0-r)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_b2_3 = C_b2_3 + r**(-1)*(1.d0-r) * (
     +     - 17.d0/16.d0
     +     + 49.d0/16.d0*GYZ1(1)
     +     + 29.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 59.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 59.d0/8.d0*GYZ2(1,3)
     +     )
      C_b2_3 = C_b2_3 + r**(-1)*(1.d0-r) * (
     +     - 59.d0/8.d0*GYZ2(2,3)
     +     + 5.d0/8.d0*HZ1(0)
     +     - 59.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 59.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 9.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(1,3)
     +     - 9.d0/2.d0*GYZ2(2,3)
     +     - 9.d0/2.d0*HZ2(-1,0)
     +     + 9.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(2,3)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + r**(-1)*(r+s)*zeta2 * (
     +     - 105.d0/8.d0
     +     - 39.d0/4.d0*GYZ1(1)
     +     - 7.d0/2.d0*GYZ1(3)
     +     )
      C_b2_3 = C_b2_3 + r**(-1)*(r+s) * (
     +     - 7.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 9.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 4*GYZ1(1)*HZ2(1,0)
     +     + 35.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 27.d0/16.d0*GYZ1(3)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 7.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_b2_3 = C_b2_3 + r**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 4*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 4*GYZ2(1,2)*HZ1(0)
     +     + 7.d0/8.d0*GYZ2(1,3)
     +     - GYZ2(1,3)*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + r**(-1)*(r+s) * (
     +     + 35.d0/8.d0*GYZ2(2,3)
     +     - 7.d0/2.d0*GYZ2(3,1)
     +     - 11.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 4*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     - GYZ3(0,1,3)
     +     - GYZ3(0,3,1)
     +     )
      C_b2_3 = C_b2_3 + r**(-1)*(r+s) * (
     +     + 5.d0/4.d0*GYZ3(1,0,3)
     +     + 4*GYZ3(1,2,3)
     +     - 7.d0/4.d0*GYZ3(1,3,1)
     +     - 3.d0/2.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 13.d0/4.d0*GYZ3(3,1,3)
     +     + 4*GYZ3(3,2,3)
     +     )
      C_b2_3 = C_b2_3 + r**(-1)*(r+s) * (
     +     - 3.d0/2.d0*GYZ3(3,3,1)
     +     - 35.d0/8.d0*HZ2(-1,0)
     +     - 35.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      C_b2_3 = C_b2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     )
      C_b2_3 = C_b2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      C_b2_3 = C_b2_3 + s**(-2)*(1.d0-r)**2 * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     + 3.d0/2.d0*GYZ2(2,3)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + s**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      C_b2_3 = C_b2_3 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_b2_3 = C_b2_3 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      C_b2_3 = C_b2_3 + s**(-1)*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 11.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 11.d0/2.d0*GYZ2(1,3)
     +     - 11.d0/2.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + s**(-1)*(1.d0-r) * (
     +     - 11.d0/2.d0*HZ2(-1,0)
     +     + 11.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 9.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(1,3)
     +     - 9.d0/2.d0*GYZ2(2,3)
     +     - 9.d0/2.d0*HZ2(-1,0)
     +     + 9.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + s**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(2,3)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_3 = C_b2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      C_b2_3 = C_b2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     )
      C_b2_3 = C_b2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     )
      C_b2_3 = C_b2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     + 1.d0/4.d0*GYZ3(3,3,3)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      C_b2_3 = C_b2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_3 = C_b2_3 + s**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 3*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_3 = C_b2_3 + s**(-1)*(r+s) * (
     +     + GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 7.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + s**(-1)*(r+s) * (
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + s**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 7.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     )
      C_b2_3 = C_b2_3 + s**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      C_b2_3 = C_b2_3 + s**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     - 5.d0/4.d0*GYZ3(3,1,3)
     +     + 3.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 9.d0/8.d0*HZ2(-1,0)
     +     + 7.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + s**(-1)*(r+s) * (
     +     - 3.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 5.d0/4.d0*HZ3(0,-1,0)
     +     - 5.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r-s)**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/16.d0*GYZ1(3)
     +     + 1.d0/16.d0*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r-s)**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 3.d0/8.d0*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r-s)**(-2)*(1.d0-r)**2*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,0,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/16.d0
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,0,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r-s)**(-1)*(1.d0-r)**2
     +                  *(r+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r-s)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 1
     +     + 3.d0/8.d0*GYZ1(2)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ1(1)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**(-1)*(r+s) * (
     +     - 3.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**(-1)*(r+s) * (
     +     - 3.d0/8.d0*GYZ3(2,1,3)
     +     - 3.d0/8.d0*GYZ3(2,2,3)
     +     - 3.d0/8.d0*GYZ3(2,3,1)
     +     + 3.d0/8.d0*GYZ3(2,3,3)
     +     + 3.d0/8.d0*GYZ3(3,0,3)
     +     + 3.d0/8.d0*GYZ3(3,2,3)
     +     + 3.d0/8.d0*GYZ3(3,3,1)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**(-1)*(r+s) * (
     +     - 3.d0/8.d0*GYZ3(3,3,3)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     - 3.d0/8.d0*HZ3(-1,-1,0)
     +     + 9.d0/8.d0*HZ3(-1,0,0)
     +     + 3.d0/8.d0*HZ3(0,-1,0)
     +     - 9.d0/4.d0*HZ3(0,0,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**(-1)*(r+s) * (
     +     - 3.d0/8.d0*HZ3(0,1,0)
     +     - 9.d0/8.d0*HZ3(1,0,0)
     +     - 3.d0/8.d0*HZ3(1,1,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     - 1.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**(-1)*(r+s)**2*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(3,3,3)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**(-1)*(r+s)**3*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**(-1)*(r+s)**3*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**(-1)*(r+s)**3 * (
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**(-1)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,3)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**(-1)*(r+s)**3 * (
     +     - 1.d0/8.d0*GYZ3(2,3,3)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/8.d0*GYZ3(3,3,3)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 3.d0/8.d0*HZ3(-1,0,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**(-1)*(r+s)**3 * (
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     + 3.d0/8.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)*(r+s)*zeta2 * (
     +     + 13.d0/16.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/8.d0*GYZ1(3)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)*(r+s)*zeta2 * (
     +     - 21.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(0,3)
     +     + 21.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     + 5.d0/4.d0*GYZ2(1,3)
     +     - HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0*HZ1(1)
     +     - 27.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 31.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)*(r+s)*zeta3 * (
     +     + 1
     +     + GYZ1(1)
     +     + 5.d0/4.d0*HZ1(-1)
     +     - 9.d0/4.d0*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)*(r+s)*zeta4 * (
     +     - 111.d0/16.d0
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(0,-1,0)
     +     - GYZ1(1)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,1,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 9.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)*(r+s) * (
     +     - 5.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(0,1)*HZ2(0,0)
     +     - 2*GYZ2(0,1)*HZ2(1,0)
     +     + 13.d0/16.d0*GYZ2(0,3)
     +     + 7.d0/8.d0*GYZ2(0,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(0,3)*HZ2(0,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)*(r+s) * (
     +     - 2*GYZ2(0,3)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ2(1,1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(1,1)*HZ2(0,0)
     +     + 2*GYZ2(1,1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     - 13.d0/16.d0*GYZ2(1,3)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)*(r+s) * (
     +     - 7.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - GYZ2(1,3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(1,3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)*(r+s) * (
     +     + 7.d0/8.d0*GYZ3(0,0,3)
     +     - 3.d0/4.d0*GYZ3(0,0,3)*HZ1(0)
     +     + 2*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     - 5.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     + 2*GYZ3(0,3,2)*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     - GYZ3(1,0,3)
     +     + 3.d0/4.d0*GYZ3(1,0,3)*HZ1(0)
     +     - 2*GYZ3(1,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,3,1)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)*(r+s) * (
     +     + 5.d0/4.d0*GYZ3(1,3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(1,3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 5.d0/8.d0*GYZ3(3,0,3)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)*(r+s) * (
     +     - 5.d0/8.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,3,3)
     +     - 3.d0/4.d0*GYZ4(0,0,0,3)
     +     + 3.d0/4.d0*GYZ4(0,1,0,3)
     +     + 2*GYZ4(0,1,2,3)
     +     - 5.d0/4.d0*GYZ4(0,1,3,1)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)*(r+s) * (
     +     - 1.d0/2.d0*GYZ4(0,1,3,3)
     +     + 3.d0/4.d0*GYZ4(0,3,0,3)
     +     - 7.d0/4.d0*GYZ4(0,3,1,3)
     +     + 2*GYZ4(0,3,2,3)
     +     - 1.d0/2.d0*GYZ4(0,3,3,1)
     +     + 3.d0/4.d0*GYZ4(1,0,0,3)
     +     - 3.d0/4.d0*GYZ4(1,1,0,3)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)*(r+s) * (
     +     - 2*GYZ4(1,1,2,3)
     +     + 5.d0/4.d0*GYZ4(1,1,3,1)
     +     + 1.d0/2.d0*GYZ4(1,1,3,3)
     +     - 1.d0/2.d0*GYZ4(1,2,2,3)
     +     + 1.d0/2.d0*GYZ4(1,2,3,3)
     +     - 1.d0/2.d0*GYZ4(1,3,0,3)
     +     + 3.d0/2.d0*GYZ4(1,3,1,3)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)*(r+s) * (
     +     - 3.d0/2.d0*GYZ4(1,3,2,3)
     +     + 1.d0/2.d0*GYZ4(1,3,3,1)
     +     - 1.d0/2.d0*GYZ4(1,3,3,3)
     +     + 13.d0/16.d0*HZ2(-1,0)
     +     - 13.d0/16.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 5.d0/2.d0*HZ3(-1,0,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 3*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     - 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     + 2*HZ4(-1,0,-1,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)*(r+s) * (
     +     - 1.d0/2.d0*HZ4(-1,0,0,0)
     +     - 3*HZ4(-1,0,1,0)
     +     + 5.d0/4.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     - 5.d0/2.d0*HZ4(0,0,-1,0)
     +     + 3.d0/2.d0*HZ4(0,0,0,0)
     +     + 7.d0/2.d0*HZ4(0,0,1,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)*zeta2 * (
     +     + 3.d0/4.d0
     +     - 27.d0/4.d0*GYZ1(1)
     +     + 2*GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)*zeta2 * (
     +     + 6*GYZ2(0,1)
     +     + 3*GYZ2(0,3)
     +     - 6*GYZ2(1,1)
     +     - GYZ2(1,2)
     +     - 5.d0/2.d0*GYZ2(1,3)
     +     + 17.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)*zeta2 * (
     +     + 6*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 8*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     - HZ2(0,1)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)*zeta3 * (
     +     - 3
     +     - 2*GYZ1(1)
     +     - 5.d0/2.d0*HZ1(-1)
     +     + 9.d0/2.d0*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)*zeta4 * (
     +     + 45.d0/8.d0
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r) * (
     +     + 29.d0/16.d0*GYZ1(1)
     +     + 2*GYZ1(1)*HZ1(0)
     +     - GYZ1(1)*HZ2(-1,0)
     +     - 7.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + GYZ1(1)*HZ3(-1,-1,0)
     +     - GYZ1(1)*HZ3(-1,0,0)
     +     - GYZ1(1)*HZ3(0,-1,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r) * (
     +     + 2*GYZ1(1)*HZ3(0,0,0)
     +     + GYZ1(1)*HZ3(0,1,0)
     +     + GYZ1(1)*HZ3(1,0,0)
     +     + GYZ1(1)*HZ3(1,1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + GYZ2(0,1)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     + 5.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     - 13.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r) * (
     +     - GYZ2(0,3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(0,3)*HZ2(0,0)
     +     + 5.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ2(1,1)
     +     - 5.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - GYZ2(1,1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(1,1)*HZ2(0,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r) * (
     +     - 5.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +     + 7.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - GYZ2(1,2)*HZ2(0,0)
     +     - GYZ2(1,2)*HZ2(1,0)
     +     + 21.d0/8.d0*GYZ2(1,3)
     +     + 11.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r) * (
     +     - 3.d0/2.d0*GYZ2(1,3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 17.d0/4.d0*GYZ3(0,0,3)
     +     + 3.d0/2.d0*GYZ3(0,0,3)*HZ1(0)
     +     - 5.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r) * (
     +     + GYZ3(0,1,3)
     +     + GYZ3(0,3,1)
     +     + GYZ3(0,3,1)*HZ1(0)
     +     - 5.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     - GYZ3(0,3,3)
     +     + 7.d0/2.d0*GYZ3(1,0,3)
     +     - 3.d0/2.d0*GYZ3(1,0,3)*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r) * (
     +     + 5.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(1,1,3)
     +     + GYZ3(1,2,2)*HZ1(0)
     +     + 7.d0/2.d0*GYZ3(1,2,3)
     +     - GYZ3(1,2,3)*HZ1(0)
     +     - 5.d0/2.d0*GYZ3(1,3,1)
     +     - GYZ3(1,3,1)*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r) * (
     +     + 3.d0/2.d0*GYZ3(1,3,2)*HZ1(0)
     +     + GYZ3(1,3,3)
     +     + GYZ3(1,3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r) * (
     +     + 3.d0/2.d0*GYZ4(0,0,0,3)
     +     - 3.d0/2.d0*GYZ4(0,1,0,3)
     +     - 5.d0/2.d0*GYZ4(0,1,2,3)
     +     + GYZ4(0,1,3,1)
     +     + GYZ4(0,1,3,3)
     +     - 3.d0/2.d0*GYZ4(0,3,0,3)
     +     + 2*GYZ4(0,3,1,3)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r) * (
     +     - 5.d0/2.d0*GYZ4(0,3,2,3)
     +     + GYZ4(0,3,3,1)
     +     - 3.d0/2.d0*GYZ4(1,0,0,3)
     +     + 3.d0/2.d0*GYZ4(1,1,0,3)
     +     + 5.d0/2.d0*GYZ4(1,1,2,3)
     +     - GYZ4(1,1,3,1)
     +     - GYZ4(1,1,3,3)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r) * (
     +     + GYZ4(1,2,2,3)
     +     - GYZ4(1,2,3,3)
     +     + GYZ4(1,3,0,3)
     +     - 3.d0/2.d0*GYZ4(1,3,1,3)
     +     + 3.d0/2.d0*GYZ4(1,3,2,3)
     +     - GYZ4(1,3,3,1)
     +     + GYZ4(1,3,3,3)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r) * (
     +     - 29.d0/16.d0*HZ1(0)
     +     - 5.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 2*HZ3(-1,-1,0)
     +     - 4*HZ3(-1,0,0)
     +     - 9.d0/4.d0*HZ3(0,-1,0)
     +     + 4*HZ3(0,0,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r) * (
     +     + 7.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     - HZ4(-1,0,-1,0)
     +     + HZ4(-1,0,0,0)
     +     + 3*HZ4(-1,0,1,0)
     +     - HZ4(0,-1,-1,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r) * (
     +     + HZ4(0,-1,0,0)
     +     + 2*HZ4(0,0,-1,0)
     +     - 3*HZ4(0,0,0,0)
     +     - 4*HZ4(0,0,1,0)
     +     - HZ4(0,1,0,0)
     +     - HZ4(0,1,1,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**2*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**2*zeta2 * (
     +     + 15.d0/16.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 21.d0/4.d0*GYZ2(0,1)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**2*zeta2 * (
     +     - 3.d0/2.d0*GYZ2(0,3)
     +     + 21.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     + 5.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 27.d0/4.d0*HZ2(-1,-1)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**2*zeta2 * (
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 31.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**2*zeta3 * (
     +     + 1.d0/4.d0
     +     + GYZ1(1)
     +     + 5.d0/4.d0*HZ1(-1)
     +     - 9.d0/4.d0*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**2*zeta4 * (
     +     - 111.d0/16.d0
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(0,-1,0)
     +     - GYZ1(1)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,1,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 5.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(0,1)*HZ2(0,0)
     +     - 2*GYZ2(0,1)*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**2 * (
     +     + 15.d0/16.d0*GYZ2(0,3)
     +     + 7.d0/8.d0*GYZ2(0,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(0,3)*HZ2(0,0)
     +     - 2*GYZ2(0,3)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ2(1,1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(1,1)*HZ2(0,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**2 * (
     +     + 2*GYZ2(1,1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(1,3)
     +     - 7.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - GYZ2(1,3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(1,3)*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**2 * (
     +     + 9.d0/8.d0*GYZ3(0,0,3)
     +     - 3.d0/4.d0*GYZ3(0,0,3)*HZ1(0)
     +     + 2*GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 5.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     + 2*GYZ3(0,3,2)*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     - GYZ3(1,0,3)
     +     + 3.d0/4.d0*GYZ3(1,0,3)*HZ1(0)
     +     - 2*GYZ3(1,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**2 * (
     +     + 5.d0/4.d0*GYZ3(1,3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(1,3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     - 3.d0/4.d0*GYZ4(0,0,0,3)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**2 * (
     +     + 3.d0/4.d0*GYZ4(0,1,0,3)
     +     + 2*GYZ4(0,1,2,3)
     +     - 5.d0/4.d0*GYZ4(0,1,3,1)
     +     - 1.d0/2.d0*GYZ4(0,1,3,3)
     +     + 3.d0/4.d0*GYZ4(0,3,0,3)
     +     - 7.d0/4.d0*GYZ4(0,3,1,3)
     +     + 2*GYZ4(0,3,2,3)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ4(0,3,3,1)
     +     + 3.d0/4.d0*GYZ4(1,0,0,3)
     +     - 3.d0/4.d0*GYZ4(1,1,0,3)
     +     - 2*GYZ4(1,1,2,3)
     +     + 5.d0/4.d0*GYZ4(1,1,3,1)
     +     + 1.d0/2.d0*GYZ4(1,1,3,3)
     +     - 1.d0/2.d0*GYZ4(1,2,2,3)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ4(1,2,3,3)
     +     - 1.d0/2.d0*GYZ4(1,3,0,3)
     +     + 3.d0/2.d0*GYZ4(1,3,1,3)
     +     - 3.d0/2.d0*GYZ4(1,3,2,3)
     +     + 1.d0/2.d0*GYZ4(1,3,3,1)
     +     - 1.d0/2.d0*GYZ4(1,3,3,3)
     +     + 15.d0/16.d0*HZ2(-1,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**2 * (
     +     - 15.d0/16.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 7.d0/4.d0*HZ3(-1,0,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     + 2*HZ4(-1,0,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,0,0,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**2 * (
     +     - 3*HZ4(-1,0,1,0)
     +     + 5.d0/4.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     - 5.d0/2.d0*HZ4(0,0,-1,0)
     +     + 3.d0/2.d0*HZ4(0,0,0,0)
     +     + 7.d0/2.d0*HZ4(0,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0-r)**2 * (
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     - GYZ1(1)
     +     + GYZ1(3)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_b2_3 = C_b2_3 + (1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,3)
     +     )
      C_b2_3 = C_b2_3 + (1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     + HZ3(0,0,0)
     +     + HZ3(0,1,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     - 21.d0/16.d0
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 7.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     - HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0+s)**(-1)*(r+s)*zeta3 * (
     +     + 9.d0/8.d0
     +     )
      C_b2_3 = C_b2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 23.d0/32.d0*GYZ1(1)
     +     + 1.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 23.d0/32.d0*GYZ1(3)
     +     )
      C_b2_3 = C_b2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 11.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     + 5.d0/16.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(1,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - 9.d0/16.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,3)
     +     )
      C_b2_3 = C_b2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 3.d0/8.d0*GYZ3(1,2,3)
     +     - 1.d0/8.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     )
      C_b2_3 = C_b2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 3.d0/8.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/8.d0*GYZ3(3,3,3)
     +     + 23.d0/32.d0*HZ1(0)
     +     - 7.d0/16.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,0,0)
     +     - 3.d0/4.d0*HZ3(0,1,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_3 = C_b2_3 + (1.d0+s)**(-1)*(r+s)**2*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      C_b2_3 = C_b2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     )
      C_b2_3 = C_b2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     )
      C_b2_3 = C_b2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     + 1.d0/4.d0*GYZ3(3,3,3)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_3 = C_b2_3 + (1.d0+s)**(-1)*zeta2 * (
     +     - 1
     +     )
      C_b2_3 = C_b2_3 + (1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + (r+s)*zeta2 * (
     +     - 47.d0/8.d0
     +     - 6*GYZ1(1)
     +     + 2*GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ1(1)
     +     - 5.d0/4.d0*GYZ1(2)
     +     - GYZ1(3)
     +     )
      C_b2_3 = C_b2_3 + (r+s)*zeta2 * (
     +     + 6*GYZ2(0,1)
     +     + 3*GYZ2(0,3)
     +     - 6*GYZ2(1,1)
     +     - GYZ2(1,2)
     +     - 5.d0/2.d0*GYZ2(1,3)
     +     + 3*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + (r+s)*zeta2 * (
     +     + 5.d0/4.d0*HZ1(1)
     +     + 6*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 8*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     - HZ2(0,1)
     +     )
      C_b2_3 = C_b2_3 + (r+s)*zeta3 * (
     +     - 11.d0/4.d0
     +     - 2*GYZ1(1)
     +     - 5.d0/2.d0*HZ1(-1)
     +     + 9.d0/2.d0*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + (r+s)*zeta4 * (
     +     + 45.d0/8.d0
     +     )
      C_b2_3 = C_b2_3 + (r+s) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 2*GYZ1(1)*HZ2(-1,0)
     +     - 2*GYZ1(1)*HZ2(1,0)
     +     + GYZ1(1)*HZ3(-1,-1,0)
     +     - GYZ1(1)*HZ3(-1,0,0)
     +     - GYZ1(1)*HZ3(0,-1,0)
     +     + 2*GYZ1(1)*HZ3(0,0,0)
     +     )
      C_b2_3 = C_b2_3 + (r+s) * (
     +     + GYZ1(1)*HZ3(0,1,0)
     +     + GYZ1(1)*HZ3(1,0,0)
     +     + GYZ1(1)*HZ3(1,1,0)
     +     + 15.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 5.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 29.d0/16.d0*GYZ1(3)
     +     )
      C_b2_3 = C_b2_3 + (r+s) * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + GYZ2(0,1)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     + 5.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + (r+s) * (
     +     - 3.d0/8.d0*GYZ2(0,3)
     +     - 13.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     - GYZ2(0,3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(0,3)*HZ2(0,0)
     +     + 5.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - GYZ2(1,1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(1,1)*HZ2(0,0)
     +     )
      C_b2_3 = C_b2_3 + (r+s) * (
     +     - 5.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +     + 2*GYZ2(1,2)*HZ1(0)
     +     - GYZ2(1,2)*HZ2(0,0)
     +     - GYZ2(1,2)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ2(1,3)
     +     + 5.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     )
      C_b2_3 = C_b2_3 + (r+s) * (
     +     - 3.d0/2.d0*GYZ2(1,3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 15.d0/8.d0*GYZ2(2,3)
     +     - GYZ2(2,3)*HZ1(0)
     +     - GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + (r+s) * (
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     + GYZ2(3,3)*HZ1(0)
     +     - 7.d0/2.d0*GYZ3(0,0,3)
     +     + 3.d0/2.d0*GYZ3(0,0,3)*HZ1(0)
     +     - 5.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(0,1,3)
     +     )
      C_b2_3 = C_b2_3 + (r+s) * (
     +     + 3.d0/4.d0*GYZ3(0,3,1)
     +     + GYZ3(0,3,1)*HZ1(0)
     +     - 5.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 7.d0/4.d0*GYZ3(0,3,3)
     +     + 11.d0/4.d0*GYZ3(1,0,3)
     +     - 3.d0/2.d0*GYZ3(1,0,3)*HZ1(0)
     +     + 5.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + (r+s) * (
     +     + GYZ3(1,2,2)*HZ1(0)
     +     + 2*GYZ3(1,2,3)
     +     - GYZ3(1,2,3)*HZ1(0)
     +     - 2*GYZ3(1,3,1)
     +     - GYZ3(1,3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(1,3,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(1,3,3)
     +     )
      C_b2_3 = C_b2_3 + (r+s) * (
     +     + GYZ3(1,3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 5.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 5.d0/4.d0*GYZ3(2,3,3)
     +     - 3.d0/4.d0*GYZ3(3,1,3)
     +     + 3.d0/4.d0*GYZ3(3,2,3)
     +     )
      C_b2_3 = C_b2_3 + (r+s) * (
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + 5.d0/4.d0*GYZ3(3,3,3)
     +     + 3.d0/2.d0*GYZ4(0,0,0,3)
     +     - 3.d0/2.d0*GYZ4(0,1,0,3)
     +     - 5.d0/2.d0*GYZ4(0,1,2,3)
     +     + GYZ4(0,1,3,1)
     +     + GYZ4(0,1,3,3)
     +     )
      C_b2_3 = C_b2_3 + (r+s) * (
     +     - 3.d0/2.d0*GYZ4(0,3,0,3)
     +     + 2*GYZ4(0,3,1,3)
     +     - 5.d0/2.d0*GYZ4(0,3,2,3)
     +     + GYZ4(0,3,3,1)
     +     - 3.d0/2.d0*GYZ4(1,0,0,3)
     +     + 3.d0/2.d0*GYZ4(1,1,0,3)
     +     + 5.d0/2.d0*GYZ4(1,1,2,3)
     +     )
      C_b2_3 = C_b2_3 + (r+s) * (
     +     - GYZ4(1,1,3,1)
     +     - GYZ4(1,1,3,3)
     +     + GYZ4(1,2,2,3)
     +     - GYZ4(1,2,3,3)
     +     + GYZ4(1,3,0,3)
     +     - 3.d0/2.d0*GYZ4(1,3,1,3)
     +     + 3.d0/2.d0*GYZ4(1,3,2,3)
     +     )
      C_b2_3 = C_b2_3 + (r+s) * (
     +     - GYZ4(1,3,3,1)
     +     + GYZ4(1,3,3,3)
     +     - 9.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     - 15.d0/8.d0*HZ2(1,0)
     +     + 3.d0/2.d0*HZ3(-1,-1,0)
     +     - 9.d0/2.d0*HZ3(-1,0,0)
     +     )
      C_b2_3 = C_b2_3 + (r+s) * (
     +     - 5.d0/4.d0*HZ3(0,-1,0)
     +     + 5*HZ3(0,0,0)
     +     + 5.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 5.d0/4.d0*HZ3(1,1,0)
     +     - HZ4(-1,0,-1,0)
     +     + HZ4(-1,0,0,0)
     +     )
      C_b2_3 = C_b2_3 + (r+s) * (
     +     + 3*HZ4(-1,0,1,0)
     +     - HZ4(0,-1,-1,0)
     +     + HZ4(0,-1,0,0)
     +     + 2*HZ4(0,0,-1,0)
     +     - 3*HZ4(0,0,0,0)
     +     - 4*HZ4(0,0,1,0)
     +     - HZ4(0,1,0,0)
     +     )
      C_b2_3 = C_b2_3 + (r+s) * (
     +     - HZ4(0,1,1,0)
     +     )
      C_b2_3 = C_b2_3 + (r+s)**2*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      C_b2_3 = C_b2_3 + (r+s)**2*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      C_b2_3 = C_b2_3 + (r+s)**2 * (
     +     + 3.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     )
      C_b2_3 = C_b2_3 + (r+s)**2 * (
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     )
      C_b2_3 = C_b2_3 + (r+s)**2 * (
     +     - 1.d0/8.d0*GYZ3(2,2,3)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*GYZ3(2,3,3)
     +     + 1.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/8.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*GYZ3(3,3,1)
     +     - 1.d0/8.d0*GYZ3(3,3,3)
     +     )
      C_b2_3 = C_b2_3 + (r+s)**2 * (
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 3.d0/8.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      C_b2_3 = C_b2_3 + (r+s)**2 * (
     +     - 3.d0/8.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_b2_3 = C_b2_3 + zeta2 * (
     +     + 27.d0/16.d0
     +     + 45.d0/8.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     + 9.d0/8.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + zeta2 * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     + 3.d0/4.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     )
      C_b2_3 = C_b2_3 + zeta2 * (
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,2)
     +     - 3*HZ1(-1)
     +     - 15.d0/8.d0*HZ1(0)
     +     - 9.d0/8.d0*HZ1(1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      C_b2_3 = C_b2_3 + zeta2 * (
     +     + 5.d0/2.d0*HZ2(0,-1)
     +     - 2*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ2(1,1)
     +     )
      C_b2_3 = C_b2_3 + zeta3 * (
     +     + 3
     +     + GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 3.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 3*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      C_b2_3 = C_b2_3 + zeta4 * (
     +     - 49.d0/8.d0
     +     )
      C_b2_3 = C_b2_3 + 119.d0/128.d0
     +     - 33.d0/32.d0*GYZ1(1)
     +     - 11.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 9.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(0,-1,0)
     +
      C_b2_3 = C_b2_3 - GYZ1(1)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     - 15.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 9.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +
      C_b2_3 = C_b2_3 + 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     - 3.d0/32.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 3.d0/16.d0*GYZ2(0,3)
     +     + 21.d0/8.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - GYZ2(0,3)*HZ2(0,0)
     +
      C_b2_3 = C_b2_3 - 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 11.d0/16.d0*GYZ2(1,1)
     +     + 3.d0/8.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +     - 3*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +
      C_b2_3 = C_b2_3 - 7.d0/8.d0*GYZ2(1,3)
     +     - 9.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     - 9.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +
      C_b2_3 = C_b2_3 - 15.d0/16.d0*GYZ2(2,3)
     +     + 9.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     + 27.d0/8.d0*GYZ3(0,0,3)
     +     - GYZ3(0,0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +
      C_b2_3 = C_b2_3 + 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(0,3,3)
     +     - 27.d0/8.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     - 3*GYZ3(1,2,3)
     +
      C_b2_3 = C_b2_3 + 1.d0/2.d0*GYZ3(1,2,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(1,3,1)
     +     - 3.d0/8.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +
      C_b2_3 = C_b2_3 + 9.d0/8.d0*GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     - GYZ4(0,0,0,3)
     +     + 1.d0/2.d0*GYZ4(0,0,1,3)
     +     + 1.d0/2.d0*GYZ4(0,0,3,1)
     +     + 1.d0/2.d0*GYZ4(0,1,0,3)
     +     + 1.d0/2.d0*GYZ4(0,1,2,3)
     +     - 1.d0/2.d0*GYZ4(0,1,3,1)
     +
      C_b2_3 = C_b2_3 + GYZ4(0,3,0,3)
     +     - 1.d0/2.d0*GYZ4(0,3,1,3)
     +     + 1.d0/2.d0*GYZ4(0,3,2,3)
     +     + 1.d0/2.d0*GYZ4(1,0,0,3)
     +     - 1.d0/2.d0*GYZ4(1,1,0,3)
     +     - 1.d0/2.d0*GYZ4(1,1,2,3)
     +     + 1.d0/2.d0*GYZ4(1,1,3,3)
     +     - 1.d0/2.d0*GYZ4(1,2,2,3)
     +
      C_b2_3 = C_b2_3 + 1.d0/2.d0*GYZ4(1,2,3,3)
     +     - 1.d0/4.d0*GYZ4(1,3,0,3)
     +     + 1.d0/4.d0*GYZ4(1,3,1,3)
     +     + 1.d0/2.d0*GYZ4(1,3,3,1)
     +     - 1.d0/2.d0*GYZ4(1,3,3,3)
     +     + 1.d0/4.d0*GYZ4(2,1,0,3)
     +     + 1.d0/4.d0*GYZ4(2,1,2,3)
     +     + 1.d0/2.d0*GYZ4(2,2,2,3)
     +
      C_b2_3 = C_b2_3 + 1.d0/4.d0*GYZ4(2,3,0,3)
     +     - 1.d0/4.d0*GYZ4(2,3,2,3)
     +     + 1.d0/2.d0*GYZ4(2,3,3,3)
     +     + 45.d0/32.d0*HZ1(0)
     +     + 7.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 15.d0/16.d0*HZ2(1,0)
     +     - 3.d0/8.d0*HZ3(-1,-1,0)
     +
      C_b2_3 = C_b2_3 + 15.d0/8.d0*HZ3(-1,0,0)
     +     + 3.d0/8.d0*HZ3(0,-1,0)
     +     - 15.d0/4.d0*HZ3(0,0,0)
     +     - 3*HZ3(0,1,0)
     +     - 9.d0/8.d0*HZ3(1,0,0)
     +     - 9.d0/8.d0*HZ3(1,1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,0,-1,0)
     +
      C_b2_3 = C_b2_3 + 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     - HZ4(0,-1,0,0)
     +     - 1.d0/2.d0*HZ4(0,0,-1,0)
     +     + 2*HZ4(0,0,0,0)
     +     + 1.d0/2.d0*HZ4(0,0,1,0)
     +     + HZ4(0,1,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     - 1.d0/2.d0*HZ4(1,0,1,0)
     +
      C_b2_3 = C_b2_3 - 1.d0/2.d0*HZ4(1,1,1,0)
     +

      C_c2_3 = 0d0
     +
      C_c2_3 = C_c2_3 + r**(-4)*(1.d0-r)**3*(r+s)*zeta2 * (
     +     + 27.d0/2.d0*GYZ1(1)
     +     )
      C_c2_3 = C_c2_3 + r**(-4)*(1.d0-r)**3*(r+s) * (
     +     + 9.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 9.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 9.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 9.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 9.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + r**(-4)*(1.d0-r)**3*(r+s) * (
     +     - 9.d0/2.d0*GYZ3(1,2,3)
     +     + 9.d0/2.d0*GYZ3(1,3,1)
     +     + 9.d0/2.d0*GYZ3(3,1,3)
     +     - 9.d0/2.d0*GYZ3(3,2,3)
     +     )
      C_c2_3 = C_c2_3 + r**(-3)*(1.d0-r)**2*(r+s)*zeta2 * (
     +     + 27.d0/2.d0
     +     + 18*GYZ1(1)
     +     )
      C_c2_3 = C_c2_3 + r**(-3)*(1.d0-r)**2*(r+s) * (
     +     + 6*GYZ1(1)*HZ2(-1,0)
     +     + 6*GYZ1(1)*HZ2(1,0)
     +     - 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 6*GYZ1(3)*HZ2(-1,0)
     +     + 6*GYZ1(3)*HZ2(1,0)
     +     - 6*GYZ2(1,2)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(2,3)
     +     )
      C_c2_3 = C_c2_3 + r**(-3)*(1.d0-r)**2*(r+s) * (
     +     + 9.d0/2.d0*GYZ2(3,1)
     +     + 6*GYZ2(3,1)*HZ1(0)
     +     - 6*GYZ2(3,2)*HZ1(0)
     +     - 6*GYZ3(1,2,3)
     +     + 6*GYZ3(1,3,1)
     +     + 6*GYZ3(3,1,3)
     +     - 6*GYZ3(3,2,3)
     +     )
      C_c2_3 = C_c2_3 + r**(-3)*(1.d0-r)**2*(r+s) * (
     +     + 9.d0/2.d0*HZ2(-1,0)
     +     + 9.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + r**(-3)*(1.d0-r)**3 * (
     +     - 9.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(1,3)
     +     + 9.d0/2.d0*GYZ2(2,3)
     +     + 9.d0/2.d0*HZ2(-1,0)
     +     - 9.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + r**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 45.d0/4.d0
     +     + 69.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     )
      C_c2_3 = C_c2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 23.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 23.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 15.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 27.d0/16.d0*GYZ1(3)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 23.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     )
      C_c2_3 = C_c2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 23.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     - 23.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/16.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 15.d0/4.d0*GYZ2(2,3)
     +     )
      C_c2_3 = C_c2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 63.d0/16.d0*GYZ2(3,1)
     +     + 11.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 23.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     )
      C_c2_3 = C_c2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 23.d0/8.d0*GYZ3(1,2,3)
     +     + 23.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 23.d0/8.d0*GYZ3(3,1,3)
     +     - 23.d0/8.d0*GYZ3(3,2,3)
     +     + 15.d0/4.d0*HZ2(-1,0)
     +     + 15.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + r**(-2)*(1.d0-r)**2 * (
     +     - 9.d0/4.d0*GYZ1(1)
     +     - 6*GYZ1(1)*HZ1(0)
     +     + 6*GYZ1(2)*HZ1(0)
     +     - 6*GYZ2(1,3)
     +     + 6*GYZ2(2,3)
     +     + 6*HZ2(-1,0)
     +     - 6*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 9.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/4.d0*GYZ2(1,3)
     +     + 9.d0/4.d0*GYZ2(2,3)
     +     + 9.d0/4.d0*HZ2(-1,0)
     +     - 9.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + r**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_c2_3 = C_c2_3 + r**(-1)*(1.d0-r) * (
     +     + 17.d0/16.d0
     +     - 25.d0/16.d0*GYZ1(1)
     +     - 11.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 23.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 23.d0/8.d0*GYZ2(1,3)
     +     )
      C_c2_3 = C_c2_3 + r**(-1)*(1.d0-r) * (
     +     + 23.d0/8.d0*GYZ2(2,3)
     +     - 5.d0/8.d0*HZ1(0)
     +     + 23.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 23.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 3*GYZ1(1)*HZ1(0)
     +     + 3*GYZ1(2)*HZ1(0)
     +     - 3*GYZ2(1,3)
     +     + 3*GYZ2(2,3)
     +     + 3*HZ2(-1,0)
     +     - 3*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     + 3.d0/2.d0*GYZ2(2,3)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + r**(-1)*(r+s)*zeta2 * (
     +     + 33.d0/8.d0
     +     + 9.d0/2.d0*GYZ1(1)
     +     + 5.d0/4.d0*GYZ1(3)
     +     )
      C_c2_3 = C_c2_3 + r**(-1)*(r+s) * (
     +     + GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 7.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 29.d0/16.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,0)
     +     )
      C_c2_3 = C_c2_3 + r**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 7.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     - 7.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + r**(-1)*(r+s) * (
     +     - 11.d0/8.d0*GYZ2(2,3)
     +     + 9.d0/8.d0*GYZ2(3,1)
     +     + 5.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 7.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_c2_3 = C_c2_3 + r**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     - 7.d0/4.d0*GYZ3(1,2,3)
     +     + GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 3.d0/2.d0*GYZ3(3,1,3)
     +     - 7.d0/4.d0*GYZ3(3,2,3)
     +     )
      C_c2_3 = C_c2_3 + r**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     + 11.d0/8.d0*HZ2(-1,0)
     +     + 11.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      C_c2_3 = C_c2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_c2_3 = C_c2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      C_c2_3 = C_c2_3 + s**(-2)*(1.d0-r)**2 * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(2,3)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(2,3)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + s**(-1)*(1.d0-r) * (
     +     - 2*GYZ1(1)*HZ1(0)
     +     + 2*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 2*GYZ2(1,3)
     +     + 2*GYZ2(2,3)
     +     - 3.d0/4.d0*HZ1(0)
     +     + 2*HZ2(-1,0)
     +     )
      C_c2_3 = C_c2_3 + s**(-1)*(1.d0-r) * (
     +     - 2*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 3*GYZ1(1)*HZ1(0)
     +     + 3*GYZ1(2)*HZ1(0)
     +     - 3*GYZ2(1,3)
     +     + 3*GYZ2(2,3)
     +     + 3*HZ2(-1,0)
     +     - 3*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + s**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     + 3.d0/2.d0*GYZ2(2,3)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_3 = C_c2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      C_c2_3 = C_c2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     )
      C_c2_3 = C_c2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     )
      C_c2_3 = C_c2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     + 1.d0/4.d0*GYZ3(3,3,3)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      C_c2_3 = C_c2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_3 = C_c2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     - 1.d0/2.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 3*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      C_c2_3 = C_c2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      C_c2_3 = C_c2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 13.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + GYZ1(3)*HZ2(-1,0)
     +     - GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 13.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 3.d0/4.d0*GYZ3(0,1,3)
     +     + 3.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_c2_3 = C_c2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     )
      C_c2_3 = C_c2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 7.d0/4.d0*GYZ3(3,1,3)
     +     + GYZ3(3,2,3)
     +     - 3.d0/4.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*GYZ3(3,3,3)
     +     )
      C_c2_3 = C_c2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 11.d0/8.d0*HZ2(-1,0)
     +     - 13.d0/8.d0*HZ2(1,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 3.d0/2.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      C_c2_3 = C_c2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_c2_3 = C_c2_3 + s**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/2.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 3*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_3 = C_c2_3 + s**(-1)*(r+s) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 13.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + s**(-1)*(r+s) * (
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + s**(-1)*(r+s) * (
     +     - 13.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     )
      C_c2_3 = C_c2_3 + s**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     )
      C_c2_3 = C_c2_3 + s**(-1)*(r+s) * (
     +     + 5.d0/4.d0*GYZ3(3,1,3)
     +     - 3.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - 11.d0/8.d0*HZ2(-1,0)
     +     + 13.d0/8.d0*HZ2(1,0)
     +     + 3.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     )
      C_c2_3 = C_c2_3 + s**(-1)*(r+s) * (
     +     - 5.d0/4.d0*HZ3(0,-1,0)
     +     + 5.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/2.d0
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,3)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(2,3,3)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*GYZ3(3,3,1)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/8.d0*GYZ3(3,3,3)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 3.d0/8.d0*HZ3(-1,0,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     + 3.d0/8.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     - 1.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)**(-1)*(r+s)**2*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ3(3,3,3)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)**(-1)*(r+s)**3*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)**(-1)*(r+s)**3*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)**(-1)*(r+s)**3 * (
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)**(-1)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,3)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)**(-1)*(r+s)**3 * (
     +     - 1.d0/8.d0*GYZ3(2,3,3)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/8.d0*GYZ3(3,3,3)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 3.d0/8.d0*HZ3(-1,0,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)**(-1)*(r+s)**3 * (
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     + 3.d0/8.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)*(r+s)*zeta2 * (
     +     + 15.d0/16.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 21.d0/4.d0*GYZ2(0,1)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)*(r+s)*zeta2 * (
     +     - 3.d0/2.d0*GYZ2(0,3)
     +     + 21.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     + 5.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 27.d0/4.d0*HZ2(-1,-1)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 31.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)*(r+s)*zeta3 * (
     +     + 1.d0/4.d0
     +     + GYZ1(1)
     +     + 5.d0/4.d0*HZ1(-1)
     +     - 9.d0/4.d0*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)*(r+s)*zeta4 * (
     +     - 111.d0/16.d0
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(0,-1,0)
     +     - GYZ1(1)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,1,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 5.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(0,1)*HZ2(0,0)
     +     - 2*GYZ2(0,1)*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)*(r+s) * (
     +     + 15.d0/16.d0*GYZ2(0,3)
     +     + 7.d0/8.d0*GYZ2(0,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(0,3)*HZ2(0,0)
     +     - 2*GYZ2(0,3)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ2(1,1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(1,1)*HZ2(0,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)*(r+s) * (
     +     + 2*GYZ2(1,1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(1,3)
     +     - 7.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - GYZ2(1,3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(1,3)*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)*(r+s) * (
     +     + 9.d0/8.d0*GYZ3(0,0,3)
     +     - 3.d0/4.d0*GYZ3(0,0,3)*HZ1(0)
     +     + 2*GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 5.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     + 2*GYZ3(0,3,2)*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     - GYZ3(1,0,3)
     +     + 3.d0/4.d0*GYZ3(1,0,3)*HZ1(0)
     +     - 2*GYZ3(1,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)*(r+s) * (
     +     + 5.d0/4.d0*GYZ3(1,3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(1,3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     - 3.d0/4.d0*GYZ4(0,0,0,3)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)*(r+s) * (
     +     + 3.d0/4.d0*GYZ4(0,1,0,3)
     +     + 2*GYZ4(0,1,2,3)
     +     - 5.d0/4.d0*GYZ4(0,1,3,1)
     +     - 1.d0/2.d0*GYZ4(0,1,3,3)
     +     + 3.d0/4.d0*GYZ4(0,3,0,3)
     +     - 7.d0/4.d0*GYZ4(0,3,1,3)
     +     + 2*GYZ4(0,3,2,3)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)*(r+s) * (
     +     - 1.d0/2.d0*GYZ4(0,3,3,1)
     +     + 3.d0/4.d0*GYZ4(1,0,0,3)
     +     - 3.d0/4.d0*GYZ4(1,1,0,3)
     +     - 2*GYZ4(1,1,2,3)
     +     + 5.d0/4.d0*GYZ4(1,1,3,1)
     +     + 1.d0/2.d0*GYZ4(1,1,3,3)
     +     - 1.d0/2.d0*GYZ4(1,2,2,3)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ4(1,2,3,3)
     +     - 1.d0/2.d0*GYZ4(1,3,0,3)
     +     + 3.d0/2.d0*GYZ4(1,3,1,3)
     +     - 3.d0/2.d0*GYZ4(1,3,2,3)
     +     + 1.d0/2.d0*GYZ4(1,3,3,1)
     +     - 1.d0/2.d0*GYZ4(1,3,3,3)
     +     + 15.d0/16.d0*HZ2(-1,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)*(r+s) * (
     +     - 15.d0/16.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 7.d0/4.d0*HZ3(-1,0,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     + 2*HZ4(-1,0,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,0,0,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)*(r+s) * (
     +     - 3*HZ4(-1,0,1,0)
     +     + 5.d0/4.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     - 5.d0/2.d0*HZ4(0,0,-1,0)
     +     + 3.d0/2.d0*HZ4(0,0,0,0)
     +     + 7.d0/2.d0*HZ4(0,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_c2_3 = C_c2_3 + (1.d0-r) * (
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-3)*(r+s)**2*zeta2 * (
     +     - GYZ1(1)
     +     + GYZ1(3)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-3)*(r+s)**2*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,3)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     + HZ3(0,0,0)
     +     + HZ3(0,1,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     - 1
     +     + GYZ1(1)
     +     - GYZ1(3)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - HZ3(0,0,0)
     +     - HZ3(0,1,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-2)*(r+s)**2*zeta2 * (
     +     - 21.d0/16.d0
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 7.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     - HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-2)*(r+s)**2*zeta3 * (
     +     + 9.d0/8.d0
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 23.d0/32.d0*GYZ1(1)
     +     + 1.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 23.d0/32.d0*GYZ1(3)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 11.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     + 5.d0/16.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(1,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - 9.d0/16.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,3)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 3.d0/8.d0*GYZ3(1,2,3)
     +     - 1.d0/8.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 3.d0/8.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/8.d0*GYZ3(3,3,3)
     +     + 23.d0/32.d0*HZ1(0)
     +     - 7.d0/16.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,0,0)
     +     - 3.d0/4.d0*HZ3(0,1,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-2)*(r+s)**3*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     + 1.d0/4.d0*GYZ3(3,3,3)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     + 27.d0/16.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 7.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     + HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-1)*(r+s)*zeta3 * (
     +     - 9.d0/8.d0
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 17.d0/32.d0
     +     + 29.d0/32.d0*GYZ1(1)
     +     - 3.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 23.d0/32.d0*GYZ1(3)
     +     - 7.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - GYZ2(0,3)
     +     - 5.d0/16.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(1,1)*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     + 7.d0/16.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,3)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 3.d0/8.d0*GYZ3(1,2,3)
     +     + 1.d0/8.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 3.d0/8.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*GYZ3(3,3,1)
     +     - 1.d0/8.d0*GYZ3(3,3,3)
     +     - 25.d0/32.d0*HZ1(0)
     +     + 3.d0/16.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(0,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,0,0)
     +     + 3.d0/4.d0*HZ3(0,1,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     - 25.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 5.d0/4.d0*GYZ1(3)
     +     - 6*HZ1(-1)
     +     - 5.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-1)*(r+s)**2*zeta3 * (
     +     + 7.d0/4.d0
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 29.d0/16.d0*GYZ1(1)
     +     - 15.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 2*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 7.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 29.d0/16.d0*GYZ1(3)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 2*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 5.d0/4.d0*GYZ2(1,1)
     +     + 5.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 7.d0/4.d0*GYZ2(2,3)
     +     - 9.d0/8.d0*GYZ2(3,1)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 7.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 2*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 3.d0/4.d0*GYZ3(0,1,3)
     +     + 3.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     - 3.d0/4.d0*GYZ3(1,0,3)
     +     + 3.d0/2.d0*GYZ3(1,1,3)
     +     - 3.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     - 3.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + GYZ3(3,0,3)
     +     - 5.d0/2.d0*GYZ3(3,1,3)
     +     + 2*GYZ3(3,2,3)
     +     - GYZ3(3,3,1)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 29.d0/16.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(0,0)
     +     - 7.d0/4.d0*HZ2(1,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 9.d0/4.d0*HZ3(0,-1,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/2.d0*HZ3(0,0,0)
     +     - 7.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-1)*(r+s)**3*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     + 1.d0/4.d0*GYZ3(3,3,3)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      C_c2_3 = C_c2_3 + (1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + (r+s)*zeta2 * (
     +     + 7.d0/4.d0
     +     - 5*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 13.d0/2.d0*HZ1(-1)
     +     + HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_c2_3 = C_c2_3 + (r+s)*zeta3 * (
     +     - 2
     +     )
      C_c2_3 = C_c2_3 + (r+s) * (
     +     + 29.d0/16.d0*GYZ1(1)
     +     + 2*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 7.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 7.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + (r+s) * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 7.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(1,1)
     +     - 5.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + (r+s) * (
     +     + 7.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 13.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     - 3.d0/4.d0*GYZ3(0,1,3)
     +     )
      C_c2_3 = C_c2_3 + (r+s) * (
     +     - 3.d0/4.d0*GYZ3(0,3,1)
     +     + 3.d0/2.d0*GYZ3(1,0,3)
     +     - 3.d0/2.d0*GYZ3(1,1,3)
     +     + 7.d0/2.d0*GYZ3(1,2,3)
     +     - 3.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     )
      C_c2_3 = C_c2_3 + (r+s) * (
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 29.d0/16.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     - 5.d0/4.d0*HZ2(0,0)
     +     + HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     )
      C_c2_3 = C_c2_3 + (r+s) * (
     +     - 9.d0/4.d0*HZ3(0,-1,0)
     +     + 2*HZ3(0,0,0)
     +     + 7.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_c2_3 = C_c2_3 + (r+s)**2*zeta2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      C_c2_3 = C_c2_3 + (r+s)**2*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      C_c2_3 = C_c2_3 + (r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + (r+s)**2 * (
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     )
      C_c2_3 = C_c2_3 + (r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     )
      C_c2_3 = C_c2_3 + (r+s)**2 * (
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,3,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_c2_3 = C_c2_3 + (r+s)**2 * (
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_c2_3 = C_c2_3 + zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_c2_3 = C_c2_3 + 17.d0/32.d0
     +     - 3.d0/16.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/16.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +

      D_a2_3 = 0d0
     +
      D_a2_3 = D_a2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      D_a2_3 = D_a2_3 + s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      D_a2_3 = D_a2_3 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      D_a2_3 = D_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      D_a2_3 = D_a2_3 + s**(-1)*(r+s) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      D_a2_3 = D_a2_3 + (1.d0-r-s)**(-1)*(r+s) * (
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      D_a2_3 = D_a2_3 + (1.d0+s)**(-2)*(r+s)**2*zeta2 * (
     +     + 13.d0/24.d0
     +     )
      D_a2_3 = D_a2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 25.d0/72.d0*GYZ1(1)
     +     + 7.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 25.d0/72.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     + 7.d0/48.d0*GYZ2(1,3)
     +     + 11.d0/48.d0*GYZ2(3,1)
     +     )
      D_a2_3 = D_a2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 25.d0/72.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      D_a2_3 = D_a2_3 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     + 13.d0/12.d0
     +     )
      D_a2_3 = D_a2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 19.d0/72.d0
     +     + 37.d0/144.d0*GYZ1(1)
     +     + 7.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 17.d0/72.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 7.d0/24.d0*GYZ2(1,3)
     +     )
      D_a2_3 = D_a2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 11.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     - 17.d0/72.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      D_a2_3 = D_a2_3 + zeta2 * (
     +     + 43.d0/144.d0
     +     + 7.d0/24.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 13.d0/12.d0*HZ1(-1)
     +     + 1.d0/12.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      D_a2_3 = D_a2_3 + zeta3 * (
     +     - 7.d0/36.d0
     +     )
      D_a2_3 = D_a2_3 + 3661.d0/2592.d0
     +     - 25.d0/144.d0*GYZ1(1)
     +     - 1.d0/144.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 5.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/18.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +
      D_a2_3 = D_a2_3 + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 7.d0/36.d0*GYZ1(3)
     +     - 11.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 7.d0/36.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - 5.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +
      D_a2_3 = D_a2_3 - 1.d0/144.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 5.d0/18.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 13.d0/48.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +
      D_a2_3 = D_a2_3 + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 5.d0/24.d0*GYZ3(1,2,3)
     +     + 5.d0/24.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     - 1.d0/24.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +
      D_a2_3 = D_a2_3 - 1.d0/24.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 7.d0/36.d0*HZ1(0)
     +     + 5.d0/18.d0*HZ2(-1,0)
     +     - 11.d0/12.d0*HZ2(0,0)
     +     - 5.d0/18.d0*HZ2(1,0)
     +
      D_a2_3 = D_a2_3 - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 5.d0/12.d0*HZ3(0,-1,0)
     +     - 5.d0/12.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +

      D_b2_3 = 0d0
     +
      D_b2_3 = D_b2_3 + r**(-4)*(1.d0-r)**3*(r+s)*zeta2 * (
     +     - 9.d0/2.d0*GYZ1(1)
     +     )
      D_b2_3 = D_b2_3 + r**(-4)*(1.d0-r)**3*(r+s) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      D_b2_3 = D_b2_3 + r**(-4)*(1.d0-r)**3*(r+s) * (
     +     + 3.d0/2.d0*GYZ3(1,2,3)
     +     - 3.d0/2.d0*GYZ3(1,3,1)
     +     - 3.d0/2.d0*GYZ3(3,1,3)
     +     + 3.d0/2.d0*GYZ3(3,2,3)
     +     )
      D_b2_3 = D_b2_3 + r**(-3)*(1.d0-r)**2*(r+s)*zeta2 * (
     +     - 9.d0/2.d0
     +     - 9*GYZ1(1)
     +     )
      D_b2_3 = D_b2_3 + r**(-3)*(1.d0-r)**2*(r+s) * (
     +     - 3*GYZ1(1)*HZ2(-1,0)
     +     - 3*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3*GYZ1(3)*HZ2(-1,0)
     +     - 3*GYZ1(3)*HZ2(1,0)
     +     + 3*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,3)
     +     )
      D_b2_3 = D_b2_3 + r**(-3)*(1.d0-r)**2*(r+s) * (
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     - 3*GYZ2(3,1)*HZ1(0)
     +     + 3*GYZ2(3,2)*HZ1(0)
     +     + 3*GYZ3(1,2,3)
     +     - 3*GYZ3(1,3,1)
     +     - 3*GYZ3(3,1,3)
     +     + 3*GYZ3(3,2,3)
     +     )
      D_b2_3 = D_b2_3 + r**(-3)*(1.d0-r)**2*(r+s) * (
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_3 = D_b2_3 + r**(-3)*(1.d0-r)**3 * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(2,3)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_3 = D_b2_3 + r**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     - 27.d0/4.d0
     +     - 6*GYZ1(1)
     +     )
      D_b2_3 = D_b2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 2*GYZ1(1)*HZ2(-1,0)
     +     - 2*GYZ1(1)*HZ2(1,0)
     +     + 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(-1,0)
     +     - 2*GYZ1(3)*HZ2(1,0)
     +     + 2*GYZ2(1,2)*HZ1(0)
     +     + 9.d0/4.d0*GYZ2(2,3)
     +     )
      D_b2_3 = D_b2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 9.d0/4.d0*GYZ2(3,1)
     +     - 2*GYZ2(3,1)*HZ1(0)
     +     + 2*GYZ2(3,2)*HZ1(0)
     +     + 2*GYZ3(1,2,3)
     +     - 2*GYZ3(1,3,1)
     +     - 2*GYZ3(3,1,3)
     +     + 2*GYZ3(3,2,3)
     +     )
      D_b2_3 = D_b2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 9.d0/4.d0*HZ2(-1,0)
     +     - 9.d0/4.d0*HZ2(1,0)
     +     )
      D_b2_3 = D_b2_3 + r**(-2)*(1.d0-r)**2 * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 3*GYZ1(1)*HZ1(0)
     +     - 3*GYZ1(2)*HZ1(0)
     +     + 3*GYZ2(1,3)
     +     - 3*GYZ2(2,3)
     +     - 3*HZ2(-1,0)
     +     + 3*HZ2(1,0)
     +     )
      D_b2_3 = D_b2_3 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(2,3)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      D_b2_3 = D_b2_3 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0
     +     + GYZ1(1)
     +     + 2*GYZ1(1)*HZ1(0)
     +     - 2*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 2*GYZ2(1,3)
     +     - 2*GYZ2(2,3)
     +     )
      D_b2_3 = D_b2_3 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*HZ1(0)
     +     - 2*HZ2(-1,0)
     +     + 2*HZ2(1,0)
     +     )
      D_b2_3 = D_b2_3 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(2,3)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_3 = D_b2_3 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_3 = D_b2_3 + r**(-1)*(r+s)*zeta2 * (
     +     - 3
     +     - 3.d0/2.d0*GYZ1(1)
     +     )
      D_b2_3 = D_b2_3 + r**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + GYZ2(2,3)
     +     )
      D_b2_3 = D_b2_3 + r**(-1)*(r+s) * (
     +     - GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     )
      D_b2_3 = D_b2_3 + r**(-1)*(r+s) * (
     +     - HZ2(-1,0)
     +     - HZ2(1,0)
     +     )
      D_b2_3 = D_b2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      D_b2_3 = D_b2_3 + s**(-2)*(1.d0-r)**2 * (
     +     - 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(1,3)
     +     + 5.d0/12.d0*GYZ2(2,3)
     +     + 5.d0/12.d0*HZ2(-1,0)
     +     - 5.d0/12.d0*HZ2(1,0)
     +     )
      D_b2_3 = D_b2_3 + s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      D_b2_3 = D_b2_3 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 7.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 7.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 7.d0/6.d0*GYZ2(1,3)
     +     - 7.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      D_b2_3 = D_b2_3 + s**(-1)*(1.d0-r) * (
     +     - 7.d0/6.d0*HZ2(-1,0)
     +     + 7.d0/6.d0*HZ2(1,0)
     +     )
      D_b2_3 = D_b2_3 + s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(2,3)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_3 = D_b2_3 + s**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_3 = D_b2_3 + s**(-1)*(r+s) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      D_b2_3 = D_b2_3 + s**(-1)*(r+s) * (
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      D_b2_3 = D_b2_3 + (1.d0-r-s)**(-1)*(r+s) * (
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      D_b2_3 = D_b2_3 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     - 13.d0/24.d0
     +     )
      D_b2_3 = D_b2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 25.d0/72.d0*GYZ1(1)
     +     - 7.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 25.d0/72.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 7.d0/48.d0*GYZ2(1,3)
     +     - 11.d0/48.d0*GYZ2(3,1)
     +     )
      D_b2_3 = D_b2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 25.d0/72.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      D_b2_3 = D_b2_3 + zeta2 * (
     +     + 43.d0/144.d0
     +     + 7.d0/24.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 13.d0/12.d0*HZ1(-1)
     +     + 1.d0/12.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      D_b2_3 = D_b2_3 + zeta3 * (
     +     - 7.d0/36.d0
     +     )
      D_b2_3 = D_b2_3 + 2977.d0/2592.d0
     +     - 5.d0/72.d0*GYZ1(1)
     +     - 1.d0/144.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 5.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/18.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +
      D_b2_3 = D_b2_3 + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 23.d0/72.d0*GYZ1(3)
     +     - 11.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 7.d0/36.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - 5.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +
      D_b2_3 = D_b2_3 - 1.d0/144.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 5.d0/18.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 13.d0/48.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +
      D_b2_3 = D_b2_3 + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 5.d0/24.d0*GYZ3(1,2,3)
     +     + 5.d0/24.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     - 1.d0/24.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +
      D_b2_3 = D_b2_3 - 1.d0/24.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 23.d0/72.d0*HZ1(0)
     +     + 5.d0/18.d0*HZ2(-1,0)
     +     - 11.d0/12.d0*HZ2(0,0)
     +     - 5.d0/18.d0*HZ2(1,0)
     +
      D_b2_3 = D_b2_3 - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 5.d0/12.d0*HZ3(0,-1,0)
     +     - 5.d0/12.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +

      D_c2_3 = 0d0
     +
      D_c2_3 = D_c2_3 + r**(-4)*(1.d0-r)**3*(r+s)*zeta2 * (
     +     + 9.d0/2.d0*GYZ1(1)
     +     )
      D_c2_3 = D_c2_3 + r**(-4)*(1.d0-r)**3*(r+s) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      D_c2_3 = D_c2_3 + r**(-4)*(1.d0-r)**3*(r+s) * (
     +     - 3.d0/2.d0*GYZ3(1,2,3)
     +     + 3.d0/2.d0*GYZ3(1,3,1)
     +     + 3.d0/2.d0*GYZ3(3,1,3)
     +     - 3.d0/2.d0*GYZ3(3,2,3)
     +     )
      D_c2_3 = D_c2_3 + r**(-3)*(1.d0-r)**2*(r+s)*zeta2 * (
     +     + 9.d0/2.d0
     +     + 6*GYZ1(1)
     +     )
      D_c2_3 = D_c2_3 + r**(-3)*(1.d0-r)**2*(r+s) * (
     +     + 2*GYZ1(1)*HZ2(-1,0)
     +     + 2*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 2*GYZ1(3)*HZ2(-1,0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     - 2*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,3)
     +     )
      D_c2_3 = D_c2_3 + r**(-3)*(1.d0-r)**2*(r+s) * (
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     + 2*GYZ2(3,1)*HZ1(0)
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     - 2*GYZ3(1,2,3)
     +     + 2*GYZ3(1,3,1)
     +     + 2*GYZ3(3,1,3)
     +     - 2*GYZ3(3,2,3)
     +     )
      D_c2_3 = D_c2_3 + r**(-3)*(1.d0-r)**2*(r+s) * (
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_3 = D_c2_3 + r**(-3)*(1.d0-r)**3 * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     + 3.d0/2.d0*GYZ2(2,3)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_3 = D_c2_3 + r**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 15.d0/4.d0
     +     + 3.d0/2.d0*GYZ1(1)
     +     )
      D_c2_3 = D_c2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(2,3)
     +     )
      D_c2_3 = D_c2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 5.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     )
      D_c2_3 = D_c2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 5.d0/4.d0*HZ2(-1,0)
     +     + 5.d0/4.d0*HZ2(1,0)
     +     )
      D_c2_3 = D_c2_3 + r**(-2)*(1.d0-r)**2 * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 2*GYZ1(1)*HZ1(0)
     +     + 2*GYZ1(2)*HZ1(0)
     +     - 2*GYZ2(1,3)
     +     + 2*GYZ2(2,3)
     +     + 2*HZ2(-1,0)
     +     - 2*HZ2(1,0)
     +     )
      D_c2_3 = D_c2_3 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      D_c2_3 = D_c2_3 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     )
      D_c2_3 = D_c2_3 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_3 = D_c2_3 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(0)
     +     + GYZ1(2)*HZ1(0)
     +     - GYZ2(1,3)
     +     + GYZ2(2,3)
     +     + HZ2(-1,0)
     +     - HZ2(1,0)
     +     )
      D_c2_3 = D_c2_3 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_3 = D_c2_3 + s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      D_c2_3 = D_c2_3 + s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      D_c2_3 = D_c2_3 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      D_c2_3 = D_c2_3 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      D_c2_3 = D_c2_3 + s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(0)
     +     + GYZ1(2)*HZ1(0)
     +     - GYZ2(1,3)
     +     + GYZ2(2,3)
     +     + HZ2(-1,0)
     +     - HZ2(1,0)
     +     )
      D_c2_3 = D_c2_3 + s**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_3 = D_c2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      D_c2_3 = D_c2_3 + s**(-1)*(r+s) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      D_c2_3 = D_c2_3 + (1.d0+s)**(-2)*(r+s)**2*zeta2 * (
     +     - 13.d0/24.d0
     +     )
      D_c2_3 = D_c2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 25.d0/72.d0*GYZ1(1)
     +     - 7.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 25.d0/72.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 7.d0/48.d0*GYZ2(1,3)
     +     - 11.d0/48.d0*GYZ2(3,1)
     +     )
      D_c2_3 = D_c2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 25.d0/72.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      D_c2_3 = D_c2_3 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     + 13.d0/24.d0
     +     )
      D_c2_3 = D_c2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 19.d0/72.d0
     +     + 65.d0/144.d0*GYZ1(1)
     +     + 7.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 17.d0/36.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     + 7.d0/48.d0*GYZ2(1,3)
     +     )
      D_c2_3 = D_c2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 11.d0/48.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 17.d0/36.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      D_c2_3 = D_c2_3 + 19.d0/72.d0
     +     - 5.d0/48.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(0)
     +

      E_a2_3 = 0d0
     +
      E_a2_3 = E_a2_3 + (1.d0-r)*zeta2 * (
     +     - 1.d0/36.d0
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 13.d0/6.d0*HZ1(-1)
     +     + 7.d0/3.d0*HZ1(0)
     +     )
      E_a2_3 = E_a2_3 + (1.d0-r)*zeta3 * (
     +     + 1.d0/3.d0
     +     )
      E_a2_3 = E_a2_3 + (1.d0-r) * (
     +     - 19.d0/36.d0*GYZ1(1)
     +     - 7.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     )
      E_a2_3 = E_a2_3 + (1.d0-r) * (
     +     + 8.d0/9.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 41.d0/36.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*GYZ3(0,0,3)
     +     )
      E_a2_3 = E_a2_3 + (1.d0-r) * (
     +     - 5.d0/12.d0*GYZ3(0,1,3)
     +     - 5.d0/12.d0*GYZ3(0,3,1)
     +     + GYZ3(0,3,3)
     +     - 5.d0/12.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     + 5.d0/12.d0*GYZ3(1,3,1)
     +     - GYZ3(1,3,3)
     +     )
      E_a2_3 = E_a2_3 + (1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 19.d0/36.d0*HZ1(0)
     +     + 8.d0/9.d0*HZ2(-1,0)
     +     - 5.d0/9.d0*HZ2(0,0)
     +     - 1.d0/3.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     )
      E_a2_3 = E_a2_3 + (1.d0-r) * (
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 7.d0/6.d0*HZ3(0,0,0)
     +     )
      E_a2_3 = E_a2_3 + (1.d0-r)**2*zeta2 * (
     +     - 19.d0/36.d0
     +     + 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 13.d0/12.d0*HZ1(-1)
     +     - 7.d0/6.d0*HZ1(0)
     +     )
      E_a2_3 = E_a2_3 + (1.d0-r)**2*zeta3 * (
     +     - 1.d0/6.d0
     +     )
      E_a2_3 = E_a2_3 + (1.d0-r)**2 * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 19.d0/36.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 19.d0/36.d0*GYZ2(1,3)
     +     )
      E_a2_3 = E_a2_3 + (1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     + 5.d0/24.d0*GYZ3(0,1,3)
     +     + 5.d0/24.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     + 5.d0/24.d0*GYZ3(1,0,3)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      E_a2_3 = E_a2_3 + (1.d0-r)**2 * (
     +     - 5.d0/24.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 19.d0/36.d0*HZ2(-1,0)
     +     + 19.d0/36.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      E_a2_3 = E_a2_3 + (1.d0-r)**2 * (
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 7.d0/12.d0*HZ3(0,0,0)
     +     )
      E_a2_3 = E_a2_3 + (1.d0+s)**(-2)*(r+s)**2*zeta2 * (
     +     - 13.d0/24.d0
     +     )
      E_a2_3 = E_a2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 25.d0/72.d0*GYZ1(1)
     +     - 7.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 25.d0/72.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 7.d0/48.d0*GYZ2(1,3)
     +     - 11.d0/48.d0*GYZ2(3,1)
     +     )
      E_a2_3 = E_a2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 25.d0/72.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      E_a2_3 = E_a2_3 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     - 13.d0/12.d0
     +     )
      E_a2_3 = E_a2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 19.d0/72.d0
     +     - 37.d0/144.d0*GYZ1(1)
     +     - 7.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 17.d0/72.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 7.d0/24.d0*GYZ2(1,3)
     +     )
      E_a2_3 = E_a2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 11.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     + 17.d0/72.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      E_a2_3 = E_a2_3 + (1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     - 13.d0/12.d0
     +     )
      E_a2_3 = E_a2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 19.d0/36.d0*GYZ1(1)
     +     - 7.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 7.d0/24.d0*GYZ2(1,3)
     +     - 11.d0/24.d0*GYZ2(3,1)
     +     )
      E_a2_3 = E_a2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     + 19.d0/36.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      E_a2_3 = E_a2_3 + (r+s)*zeta2 * (
     +     + 13.d0/12.d0
     +     )
      E_a2_3 = E_a2_3 + (r+s) * (
     +     + 19.d0/36.d0*GYZ1(1)
     +     + 7.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 19.d0/36.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 7.d0/24.d0*GYZ2(1,3)
     +     + 11.d0/24.d0*GYZ2(3,1)
     +     )
      E_a2_3 = E_a2_3 + (r+s) * (
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     - 19.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      E_a2_3 = E_a2_3 + zeta2 * (
     +     + 67.d0/36.d0
     +     - 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 13.d0/12.d0*HZ1(-1)
     +     - 5.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      E_a2_3 = E_a2_3 + zeta3 * (
     +     - 23.d0/72.d0
     +     )
      E_a2_3 = E_a2_3 - 3401.d0/2592.d0
     +     + 37.d0/48.d0*GYZ1(1)
     +     + 7.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     - 19.d0/36.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +
      E_a2_3 = E_a2_3 - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 41.d0/54.d0*GYZ1(3)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 29.d0/36.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +
      E_a2_3 = E_a2_3 - 3.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     + 47.d0/72.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 19.d0/36.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +
      E_a2_3 = E_a2_3 + 3.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - GYZ3(0,3,3)
     +     + 1.d0/4.d0*GYZ3(1,0,3)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +
      E_a2_3 = E_a2_3 + 1.d0/24.d0*GYZ3(1,2,3)
     +     - 5.d0/24.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     + 1.d0/24.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     + 1.d0/24.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +
      E_a2_3 = E_a2_3 + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     - 11.d0/12.d0*HZ1(0)
     +     - 5.d0/18.d0*HZ2(-1,0)
     +     + 11.d0/36.d0*HZ2(0,0)
     +     + 19.d0/36.d0*HZ2(1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +
      E_a2_3 = E_a2_3 - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 7.d0/6.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +

      E_b2_3 = 0d0
     +
      E_b2_3 = E_b2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 13.d0/36.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     )
      E_b2_3 = E_b2_3 + r**(-1)*(1.d0-r) * (
     +     + 19.d0/36.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      E_b2_3 = E_b2_3 + r**(-1)*(r+s) * (
     +     - 13.d0/36.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     )
      E_b2_3 = E_b2_3 + (1.d0-r)*(r+s)*zeta2 * (
     +     - 19.d0/36.d0
     +     + 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 13.d0/12.d0*HZ1(-1)
     +     - 7.d0/6.d0*HZ1(0)
     +     )
      E_b2_3 = E_b2_3 + (1.d0-r)*(r+s)*zeta3 * (
     +     - 1.d0/6.d0
     +     )
      E_b2_3 = E_b2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 19.d0/36.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 19.d0/36.d0*GYZ2(1,3)
     +     )
      E_b2_3 = E_b2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     + 5.d0/24.d0*GYZ3(0,1,3)
     +     + 5.d0/24.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     + 5.d0/24.d0*GYZ3(1,0,3)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      E_b2_3 = E_b2_3 + (1.d0-r)*(r+s) * (
     +     - 5.d0/24.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 19.d0/36.d0*HZ2(-1,0)
     +     + 19.d0/36.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      E_b2_3 = E_b2_3 + (1.d0-r)*(r+s) * (
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 7.d0/12.d0*HZ3(0,0,0)
     +     )
      E_b2_3 = E_b2_3 + (1.d0-r)*zeta2 * (
     +     - 1.d0/36.d0
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 13.d0/6.d0*HZ1(-1)
     +     + 7.d0/3.d0*HZ1(0)
     +     )
      E_b2_3 = E_b2_3 + (1.d0-r)*zeta3 * (
     +     + 1.d0/3.d0
     +     )
      E_b2_3 = E_b2_3 + (1.d0-r) * (
     +     - 19.d0/36.d0*GYZ1(1)
     +     - 7.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     )
      E_b2_3 = E_b2_3 + (1.d0-r) * (
     +     + 8.d0/9.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 41.d0/36.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*GYZ3(0,0,3)
     +     )
      E_b2_3 = E_b2_3 + (1.d0-r) * (
     +     - 5.d0/12.d0*GYZ3(0,1,3)
     +     - 5.d0/12.d0*GYZ3(0,3,1)
     +     + GYZ3(0,3,3)
     +     - 5.d0/12.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     + 5.d0/12.d0*GYZ3(1,3,1)
     +     - GYZ3(1,3,3)
     +     )
      E_b2_3 = E_b2_3 + (1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 19.d0/36.d0*HZ1(0)
     +     + 8.d0/9.d0*HZ2(-1,0)
     +     - 5.d0/9.d0*HZ2(0,0)
     +     - 1.d0/3.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     )
      E_b2_3 = E_b2_3 + (1.d0-r) * (
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 7.d0/6.d0*HZ3(0,0,0)
     +     )
      E_b2_3 = E_b2_3 + (1.d0-r)**2*zeta2 * (
     +     - 19.d0/36.d0
     +     + 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 13.d0/12.d0*HZ1(-1)
     +     - 7.d0/6.d0*HZ1(0)
     +     )
      E_b2_3 = E_b2_3 + (1.d0-r)**2*zeta3 * (
     +     - 1.d0/6.d0
     +     )
      E_b2_3 = E_b2_3 + (1.d0-r)**2 * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 19.d0/36.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 19.d0/36.d0*GYZ2(1,3)
     +     )
      E_b2_3 = E_b2_3 + (1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     + 5.d0/24.d0*GYZ3(0,1,3)
     +     + 5.d0/24.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     + 5.d0/24.d0*GYZ3(1,0,3)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      E_b2_3 = E_b2_3 + (1.d0-r)**2 * (
     +     - 5.d0/24.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 19.d0/36.d0*HZ2(-1,0)
     +     + 19.d0/36.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      E_b2_3 = E_b2_3 + (1.d0-r)**2 * (
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 7.d0/12.d0*HZ3(0,0,0)
     +     )
      E_b2_3 = E_b2_3 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     + 13.d0/24.d0
     +     )
      E_b2_3 = E_b2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 25.d0/72.d0*GYZ1(1)
     +     + 7.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 25.d0/72.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     + 7.d0/48.d0*GYZ2(1,3)
     +     + 11.d0/48.d0*GYZ2(3,1)
     +     )
      E_b2_3 = E_b2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 25.d0/72.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      E_b2_3 = E_b2_3 + (r+s)*zeta2 * (
     +     + 19.d0/18.d0
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 13.d0/6.d0*HZ1(-1)
     +     + 7.d0/3.d0*HZ1(0)
     +     )
      E_b2_3 = E_b2_3 + (r+s)*zeta3 * (
     +     + 1.d0/3.d0
     +     )
      E_b2_3 = E_b2_3 + (r+s) * (
     +     - 1.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     - 19.d0/36.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 8.d0/9.d0*GYZ2(0,3)
     +     )
      E_b2_3 = E_b2_3 + (r+s) * (
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     - 61.d0/72.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 5.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     + 1.d0/3.d0*GYZ3(0,0,3)
     +     - 5.d0/12.d0*GYZ3(0,1,3)
     +     )
      E_b2_3 = E_b2_3 + (r+s) * (
     +     - 5.d0/12.d0*GYZ3(0,3,1)
     +     + GYZ3(0,3,3)
     +     - 5.d0/12.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     + 5.d0/12.d0*GYZ3(1,3,1)
     +     - GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     )
      E_b2_3 = E_b2_3 + (r+s) * (
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 19.d0/18.d0*HZ2(-1,0)
     +     - 19.d0/18.d0*HZ2(0,0)
     +     - 1.d0/3.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 7.d0/6.d0*HZ3(0,0,0)
     +     )
      E_b2_3 = E_b2_3 + zeta2 * (
     +     + 67.d0/36.d0
     +     - 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 13.d0/12.d0*HZ1(-1)
     +     - 5.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      E_b2_3 = E_b2_3 + zeta3 * (
     +     - 23.d0/72.d0
     +     )
      E_b2_3 = E_b2_3 - 2717.d0/2592.d0
     +     + 2.d0/3.d0*GYZ1(1)
     +     + 7.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     - 19.d0/36.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +
      E_b2_3 = E_b2_3 - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 137.d0/216.d0*GYZ1(3)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 29.d0/36.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +
      E_b2_3 = E_b2_3 - 3.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     + 47.d0/72.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 19.d0/36.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +
      E_b2_3 = E_b2_3 + 3.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - GYZ3(0,3,3)
     +     + 1.d0/4.d0*GYZ3(1,0,3)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +
      E_b2_3 = E_b2_3 + 1.d0/24.d0*GYZ3(1,2,3)
     +     - 5.d0/24.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     + 1.d0/24.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     + 1.d0/24.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +
      E_b2_3 = E_b2_3 + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     - 19.d0/24.d0*HZ1(0)
     +     - 5.d0/18.d0*HZ2(-1,0)
     +     + 11.d0/36.d0*HZ2(0,0)
     +     + 19.d0/36.d0*HZ2(1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +
      E_b2_3 = E_b2_3 - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 7.d0/6.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +

      E_c2_3 = 0d0
     +
      E_c2_3 = E_c2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 13.d0/36.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     )
      E_c2_3 = E_c2_3 + r**(-1)*(1.d0-r) * (
     +     - 19.d0/36.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      E_c2_3 = E_c2_3 + r**(-1)*(r+s) * (
     +     + 19.d0/36.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 5.d0/24.d0*GYZ2(1,3)
     +     - 5.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     )
      E_c2_3 = E_c2_3 + (1.d0-r)*(r+s)*zeta2 * (
     +     - 19.d0/36.d0
     +     + 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 13.d0/12.d0*HZ1(-1)
     +     - 7.d0/6.d0*HZ1(0)
     +     )
      E_c2_3 = E_c2_3 + (1.d0-r)*(r+s)*zeta3 * (
     +     - 1.d0/6.d0
     +     )
      E_c2_3 = E_c2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 19.d0/36.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 19.d0/36.d0*GYZ2(1,3)
     +     )
      E_c2_3 = E_c2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     + 5.d0/24.d0*GYZ3(0,1,3)
     +     + 5.d0/24.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     + 5.d0/24.d0*GYZ3(1,0,3)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      E_c2_3 = E_c2_3 + (1.d0-r)*(r+s) * (
     +     - 5.d0/24.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 19.d0/36.d0*HZ2(-1,0)
     +     + 19.d0/36.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      E_c2_3 = E_c2_3 + (1.d0-r)*(r+s) * (
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 7.d0/12.d0*HZ3(0,0,0)
     +     )
      E_c2_3 = E_c2_3 + (1.d0+s)**(-2)*(r+s)**2*zeta2 * (
     +     + 13.d0/24.d0
     +     )
      E_c2_3 = E_c2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 25.d0/72.d0*GYZ1(1)
     +     + 7.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 25.d0/72.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     + 7.d0/48.d0*GYZ2(1,3)
     +     + 11.d0/48.d0*GYZ2(3,1)
     +     )
      E_c2_3 = E_c2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 25.d0/72.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      E_c2_3 = E_c2_3 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     - 13.d0/24.d0
     +     )
      E_c2_3 = E_c2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 19.d0/72.d0
     +     - 65.d0/144.d0*GYZ1(1)
     +     - 7.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 17.d0/36.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 7.d0/48.d0*GYZ2(1,3)
     +     )
      E_c2_3 = E_c2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 11.d0/48.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 17.d0/36.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      E_c2_3 = E_c2_3 + (1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     + 13.d0/12.d0
     +     )
      E_c2_3 = E_c2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 19.d0/36.d0*GYZ1(1)
     +     + 7.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 19.d0/36.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 7.d0/24.d0*GYZ2(1,3)
     +     + 11.d0/24.d0*GYZ2(3,1)
     +     )
      E_c2_3 = E_c2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     - 19.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      E_c2_3 = E_c2_3 + (r+s)*zeta2 * (
     +     - 13.d0/12.d0
     +     )
      E_c2_3 = E_c2_3 + (r+s) * (
     +     - 19.d0/36.d0*GYZ1(1)
     +     - 7.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/12.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     )
      E_c2_3 = E_c2_3 + (r+s) * (
     +     + 19.d0/36.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      E_c2_3 = E_c2_3 - 19.d0/72.d0
     +     + 5.d0/48.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*HZ1(0)
     +

      F_a2_3 = 0d0
     +
      F_a2_3 = F_a2_3 + zeta2 * (
     +     - 13.d0/144.d0
     +     )
      F_a2_3 = F_a2_3 - 5.d0/108.d0*GYZ1(1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/54.d0*GYZ1(3)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/144.d0*GYZ2(1,1)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/12.d0*GYZ2(3,3)
     +
      F_a2_3 = F_a2_3 + 5.d0/54.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(0,0)
     +

      F_b2_3 = 0d0
     +
      F_b2_3 = F_b2_3 + zeta2 * (
     +     - 13.d0/144.d0
     +     )
      F_b2_3 = F_b2_3 - 5.d0/108.d0*GYZ1(1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/54.d0*GYZ1(3)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/144.d0*GYZ2(1,1)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/12.d0*GYZ2(3,3)
     +
      F_b2_3 = F_b2_3 + 5.d0/54.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(0,0)
     +

      F_c2_3 = 0

      G_a2_3 = 0d0
     +
      G_a2_3 = G_a2_3 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/3.d0*GYZ3(1,3,3)
     +     - 1.d0/3.d0*GYZ3(3,1,3)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     )
      G_a2_3 = G_a2_3 + s**(-3)*(1.d0-r)*(r+s)**2*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_3 = G_a2_3 + s**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     )
      G_a2_3 = G_a2_3 + s**(-3)*(1.d0-r)*(r+s)**2 * (
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,3,1)
     +     - 1.d0/6.d0*GYZ3(1,3,3)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(2,3,3)
     +     )
      G_a2_3 = G_a2_3 + s**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 1.d0/3.d0*GYZ3(3,1,3)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-3)*(1.d0-r)**2*(r+s) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-3)*(1.d0+s)**(-2)*(r+s)**5*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_3 = G_a2_3 + s**(-3)*(1.d0+s)**(-2)*(r+s)**5*zeta3 * (
     +     - 1.d0/6.d0
     +     )
      G_a2_3 = G_a2_3 + s**(-3)*(1.d0+s)**(-2)*(r+s)**5 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + s**(-3)*(1.d0+s)**(-2)*(r+s)**5 * (
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(0,3,3)
     +     )
      G_a2_3 = G_a2_3 + s**(-3)*(1.d0+s)**(-2)*(r+s)**5 * (
     +     + 1.d0/6.d0*GYZ3(1,3,1)
     +     + 1.d0/6.d0*GYZ3(1,3,3)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(2,3,3)
     +     - 1.d0/6.d0*GYZ3(3,0,3)
     +     )
      G_a2_3 = G_a2_3 + s**(-3)*(1.d0+s)**(-2)*(r+s)**5 * (
     +     + 1.d0/3.d0*GYZ3(3,1,3)
     +     - 1.d0/6.d0*GYZ3(3,2,3)
     +     + 1.d0/6.d0*GYZ3(3,3,1)
     +     + 1.d0/6.d0*GYZ3(3,3,3)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/6.d0*HZ3(1,0,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-3)*(1.d0+s)**(-2)*(r+s)**5 * (
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-3)*(1.d0+s)**(-1)*(r+s)**4*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_a2_3 = G_a2_3 + s**(-3)*(1.d0+s)**(-1)*(r+s)**4*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      G_a2_3 = G_a2_3 + s**(-3)*(1.d0+s)**(-1)*(r+s)**4 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-3)*(1.d0+s)**(-1)*(r+s)**4 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + s**(-3)*(1.d0+s)**(-1)*(r+s)**4 * (
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     )
      G_a2_3 = G_a2_3 + s**(-3)*(1.d0+s)**(-1)*(r+s)**4 * (
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     )
      G_a2_3 = G_a2_3 + s**(-3)*(1.d0+s)**(-1)*(r+s)**4 * (
     +     - 1.d0/2.d0*GYZ3(3,3,3)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-3)*(r+s)**3*zeta2 * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(1)
     +     )
      G_a2_3 = G_a2_3 + s**(-3)*(r+s)**3*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      G_a2_3 = G_a2_3 + s**(-3)*(r+s)**3 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-3)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + s**(-3)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ3(0,0,3)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     + 1.d0/3.d0*GYZ3(1,3,1)
     +     + 1.d0/3.d0*GYZ3(1,3,3)
     +     - 1.d0/3.d0*GYZ3(2,1,3)
     +     )
      G_a2_3 = G_a2_3 + s**(-3)*(r+s)**3 * (
     +     + 1.d0/3.d0*GYZ3(2,2,3)
     +     - 1.d0/3.d0*GYZ3(2,3,1)
     +     - 1.d0/3.d0*GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     + 2.d0/3.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     + 1.d0/6.d0*GYZ3(3,3,1)
     +     )
      G_a2_3 = G_a2_3 + s**(-3)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ3(3,3,3)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-3)*(r+s)**3 * (
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/12.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/12.d0*HZ1(1)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 5.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/12.d0*GYZ3(1,3,1)
     +     + 1.d0/12.d0*GYZ3(1,3,3)
     +     - 1.d0/12.d0*GYZ3(2,1,3)
     +     + 1.d0/12.d0*GYZ3(2,2,3)
     +     - 1.d0/12.d0*GYZ3(2,3,1)
     +     - 1.d0/12.d0*GYZ3(2,3,3)
     +     + 1.d0/6.d0*GYZ3(3,1,3)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/6.d0*GYZ3(3,3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/12.d0*HZ3(-1,-1,0)
     +     - 1.d0/12.d0*HZ3(-1,0,0)
     +     - 1.d0/12.d0*HZ3(1,0,0)
     +     + 1.d0/12.d0*HZ3(1,1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0+s)**(-3)*(r+s)**5*zeta2 * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(1)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0+s)**(-3)*(r+s)**5*zeta3 * (
     +     - 1.d0/3.d0
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0+s)**(-3)*(r+s)**5 * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0+s)**(-3)*(r+s)**5 * (
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(0,0,3)
     +     - 1.d0/3.d0*GYZ3(0,1,3)
     +     - 1.d0/3.d0*GYZ3(0,3,1)
     +     - 1.d0/3.d0*GYZ3(0,3,3)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0+s)**(-3)*(r+s)**5 * (
     +     + 1.d0/3.d0*GYZ3(1,3,1)
     +     + 1.d0/3.d0*GYZ3(1,3,3)
     +     - 1.d0/3.d0*GYZ3(2,1,3)
     +     + 1.d0/3.d0*GYZ3(2,2,3)
     +     - 1.d0/3.d0*GYZ3(2,3,1)
     +     - 1.d0/3.d0*GYZ3(2,3,3)
     +     - 1.d0/3.d0*GYZ3(3,0,3)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0+s)**(-3)*(r+s)**5 * (
     +     + 2.d0/3.d0*GYZ3(3,1,3)
     +     - 1.d0/3.d0*GYZ3(3,2,3)
     +     + 1.d0/3.d0*GYZ3(3,3,1)
     +     + 1.d0/3.d0*GYZ3(3,3,3)
     +     - 1.d0/3.d0*HZ3(0,-1,0)
     +     + 1.d0/3.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0+s)**(-3)*(r+s)**5 * (
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4*zeta2 * (
     +     + 1.d0/6.d0
     +     - 5.d0/6.d0*GYZ1(1)
     +     + 5.d0/6.d0*GYZ1(2)
     +     - 5.d0/6.d0*HZ1(1)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4*zeta3 * (
     +     + 5.d0/6.d0
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 5.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 5.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     - 5.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/3.d0*GYZ2(1,3)
     +     + 5.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 5.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 5.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     + 5.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     - 5.d0/6.d0*GYZ3(0,0,3)
     +     + 5.d0/6.d0*GYZ3(0,1,3)
     +     + 5.d0/6.d0*GYZ3(0,3,1)
     +     + 5.d0/6.d0*GYZ3(0,3,3)
     +     - 5.d0/6.d0*GYZ3(1,3,1)
     +     - 5.d0/6.d0*GYZ3(1,3,3)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     + 5.d0/6.d0*GYZ3(2,1,3)
     +     - 5.d0/6.d0*GYZ3(2,2,3)
     +     + 5.d0/6.d0*GYZ3(2,3,1)
     +     + 5.d0/6.d0*GYZ3(2,3,3)
     +     + 5.d0/6.d0*GYZ3(3,0,3)
     +     - 5.d0/3.d0*GYZ3(3,1,3)
     +     + 5.d0/6.d0*GYZ3(3,2,3)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     - 5.d0/6.d0*GYZ3(3,3,1)
     +     - 5.d0/6.d0*GYZ3(3,3,3)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     + 5.d0/6.d0*HZ3(0,-1,0)
     +     - 5.d0/6.d0*HZ3(0,1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     + 5.d0/6.d0*HZ3(1,0,0)
     +     - 5.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     - 1.d0/3.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(2)
     +     + 3.d0/4.d0*HZ1(1)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 5.d0/6.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/3.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,3)
     +     + 3.d0/4.d0*GYZ3(0,0,3)
     +     - 3.d0/4.d0*GYZ3(0,1,3)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 3.d0/4.d0*GYZ3(0,3,1)
     +     - 3.d0/4.d0*GYZ3(0,3,3)
     +     + 3.d0/4.d0*GYZ3(1,3,1)
     +     + 3.d0/4.d0*GYZ3(1,3,3)
     +     - 3.d0/4.d0*GYZ3(2,1,3)
     +     + 3.d0/4.d0*GYZ3(2,2,3)
     +     - 3.d0/4.d0*GYZ3(2,3,1)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 3.d0/4.d0*GYZ3(2,3,3)
     +     - 3.d0/4.d0*GYZ3(3,0,3)
     +     + 3.d0/2.d0*GYZ3(3,1,3)
     +     - 3.d0/4.d0*GYZ3(3,2,3)
     +     + 3.d0/4.d0*GYZ3(3,3,1)
     +     + 3.d0/4.d0*GYZ3(3,3,3)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 2.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     - 3.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     + 3.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(r+s)**2*zeta2 * (
     +     - 1.d0/6.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(r+s)**2*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/3.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,3,3)
     +     + 1.d0/12.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,3,1)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/6.d0*GYZ3(1,3,3)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(2,3,3)
     +     - 1.d0/3.d0*GYZ3(3,1,3)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-4)*(r+s)**5*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-4)*(r+s)**5*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-4)*(r+s)**5 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-4)*(r+s)**5 * (
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,3)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-4)*(r+s)**5 * (
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-4)*(r+s)**5 * (
     +     + GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,3)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-4)*(r+s)**5 * (
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4*zeta2 * (
     +     + 1.d0/3.d0
     +     - 7.d0/6.d0*GYZ1(1)
     +     + 7.d0/6.d0*GYZ1(2)
     +     - 7.d0/6.d0*HZ1(1)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4*zeta3 * (
     +     + 7.d0/6.d0
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 7.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 7.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 7.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 7.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     - 7.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 7.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 7.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 7.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     + 7.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     - 7.d0/6.d0*GYZ3(0,0,3)
     +     + 7.d0/6.d0*GYZ3(0,1,3)
     +     + 7.d0/6.d0*GYZ3(0,3,1)
     +     + 7.d0/6.d0*GYZ3(0,3,3)
     +     - 7.d0/6.d0*GYZ3(1,3,1)
     +     - 7.d0/6.d0*GYZ3(1,3,3)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     + 7.d0/6.d0*GYZ3(2,1,3)
     +     - 7.d0/6.d0*GYZ3(2,2,3)
     +     + 7.d0/6.d0*GYZ3(2,3,1)
     +     + 7.d0/6.d0*GYZ3(2,3,3)
     +     + 7.d0/6.d0*GYZ3(3,0,3)
     +     - 7.d0/3.d0*GYZ3(3,1,3)
     +     + 7.d0/6.d0*GYZ3(3,2,3)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     - 7.d0/6.d0*GYZ3(3,3,1)
     +     - 7.d0/6.d0*GYZ3(3,3,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     + 7.d0/6.d0*HZ3(0,-1,0)
     +     - 7.d0/6.d0*HZ3(0,1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     + 7.d0/6.d0*HZ3(1,0,0)
     +     - 7.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     - 7.d0/12.d0
     +     + 11.d0/12.d0*GYZ1(1)
     +     - 11.d0/12.d0*GYZ1(2)
     +     + 11.d0/12.d0*HZ1(1)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta3 * (
     +     - 11.d0/12.d0
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     - 11.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ1(2)*HZ2(0,0)
     +     - 11.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 11.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     + 11.d0/12.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(0,3)
     +     + 13.d0/12.d0*GYZ2(1,3)
     +     - 11.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     + 11.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/3.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 11.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,3)
     +     + 11.d0/12.d0*GYZ3(0,0,3)
     +     - 11.d0/12.d0*GYZ3(0,1,3)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 11.d0/12.d0*GYZ3(0,3,1)
     +     - 11.d0/12.d0*GYZ3(0,3,3)
     +     + 11.d0/12.d0*GYZ3(1,3,1)
     +     + 11.d0/12.d0*GYZ3(1,3,3)
     +     - 11.d0/12.d0*GYZ3(2,1,3)
     +     + 11.d0/12.d0*GYZ3(2,2,3)
     +     - 11.d0/12.d0*GYZ3(2,3,1)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 11.d0/12.d0*GYZ3(2,3,3)
     +     - 11.d0/12.d0*GYZ3(3,0,3)
     +     + 11.d0/6.d0*GYZ3(3,1,3)
     +     - 11.d0/12.d0*GYZ3(3,2,3)
     +     + 11.d0/12.d0*GYZ3(3,3,1)
     +     + 11.d0/12.d0*GYZ3(3,3,3)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 11.d0/12.d0*HZ2(-1,0)
     +     + 7.d0/12.d0*HZ2(0,0)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     - 11.d0/12.d0*HZ3(0,-1,0)
     +     + 11.d0/12.d0*HZ3(0,1,0)
     +     - 11.d0/12.d0*HZ3(1,0,0)
     +     + 11.d0/12.d0*HZ3(1,1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/2.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/24.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 13.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/24.d0*GYZ2(2,3)
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*GYZ3(3,3,3)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 11.d0/24.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/24.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/12.d0
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(r+s)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(r+s) * (
     +     + 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(r+s) * (
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/24.d0*GYZ2(2,3)
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + 1.d0/4.d0*GYZ3(3,3,3)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(r+s) * (
     +     - 5.d0/12.d0*HZ1(0)
     +     - 1.d0/24.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/24.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      G_a2_3 = G_a2_3 + s**(-1)*(r+s) * (
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0-r)**(-1)*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      G_a2_3 = G_a2_3 + (1.d0-r)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,3)
     +     - 3.d0/8.d0*GYZ2(2,3)
     +     + 3.d0/8.d0*HZ2(0,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0-r)*(r+s)*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      G_a2_3 = G_a2_3 + (1.d0-r)*(r+s) * (
     +     + 1.d0/12.d0*GYZ2(0,3)
     +     - 1.d0/12.d0*GYZ2(1,3)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/12.d0*HZ2(0,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0-r)*zeta2 * (
     +     - 23.d0/12.d0
     +     - 47.d0/12.d0*GYZ1(1)
     +     + GYZ2(0,1)
     +     + GYZ2(0,3)
     +     - GYZ2(1,1)
     +     - GYZ2(1,3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     )
      G_a2_3 = G_a2_3 + (1.d0-r)*zeta2 * (
     +     + 37.d0/12.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0-r)*zeta3 * (
     +     - 35.d0/12.d0
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0-r)*zeta4 * (
     +     - 7.d0/8.d0
     +     )
      G_a2_3 = G_a2_3 + (1.d0-r) * (
     +     + 5.d0/12.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     - 25.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     - 2*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0-r) * (
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 3.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +     + 2*GYZ2(1,2)*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0-r) * (
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ2(1,0)
     +     - 2.d0/3.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0-r) * (
     +     - 1.d0/12.d0*GYZ3(0,1,3)
     +     - 1.d0/12.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ3(0,3,3)
     +     + 7.d0/4.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0-r) * (
     +     + 2*GYZ3(1,2,3)
     +     + 1.d0/12.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(1,3,2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ4(0,0,0,3)
     +     - 1.d0/2.d0*GYZ4(0,1,0,3)
     +     - 1.d0/2.d0*GYZ4(0,1,2,3)
     +     )
      G_a2_3 = G_a2_3 + (1.d0-r) * (
     +     - 1.d0/2.d0*GYZ4(0,3,0,3)
     +     - 1.d0/2.d0*GYZ4(0,3,2,3)
     +     - 1.d0/2.d0*GYZ4(1,0,0,3)
     +     + 1.d0/2.d0*GYZ4(1,1,0,3)
     +     + 1.d0/2.d0*GYZ4(1,1,2,3)
     +     + 1.d0/2.d0*GYZ4(1,3,0,3)
     +     + 1.d0/2.d0*GYZ4(1,3,2,3)
     +     )
      G_a2_3 = G_a2_3 + (1.d0-r) * (
     +     - 5.d0/12.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 5.d0/12.d0*HZ2(0,0)
     +     - 1.d0/12.d0*HZ3(-1,-1,0)
     +     + 5.d0/12.d0*HZ3(-1,0,0)
     +     + 5.d0/3.d0*HZ3(0,0,0)
     +     + 2*HZ3(0,1,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0-r) * (
     +     + HZ4(-1,0,0,0)
     +     + HZ4(-1,0,1,0)
     +     - HZ4(0,0,0,0)
     +     - HZ4(0,0,1,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0-r)**2*zeta2 * (
     +     + 1.d0/4.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 2*GYZ2(0,1)
     +     - 2*GYZ2(0,3)
     +     + 2*GYZ2(1,1)
     +     + 2*GYZ2(1,3)
     +     + 1.d0/3.d0*HZ1(-1)
     +     )
      G_a2_3 = G_a2_3 + (1.d0-r)**2*zeta2 * (
     +     - 1.d0/6.d0*HZ1(0)
     +     - 3*HZ2(-1,0)
     +     + 3*HZ2(0,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0-r)**2*zeta3 * (
     +     - 1.d0/6.d0
     +     + 3*HZ1(-1)
     +     - 3*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0-r)**2*zeta4 * (
     +     + 7.d0/4.d0
     +     )
      G_a2_3 = G_a2_3 + (1.d0-r)**2 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - GYZ2(0,1)*HZ2(0,0)
     +     - GYZ2(0,1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - GYZ2(0,3)*HZ2(0,0)
     +     - GYZ2(0,3)*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0-r)**2 * (
     +     + GYZ2(1,1)*HZ2(0,0)
     +     + GYZ2(1,1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + GYZ2(1,3)*HZ2(0,0)
     +     + GYZ2(1,3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     - GYZ3(0,0,3)*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0-r)**2 * (
     +     + GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + GYZ3(0,3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,3,3)
     +     + GYZ3(1,0,3)*HZ1(0)
     +     - GYZ3(1,1,2)*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0-r)**2 * (
     +     - 1.d0/6.d0*GYZ3(1,3,1)
     +     - GYZ3(1,3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(1,3,3)
     +     - GYZ4(0,0,0,3)
     +     + GYZ4(0,1,0,3)
     +     + GYZ4(0,1,2,3)
     +     + GYZ4(0,3,0,3)
     +     )
      G_a2_3 = G_a2_3 + (1.d0-r)**2 * (
     +     + GYZ4(0,3,2,3)
     +     + GYZ4(1,0,0,3)
     +     - GYZ4(1,1,0,3)
     +     - GYZ4(1,1,2,3)
     +     - GYZ4(1,3,0,3)
     +     - GYZ4(1,3,2,3)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0-r)**2 * (
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     - 1.d0/3.d0*HZ3(0,0,0)
     +     - 2*HZ4(-1,0,0,0)
     +     - 2*HZ4(-1,0,1,0)
     +     + 2*HZ4(0,0,0,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0-r)**2 * (
     +     + 2*HZ4(0,0,1,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-4)*(r+s)**5*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-4)*(r+s)**5*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-4)*(r+s)**5 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-4)*(r+s)**5 * (
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,3)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-4)*(r+s)**5 * (
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-4)*(r+s)**5 * (
     +     + GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,3)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-4)*(r+s)**5 * (
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-3)*(r+s)**2*zeta2 * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(3)
     +     + 9.d0/4.d0*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-3)*(r+s)**2*zeta3 * (
     +     - 9.d0/4.d0
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(1,0,3)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     + 3.d0/4.d0*GYZ3(1,2,3)
     +     - 3.d0/4.d0*GYZ3(3,0,3)
     +     - 3.d0/4.d0*GYZ3(3,2,3)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 3.d0/2.d0*HZ3(0,1,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-3)*(r+s)**4*zeta2 * (
     +     + 1.d0/3.d0
     +     - 7.d0/6.d0*GYZ1(1)
     +     + 7.d0/6.d0*GYZ1(2)
     +     - 7.d0/6.d0*HZ1(1)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-3)*(r+s)**4*zeta3 * (
     +     + 7.d0/6.d0
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-3)*(r+s)**4 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 7.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 7.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 7.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 7.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-3)*(r+s)**4 * (
     +     - 7.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 7.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 7.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 7.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-3)*(r+s)**4 * (
     +     + 7.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     - 7.d0/6.d0*GYZ3(0,0,3)
     +     + 7.d0/6.d0*GYZ3(0,1,3)
     +     + 7.d0/6.d0*GYZ3(0,3,1)
     +     + 7.d0/6.d0*GYZ3(0,3,3)
     +     - 7.d0/6.d0*GYZ3(1,3,1)
     +     - 7.d0/6.d0*GYZ3(1,3,3)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-3)*(r+s)**4 * (
     +     + 7.d0/6.d0*GYZ3(2,1,3)
     +     - 7.d0/6.d0*GYZ3(2,2,3)
     +     + 7.d0/6.d0*GYZ3(2,3,1)
     +     + 7.d0/6.d0*GYZ3(2,3,3)
     +     + 7.d0/6.d0*GYZ3(3,0,3)
     +     - 7.d0/3.d0*GYZ3(3,1,3)
     +     + 7.d0/6.d0*GYZ3(3,2,3)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-3)*(r+s)**4 * (
     +     - 7.d0/6.d0*GYZ3(3,3,1)
     +     - 7.d0/6.d0*GYZ3(3,3,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     + 7.d0/6.d0*HZ3(0,-1,0)
     +     - 7.d0/6.d0*HZ3(0,1,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-3)*(r+s)**4 * (
     +     + 7.d0/6.d0*HZ3(1,0,0)
     +     - 7.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-3)*(r+s)**5*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-3)*(r+s)**5*zeta3 * (
     +     - 1.d0/6.d0
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-3)*(r+s)**5 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-3)*(r+s)**5 * (
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(0,3,3)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-3)*(r+s)**5 * (
     +     + 1.d0/6.d0*GYZ3(1,3,1)
     +     + 1.d0/6.d0*GYZ3(1,3,3)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(2,3,3)
     +     - 1.d0/6.d0*GYZ3(3,0,3)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-3)*(r+s)**5 * (
     +     + 1.d0/3.d0*GYZ3(3,1,3)
     +     - 1.d0/6.d0*GYZ3(3,2,3)
     +     + 1.d0/6.d0*GYZ3(3,3,1)
     +     + 1.d0/6.d0*GYZ3(3,3,3)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/6.d0*HZ3(1,0,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-3)*(r+s)**5 * (
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     - 3.d0/2.d0
     +     + 3.d0/2.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(3)
     +     - 9.d0/4.d0*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     + 9.d0/4.d0
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-2)*(r+s) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-2)*(r+s) * (
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(1,0,3)
     +     - 3.d0/4.d0*GYZ3(1,2,3)
     +     + 3.d0/4.d0*GYZ3(3,0,3)
     +     + 3.d0/4.d0*GYZ3(3,2,3)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-2)*(r+s) * (
     +     - 3.d0/4.d0*HZ2(1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 3.d0/2.d0*HZ3(0,1,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-2)*(r+s)**2*zeta2 * (
     +     + 3.d0/4.d0
     +     - GYZ1(1)
     +     + GYZ1(3)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-2)*(r+s)**2*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     + HZ3(0,0,0)
     +     + HZ3(0,1,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     - 7.d0/12.d0
     +     + 11.d0/12.d0*GYZ1(1)
     +     - 11.d0/12.d0*GYZ1(2)
     +     + 11.d0/12.d0*HZ1(1)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-2)*(r+s)**3*zeta3 * (
     +     - 11.d0/12.d0
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     - 11.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ1(2)*HZ2(0,0)
     +     - 11.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 11.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     + 11.d0/12.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(0,3)
     +     + 13.d0/12.d0*GYZ2(1,3)
     +     - 11.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     + 11.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/3.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 11.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,3)
     +     + 11.d0/12.d0*GYZ3(0,0,3)
     +     - 11.d0/12.d0*GYZ3(0,1,3)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     - 11.d0/12.d0*GYZ3(0,3,1)
     +     - 11.d0/12.d0*GYZ3(0,3,3)
     +     + 11.d0/12.d0*GYZ3(1,3,1)
     +     + 11.d0/12.d0*GYZ3(1,3,3)
     +     - 11.d0/12.d0*GYZ3(2,1,3)
     +     + 11.d0/12.d0*GYZ3(2,2,3)
     +     - 11.d0/12.d0*GYZ3(2,3,1)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     - 11.d0/12.d0*GYZ3(2,3,3)
     +     - 11.d0/12.d0*GYZ3(3,0,3)
     +     + 11.d0/6.d0*GYZ3(3,1,3)
     +     - 11.d0/12.d0*GYZ3(3,2,3)
     +     + 11.d0/12.d0*GYZ3(3,3,1)
     +     + 11.d0/12.d0*GYZ3(3,3,3)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     - 11.d0/12.d0*HZ2(-1,0)
     +     + 7.d0/12.d0*HZ2(0,0)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     - 11.d0/12.d0*HZ3(0,-1,0)
     +     + 11.d0/12.d0*HZ3(0,1,0)
     +     - 11.d0/12.d0*HZ3(1,0,0)
     +     + 11.d0/12.d0*HZ3(1,1,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-2)*(r+s)**4*zeta2 * (
     +     + 1.d0/6.d0
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(2)
     +     - 1.d0/3.d0*HZ1(1)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-2)*(r+s)**4*zeta3 * (
     +     + 1.d0/3.d0
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(0,0,3)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-2)*(r+s)**4 * (
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     + 1.d0/3.d0*GYZ3(0,3,3)
     +     - 1.d0/3.d0*GYZ3(1,3,1)
     +     - 1.d0/3.d0*GYZ3(1,3,3)
     +     + 1.d0/3.d0*GYZ3(2,1,3)
     +     - 1.d0/3.d0*GYZ3(2,2,3)
     +     + 1.d0/3.d0*GYZ3(2,3,1)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-2)*(r+s)**4 * (
     +     + 1.d0/3.d0*GYZ3(2,3,3)
     +     + 1.d0/3.d0*GYZ3(3,0,3)
     +     - 2.d0/3.d0*GYZ3(3,1,3)
     +     + 1.d0/3.d0*GYZ3(3,2,3)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     - 1.d0/3.d0*GYZ3(3,3,3)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/3.d0*HZ3(0,-1,0)
     +     - 1.d0/3.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     - 7.d0/4.d0
     +     + GYZ1(1)
     +     - GYZ1(3)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-1)*(r+s)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 3.d0/8.d0*HZ1(0)
     +     - 5.d0/4.d0*HZ2(0,0)
     +     - 5.d0/4.d0*HZ2(1,0)
     +     - HZ3(0,0,0)
     +     - HZ3(0,1,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     + 7.d0/8.d0
     +     - 9.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 2*GYZ1(3)
     +     + 3*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-1)*(r+s)**2*zeta3 * (
     +     - 11.d0/4.d0
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - GYZ1(1)*HZ2(1,0)
     +     - 5.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/3.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 11.d0/8.d0*GYZ2(0,3)
     +     + GYZ2(1,2)*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 13.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 5.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     + GYZ3(1,0,3)
     +     + GYZ3(1,2,3)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     - 3.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 3.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*GYZ3(3,3,3)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 5.d0/24.d0*HZ2(-1,0)
     +     + 5.d0/8.d0*HZ2(0,0)
     +     + 5.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 2*HZ3(0,0,0)
     +     + 7.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     - 1.d0/4.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-1)*(r+s)**3*zeta3 * (
     +     - 1.d0/6.d0
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(0,3,3)
     +     + 1.d0/6.d0*GYZ3(1,3,1)
     +     + 1.d0/6.d0*GYZ3(1,3,3)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/6.d0*GYZ3(2,3,3)
     +     - 1.d0/6.d0*GYZ3(3,0,3)
     +     + 1.d0/3.d0*GYZ3(3,1,3)
     +     - 1.d0/6.d0*GYZ3(3,2,3)
     +     + 1.d0/6.d0*GYZ3(3,3,1)
     +     + 1.d0/6.d0*GYZ3(3,3,3)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/6.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-1)*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      G_a2_3 = G_a2_3 + (1.d0+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,3)
     +     - 3.d0/8.d0*GYZ2(2,3)
     +     + 3.d0/8.d0*HZ2(0,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + (r+s)*zeta2 * (
     +     - 5.d0/8.d0
     +     + 2*GYZ1(1)
     +     - 2*GYZ1(3)
     +     - 3*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + (r+s)*zeta3 * (
     +     + 3
     +     )
      G_a2_3 = G_a2_3 + (r+s) * (
     +     - 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + GYZ1(1)*HZ2(1,0)
     +     + GYZ1(2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + (r+s) * (
     +     - GYZ1(3)*HZ2(0,0)
     +     - GYZ1(3)*HZ2(1,0)
     +     - 23.d0/24.d0*GYZ2(0,3)
     +     - GYZ2(1,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     + GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_a2_3 = G_a2_3 + (r+s) * (
     +     + GYZ2(3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - GYZ3(1,0,3)
     +     - GYZ3(1,2,3)
     +     + GYZ3(3,0,3)
     +     + GYZ3(3,2,3)
     +     + 1.d0/3.d0*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + (r+s) * (
     +     + 5.d0/24.d0*HZ2(-1,0)
     +     - 7.d0/8.d0*HZ2(0,0)
     +     - HZ2(1,0)
     +     - 2*HZ3(0,0,0)
     +     - 2*HZ3(0,1,0)
     +     )
      G_a2_3 = G_a2_3 + (r+s)**2*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      G_a2_3 = G_a2_3 + (r+s)**2 * (
     +     + 1.d0/12.d0*GYZ2(0,3)
     +     - 1.d0/12.d0*GYZ2(1,3)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/12.d0*HZ2(0,0)
     +     )
      G_a2_3 = G_a2_3 + zeta2 * (
     +     + 3.d0/2.d0
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_3 = G_a2_3 + zeta3 * (
     +     - 1.d0/6.d0
     +     )
      G_a2_3 = G_a2_3 - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +
      G_a2_3 = G_a2_3 - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(0,3,3)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(2,3,3)
     +     + 3.d0/4.d0*HZ1(0)
     +
      G_a2_3 = G_a2_3 + 3.d0/4.d0*HZ2(0,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     - 1.d0/3.d0*HZ3(0,0,0)
     +     - 1.d0/6.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +

      G_b2_3 = 0d0
     +
      G_b2_3 = G_b2_3 + r**(-3)*(1.d0-r)**2*(r+s) * (
     +     - GYZ2(1,3)
     +     - GYZ2(3,1)
     +     + 1.d0/3.d0*GYZ3(1,3,3)
     +     + 1.d0/3.d0*GYZ3(3,1,3)
     +     + 1.d0/3.d0*GYZ3(3,3,1)
     +     )
      G_b2_3 = G_b2_3 + r**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(3)
     +     )
      G_b2_3 = G_b2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 5.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,3)
     +     )
      G_b2_3 = G_b2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     )
      G_b2_3 = G_b2_3 + r**(-2)*(1.d0-r)**2 * (
     +     + GYZ1(1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_b2_3 = G_b2_3 + r**(-1)*(1.d0-r)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_b2_3 = G_b2_3 + r**(-1)*(1.d0-r) * (
     +     + GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     )
      G_b2_3 = G_b2_3 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/3.d0*GYZ3(1,3,3)
     +     - 1.d0/3.d0*GYZ3(3,1,3)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     + HZ1(0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      G_b2_3 = G_b2_3 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_b2_3 = G_b2_3 + r**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(3)
     +     )
      G_b2_3 = G_b2_3 + r**(-1)*(r+s) * (
     +     + GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + r**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,3)
     +     )
      G_b2_3 = G_b2_3 + r**(-1)*(r+s) * (
     +     + 1.d0/6.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     + 1.d0/6.d0*GYZ3(3,1,3)
     +     + 1.d0/6.d0*GYZ3(3,3,1)
     +     )
      G_b2_3 = G_b2_3 + s**(-3)*(1.d0-r)*(r+s)**2*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 2.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_3 = G_b2_3 + s**(-3)*(1.d0-r)*(r+s)**2*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      G_b2_3 = G_b2_3 + s**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + s**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     - 1.d0/6.d0*GYZ3(1,3,1)
     +     - 1.d0/6.d0*GYZ3(1,3,3)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_b2_3 = G_b2_3 + s**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/3.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     + 1.d0/6.d0*GYZ3(3,3,1)
     +     )
      G_b2_3 = G_b2_3 + s**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ3(3,3,3)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-3)*(1.d0-r)*(r+s)**2 * (
     +     + 1.d0/6.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-3)*(1.d0-r)**2*(r+s)*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_3 = G_b2_3 + s**(-3)*(1.d0-r)**2*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     )
      G_b2_3 = G_b2_3 + s**(-3)*(1.d0-r)**2*(r+s) * (
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/3.d0*GYZ3(0,1,3)
     +     - 1.d0/3.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(1,3,1)
     +     + 1.d0/6.d0*GYZ3(1,3,3)
     +     )
      G_b2_3 = G_b2_3 + s**(-3)*(1.d0-r)**2*(r+s) * (
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(2,3,3)
     +     + 1.d0/3.d0*GYZ3(3,1,3)
     +     + 1.d0/3.d0*GYZ3(3,3,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-3)*(1.d0-r)**2*(r+s) * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/6.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-3)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-3)*(1.d0+s)**(-1)*(r+s)**4*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_3 = G_b2_3 + s**(-3)*(1.d0+s)**(-1)*(r+s)**4*zeta3 * (
     +     + 1.d0/6.d0
     +     )
      G_b2_3 = G_b2_3 + s**(-3)*(1.d0+s)**(-1)*(r+s)**4 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + s**(-3)*(1.d0+s)**(-1)*(r+s)**4 * (
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(0,3,3)
     +     )
      G_b2_3 = G_b2_3 + s**(-3)*(1.d0+s)**(-1)*(r+s)**4 * (
     +     - 1.d0/6.d0*GYZ3(1,3,1)
     +     - 1.d0/6.d0*GYZ3(1,3,3)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(2,3,3)
     +     + 1.d0/6.d0*GYZ3(3,0,3)
     +     )
      G_b2_3 = G_b2_3 + s**(-3)*(1.d0+s)**(-1)*(r+s)**4 * (
     +     - 1.d0/3.d0*GYZ3(3,1,3)
     +     + 1.d0/6.d0*GYZ3(3,2,3)
     +     - 1.d0/6.d0*GYZ3(3,3,1)
     +     - 1.d0/6.d0*GYZ3(3,3,3)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/6.d0*HZ3(1,0,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-3)*(1.d0+s)**(-1)*(r+s)**4 * (
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-3)*(r+s)**3*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_3 = G_b2_3 + s**(-3)*(r+s)**3 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(0,1,3)
     +     )
      G_b2_3 = G_b2_3 + s**(-3)*(r+s)**3 * (
     +     - 1.d0/3.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(1,3,1)
     +     + 1.d0/6.d0*GYZ3(1,3,3)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(2,3,3)
     +     )
      G_b2_3 = G_b2_3 + s**(-3)*(r+s)**3 * (
     +     + 1.d0/3.d0*GYZ3(3,1,3)
     +     + 1.d0/3.d0*GYZ3(3,3,1)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/6.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 1.d0/6.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 5.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ2(3,3)
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,3,1)
     +     - 1.d0/6.d0*GYZ3(1,3,3)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/6.d0*GYZ3(2,3,3)
     +     - 1.d0/3.d0*GYZ3(3,1,3)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     - 1.d0/12.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(1.d0-r)**2 * (
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4*zeta2 * (
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(2)
     +     - 1.d0/3.d0*HZ1(1)
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4*zeta3 * (
     +     + 1.d0/3.d0
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(0,0,3)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     + 1.d0/3.d0*GYZ3(0,3,3)
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/3.d0*GYZ3(1,3,1)
     +     - 1.d0/3.d0*GYZ3(1,3,3)
     +     + 1.d0/3.d0*GYZ3(2,1,3)
     +     - 1.d0/3.d0*GYZ3(2,2,3)
     +     + 1.d0/3.d0*GYZ3(2,3,1)
     +     + 1.d0/3.d0*GYZ3(2,3,3)
     +     + 1.d0/3.d0*GYZ3(3,0,3)
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     - 2.d0/3.d0*GYZ3(3,1,3)
     +     + 1.d0/3.d0*GYZ3(3,2,3)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     - 1.d0/3.d0*GYZ3(3,3,3)
     +     + 1.d0/3.d0*HZ3(0,-1,0)
     +     - 1.d0/3.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     - 1.d0/6.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/3.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,3)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     + GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,3)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/2.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,3,1)
     +     - 1.d0/6.d0*GYZ3(1,3,3)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(2,3,3)
     +     - 1.d0/3.d0*GYZ3(3,1,3)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/6.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0-r) * (
     +     + 7.d0/24.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,3,1)
     +     - 1.d0/6.d0*GYZ3(1,3,3)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(2,3,3)
     +     - 1.d0/3.d0*GYZ3(3,1,3)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     - GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,3)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     - 1.d0/3.d0
     +     + 2.d0/3.d0*GYZ1(1)
     +     - 2.d0/3.d0*GYZ1(2)
     +     + 2.d0/3.d0*HZ1(1)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta3 * (
     +     - 2.d0/3.d0
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 2.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 2.d0/3.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 2.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + 2.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 2.d0/3.d0*GYZ2(3,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ3(0,0,3)
     +     - 2.d0/3.d0*GYZ3(0,1,3)
     +     - 2.d0/3.d0*GYZ3(0,3,1)
     +     - 2.d0/3.d0*GYZ3(0,3,3)
     +     + 2.d0/3.d0*GYZ3(1,3,1)
     +     + 2.d0/3.d0*GYZ3(1,3,3)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 2.d0/3.d0*GYZ3(2,1,3)
     +     + 2.d0/3.d0*GYZ3(2,2,3)
     +     - 2.d0/3.d0*GYZ3(2,3,1)
     +     - 2.d0/3.d0*GYZ3(2,3,3)
     +     - 2.d0/3.d0*GYZ3(3,0,3)
     +     + 4.d0/3.d0*GYZ3(3,1,3)
     +     - 2.d0/3.d0*GYZ3(3,2,3)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 2.d0/3.d0*GYZ3(3,3,1)
     +     + 2.d0/3.d0*GYZ3(3,3,3)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     - 2.d0/3.d0*HZ3(0,-1,0)
     +     + 2.d0/3.d0*HZ3(0,1,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 2.d0/3.d0*HZ3(1,0,0)
     +     + 2.d0/3.d0*HZ3(1,1,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 5.d0/12.d0*GYZ2(0,3)
     +     - 7.d0/12.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*GYZ3(3,3,3)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 5.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/12.d0
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/12.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/12.d0*HZ1(1)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(r+s)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(r+s) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     + 7.d0/24.d0*GYZ1(3)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ2(1,3)
     +     - 1.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/12.d0*GYZ3(0,1,3)
     +     + 1.d0/12.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(r+s) * (
     +     + 1.d0/12.d0*GYZ3(1,3,1)
     +     + 1.d0/12.d0*GYZ3(1,3,3)
     +     - 1.d0/12.d0*GYZ3(2,1,3)
     +     + 1.d0/12.d0*GYZ3(2,2,3)
     +     - 1.d0/12.d0*GYZ3(2,3,1)
     +     - 1.d0/12.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(r+s) * (
     +     + 1.d0/6.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/12.d0*GYZ3(3,3,1)
     +     + 1.d0/4.d0*GYZ3(3,3,3)
     +     + 7.d0/24.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     )
      G_b2_3 = G_b2_3 + s**(-1)*(r+s) * (
     +     - 1.d0/12.d0*HZ2(1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/12.d0*HZ3(1,0,0)
     +     + 1.d0/12.d0*HZ3(1,1,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)**(-1)*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,3)
     +     - 3.d0/8.d0*GYZ2(2,3)
     +     + 3.d0/8.d0*HZ2(0,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)*(r+s)*zeta2 * (
     +     + 1.d0/3.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 2*GYZ2(0,1)
     +     - 2*GYZ2(0,3)
     +     + 2*GYZ2(1,1)
     +     + 2*GYZ2(1,3)
     +     + 1.d0/3.d0*HZ1(-1)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)*(r+s)*zeta2 * (
     +     - 1.d0/6.d0*HZ1(0)
     +     - 3*HZ2(-1,0)
     +     + 3*HZ2(0,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)*(r+s)*zeta3 * (
     +     - 1.d0/6.d0
     +     + 3*HZ1(-1)
     +     - 3*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)*(r+s)*zeta4 * (
     +     + 7.d0/4.d0
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)*(r+s) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - GYZ2(0,1)*HZ2(0,0)
     +     - GYZ2(0,1)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(0,3)
     +     - GYZ2(0,3)*HZ2(0,0)
     +     - GYZ2(0,3)*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)*(r+s) * (
     +     + GYZ2(1,1)*HZ2(0,0)
     +     + GYZ2(1,1)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(1,3)
     +     + GYZ2(1,3)*HZ2(0,0)
     +     + GYZ2(1,3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     - GYZ3(0,0,3)*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)*(r+s) * (
     +     + GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + GYZ3(0,3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,3,3)
     +     + GYZ3(1,0,3)*HZ1(0)
     +     - GYZ3(1,1,2)*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)*(r+s) * (
     +     - 1.d0/6.d0*GYZ3(1,3,1)
     +     - GYZ3(1,3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(1,3,3)
     +     - GYZ4(0,0,0,3)
     +     + GYZ4(0,1,0,3)
     +     + GYZ4(0,1,2,3)
     +     + GYZ4(0,3,0,3)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)*(r+s) * (
     +     + GYZ4(0,3,2,3)
     +     + GYZ4(1,0,0,3)
     +     - GYZ4(1,1,0,3)
     +     - GYZ4(1,1,2,3)
     +     - GYZ4(1,3,0,3)
     +     - GYZ4(1,3,2,3)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)*(r+s) * (
     +     - 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     - 1.d0/3.d0*HZ3(0,0,0)
     +     - 2*HZ4(-1,0,0,0)
     +     - 2*HZ4(-1,0,1,0)
     +     + 2*HZ4(0,0,0,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)*(r+s) * (
     +     + 2*HZ4(0,0,1,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)*zeta2 * (
     +     - 37.d0/24.d0
     +     - 47.d0/12.d0*GYZ1(1)
     +     + GYZ2(0,1)
     +     + GYZ2(0,3)
     +     - GYZ2(1,1)
     +     - GYZ2(1,3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)*zeta2 * (
     +     + 37.d0/12.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)*zeta3 * (
     +     - 35.d0/12.d0
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)*zeta4 * (
     +     - 7.d0/8.d0
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r) * (
     +     + 5.d0/12.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     - 25.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     - 2*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r) * (
     +     + 5.d0/8.d0*GYZ2(0,3)
     +     - 3.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +     + 2*GYZ2(1,2)*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r) * (
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ2(1,0)
     +     - 2.d0/3.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r) * (
     +     - 1.d0/12.d0*GYZ3(0,1,3)
     +     - 1.d0/12.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ3(0,3,3)
     +     + 7.d0/4.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r) * (
     +     + 2*GYZ3(1,2,3)
     +     + 1.d0/12.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(1,3,2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ4(0,0,0,3)
     +     - 1.d0/2.d0*GYZ4(0,1,0,3)
     +     - 1.d0/2.d0*GYZ4(0,1,2,3)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r) * (
     +     - 1.d0/2.d0*GYZ4(0,3,0,3)
     +     - 1.d0/2.d0*GYZ4(0,3,2,3)
     +     - 1.d0/2.d0*GYZ4(1,0,0,3)
     +     + 1.d0/2.d0*GYZ4(1,1,0,3)
     +     + 1.d0/2.d0*GYZ4(1,1,2,3)
     +     + 1.d0/2.d0*GYZ4(1,3,0,3)
     +     + 1.d0/2.d0*GYZ4(1,3,2,3)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r) * (
     +     - 5.d0/12.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/24.d0*HZ2(0,0)
     +     - 1.d0/12.d0*HZ3(-1,-1,0)
     +     + 5.d0/12.d0*HZ3(-1,0,0)
     +     + 5.d0/3.d0*HZ3(0,0,0)
     +     + 2*HZ3(0,1,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r) * (
     +     + HZ4(-1,0,0,0)
     +     + HZ4(-1,0,1,0)
     +     - HZ4(0,0,0,0)
     +     - HZ4(0,0,1,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)**2*zeta2 * (
     +     + 1.d0/4.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 2*GYZ2(0,1)
     +     - 2*GYZ2(0,3)
     +     + 2*GYZ2(1,1)
     +     + 2*GYZ2(1,3)
     +     + 1.d0/3.d0*HZ1(-1)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)**2*zeta2 * (
     +     - 1.d0/6.d0*HZ1(0)
     +     - 3*HZ2(-1,0)
     +     + 3*HZ2(0,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)**2*zeta3 * (
     +     - 1.d0/6.d0
     +     + 3*HZ1(-1)
     +     - 3*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)**2*zeta4 * (
     +     + 7.d0/4.d0
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)**2 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - GYZ2(0,1)*HZ2(0,0)
     +     - GYZ2(0,1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - GYZ2(0,3)*HZ2(0,0)
     +     - GYZ2(0,3)*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)**2 * (
     +     + GYZ2(1,1)*HZ2(0,0)
     +     + GYZ2(1,1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + GYZ2(1,3)*HZ2(0,0)
     +     + GYZ2(1,3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     - GYZ3(0,0,3)*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)**2 * (
     +     + GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + GYZ3(0,3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,3,3)
     +     + GYZ3(1,0,3)*HZ1(0)
     +     - GYZ3(1,1,2)*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)**2 * (
     +     - 1.d0/6.d0*GYZ3(1,3,1)
     +     - GYZ3(1,3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(1,3,3)
     +     - GYZ4(0,0,0,3)
     +     + GYZ4(0,1,0,3)
     +     + GYZ4(0,1,2,3)
     +     + GYZ4(0,3,0,3)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)**2 * (
     +     + GYZ4(0,3,2,3)
     +     + GYZ4(1,0,0,3)
     +     - GYZ4(1,1,0,3)
     +     - GYZ4(1,1,2,3)
     +     - GYZ4(1,3,0,3)
     +     - GYZ4(1,3,2,3)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)**2 * (
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     - 1.d0/3.d0*HZ3(0,0,0)
     +     - 2*HZ4(-1,0,0,0)
     +     - 2*HZ4(-1,0,1,0)
     +     + 2*HZ4(0,0,0,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0-r)**2 * (
     +     + 2*HZ4(0,0,1,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-3)*(r+s)**4*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-3)*(r+s)**4*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-3)*(r+s)**4 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-3)*(r+s)**4 * (
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-3)*(r+s)**4 * (
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-3)*(r+s)**4 * (
     +     - GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,3)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-3)*(r+s)**4 * (
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     + 3.d0/2.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(3)
     +     - 9.d0/4.d0*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     + 9.d0/4.d0
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-2)*(r+s) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(1,0,3)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-2)*(r+s) * (
     +     - 3.d0/4.d0*GYZ3(1,2,3)
     +     + 3.d0/4.d0*GYZ3(3,0,3)
     +     + 3.d0/4.d0*GYZ3(3,2,3)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 3.d0/2.d0*HZ3(0,1,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     - 1.d0/3.d0
     +     + 2.d0/3.d0*GYZ1(1)
     +     - 2.d0/3.d0*GYZ1(2)
     +     + 2.d0/3.d0*HZ1(1)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-2)*(r+s)**3*zeta3 * (
     +     - 2.d0/3.d0
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 2.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 2.d0/3.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 2.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + 2.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     - 2.d0/3.d0*GYZ2(3,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ3(0,0,3)
     +     - 2.d0/3.d0*GYZ3(0,1,3)
     +     - 2.d0/3.d0*GYZ3(0,3,1)
     +     - 2.d0/3.d0*GYZ3(0,3,3)
     +     + 2.d0/3.d0*GYZ3(1,3,1)
     +     + 2.d0/3.d0*GYZ3(1,3,3)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     - 2.d0/3.d0*GYZ3(2,1,3)
     +     + 2.d0/3.d0*GYZ3(2,2,3)
     +     - 2.d0/3.d0*GYZ3(2,3,1)
     +     - 2.d0/3.d0*GYZ3(2,3,3)
     +     - 2.d0/3.d0*GYZ3(3,0,3)
     +     + 4.d0/3.d0*GYZ3(3,1,3)
     +     - 2.d0/3.d0*GYZ3(3,2,3)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 2.d0/3.d0*GYZ3(3,3,1)
     +     + 2.d0/3.d0*GYZ3(3,3,3)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     - 2.d0/3.d0*HZ3(0,-1,0)
     +     + 2.d0/3.d0*HZ3(0,1,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     - 2.d0/3.d0*HZ3(1,0,0)
     +     + 2.d0/3.d0*HZ3(1,1,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-2)*(r+s)**4*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-2)*(r+s)**4*zeta3 * (
     +     + 1.d0/6.d0
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(0,3,3)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/6.d0*GYZ3(1,3,1)
     +     - 1.d0/6.d0*GYZ3(1,3,3)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(2,3,3)
     +     + 1.d0/6.d0*GYZ3(3,0,3)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/3.d0*GYZ3(3,1,3)
     +     + 1.d0/6.d0*GYZ3(3,2,3)
     +     - 1.d0/6.d0*GYZ3(3,3,1)
     +     - 1.d0/6.d0*GYZ3(3,3,3)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/6.d0*HZ3(1,0,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     - 3.d0/4.d0
     +     + GYZ1(1)
     +     - GYZ1(3)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-1)*(r+s)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(0,3)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     - HZ3(0,0,0)
     +     - HZ3(0,1,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-1)*(r+s)**2*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 5.d0/12.d0*GYZ2(0,3)
     +     - 7.d0/12.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*GYZ3(3,3,3)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 5.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     - 1.d0/6.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-1)*(r+s)**3*zeta3 * (
     +     - 1.d0/6.d0
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(0,3,3)
     +     + 1.d0/6.d0*GYZ3(1,3,1)
     +     + 1.d0/6.d0*GYZ3(1,3,3)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/6.d0*GYZ3(2,3,3)
     +     - 1.d0/6.d0*GYZ3(3,0,3)
     +     + 1.d0/3.d0*GYZ3(3,1,3)
     +     - 1.d0/6.d0*GYZ3(3,2,3)
     +     + 1.d0/6.d0*GYZ3(3,3,1)
     +     + 1.d0/6.d0*GYZ3(3,3,3)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/6.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/6.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-1)*zeta2 * (
     +     + 3.d0/2.d0
     +     )
      G_b2_3 = G_b2_3 + (1.d0+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,3)
     +     - 3.d0/4.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + (r+s)*zeta2 * (
     +     - 13.d0/6.d0
     +     - 23.d0/12.d0*GYZ1(1)
     +     - 2*GYZ1(3)
     +     + GYZ2(0,1)
     +     + GYZ2(0,3)
     +     - GYZ2(1,1)
     +     - GYZ2(1,3)
     +     )
      G_b2_3 = G_b2_3 + (r+s)*zeta2 * (
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/12.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     )
      G_b2_3 = G_b2_3 + (r+s)*zeta3 * (
     +     + 1.d0/12.d0
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + (r+s)*zeta4 * (
     +     - 7.d0/8.d0
     +     )
      G_b2_3 = G_b2_3 + (r+s) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     - 13.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     - GYZ1(1)*HZ2(1,0)
     +     + GYZ1(2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + (r+s) * (
     +     - GYZ1(3)*HZ2(0,0)
     +     - GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(0,3)
     +     - 3.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(0,0)
     +     )
      G_b2_3 = G_b2_3 + (r+s) * (
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +     + GYZ2(1,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ2(0,0)
     +     )
      G_b2_3 = G_b2_3 + (r+s) * (
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ2(1,0)
     +     + GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + GYZ2(3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - 2.d0/3.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,0,3)*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + (r+s) * (
     +     - 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ3(0,1,3)
     +     - 1.d0/12.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ3(0,3,3)
     +     + 3.d0/4.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,0,3)*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + (r+s) * (
     +     + 1.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     + GYZ3(1,2,3)
     +     + 1.d0/12.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(1,3,2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ3(1,3,3)
     +     + GYZ3(3,0,3)
     +     + GYZ3(3,2,3)
     +     )
      G_b2_3 = G_b2_3 + (r+s) * (
     +     + 1.d0/2.d0*GYZ4(0,0,0,3)
     +     - 1.d0/2.d0*GYZ4(0,1,0,3)
     +     - 1.d0/2.d0*GYZ4(0,1,2,3)
     +     - 1.d0/2.d0*GYZ4(0,3,0,3)
     +     - 1.d0/2.d0*GYZ4(0,3,2,3)
     +     - 1.d0/2.d0*GYZ4(1,0,0,3)
     +     + 1.d0/2.d0*GYZ4(1,1,0,3)
     +     )
      G_b2_3 = G_b2_3 + (r+s) * (
     +     + 1.d0/2.d0*GYZ4(1,1,2,3)
     +     + 1.d0/2.d0*GYZ4(1,3,0,3)
     +     + 1.d0/2.d0*GYZ4(1,3,2,3)
     +     - 1.d0/12.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     - 5.d0/6.d0*HZ2(0,0)
     +     - HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + (r+s) * (
     +     - 1.d0/12.d0*HZ3(-1,-1,0)
     +     + 5.d0/12.d0*HZ3(-1,0,0)
     +     - 1.d0/3.d0*HZ3(0,0,0)
     +     + HZ4(-1,0,0,0)
     +     + HZ4(-1,0,1,0)
     +     - HZ4(0,0,0,0)
     +     - HZ4(0,0,1,0)
     +     )
      G_b2_3 = G_b2_3 + (r+s)**2*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      G_b2_3 = G_b2_3 + (r+s)**2 * (
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     )
      G_b2_3 = G_b2_3 + zeta2 * (
     +     + 2
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_3 = G_b2_3 + zeta3 * (
     +     - 1.d0/6.d0
     +     )
      G_b2_3 = G_b2_3 - GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - GYZ2(2,3)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +
      G_b2_3 = G_b2_3 - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(0,3,3)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(2,3,3)
     +     + 9.d0/8.d0*HZ1(0)
     +
      G_b2_3 = G_b2_3 + HZ2(0,0)
     +     + HZ2(1,0)
     +     - 1.d0/3.d0*HZ3(0,0,0)
     +     - 1.d0/6.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +

      G_c2_3 = 0d0
     +
      G_c2_3 = G_c2_3 + r**(-3)*(1.d0-r)**2*(r+s) * (
     +     + GYZ2(1,3)
     +     + GYZ2(3,1)
     +     - 1.d0/3.d0*GYZ3(1,3,3)
     +     - 1.d0/3.d0*GYZ3(3,1,3)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     )
      G_c2_3 = G_c2_3 + r**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(3)
     +     )
      G_c2_3 = G_c2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/6.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     )
      G_c2_3 = G_c2_3 + r**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/3.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/12.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     )
      G_c2_3 = G_c2_3 + r**(-2)*(1.d0-r)**2 * (
     +     - GYZ1(1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_c2_3 = G_c2_3 + r**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      G_c2_3 = G_c2_3 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     - 2.d0/3.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 5.d0/12.d0*GYZ2(3,1)
     +     )
      G_c2_3 = G_c2_3 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_c2_3 = G_c2_3 + r**(-1)*(r+s)*zeta2 * (
     +     + 3.d0/4.d0
     +     + 5.d0/4.d0*GYZ1(1)
     +     + 7.d0/4.d0*GYZ1(3)
     +     )
      G_c2_3 = G_c2_3 + r**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      G_c2_3 = G_c2_3 + r**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + r**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 3.d0/4.d0*GYZ3(1,0,3)
     +     )
      G_c2_3 = G_c2_3 + r**(-1)*(r+s) * (
     +     - 3.d0/4.d0*GYZ3(1,2,3)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 3.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(1.d0-r)*(r+s)**2*zeta2 * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(1)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(1.d0-r)*(r+s)**2*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(1.d0-r)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(1.d0-r)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(1.d0-r)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ3(0,0,3)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     + 1.d0/3.d0*GYZ3(1,3,1)
     +     + 1.d0/3.d0*GYZ3(1,3,3)
     +     - 1.d0/3.d0*GYZ3(2,1,3)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(1.d0-r)*(r+s)**2 * (
     +     + 1.d0/3.d0*GYZ3(2,2,3)
     +     - 1.d0/3.d0*GYZ3(2,3,1)
     +     - 1.d0/3.d0*GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     + 2.d0/3.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     + 1.d0/6.d0*GYZ3(3,3,1)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(1.d0-r)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ3(3,3,3)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(1.d0-r)**2*(r+s)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(1.d0-r)**2*(r+s) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(1.d0-r)**2*(r+s) * (
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,3,1)
     +     - 1.d0/6.d0*GYZ3(1,3,3)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(2,3,3)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(1.d0-r)**2*(r+s) * (
     +     - 1.d0/3.d0*GYZ3(3,1,3)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(1.d0+s)**(-2)*(r+s)**5*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(1.d0+s)**(-2)*(r+s)**5*zeta3 * (
     +     + 1.d0/6.d0
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(1.d0+s)**(-2)*(r+s)**5 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(1.d0+s)**(-2)*(r+s)**5 * (
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(0,3,3)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(1.d0+s)**(-2)*(r+s)**5 * (
     +     - 1.d0/6.d0*GYZ3(1,3,1)
     +     - 1.d0/6.d0*GYZ3(1,3,3)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(2,3,3)
     +     + 1.d0/6.d0*GYZ3(3,0,3)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(1.d0+s)**(-2)*(r+s)**5 * (
     +     - 1.d0/3.d0*GYZ3(3,1,3)
     +     + 1.d0/6.d0*GYZ3(3,2,3)
     +     - 1.d0/6.d0*GYZ3(3,3,1)
     +     - 1.d0/6.d0*GYZ3(3,3,3)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/6.d0*HZ3(1,0,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(1.d0+s)**(-2)*(r+s)**5 * (
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(1.d0+s)**(-1)*(r+s)**4*zeta2 * (
     +     + 2.d0/3.d0*GYZ1(1)
     +     - 2.d0/3.d0*GYZ1(2)
     +     + 2.d0/3.d0*HZ1(1)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(1.d0+s)**(-1)*(r+s)**4*zeta3 * (
     +     - 2.d0/3.d0
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(1.d0+s)**(-1)*(r+s)**4 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 2.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(1.d0+s)**(-1)*(r+s)**4 * (
     +     + 2.d0/3.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 2.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + 2.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(3,2)*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(1.d0+s)**(-1)*(r+s)**4 * (
     +     + 2.d0/3.d0*GYZ3(0,0,3)
     +     - 2.d0/3.d0*GYZ3(0,1,3)
     +     - 2.d0/3.d0*GYZ3(0,3,1)
     +     - 2.d0/3.d0*GYZ3(0,3,3)
     +     + 2.d0/3.d0*GYZ3(1,3,1)
     +     + 2.d0/3.d0*GYZ3(1,3,3)
     +     - 2.d0/3.d0*GYZ3(2,1,3)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(1.d0+s)**(-1)*(r+s)**4 * (
     +     + 2.d0/3.d0*GYZ3(2,2,3)
     +     - 2.d0/3.d0*GYZ3(2,3,1)
     +     - 2.d0/3.d0*GYZ3(2,3,3)
     +     - 2.d0/3.d0*GYZ3(3,0,3)
     +     + 4.d0/3.d0*GYZ3(3,1,3)
     +     - 2.d0/3.d0*GYZ3(3,2,3)
     +     + 2.d0/3.d0*GYZ3(3,3,1)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(1.d0+s)**(-1)*(r+s)**4 * (
     +     + 2.d0/3.d0*GYZ3(3,3,3)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     - 2.d0/3.d0*HZ3(0,-1,0)
     +     + 2.d0/3.d0*HZ3(0,1,0)
     +     - 2.d0/3.d0*HZ3(1,0,0)
     +     + 2.d0/3.d0*HZ3(1,1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(r+s)**3*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(r+s)**3*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(r+s)**3 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(r+s)**3 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(r+s)**3 * (
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(r+s)**3 * (
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     )
      G_c2_3 = G_c2_3 + s**(-3)*(r+s)**3 * (
     +     - 1.d0/2.d0*GYZ3(3,3,3)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     - 1.d0/6.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - 1.d0/3.d0*GYZ3(0,1,3)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/3.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(1,3,1)
     +     + 1.d0/6.d0*GYZ3(1,3,3)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(2,3,3)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/3.d0*GYZ3(3,1,3)
     +     + 1.d0/3.d0*GYZ3(3,3,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/6.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(1,0,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     + 3.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0-r)**2 * (
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0+s)**(-3)*(r+s)**5*zeta2 * (
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(2)
     +     - 1.d0/3.d0*HZ1(1)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0+s)**(-3)*(r+s)**5*zeta3 * (
     +     + 1.d0/3.d0
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0+s)**(-3)*(r+s)**5 * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0+s)**(-3)*(r+s)**5 * (
     +     - 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(0,0,3)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     + 1.d0/3.d0*GYZ3(0,3,3)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0+s)**(-3)*(r+s)**5 * (
     +     - 1.d0/3.d0*GYZ3(1,3,1)
     +     - 1.d0/3.d0*GYZ3(1,3,3)
     +     + 1.d0/3.d0*GYZ3(2,1,3)
     +     - 1.d0/3.d0*GYZ3(2,2,3)
     +     + 1.d0/3.d0*GYZ3(2,3,1)
     +     + 1.d0/3.d0*GYZ3(2,3,3)
     +     + 1.d0/3.d0*GYZ3(3,0,3)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0+s)**(-3)*(r+s)**5 * (
     +     - 2.d0/3.d0*GYZ3(3,1,3)
     +     + 1.d0/3.d0*GYZ3(3,2,3)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     - 1.d0/3.d0*GYZ3(3,3,3)
     +     + 1.d0/3.d0*HZ3(0,-1,0)
     +     - 1.d0/3.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0+s)**(-3)*(r+s)**5 * (
     +     - 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4*zeta2 * (
     +     - 1.d0/6.d0
     +     + 5.d0/6.d0*GYZ1(1)
     +     - 5.d0/6.d0*GYZ1(2)
     +     + 5.d0/6.d0*HZ1(1)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4*zeta3 * (
     +     - 5.d0/6.d0
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     - 5.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 5.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     + 5.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/3.d0*GYZ2(1,3)
     +     - 5.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 5.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + 5.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     - 5.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 5.d0/6.d0*GYZ3(0,0,3)
     +     - 5.d0/6.d0*GYZ3(0,1,3)
     +     - 5.d0/6.d0*GYZ3(0,3,1)
     +     - 5.d0/6.d0*GYZ3(0,3,3)
     +     + 5.d0/6.d0*GYZ3(1,3,1)
     +     + 5.d0/6.d0*GYZ3(1,3,3)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     - 5.d0/6.d0*GYZ3(2,1,3)
     +     + 5.d0/6.d0*GYZ3(2,2,3)
     +     - 5.d0/6.d0*GYZ3(2,3,1)
     +     - 5.d0/6.d0*GYZ3(2,3,3)
     +     - 5.d0/6.d0*GYZ3(3,0,3)
     +     + 5.d0/3.d0*GYZ3(3,1,3)
     +     - 5.d0/6.d0*GYZ3(3,2,3)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     + 5.d0/6.d0*GYZ3(3,3,1)
     +     + 5.d0/6.d0*GYZ3(3,3,3)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     - 5.d0/6.d0*HZ3(0,-1,0)
     +     + 5.d0/6.d0*HZ3(0,1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     - 5.d0/6.d0*HZ3(1,0,0)
     +     + 5.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     + 1.d0/2.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 2.d0/3.d0*GYZ2(0,3)
     +     - 5.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,3)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 2.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(r+s)**2*zeta2 * (
     +     - 1.d0/3.d0
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ2(3,3)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 7.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0-r) * (
     +     - 5.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0+s)**(-4)*(r+s)**5*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0+s)**(-4)*(r+s)**5*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0+s)**(-4)*(r+s)**5 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0+s)**(-4)*(r+s)**5 * (
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0+s)**(-4)*(r+s)**5 * (
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0+s)**(-4)*(r+s)**5 * (
     +     - GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,3)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0+s)**(-4)*(r+s)**5 * (
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4*zeta2 * (
     +     - 1.d0/3.d0
     +     + GYZ1(1)
     +     - GYZ1(2)
     +     + HZ1(1)
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4*zeta3 * (
     +     - 1
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ2(0,0)
     +     - GYZ1(2)*HZ2(1,0)
     +     - GYZ1(3)*HZ2(-1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     + GYZ1(3)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - GYZ2(2,1)*HZ1(0)
     +     + GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + GYZ2(3,1)*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     - GYZ2(3,2)*HZ1(0)
     +     + GYZ3(0,0,3)
     +     - GYZ3(0,1,3)
     +     - GYZ3(0,3,1)
     +     - GYZ3(0,3,3)
     +     + GYZ3(1,3,1)
     +     + GYZ3(1,3,3)
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     - GYZ3(2,1,3)
     +     + GYZ3(2,2,3)
     +     - GYZ3(2,3,1)
     +     - GYZ3(2,3,3)
     +     - GYZ3(3,0,3)
     +     + 2*GYZ3(3,1,3)
     +     - GYZ3(3,2,3)
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     + GYZ3(3,3,1)
     +     + GYZ3(3,3,3)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     - HZ3(0,-1,0)
     +     + HZ3(0,1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     - HZ3(1,0,0)
     +     + HZ3(1,1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     + 7.d0/12.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     - 11.d0/12.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,3)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 7.d0/12.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     - 1.d0/3.d0
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     + 1.d0/12.d0*GYZ2(3,3)
     +     - 1.d0/24.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/12.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(r+s) * (
     +     + 1.d0/24.d0*GYZ1(1)
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     )
      G_c2_3 = G_c2_3 + s**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/12.d0*GYZ2(3,3)
     +     - 1.d0/24.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0-r)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 2*GYZ2(0,1)
     +     - 2*GYZ2(0,3)
     +     + 2*GYZ2(1,1)
     +     + 2*GYZ2(1,3)
     +     + 1.d0/3.d0*HZ1(-1)
     +     )
      G_c2_3 = G_c2_3 + (1.d0-r)*(r+s)*zeta2 * (
     +     - 1.d0/6.d0*HZ1(0)
     +     - 3*HZ2(-1,0)
     +     + 3*HZ2(0,0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0-r)*(r+s)*zeta3 * (
     +     - 1.d0/6.d0
     +     + 3*HZ1(-1)
     +     - 3*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0-r)*(r+s)*zeta4 * (
     +     + 7.d0/4.d0
     +     )
      G_c2_3 = G_c2_3 + (1.d0-r)*(r+s) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - GYZ2(0,1)*HZ2(0,0)
     +     - GYZ2(0,1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - GYZ2(0,3)*HZ2(0,0)
     +     - GYZ2(0,3)*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0-r)*(r+s) * (
     +     + GYZ2(1,1)*HZ2(0,0)
     +     + GYZ2(1,1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + GYZ2(1,3)*HZ2(0,0)
     +     + GYZ2(1,3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     - GYZ3(0,0,3)*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0-r)*(r+s) * (
     +     + GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + GYZ3(0,3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,3,3)
     +     + GYZ3(1,0,3)*HZ1(0)
     +     - GYZ3(1,1,2)*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0-r)*(r+s) * (
     +     - 1.d0/6.d0*GYZ3(1,3,1)
     +     - GYZ3(1,3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(1,3,3)
     +     - GYZ4(0,0,0,3)
     +     + GYZ4(0,1,0,3)
     +     + GYZ4(0,1,2,3)
     +     + GYZ4(0,3,0,3)
     +     )
      G_c2_3 = G_c2_3 + (1.d0-r)*(r+s) * (
     +     + GYZ4(0,3,2,3)
     +     + GYZ4(1,0,0,3)
     +     - GYZ4(1,1,0,3)
     +     - GYZ4(1,1,2,3)
     +     - GYZ4(1,3,0,3)
     +     - GYZ4(1,3,2,3)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     - 1.d0/3.d0*HZ3(0,0,0)
     +     - 2*HZ4(-1,0,0,0)
     +     - 2*HZ4(-1,0,1,0)
     +     + 2*HZ4(0,0,0,0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0-r)*(r+s) * (
     +     + 2*HZ4(0,0,1,0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0-r)*zeta2 * (
     +     - 3.d0/8.d0
     +     )
      G_c2_3 = G_c2_3 + (1.d0-r) * (
     +     - 3.d0/8.d0*GYZ2(0,3)
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(0,0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-4)*(r+s)**5*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-4)*(r+s)**5*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-4)*(r+s)**5 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-4)*(r+s)**5 * (
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-4)*(r+s)**5 * (
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-4)*(r+s)**5 * (
     +     - GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,3)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-4)*(r+s)**5 * (
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-3)*(r+s)**2*zeta2 * (
     +     + 3.d0/2.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(3)
     +     - 9.d0/4.d0*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-3)*(r+s)**2*zeta3 * (
     +     + 9.d0/4.d0
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(1,0,3)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     - 3.d0/4.d0*GYZ3(1,2,3)
     +     + 3.d0/4.d0*GYZ3(3,0,3)
     +     + 3.d0/4.d0*GYZ3(3,2,3)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 3.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-3)*(r+s)**4*zeta2 * (
     +     - 1.d0/3.d0
     +     + GYZ1(1)
     +     - GYZ1(2)
     +     + HZ1(1)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-3)*(r+s)**4*zeta3 * (
     +     - 1
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-3)*(r+s)**4 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ2(0,0)
     +     - GYZ1(2)*HZ2(1,0)
     +     - GYZ1(3)*HZ2(-1,0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-3)*(r+s)**4 * (
     +     + GYZ1(3)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - GYZ2(2,1)*HZ1(0)
     +     + GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + GYZ2(3,1)*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-3)*(r+s)**4 * (
     +     - GYZ2(3,2)*HZ1(0)
     +     + GYZ3(0,0,3)
     +     - GYZ3(0,1,3)
     +     - GYZ3(0,3,1)
     +     - GYZ3(0,3,3)
     +     + GYZ3(1,3,1)
     +     + GYZ3(1,3,3)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-3)*(r+s)**4 * (
     +     - GYZ3(2,1,3)
     +     + GYZ3(2,2,3)
     +     - GYZ3(2,3,1)
     +     - GYZ3(2,3,3)
     +     - GYZ3(3,0,3)
     +     + 2*GYZ3(3,1,3)
     +     - GYZ3(3,2,3)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-3)*(r+s)**4 * (
     +     + GYZ3(3,3,1)
     +     + GYZ3(3,3,3)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     - HZ3(0,-1,0)
     +     + HZ3(0,1,0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-3)*(r+s)**4 * (
     +     - HZ3(1,0,0)
     +     + HZ3(1,1,0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-3)*(r+s)**5*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-3)*(r+s)**5*zeta3 * (
     +     + 1.d0/6.d0
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-3)*(r+s)**5 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-3)*(r+s)**5 * (
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(0,3,3)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-3)*(r+s)**5 * (
     +     - 1.d0/6.d0*GYZ3(1,3,1)
     +     - 1.d0/6.d0*GYZ3(1,3,3)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(2,3,3)
     +     + 1.d0/6.d0*GYZ3(3,0,3)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-3)*(r+s)**5 * (
     +     - 1.d0/3.d0*GYZ3(3,1,3)
     +     + 1.d0/6.d0*GYZ3(3,2,3)
     +     - 1.d0/6.d0*GYZ3(3,3,1)
     +     - 1.d0/6.d0*GYZ3(3,3,3)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/6.d0*HZ3(1,0,0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-3)*(r+s)**5 * (
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     + 3.d0/2.d0
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(3)
     +     + 9.d0/4.d0*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     - 9.d0/4.d0
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-2)*(r+s) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(0,3)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-2)*(r+s) * (
     +     - 3.d0/4.d0*GYZ2(2,3)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(1,0,3)
     +     + 3.d0/4.d0*GYZ3(1,2,3)
     +     - 3.d0/4.d0*GYZ3(3,0,3)
     +     - 3.d0/4.d0*GYZ3(3,2,3)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-2)*(r+s) * (
     +     + 3.d0/4.d0*HZ2(1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 3.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-2)*(r+s)**2*zeta2 * (
     +     - 3.d0/4.d0
     +     + GYZ1(1)
     +     - GYZ1(3)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-2)*(r+s)**2*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(0,3)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     - HZ3(0,0,0)
     +     - HZ3(0,1,0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     + 7.d0/12.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-2)*(r+s)**3*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     - 11.d0/12.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,3)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 7.d0/12.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-2)*(r+s)**4*zeta2 * (
     +     - 1.d0/6.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-2)*(r+s)**4*zeta3 * (
     +     - 1.d0/6.d0
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-2)*(r+s)**4 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-2)*(r+s)**4 * (
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(0,3,3)
     +     + 1.d0/6.d0*GYZ3(1,3,1)
     +     + 1.d0/6.d0*GYZ3(1,3,3)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/6.d0*GYZ3(2,3,3)
     +     - 1.d0/6.d0*GYZ3(3,0,3)
     +     + 1.d0/3.d0*GYZ3(3,1,3)
     +     - 1.d0/6.d0*GYZ3(3,2,3)
     +     + 1.d0/6.d0*GYZ3(3,3,1)
     +     + 1.d0/6.d0*GYZ3(3,3,3)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-2)*(r+s)**4 * (
     +     + 1.d0/6.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/6.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     + 7.d0/4.d0
     +     - GYZ1(1)
     +     + GYZ1(3)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-1)*(r+s)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-1)*(r+s) * (
     +     + 3.d0/8.d0*HZ1(0)
     +     + 5.d0/4.d0*HZ2(0,0)
     +     + 5.d0/4.d0*HZ2(1,0)
     +     + HZ3(0,0,0)
     +     + HZ3(0,1,0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     - 17.d0/24.d0
     +     + 2*GYZ1(1)
     +     - 2*GYZ1(3)
     +     - 3*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-1)*(r+s)**2*zeta3 * (
     +     + 3
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + GYZ1(1)*HZ2(1,0)
     +     + GYZ1(2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - GYZ1(3)*HZ2(0,0)
     +     - GYZ1(3)*HZ2(1,0)
     +     - 25.d0/24.d0*GYZ2(0,3)
     +     - GYZ2(1,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(1,3)
     +     + GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + GYZ2(3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - GYZ3(1,0,3)
     +     - GYZ3(1,2,3)
     +     + GYZ3(3,0,3)
     +     + GYZ3(3,2,3)
     +     + 1.d0/3.d0*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 19.d0/24.d0*HZ2(0,0)
     +     - HZ2(1,0)
     +     - 2*HZ3(0,0,0)
     +     - 2*HZ3(0,1,0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/12.d0*GYZ2(0,3)
     +     - 1.d0/12.d0*GYZ2(1,3)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/12.d0*HZ2(0,0)
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-1)*zeta2 * (
     +     - 3.d0/4.d0
     +     )
      G_c2_3 = G_c2_3 + (1.d0+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,3)
     +     + 3.d0/8.d0*GYZ2(2,3)
     +     - 3.d0/8.d0*HZ2(0,0)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + (r+s)*zeta2 * (
     +     - 43.d0/24.d0
     +     - 15.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 3*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + (r+s)*zeta3 * (
     +     - 3
     +     )
      G_c2_3 = G_c2_3 + (r+s) * (
     +     + 5.d0/12.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 9.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 2*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_c2_3 = G_c2_3 + (r+s) * (
     +     + 3.d0/8.d0*GYZ2(0,3)
     +     - 3.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 2*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      G_c2_3 = G_c2_3 + (r+s) * (
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 2*GYZ3(1,0,3)
     +     + 2*GYZ3(1,2,3)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 5.d0/12.d0*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + (r+s) * (
     +     - 5.d0/8.d0*HZ2(-1,0)
     +     + 7.d0/24.d0*HZ2(0,0)
     +     + 2*HZ3(0,0,0)
     +     + 2*HZ3(0,1,0)
     +     )
      G_c2_3 = G_c2_3 + (r+s)**2*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      G_c2_3 = G_c2_3 + (r+s)**2 * (
     +     + 1.d0/12.d0*GYZ2(0,3)
     +     - 1.d0/12.d0*GYZ2(1,3)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/12.d0*HZ2(0,0)
     +     )
      G_c2_3 = G_c2_3 + zeta2 * (
     +     - 1.d0/2.d0
     +     )
      G_c2_3 = G_c2_3 + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 3.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +

      return
      end

==> fortran/zone3i.f <==
      subroutine makecoef3i(r,s,a_a1_3,a_b1_3,a_c1_3,
     $                          b_a1_3,b_b1_3,b_c1_3,
     $                          c_a1_3,c_b1_3,c_c1_3,
     $                          A_a2_3,A_b2_3,A_c2_3,
     $                          B_a2_3,B_b2_3,B_c2_3,
     $                          C_a2_3,C_b2_3,C_c2_3,
     $                          D_a2_3,D_b2_3,D_c2_3,
     $                          E_a2_3,E_b2_3,E_c2_3,
     $                          F_a2_3,F_b2_3,F_c2_3,
     $                          G_a2_3,G_b2_3,G_c2_3)
      
      real*8 a_a1_3,a_b1_3,a_c1_3,
     $       b_a1_3,b_b1_3,b_c1_3,
     $       c_a1_3,c_b1_3,c_c1_3,
     $       A_a2_3,A_b2_3,A_c2_3,
     $       B_a2_3,B_b2_3,B_c2_3,
     $       C_a2_3,C_b2_3,C_c2_3,
     $       D_a2_3,D_b2_3,D_c2_3,
     $       E_a2_3,E_b2_3,E_c2_3,
     $       F_a2_3,F_b2_3,F_c2_3,
     $       G_a2_3,G_b2_3,G_c2_3

      real*8 r,s
      real*8 zeta2,zeta3,zeta4,pi
      integer nmax
      real*8 HZa1,HZa2,HZa3,HZa4,HZ1,HZ2,HZ3,HZ4,GYZ1,GYZ2,GYZ3,GYZ4
      dimension HZa1(0:1),HZa2(0:1,0:1),HZa3(0:1,0:1,0:1), 
     $          HZa4(0:1,0:1,0:1,0:1), 
     $          HZ1(-1:1),HZ2(-1:1,-1:1),HZ3(-1:1,-1:1,-1:1), 
     $          HZ4(-1:1,-1:1,-1:1,-1:1), 
     $          GYZ1(0:3),GYZ2(0:3,0:3),GYZ3(0:3,0:3,0:3), 
     $          GYZ4(0:3,0:3,0:3,0:3)
      parameter (pi =  3.14159265358979324d0)      
      parameter (zeta2=1.64493406684822644d0)
      parameter (zeta3=1.20205690315959429d0)
      parameter (zeta4=1.08232323371113819d0)

      nmax = 4
      call tdhpl(r,s,nmax,GYZ1,GYZ2,GYZ3,GYZ4,HZa1,HZa2,HZa3,HZa4)
      call get1dhplog0m11(0,nmax,s,HZ1,HZ2,HZ3,HZ4)

      a_a1_3 = 0d0
     +
      a_a1_3 = a_a1_3 + pi*(1.d0+s)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0
     +     )
      a_a1_3 = a_a1_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/2.d0
     +     )
      a_a1_3 = a_a1_3 + pi * (
     +     - 3.d0/8.d0
     +     - 1.d0/2.d0*HZ1(-1)
     +     )

      a_b1_3 = 0d0
     +
      a_b1_3 = a_b1_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/4.d0
     +     )
      a_b1_3 = a_b1_3 + pi * (
     +     - 3.d0/8.d0
     +     - 1.d0/2.d0*HZ1(-1)
     +     )

      a_c1_3 = 0d0
     +
      a_c1_3 = a_c1_3 + pi*(1.d0+s)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0
     +     )
      a_c1_3 = a_c1_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/4.d0
     +     )

      b_a1_3 = 0d0
     +
      b_a1_3 = b_a1_3 + pi*(1.d0-r) * (
     +     - 1.d0/2.d0
     +     - HZ1(-1)
     +     + HZ1(0)
     +     )
      b_a1_3 = b_a1_3 + pi*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_a1_3 = b_a1_3 + pi*(1.d0+s)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0
     +     )
      b_a1_3 = b_a1_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/2.d0
     +     )
      b_a1_3 = b_a1_3 + pi*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/2.d0
     +     )
      b_a1_3 = b_a1_3 + pi*(r+s) * (
     +     + 1.d0/2.d0
     +     )
      b_a1_3 = b_a1_3 + pi * (
     +     + 3.d0/4.d0
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )

      b_b1_3 = 0d0
     +
      b_b1_3 = b_b1_3 + pi*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_b1_3 = b_b1_3 + pi*(1.d0-r) * (
     +     - 1.d0/2.d0
     +     - HZ1(-1)
     +     + HZ1(0)
     +     )
      b_b1_3 = b_b1_3 + pi*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_b1_3 = b_b1_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/4.d0
     +     )
      b_b1_3 = b_b1_3 + pi*(r+s) * (
     +     - HZ1(-1)
     +     + HZ1(0)
     +     )
      b_b1_3 = b_b1_3 + pi * (
     +     + 3.d0/4.d0
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )

      b_c1_3 = 0d0
     +
      b_c1_3 = b_c1_3 + pi*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_c1_3 = b_c1_3 + pi*(1.d0+s)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0
     +     )
      b_c1_3 = b_c1_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/4.d0
     +     )
      b_c1_3 = b_c1_3 + pi*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/2.d0
     +     )
      b_c1_3 = b_c1_3 + pi*(r+s) * (
     +     - 1.d0/2.d0
     +     )

      c_a1_3 = 0d0
     +
      c_a1_3 = c_a1_3 + pi * (
     +     + 1.d0/4.d0
     +     )

      c_b1_3 = 0d0
     +
      c_b1_3 = c_b1_3 + pi * (
     +     + 1.d0/4.d0
     +     )

      c_c1_3 = 0

      A_a2_3 = 0d0
     +
      A_a2_3 = A_a2_3 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     + 5.d0/12.d0*HZ1(-1)
     +     )
      A_a2_3 = A_a2_3 + pi*s**(-2)*(1.d0-r)**2 * (
     +     + 11.d0/16.d0*HZ1(-1)
     +     )
      A_a2_3 = A_a2_3 + pi*s**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     )
      A_a2_3 = A_a2_3 + pi*s**(-1)*(1.d0-r) * (
     +     - 11.d0/16.d0
     +     - 7.d0/4.d0*HZ1(-1)
     +     )
      A_a2_3 = A_a2_3 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 13.d0/48.d0
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      A_a2_3 = A_a2_3 + pi*s**(-1)*(r+s) * (
     +     + 13.d0/48.d0
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      A_a2_3 = A_a2_3 + pi*(1.d0+s)**(-2)*(r+s)**2*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      A_a2_3 = A_a2_3 + pi*(1.d0+s)**(-2)*(r+s)**2 * (
     +     + 355.d0/288.d0
     +     - 15.d0/16.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 7.d0/6.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      A_a2_3 = A_a2_3 + pi*(1.d0+s)**(-2)*(r+s)**2 * (
     +     - 1.d0/48.d0*HZ1(-1)
     +     + 7.d0/6.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      A_a2_3 = A_a2_3 + pi*(1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      A_a2_3 = A_a2_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     + 65.d0/72.d0
     +     - 9.d0/8.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 7.d0/3.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     )
      A_a2_3 = A_a2_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     - 2.d0/3.d0*HZ1(-1)
     +     + 7.d0/3.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     )
      A_a2_3 = A_a2_3 + pi*zeta2 * (
     +     + 7.d0/48.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      A_a2_3 = A_a2_3 + pi*zeta3 * (
     +     + 1
     +     )
      A_a2_3 = A_a2_3 + pi * (
     +     - 2149.d0/864.d0
     +     - 23.d0/144.d0*GYZ1(1)
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     + 23.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     )
      A_a2_3 = A_a2_3 + pi * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     + 11.d0/48.d0*GYZ1(3)
     +     - 11.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     )
      A_a2_3 = A_a2_3 + pi * (
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 23.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     )
      A_a2_3 = A_a2_3 + pi * (
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      A_a2_3 = A_a2_3 + pi * (
     +     - 71.d0/72.d0*HZ1(-1)
     +     + 11.d0/48.d0*HZ1(0)
     +     + 11.d0/12.d0*HZ2(-1,-1)
     +     - 7.d0/3.d0*HZ2(-1,0)
     +     - 55.d0/24.d0*HZ2(0,-1)
     +     + 1.d0/24.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,-1)
     +     )
      A_a2_3 = A_a2_3 + pi * (
     +     + 1.d0/2.d0*HZ3(-1,0,-1)
     +     - 1.d0/2.d0*HZ3(0,-1,-1)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,0,-1)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,-1)
     +     )

      A_b2_3 = 0d0
     +
      A_b2_3 = A_b2_3 + pi*r**(-4)*(1.d0-r)**3*(r+s) * (
     +     + 33.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 33.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 33.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 33.d0/8.d0*GYZ2(1,3)
     +     )
      A_b2_3 = A_b2_3 + pi*r**(-3)*(1.d0-r)**2*(r+s) * (
     +     + 33.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 33.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 33.d0/8.d0*GYZ1(3)
     +     - 33.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 33.d0/4.d0*GYZ2(1,3)
     +     + 33.d0/8.d0*HZ1(-1)
     +     - 33.d0/8.d0*HZ1(0)
     +     )
      A_b2_3 = A_b2_3 + pi*r**(-3)*(1.d0-r)**3 * (
     +     + 33.d0/8.d0*HZ1(-1)
     +     )
      A_b2_3 = A_b2_3 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     + 47.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 47.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 99.d0/16.d0*GYZ1(3)
     +     - 47.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 47.d0/8.d0*GYZ2(1,3)
     +     + 99.d0/16.d0*HZ1(-1)
     +     - 99.d0/16.d0*HZ1(0)
     +     )
      A_b2_3 = A_b2_3 + pi*r**(-2)*(1.d0-r)**2 * (
     +     + 33.d0/16.d0
     +     + 33.d0/4.d0*HZ1(-1)
     +     )
      A_b2_3 = A_b2_3 + pi*r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 33.d0/16.d0*HZ1(-1)
     +     )
      A_b2_3 = A_b2_3 + pi*r**(-1)*(1.d0-r) * (
     +     + 11.d0/4.d0
     +     + 47.d0/8.d0*HZ1(-1)
     +     )
      A_b2_3 = A_b2_3 + pi*r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 11.d0/16.d0
     +     + 33.d0/8.d0*HZ1(-1)
     +     )
      A_b2_3 = A_b2_3 + pi*r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 11.d0/8.d0*HZ1(-1)
     +     )
      A_b2_3 = A_b2_3 + pi*r**(-1)*(r+s) * (
     +     + 7.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 7.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 25.d0/8.d0*GYZ1(3)
     +     - 7.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 7.d0/4.d0*GYZ2(1,3)
     +     + 25.d0/8.d0*HZ1(-1)
     +     - 25.d0/8.d0*HZ1(0)
     +     )
      A_b2_3 = A_b2_3 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 5.d0/12.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     )
      A_b2_3 = A_b2_3 + pi*s**(-2)*(1.d0-r)**2 * (
     +     - 53.d0/48.d0*HZ1(-1)
     +     )
      A_b2_3 = A_b2_3 + pi*s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 11.d0/16.d0*HZ1(-1)
     +     )
      A_b2_3 = A_b2_3 + pi*s**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     )
      A_b2_3 = A_b2_3 + pi*s**(-1)*(1.d0-r) * (
     +     + 5.d0/12.d0
     +     + 19.d0/6.d0*HZ1(-1)
     +     )
      A_b2_3 = A_b2_3 + pi*s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 11.d0/16.d0
     +     + 33.d0/8.d0*HZ1(-1)
     +     )
      A_b2_3 = A_b2_3 + pi*s**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 11.d0/8.d0*HZ1(-1)
     +     )
      A_b2_3 = A_b2_3 + pi*s**(-1)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 13.d0/24.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      A_b2_3 = A_b2_3 + pi*(1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      A_b2_3 = A_b2_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     - 355.d0/288.d0
     +     + 15.d0/16.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 7.d0/6.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     )
      A_b2_3 = A_b2_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/48.d0*HZ1(-1)
     +     - 7.d0/6.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     )
      A_b2_3 = A_b2_3 + pi*zeta2 * (
     +     + 7.d0/48.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      A_b2_3 = A_b2_3 + pi*zeta3 * (
     +     + 1
     +     )
      A_b2_3 = A_b2_3 + pi * (
     +     - 1735.d0/864.d0
     +     - 23.d0/144.d0*GYZ1(1)
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     + 23.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     )
      A_b2_3 = A_b2_3 + pi * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     + 11.d0/48.d0*GYZ1(3)
     +     - 11.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     )
      A_b2_3 = A_b2_3 + pi * (
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 23.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     )
      A_b2_3 = A_b2_3 + pi * (
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      A_b2_3 = A_b2_3 + pi * (
     +     - 10.d0/9.d0*HZ1(-1)
     +     + 11.d0/48.d0*HZ1(0)
     +     + 11.d0/12.d0*HZ2(-1,-1)
     +     - 7.d0/3.d0*HZ2(-1,0)
     +     - 55.d0/24.d0*HZ2(0,-1)
     +     + 1.d0/24.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,-1)
     +     )
      A_b2_3 = A_b2_3 + pi * (
     +     + 1.d0/2.d0*HZ3(-1,0,-1)
     +     - 1.d0/2.d0*HZ3(0,-1,-1)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,0,-1)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,-1)
     +     )

      A_c2_3 = 0d0
     +
      A_c2_3 = A_c2_3 + pi*r**(-4)*(1.d0-r)**3*(r+s) * (
     +     - 33.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 33.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 33.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 33.d0/8.d0*GYZ2(1,3)
     +     )
      A_c2_3 = A_c2_3 + pi*r**(-3)*(1.d0-r)**2*(r+s) * (
     +     - 11.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 11.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 33.d0/8.d0*GYZ1(3)
     +     + 11.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 11.d0/2.d0*GYZ2(1,3)
     +     - 33.d0/8.d0*HZ1(-1)
     +     + 33.d0/8.d0*HZ1(0)
     +     )
      A_c2_3 = A_c2_3 + pi*r**(-3)*(1.d0-r)**3 * (
     +     - 33.d0/8.d0*HZ1(-1)
     +     )
      A_c2_3 = A_c2_3 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     - 11.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 55.d0/16.d0*GYZ1(3)
     +     + 11.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 11.d0/8.d0*GYZ2(1,3)
     +     - 55.d0/16.d0*HZ1(-1)
     +     + 55.d0/16.d0*HZ1(0)
     +     )
      A_c2_3 = A_c2_3 + pi*r**(-2)*(1.d0-r)**2 * (
     +     - 33.d0/16.d0
     +     - 11.d0/2.d0*HZ1(-1)
     +     )
      A_c2_3 = A_c2_3 + pi*r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 33.d0/16.d0*HZ1(-1)
     +     )
      A_c2_3 = A_c2_3 + pi*r**(-1)*(1.d0-r) * (
     +     - 11.d0/8.d0
     +     - 11.d0/8.d0*HZ1(-1)
     +     )
      A_c2_3 = A_c2_3 + pi*r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 11.d0/16.d0
     +     - 11.d0/4.d0*HZ1(-1)
     +     )
      A_c2_3 = A_c2_3 + pi*r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 11.d0/8.d0*HZ1(-1)
     +     )
      A_c2_3 = A_c2_3 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     )
      A_c2_3 = A_c2_3 + pi*s**(-2)*(1.d0-r)**2 * (
     +     + 5.d0/12.d0*HZ1(-1)
     +     )
      A_c2_3 = A_c2_3 + pi*s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 11.d0/16.d0*HZ1(-1)
     +     )
      A_c2_3 = A_c2_3 + pi*s**(-1)*(1.d0-r) * (
     +     + 13.d0/48.d0
     +     - 5.d0/12.d0*HZ1(-1)
     +     )
      A_c2_3 = A_c2_3 + pi*s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 11.d0/16.d0
     +     - 11.d0/4.d0*HZ1(-1)
     +     )
      A_c2_3 = A_c2_3 + pi*s**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 11.d0/8.d0*HZ1(-1)
     +     )
      A_c2_3 = A_c2_3 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 13.d0/48.d0
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      A_c2_3 = A_c2_3 + pi*s**(-1)*(r+s) * (
     +     - 13.d0/48.d0
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      A_c2_3 = A_c2_3 + pi*(1.d0+s)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      A_c2_3 = A_c2_3 + pi*(1.d0+s)**(-2)*(r+s)**2 * (
     +     - 355.d0/288.d0
     +     + 15.d0/16.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 7.d0/6.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     )
      A_c2_3 = A_c2_3 + pi*(1.d0+s)**(-2)*(r+s)**2 * (
     +     + 1.d0/48.d0*HZ1(-1)
     +     - 7.d0/6.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     )
      A_c2_3 = A_c2_3 + pi*(1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      A_c2_3 = A_c2_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     + 493.d0/288.d0
     +     - 15.d0/16.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 7.d0/6.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      A_c2_3 = A_c2_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     - 7.d0/48.d0*HZ1(-1)
     +     + 7.d0/6.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      A_c2_3 = A_c2_3 + pi * (
     +     - 23.d0/48.d0
     +     + 1.d0/8.d0*HZ1(-1)
     +     )

      B_a2_3 = 0d0
     +
      B_a2_3 = B_a2_3 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     - 3.d0/8.d0*HZ1(-1)
     +     )
      B_a2_3 = B_a2_3 + pi*s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_a2_3 = B_a2_3 + pi*s**(-2)*(1.d0+s)**(-2)*(r+s)**4*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_a2_3 = B_a2_3 + pi*s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     )
      B_a2_3 = B_a2_3 + pi*s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_3 = B_a2_3 + pi*s**(-2)*(1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_a2_3 = B_a2_3 + pi*s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     )
      B_a2_3 = B_a2_3 + pi*s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_3 = B_a2_3 + pi*s**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_a2_3 = B_a2_3 + pi*s**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_3 = B_a2_3 + pi*s**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      B_a2_3 = B_a2_3 + pi*s**(-1)*(1.d0+s)**(-3)*(r+s)**4*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_a2_3 = B_a2_3 + pi*s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     )
      B_a2_3 = B_a2_3 + pi*s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_3 = B_a2_3 + pi*s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_a2_3 = B_a2_3 + pi*s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     )
      B_a2_3 = B_a2_3 + pi*s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_3 = B_a2_3 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_a2_3 = B_a2_3 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     )
      B_a2_3 = B_a2_3 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_3 = B_a2_3 + pi*s**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      B_a2_3 = B_a2_3 + pi*s**(-1)*(r+s) * (
     +     + 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     )
      B_a2_3 = B_a2_3 + pi*s**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0-r)*(r+s) * (
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0-r)*zeta2 * (
     +     - 13.d0/6.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0-r)*zeta3 * (
     +     + 7.d0/2.d0
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0-r) * (
     +     - 47.d0/18.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     - 7.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(1)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0-r) * (
     +     - 3.d0/2.d0*GYZ1(3)
     +     - 5.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 5.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,1)*HZ1(-1)
     +     - 3.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 11.d0/12.d0*GYZ2(1,3)
     +     - GYZ2(1,3)*HZ1(-1)
     +     + GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0-r) * (
     +     + GYZ3(1,0,3)
     +     - 3.d0/2.d0*GYZ3(1,1,3)
     +     - 265.d0/72.d0*HZ1(-1)
     +     + 26.d0/9.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(-1,-1)
     +     - 41.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0-r) * (
     +     + 23.d0/6.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,-1)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,-1)
     +     - 2*HZ3(-1,0,0)
     +     - HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,-1)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0-r) * (
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0-r)**2*zeta2 * (
     +     + 23.d0/24.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0-r)**2*zeta3 * (
     +     - 7.d0/4.d0
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0-r)**2 * (
     +     - 13.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     + 13.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0-r)**2 * (
     +     + 1.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     + 3.d0/4.d0*GYZ3(1,1,3)
     +     + 47.d0/18.d0*HZ1(-1)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0-r)**2 * (
     +     - 47.d0/18.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 35.d0/24.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     - 43.d0/24.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,-1)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0-r)**2 * (
     +     - HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,-1)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0+s)**(-3)*(r+s)**4*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0+s)**(-3)*(r+s)**4 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0+s)**(-3)*(r+s)**4 * (
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0+s)**(-2)*(r+s)**2*zeta2 * (
     +     + 3.d0/8.d0
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0+s)**(-2)*(r+s)**2 * (
     +     - 37.d0/72.d0
     +     + 5.d0/8.d0*GYZ1(1)
     +     - 5.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 29.d0/48.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0+s)**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     - 5.d0/12.d0*HZ1(-1)
     +     - 1.d0/24.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     - 3.d0/8.d0*HZ2(0,0)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0+s)**(-2)*(r+s)**4*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0+s)**(-2)*(r+s)**4 * (
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     - 29.d0/72.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 5.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + GYZ1(1)*HZ1(0)
     +     - 25.d0/12.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 7.d0/24.d0*HZ1(-1)
     +     - 47.d0/24.d0*HZ1(0)
     +     + HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 47.d0/18.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 5.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 4.d0/3.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/12.d0*HZ1(-1)
     +     - 11.d0/24.d0*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 5.d0/4.d0*HZ2(0,-1)
     +     - HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_3 = B_a2_3 + pi*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + pi*(r+s)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      B_a2_3 = B_a2_3 + pi*(r+s) * (
     +     + 47.d0/18.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 4.d0/3.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     )
      B_a2_3 = B_a2_3 + pi*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + pi*(r+s) * (
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 5.d0/4.d0*HZ2(0,-1)
     +     + HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_3 = B_a2_3 + pi*(r+s)**2*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_a2_3 = B_a2_3 + pi*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     )
      B_a2_3 = B_a2_3 + pi*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_3 = B_a2_3 + pi*zeta2 * (
     +     - 1.d0/4.d0
     +     + GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 3.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_3 = B_a2_3 + pi*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      B_a2_3 = B_a2_3 + pi * (
     +     + 31.d0/12.d0
     +     - 11.d0/8.d0*GYZ1(1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(-1,-1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     )
      B_a2_3 = B_a2_3 + pi * (
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     - GYZ1(2)*HZ2(0,0)
     +     + 33.d0/16.d0*GYZ1(3)
     +     + 11.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     )
      B_a2_3 = B_a2_3 + pi * (
     +     - 11.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_a2_3 = B_a2_3 + pi * (
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     - GYZ3(1,0,3)
     +     )
      B_a2_3 = B_a2_3 + pi * (
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/72.d0*HZ1(-1)
     +     + 41.d0/36.d0*HZ1(0)
     +     - 13.d0/24.d0*HZ2(-1,-1)
     +     )
      B_a2_3 = B_a2_3 + pi * (
     +     + 19.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     - 25.d0/12.d0*HZ2(0,0)
     +     - 1.d0/24.d0*HZ2(1,0)
     +     - HZ3(-1,-1,-1)
     +     + 3.d0/4.d0*HZ3(0,-1,0)
     +     + HZ3(0,0,-1)
     +     )
      B_a2_3 = B_a2_3 + pi * (
     +     - 1.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,-1)
     +     + HZ3(1,0,0)
     +     )

      B_b2_3 = 0d0
     +
      B_b2_3 = B_b2_3 + pi*r**(-4)*(1.d0-r)**3*(r+s) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     )
      B_b2_3 = B_b2_3 + pi*r**(-3)*(1.d0-r)**2*(r+s) * (
     +     - 3*GYZ1(1)*HZ1(-1)
     +     + 3*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(3)
     +     + 3*GYZ1(3)*HZ1(-1)
     +     + 3*GYZ2(1,3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + pi*r**(-3)*(1.d0-r)**3 * (
     +     - 3.d0/2.d0*HZ1(-1)
     +     )
      B_b2_3 = B_b2_3 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 21.d0/8.d0*GYZ1(3)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 9.d0/4.d0*HZ1(-1)
     +     )
      B_b2_3 = B_b2_3 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     + 9.d0/4.d0*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + pi*r**(-2)*(1.d0-r)**2 * (
     +     - 3.d0/4.d0
     +     - 3*HZ1(-1)
     +     )
      B_b2_3 = B_b2_3 + pi*r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 3.d0/4.d0*HZ1(-1)
     +     )
      B_b2_3 = B_b2_3 + pi*r**(-1)*(1.d0-r) * (
     +     - 9.d0/8.d0
     +     - 3.d0/2.d0*HZ1(-1)
     +     )
      B_b2_3 = B_b2_3 + pi*r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0
     +     - 3.d0/2.d0*HZ1(-1)
     +     )
      B_b2_3 = B_b2_3 + pi*r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      B_b2_3 = B_b2_3 + pi*r**(-1)*(r+s) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 9.d0/8.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     )
      B_b2_3 = B_b2_3 + pi*r**(-1)*(r+s) * (
     +     + 3.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_b2_3 = B_b2_3 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + pi*s**(-2)*(1.d0-r)**2 * (
     +     + 5.d0/8.d0*HZ1(-1)
     +     )
      B_b2_3 = B_b2_3 + pi*s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_b2_3 = B_b2_3 + pi*s**(-2)*(1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_b2_3 = B_b2_3 + pi*s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     )
      B_b2_3 = B_b2_3 + pi*s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + pi*s**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_b2_3 = B_b2_3 + pi*s**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     )
      B_b2_3 = B_b2_3 + pi*s**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + pi*s**(-1)*(1.d0-r) * (
     +     - 3.d0/8.d0
     +     - 9.d0/8.d0*HZ1(-1)
     +     )
      B_b2_3 = B_b2_3 + pi*s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0
     +     - 3.d0/2.d0*HZ1(-1)
     +     )
      B_b2_3 = B_b2_3 + pi*s**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      B_b2_3 = B_b2_3 + pi*s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_b2_3 = B_b2_3 + pi*s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     )
      B_b2_3 = B_b2_3 + pi*s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + pi*s**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_b2_3 = B_b2_3 + pi*s**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     )
      B_b2_3 = B_b2_3 + pi*s**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 3.d0/8.d0
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ2(0,3)
     +     + 3.d0/8.d0*GYZ2(3,3)
     +     + 3.d0/8.d0*HZ2(-1,-1)
     +     - 3.d0/8.d0*HZ2(0,-1)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r)*(r+s)*zeta2 * (
     +     + 23.d0/24.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r)*(r+s)*zeta3 * (
     +     - 7.d0/4.d0
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r)*(r+s) * (
     +     - 19.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     + 19.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 2*GYZ1(3)*HZ1(-1)
     +     - 2*GYZ1(3)*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 7.d0/24.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r)*(r+s) * (
     +     + 7.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     + 3.d0/4.d0*GYZ3(1,1,3)
     +     + 179.d0/72.d0*HZ1(-1)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r)*(r+s) * (
     +     - 179.d0/72.d0*HZ1(0)
     +     - 5.d0/12.d0*HZ2(-1,-1)
     +     + 47.d0/24.d0*HZ2(-1,0)
     +     + HZ2(0,-1)
     +     - 61.d0/24.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,-1)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r)*(r+s) * (
     +     - HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,-1)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r)*zeta2 * (
     +     - 13.d0/6.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r)*zeta3 * (
     +     + 7.d0/2.d0
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r) * (
     +     - 47.d0/18.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     - 7.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(1)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r) * (
     +     - 3.d0/2.d0*GYZ1(3)
     +     - 5.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 5.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,1)*HZ1(-1)
     +     - 3.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 11.d0/12.d0*GYZ2(1,3)
     +     - GYZ2(1,3)*HZ1(-1)
     +     + GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r) * (
     +     + GYZ3(1,0,3)
     +     - 3.d0/2.d0*GYZ3(1,1,3)
     +     - 247.d0/72.d0*HZ1(-1)
     +     + 95.d0/36.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(-1,-1)
     +     - 41.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r) * (
     +     + 23.d0/6.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,-1)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,-1)
     +     - 2*HZ3(-1,0,0)
     +     - HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,-1)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r) * (
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r)**2*zeta2 * (
     +     + 23.d0/24.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r)**2*zeta3 * (
     +     - 7.d0/4.d0
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r)**2 * (
     +     - 13.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     + 13.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r)**2 * (
     +     + 1.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     + 3.d0/4.d0*GYZ3(1,1,3)
     +     + 47.d0/18.d0*HZ1(-1)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r)**2 * (
     +     - 47.d0/18.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 35.d0/24.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     - 43.d0/24.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,-1)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0-r)**2 * (
     +     - HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,-1)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     - 3.d0/8.d0
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     + 37.d0/72.d0
     +     - 5.d0/8.d0*GYZ1(1)
     +     + 5.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 29.d0/48.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     + 5.d0/12.d0*HZ1(-1)
     +     + 1.d0/24.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     + 3.d0/8.d0*HZ2(0,0)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     )
      B_b2_3 = B_b2_3 + pi*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + pi*(r+s)*zeta2 * (
     +     - 8.d0/3.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + pi*(r+s)*zeta3 * (
     +     + 7.d0/2.d0
     +     )
      B_b2_3 = B_b2_3 + pi*(r+s) * (
     +     + 19.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     - 19.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(1)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)
     +     )
      B_b2_3 = B_b2_3 + pi*(r+s) * (
     +     - 13.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 3*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + pi*(r+s) * (
     +     + 3.d0/2.d0*GYZ2(1,1)*HZ1(-1)
     +     - 3.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 5.d0/12.d0*GYZ2(1,3)
     +     - GYZ2(1,3)*HZ1(-1)
     +     + GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     )
      B_b2_3 = B_b2_3 + pi*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + GYZ3(1,0,3)
     +     - 3.d0/2.d0*GYZ3(1,1,3)
     +     - 29.d0/9.d0*HZ1(-1)
     +     + 223.d0/72.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(-1,-1)
     +     - 11.d0/3.d0*HZ2(-1,0)
     +     )
      B_b2_3 = B_b2_3 + pi*(r+s) * (
     +     - 3.d0/2.d0*HZ2(0,-1)
     +     + 29.d0/6.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,-1)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,-1)
     +     - 2*HZ3(-1,0,0)
     +     )
      B_b2_3 = B_b2_3 + pi*(r+s) * (
     +     - HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,-1)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     )
      B_b2_3 = B_b2_3 + pi*(r+s)**2*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_b2_3 = B_b2_3 + pi*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     )
      B_b2_3 = B_b2_3 + pi*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_3 = B_b2_3 + pi*zeta2 * (
     +     - 1.d0/4.d0
     +     + GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 3.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_3 = B_b2_3 + pi*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      B_b2_3 = B_b2_3 + pi * (
     +     + 55.d0/24.d0
     +     - 11.d0/8.d0*GYZ1(1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(-1,-1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     )
      B_b2_3 = B_b2_3 + pi * (
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     - GYZ1(2)*HZ2(0,0)
     +     + 33.d0/16.d0*GYZ1(3)
     +     + 11.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     )
      B_b2_3 = B_b2_3 + pi * (
     +     - 11.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_b2_3 = B_b2_3 + pi * (
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     - GYZ3(1,0,3)
     +     )
      B_b2_3 = B_b2_3 + pi * (
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 17.d0/72.d0*HZ1(-1)
     +     + 73.d0/72.d0*HZ1(0)
     +     - 13.d0/24.d0*HZ2(-1,-1)
     +     )
      B_b2_3 = B_b2_3 + pi * (
     +     + 19.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     - 25.d0/12.d0*HZ2(0,0)
     +     - 1.d0/24.d0*HZ2(1,0)
     +     - HZ3(-1,-1,-1)
     +     + 3.d0/4.d0*HZ3(0,-1,0)
     +     + HZ3(0,0,-1)
     +     )
      B_b2_3 = B_b2_3 + pi * (
     +     - 1.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,-1)
     +     + HZ3(1,0,0)
     +     )

      B_c2_3 = 0d0
     +
      B_c2_3 = B_c2_3 + pi*r**(-4)*(1.d0-r)**3*(r+s) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     )
      B_c2_3 = B_c2_3 + pi*r**(-3)*(1.d0-r)**2*(r+s) * (
     +     + 2*GYZ1(1)*HZ1(-1)
     +     - 2*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(3)
     +     - 2*GYZ1(3)*HZ1(-1)
     +     - 2*GYZ2(1,3)
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + pi*r**(-3)*(1.d0-r)**3 * (
     +     + 3.d0/2.d0*HZ1(-1)
     +     )
      B_c2_3 = B_c2_3 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 13.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 5.d0/4.d0*HZ1(-1)
     +     )
      B_c2_3 = B_c2_3 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     - 5.d0/4.d0*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + pi*r**(-2)*(1.d0-r)**2 * (
     +     + 3.d0/4.d0
     +     + 2*HZ1(-1)
     +     )
      B_c2_3 = B_c2_3 + pi*r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 3.d0/4.d0*HZ1(-1)
     +     )
      B_c2_3 = B_c2_3 + pi*r**(-1)*(1.d0-r) * (
     +     + 5.d0/8.d0
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_3 = B_c2_3 + pi*r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0
     +     + HZ1(-1)
     +     )
      B_c2_3 = B_c2_3 + pi*r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      B_c2_3 = B_c2_3 + pi*r**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 7.d0/24.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     )
      B_c2_3 = B_c2_3 + pi*r**(-1)*(r+s) * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-2)*(1.d0-r)**2 * (
     +     - 3.d0/8.d0*HZ1(-1)
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-2)*(1.d0+s)**(-2)*(r+s)**4*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-2)*(1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     + 3.d0/8.d0
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ2(0,3)
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*GYZ2(2,3)
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 3.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ2(0,-1)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-2)*(r+s)**2*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0
     +     + 3.d0/8.d0*HZ1(-1)
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0
     +     + HZ1(-1)
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-1)*(1.d0+s)**(-3)*(r+s)**4*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-1)*(r+s) * (
     +     - 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     )
      B_c2_3 = B_c2_3 + pi*s**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0-r)*(r+s)*zeta2 * (
     +     + 23.d0/24.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0-r)*(r+s)*zeta3 * (
     +     - 7.d0/4.d0
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0-r)*(r+s) * (
     +     - 13.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     + 13.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0-r)*(r+s) * (
     +     + 1.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     + 3.d0/4.d0*GYZ3(1,1,3)
     +     + 47.d0/18.d0*HZ1(-1)
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0-r)*(r+s) * (
     +     - 47.d0/18.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 35.d0/24.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     - 43.d0/24.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,-1)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0-r)*(r+s) * (
     +     - HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,-1)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0-r) * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0+s)**(-3)*(r+s)**4*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0+s)**(-3)*(r+s)**4 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0+s)**(-3)*(r+s)**4 * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0+s)**(-2)*(r+s)**2*zeta2 * (
     +     - 3.d0/8.d0
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0+s)**(-2)*(r+s)**2 * (
     +     + 37.d0/72.d0
     +     - 5.d0/8.d0*GYZ1(1)
     +     + 5.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 29.d0/48.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0+s)**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     + 5.d0/12.d0*HZ1(-1)
     +     + 1.d0/24.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     + 3.d0/8.d0*HZ2(0,0)
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0+s)**(-2)*(r+s)**4*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0+s)**(-2)*(r+s)**4 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     + 3.d0/8.d0
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     - 29.d0/36.d0
     +     + 5.d0/8.d0*GYZ1(1)
     +     - 5.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 35.d0/48.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/24.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     - 3.d0/8.d0*HZ2(0,0)
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 47.d0/18.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 4.d0/3.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/12.d0*HZ1(-1)
     +     + 7.d0/12.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(0,-1)
     +     + HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     )
      B_c2_3 = B_c2_3 + pi*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_3 = B_c2_3 + pi*(r+s) * (
     +     - 47.d0/18.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/2.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     )
      B_c2_3 = B_c2_3 + pi*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/12.d0*HZ1(-1)
     +     - 17.d0/24.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      B_c2_3 = B_c2_3 + pi*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      B_c2_3 = B_c2_3 + pi*(r+s)**2 * (
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     )
      B_c2_3 = B_c2_3 + pi * (
     +     + 7.d0/24.d0
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )

      C_a2_3 = 0d0
     +
      C_a2_3 = C_a2_3 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     - 3.d0/4.d0*HZ1(-1)
     +     )
      C_a2_3 = C_a2_3 + pi*s**(-2)*(1.d0-r)**2 * (
     +     - 3.d0/4.d0*HZ1(-1)
     +     )
      C_a2_3 = C_a2_3 + pi*s**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     )
      C_a2_3 = C_a2_3 + pi*s**(-1)*(1.d0-r) * (
     +     + 3.d0/4.d0
     +     + HZ1(-1)
     +     )
      C_a2_3 = C_a2_3 + pi*s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      C_a2_3 = C_a2_3 + pi*s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     )
      C_a2_3 = C_a2_3 + pi*s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_3 = C_a2_3 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     )
      C_a2_3 = C_a2_3 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 11.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(-1,-1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_3 = C_a2_3 + pi*s**(-1)*(r+s)*zeta2 * (
     +     - 1
     +     )
      C_a2_3 = C_a2_3 + pi*s**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - GYZ2(3,3)
     +     )
      C_a2_3 = C_a2_3 + pi*s**(-1)*(r+s) * (
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0-r)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0-r)*(r+s) * (
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0-r)*zeta2 * (
     +     - 11.d0/4.d0
     +     - HZ1(-1)
     +     + HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0-r) * (
     +     - 29.d0/16.d0
     +     + 5.d0/4.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     + 9.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(-1,-1)
     +     - GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,-1)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0-r) * (
     +     + GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + GYZ2(0,1)*HZ1(-1)
     +     - GYZ2(0,1)*HZ1(0)
     +     - GYZ2(0,3)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0-r) * (
     +     - GYZ2(0,3)*HZ1(-1)
     +     - GYZ2(1,1)*HZ1(-1)
     +     + GYZ2(1,1)*HZ1(0)
     +     + 5.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - GYZ3(0,1,3)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0-r) * (
     +     - GYZ3(0,3,3)
     +     + GYZ3(1,1,3)
     +     + GYZ3(1,3,3)
     +     - 19.d0/8.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(0)
     +     + 2*HZ2(-1,-1)
     +     - 15.d0/4.d0*HZ2(-1,0)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0-r) * (
     +     - 9.d0/4.d0*HZ2(0,-1)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     - HZ3(-1,-1,0)
     +     - HZ3(-1,0,-1)
     +     - HZ3(0,-1,-1)
     +     + 2*HZ3(0,-1,0)
     +     + 2*HZ3(0,0,-1)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0-r) * (
     +     - HZ3(0,0,0)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0-r)**2*zeta2 * (
     +     + 1
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0-r)**2*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     + 5.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ2(1,1)*HZ1(-1)
     +     - 5.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - GYZ2(1,3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     - 5.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0-r)**2 * (
     +     + 15.d0/16.d0*HZ1(-1)
     +     - 15.d0/16.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,-1)
     +     + 5.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0-r)**2 * (
     +     + 2*HZ3(-1,0,-1)
     +     + 5.d0/4.d0*HZ3(0,-1,-1)
     +     - 7.d0/4.d0*HZ3(0,-1,0)
     +     - 5.d0/2.d0*HZ3(0,0,-1)
     +     + 1.d0/2.d0*HZ3(0,0,0)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0+s)**(-2)*(r+s)**2*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0+s)**(-2)*(r+s)**2 * (
     +     - 23.d0/32.d0
     +     + 5.d0/16.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 9.d0/16.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0+s)**(-2)*(r+s)**2 * (
     +     + 7.d0/16.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/2.d0
     +     + 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     + 3.d0/8.d0*HZ1(-1)
     +     - 9.d0/8.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 29.d0/16.d0
     +     + 5.d0/4.d0*GYZ1(1)
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 3.d0/8.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(-1,-1)
     +     - 5.d0/4.d0*HZ2(-1,0)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 3.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     )
      C_a2_3 = C_a2_3 + pi*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_3 = C_a2_3 + pi*(r+s)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      C_a2_3 = C_a2_3 + pi*(r+s) * (
     +     + 29.d0/16.d0
     +     - 5.d0/4.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     )
      C_a2_3 = C_a2_3 + pi*(r+s) * (
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 3.d0/8.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + pi*(r+s) * (
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + HZ2(0,-1)
     +     + HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_3 = C_a2_3 + pi*(r+s)**2*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_a2_3 = C_a2_3 + pi*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     )
      C_a2_3 = C_a2_3 + pi*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/8.d0*HZ2(0,-1)
     +     + 3.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_a2_3 = C_a2_3 + pi*zeta2 * (
     +     + 3.d0/2.d0
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + pi*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_a2_3 = C_a2_3 + pi * (
     +     + 39.d0/32.d0
     +     - 11.d0/16.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     )
      C_a2_3 = C_a2_3 + pi * (
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_a2_3 = C_a2_3 + pi * (
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     + HZ1(-1)
     +     - 5.d0/16.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,-1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     )
      C_a2_3 = C_a2_3 + pi * (
     +     + 3.d0/8.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,0,-1)
     +     + 1.d0/2.d0*HZ3(0,-1,-1)
     +     - HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,0,-1)
     +     )
      C_a2_3 = C_a2_3 + pi * (
     +     + HZ3(0,0,0)
     +     )

      C_b2_3 = 0d0
     +
      C_b2_3 = C_b2_3 + pi*r**(-4)*(1.d0-r)**3*(r+s) * (
     +     - 9.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 9.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 9.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 9.d0/2.d0*GYZ2(1,3)
     +     )
      C_b2_3 = C_b2_3 + pi*r**(-3)*(1.d0-r)**2*(r+s) * (
     +     - 9*GYZ1(1)*HZ1(-1)
     +     + 9*GYZ1(1)*HZ1(0)
     +     + 9.d0/2.d0*GYZ1(3)
     +     + 9*GYZ1(3)*HZ1(-1)
     +     + 9*GYZ2(1,3)
     +     - 9.d0/2.d0*HZ1(-1)
     +     + 9.d0/2.d0*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + pi*r**(-3)*(1.d0-r)**3 * (
     +     - 9.d0/2.d0*HZ1(-1)
     +     )
      C_b2_3 = C_b2_3 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     - 59.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 59.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 111.d0/16.d0*GYZ1(3)
     +     + 59.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 59.d0/8.d0*GYZ2(1,3)
     +     )
      C_b2_3 = C_b2_3 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     - 27.d0/4.d0*HZ1(-1)
     +     + 27.d0/4.d0*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + pi*r**(-2)*(1.d0-r)**2 * (
     +     - 9.d0/4.d0
     +     - 9*HZ1(-1)
     +     )
      C_b2_3 = C_b2_3 + pi*r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 9.d0/4.d0*HZ1(-1)
     +     )
      C_b2_3 = C_b2_3 + pi*r**(-1)*(1.d0-r) * (
     +     - 49.d0/16.d0
     +     - 59.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + pi*r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 3.d0/4.d0
     +     - 9.d0/2.d0*HZ1(-1)
     +     )
      C_b2_3 = C_b2_3 + pi*r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 3.d0/2.d0*HZ1(-1)
     +     )
      C_b2_3 = C_b2_3 + pi*r**(-1)*(r+s) * (
     +     - 7.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 7.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 7.d0/2.d0*GYZ1(3)
     +     + 7.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + GYZ1(3)*HZ1(0)
     +     + GYZ2(0,3)
     +     + 7.d0/4.d0*GYZ2(1,3)
     +     )
      C_b2_3 = C_b2_3 + pi*r**(-1)*(r+s) * (
     +     + 3.d0/2.d0*GYZ2(3,3)
     +     - 35.d0/8.d0*HZ1(-1)
     +     + 35.d0/8.d0*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     )
      C_b2_3 = C_b2_3 + pi*s**(-2)*(1.d0-r)**2 * (
     +     + 3.d0/2.d0*HZ1(-1)
     +     )
      C_b2_3 = C_b2_3 + pi*s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 3.d0/4.d0*HZ1(-1)
     +     )
      C_b2_3 = C_b2_3 + pi*s**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     )
      C_b2_3 = C_b2_3 + pi*s**(-1)*(1.d0-r) * (
     +     - 3.d0/4.d0
     +     - 11.d0/2.d0*HZ1(-1)
     +     )
      C_b2_3 = C_b2_3 + pi*s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 3.d0/4.d0
     +     - 9.d0/2.d0*HZ1(-1)
     +     )
      C_b2_3 = C_b2_3 + pi*s**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 3.d0/2.d0*HZ1(-1)
     +     )
      C_b2_3 = C_b2_3 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      C_b2_3 = C_b2_3 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     )
      C_b2_3 = C_b2_3 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + pi*s**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      C_b2_3 = C_b2_3 + pi*s**(-1)*(r+s) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     )
      C_b2_3 = C_b2_3 + pi*s**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     - 9.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + 5.d0/4.d0*HZ2(0,-1)
     +     )
      C_b2_3 = C_b2_3 + pi*s**(-1)*(r+s) * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     - 3.d0/8.d0
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,3)
     +     - 3.d0/8.d0*GYZ2(3,3)
     +     - 3.d0/8.d0*HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 3.d0/8.d0*HZ2(0,-1)
     +     - 9.d0/8.d0*HZ2(0,0)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r)**(-1)*(r+s)**3*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r)**(-1)*(r+s)**3 * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r)**(-1)*(r+s)**3 * (
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     + 3.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r)*(r+s)*zeta2 * (
     +     + 1
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r)*(r+s)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r)*(r+s) * (
     +     - 5.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 5.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ2(1,1)*HZ1(-1)
     +     - 5.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r)*(r+s) * (
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - GYZ2(1,3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     - 5.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r)*(r+s) * (
     +     + 13.d0/16.d0*HZ1(-1)
     +     - 13.d0/16.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,-1)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r)*(r+s) * (
     +     + 5.d0/4.d0*HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,-1)
     +     + 5.d0/4.d0*HZ3(0,-1,-1)
     +     - 7.d0/4.d0*HZ3(0,-1,0)
     +     - 5.d0/2.d0*HZ3(0,0,-1)
     +     + 1.d0/2.d0*HZ3(0,0,0)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r)*zeta2 * (
     +     - 11.d0/4.d0
     +     - HZ1(-1)
     +     + HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r) * (
     +     - 29.d0/16.d0
     +     + 5.d0/4.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     + 9.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(-1,-1)
     +     - GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,-1)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r) * (
     +     + GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + GYZ2(0,1)*HZ1(-1)
     +     - GYZ2(0,1)*HZ1(0)
     +     - GYZ2(0,3)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r) * (
     +     - GYZ2(0,3)*HZ1(-1)
     +     - GYZ2(1,1)*HZ1(-1)
     +     + GYZ2(1,1)*HZ1(0)
     +     + 5.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - GYZ3(0,1,3)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r) * (
     +     - GYZ3(0,3,3)
     +     + GYZ3(1,1,3)
     +     + GYZ3(1,3,3)
     +     - 5.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     + 2*HZ2(-1,-1)
     +     - 15.d0/4.d0*HZ2(-1,0)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r) * (
     +     - 9.d0/4.d0*HZ2(0,-1)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     - HZ3(-1,-1,0)
     +     - HZ3(-1,0,-1)
     +     - HZ3(0,-1,-1)
     +     + 2*HZ3(0,-1,0)
     +     + 2*HZ3(0,0,-1)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r) * (
     +     - HZ3(0,0,0)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r)**2*zeta2 * (
     +     + 1
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r)**2*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     + 5.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ2(1,1)*HZ1(-1)
     +     - 5.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - GYZ2(1,3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     - 5.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r)**2 * (
     +     + 15.d0/16.d0*HZ1(-1)
     +     - 15.d0/16.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,-1)
     +     + 5.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0-r)**2 * (
     +     + 2*HZ3(-1,0,-1)
     +     + 5.d0/4.d0*HZ3(0,-1,-1)
     +     - 7.d0/4.d0*HZ3(0,-1,0)
     +     - 5.d0/2.d0*HZ3(0,0,-1)
     +     + 1.d0/2.d0*HZ3(0,0,0)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     + 23.d0/32.d0
     +     - 5.d0/16.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 9.d0/16.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     - 7.d0/16.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     )
      C_b2_3 = C_b2_3 + pi*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + pi*(r+s)*zeta2 * (
     +     - 9.d0/4.d0
     +     - HZ1(-1)
     +     + HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + pi*(r+s) * (
     +     - 2*GYZ1(1)*HZ1(-1)
     +     + 2*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(-1,-1)
     +     - GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,-1)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + pi*(r+s) * (
     +     + GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + GYZ2(0,1)*HZ1(-1)
     +     - GYZ2(0,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,3)
     +     - GYZ2(0,3)*HZ1(-1)
     +     )
      C_b2_3 = C_b2_3 + pi*(r+s) * (
     +     - GYZ2(1,1)*HZ1(-1)
     +     + GYZ2(1,1)*HZ1(0)
     +     + 2*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     )
      C_b2_3 = C_b2_3 + pi*(r+s) * (
     +     - GYZ3(0,1,3)
     +     - GYZ3(0,3,3)
     +     + GYZ3(1,1,3)
     +     + GYZ3(1,3,3)
     +     - 9.d0/4.d0*HZ1(-1)
     +     + 17.d0/8.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(-1,-1)
     +     )
      C_b2_3 = C_b2_3 + pi*(r+s) * (
     +     - 3*HZ2(-1,0)
     +     - 5.d0/4.d0*HZ2(0,-1)
     +     + 5.d0/2.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     - HZ3(-1,-1,0)
     +     - HZ3(-1,0,-1)
     +     - HZ3(0,-1,-1)
     +     )
      C_b2_3 = C_b2_3 + pi*(r+s) * (
     +     + 2*HZ3(0,-1,0)
     +     + 2*HZ3(0,0,-1)
     +     - HZ3(0,0,0)
     +     )
      C_b2_3 = C_b2_3 + pi*(r+s)**2*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_b2_3 = C_b2_3 + pi*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + pi*(r+s)**2 * (
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     - 3.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_3 = C_b2_3 + pi*zeta2 * (
     +     + 3.d0/2.d0
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + pi*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_b2_3 = C_b2_3 + pi * (
     +     + 33.d0/32.d0
     +     - 11.d0/16.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     )
      C_b2_3 = C_b2_3 + pi * (
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_b2_3 = C_b2_3 + pi * (
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     + 7.d0/8.d0*HZ1(-1)
     +     - 3.d0/16.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,-1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     )
      C_b2_3 = C_b2_3 + pi * (
     +     + 3.d0/8.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,0,-1)
     +     + 1.d0/2.d0*HZ3(0,-1,-1)
     +     - HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,0,-1)
     +     )
      C_b2_3 = C_b2_3 + pi * (
     +     + HZ3(0,0,0)
     +     )

      C_c2_3 = 0d0
     +
      C_c2_3 = C_c2_3 + pi*r**(-4)*(1.d0-r)**3*(r+s) * (
     +     + 9.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 9.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 9.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 9.d0/2.d0*GYZ2(1,3)
     +     )
      C_c2_3 = C_c2_3 + pi*r**(-3)*(1.d0-r)**2*(r+s) * (
     +     + 6*GYZ1(1)*HZ1(-1)
     +     - 6*GYZ1(1)*HZ1(0)
     +     - 9.d0/2.d0*GYZ1(3)
     +     - 6*GYZ1(3)*HZ1(-1)
     +     - 6*GYZ2(1,3)
     +     + 9.d0/2.d0*HZ1(-1)
     +     - 9.d0/2.d0*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + pi*r**(-3)*(1.d0-r)**3 * (
     +     + 9.d0/2.d0*HZ1(-1)
     +     )
      C_c2_3 = C_c2_3 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     + 23.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 23.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 63.d0/16.d0*GYZ1(3)
     +     - 23.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 23.d0/8.d0*GYZ2(1,3)
     +     )
      C_c2_3 = C_c2_3 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     + 15.d0/4.d0*HZ1(-1)
     +     - 15.d0/4.d0*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + pi*r**(-2)*(1.d0-r)**2 * (
     +     + 9.d0/4.d0
     +     + 6*HZ1(-1)
     +     )
      C_c2_3 = C_c2_3 + pi*r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 9.d0/4.d0*HZ1(-1)
     +     )
      C_c2_3 = C_c2_3 + pi*r**(-1)*(1.d0-r) * (
     +     + 25.d0/16.d0
     +     + 23.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + pi*r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 3.d0/4.d0
     +     + 3*HZ1(-1)
     +     )
      C_c2_3 = C_c2_3 + pi*r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 3.d0/2.d0*HZ1(-1)
     +     )
      C_c2_3 = C_c2_3 + pi*r**(-1)*(r+s) * (
     +     + GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     - 9.d0/8.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     - GYZ2(1,3)
     +     )
      C_c2_3 = C_c2_3 + pi*r**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     + 11.d0/8.d0*HZ1(-1)
     +     - 11.d0/8.d0*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     )
      C_c2_3 = C_c2_3 + pi*s**(-2)*(1.d0-r)**2 * (
     +     - 3.d0/4.d0*HZ1(-1)
     +     )
      C_c2_3 = C_c2_3 + pi*s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 3.d0/4.d0*HZ1(-1)
     +     )
      C_c2_3 = C_c2_3 + pi*s**(-1)*(1.d0-r) * (
     +     + 2*HZ1(-1)
     +     )
      C_c2_3 = C_c2_3 + pi*s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 3.d0/4.d0
     +     + 3*HZ1(-1)
     +     )
      C_c2_3 = C_c2_3 + pi*s**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 3.d0/2.d0*HZ1(-1)
     +     )
      C_c2_3 = C_c2_3 + pi*s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      C_c2_3 = C_c2_3 + pi*s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     )
      C_c2_3 = C_c2_3 + pi*s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      C_c2_3 = C_c2_3 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     )
      C_c2_3 = C_c2_3 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*GYZ2(3,3)
     +     + 11.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(0,-1)
     +     )
      C_c2_3 = C_c2_3 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + pi*s**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      C_c2_3 = C_c2_3 + pi*s**(-1)*(r+s) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     )
      C_c2_3 = C_c2_3 + pi*s**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     - 11.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(-1,-1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     - 5.d0/4.d0*HZ2(0,-1)
     +     )
      C_c2_3 = C_c2_3 + pi*s**(-1)*(r+s) * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     + 3.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0-r)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0-r)**(-1)*(r+s)**3*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0-r)**(-1)*(r+s)**3 * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0-r)**(-1)*(r+s)**3 * (
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     + 3.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0-r)*(r+s)*zeta2 * (
     +     + 1
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0-r)*(r+s)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0-r)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     + 5.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ2(1,1)*HZ1(-1)
     +     - 5.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - GYZ2(1,3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     - 5.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0-r)*(r+s) * (
     +     + 15.d0/16.d0*HZ1(-1)
     +     - 15.d0/16.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,-1)
     +     + 5.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0-r)*(r+s) * (
     +     + 2*HZ3(-1,0,-1)
     +     + 5.d0/4.d0*HZ3(0,-1,-1)
     +     - 7.d0/4.d0*HZ3(0,-1,0)
     +     - 5.d0/2.d0*HZ3(0,0,-1)
     +     + 1.d0/2.d0*HZ3(0,0,0)
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0-r) * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0+s)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0+s)**(-2)*(r+s)**2 * (
     +     + 23.d0/32.d0
     +     - 5.d0/16.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 9.d0/16.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0+s)**(-2)*(r+s)**2 * (
     +     - 7.d0/16.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     - 29.d0/32.d0
     +     + 5.d0/16.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 7.d0/16.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     + 3.d0/16.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     + 5.d0/4.d0
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 29.d0/16.d0
     +     - 5.d0/4.d0*GYZ1(1)
     +     - 2*GYZ1(1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/8.d0*GYZ1(3)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + GYZ2(3,3)
     +     + 3.d0/8.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 3.d0/4.d0*HZ2(-1,-1)
     +     + 5.d0/4.d0*HZ2(-1,0)
     +     + 9.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     )
      C_c2_3 = C_c2_3 + pi*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_3 = C_c2_3 + pi*(r+s)*zeta2 * (
     +     - 3.d0/4.d0
     +     )
      C_c2_3 = C_c2_3 + pi*(r+s) * (
     +     - 29.d0/16.d0
     +     + 5.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     )
      C_c2_3 = C_c2_3 + pi*(r+s) * (
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + HZ2(-1,-1)
     +     - 7.d0/4.d0*HZ2(-1,0)
     +     - 9.d0/4.d0*HZ2(0,-1)
     +     )
      C_c2_3 = C_c2_3 + pi*(r+s) * (
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      C_c2_3 = C_c2_3 + pi*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      C_c2_3 = C_c2_3 + pi*(r+s)**2 * (
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     )
      C_c2_3 = C_c2_3 + pi * (
     +     + 3.d0/16.d0
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )

      D_a2_3 = 0d0
     +
      D_a2_3 = D_a2_3 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/6.d0*HZ1(-1)
     +     )
      D_a2_3 = D_a2_3 + pi*s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      D_a2_3 = D_a2_3 + pi*s**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      D_a2_3 = D_a2_3 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/12.d0
     +     )
      D_a2_3 = D_a2_3 + pi*s**(-1)*(r+s) * (
     +     - 1.d0/12.d0
     +     )
      D_a2_3 = D_a2_3 + pi*(1.d0+s)**(-2)*(r+s)**2 * (
     +     - 25.d0/72.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 11.d0/48.d0*GYZ1(3)
     +     + 1.d0/12.d0*HZ1(-1)
     +     - 11.d0/48.d0*HZ1(0)
     +     )
      D_a2_3 = D_a2_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     - 37.d0/144.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 11.d0/24.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 11.d0/24.d0*HZ1(0)
     +     )
      D_a2_3 = D_a2_3 + pi*zeta2 * (
     +     + 1.d0/24.d0
     +     )
      D_a2_3 = D_a2_3 + pi * (
     +     + 25.d0/144.d0
     +     + 7.d0/36.d0*GYZ1(1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     - 13.d0/48.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     )
      D_a2_3 = D_a2_3 + pi * (
     +     - 5.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/24.d0*GYZ2(2,3)
     +     + 5.d0/18.d0*HZ1(-1)
     +     - 13.d0/48.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 11.d0/24.d0*HZ2(-1,0)
     +     + 5.d0/12.d0*HZ2(0,-1)
     +     )
      D_a2_3 = D_a2_3 + pi * (
     +     - 1.d0/24.d0*HZ2(1,0)
     +     )

      D_b2_3 = 0d0
     +
      D_b2_3 = D_b2_3 + pi*r**(-4)*(1.d0-r)**3*(r+s) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     )
      D_b2_3 = D_b2_3 + pi*r**(-3)*(1.d0-r)**2*(r+s) * (
     +     - 3*GYZ1(1)*HZ1(-1)
     +     + 3*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(3)
     +     + 3*GYZ1(3)*HZ1(-1)
     +     + 3*GYZ2(1,3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      D_b2_3 = D_b2_3 + pi*r**(-3)*(1.d0-r)**3 * (
     +     - 3.d0/2.d0*HZ1(-1)
     +     )
      D_b2_3 = D_b2_3 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     - 2*GYZ1(1)*HZ1(-1)
     +     + 2*GYZ1(1)*HZ1(0)
     +     + 9.d0/4.d0*GYZ1(3)
     +     + 2*GYZ1(3)*HZ1(-1)
     +     + 2*GYZ2(1,3)
     +     - 9.d0/4.d0*HZ1(-1)
     +     + 9.d0/4.d0*HZ1(0)
     +     )
      D_b2_3 = D_b2_3 + pi*r**(-2)*(1.d0-r)**2 * (
     +     - 3.d0/4.d0
     +     - 3*HZ1(-1)
     +     )
      D_b2_3 = D_b2_3 + pi*r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 3.d0/4.d0*HZ1(-1)
     +     )
      D_b2_3 = D_b2_3 + pi*r**(-1)*(1.d0-r) * (
     +     - 1
     +     - 2*HZ1(-1)
     +     )
      D_b2_3 = D_b2_3 + pi*r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0
     +     - 3.d0/2.d0*HZ1(-1)
     +     )
      D_b2_3 = D_b2_3 + pi*r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      D_b2_3 = D_b2_3 + pi*r**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - HZ1(-1)
     +     + HZ1(0)
     +     )
      D_b2_3 = D_b2_3 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/6.d0*HZ1(-1)
     +     )
      D_b2_3 = D_b2_3 + pi*s**(-2)*(1.d0-r)**2 * (
     +     + 5.d0/12.d0*HZ1(-1)
     +     )
      D_b2_3 = D_b2_3 + pi*s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      D_b2_3 = D_b2_3 + pi*s**(-1)*(1.d0-r) * (
     +     - 1.d0/6.d0
     +     - 7.d0/6.d0*HZ1(-1)
     +     )
      D_b2_3 = D_b2_3 + pi*s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0
     +     - 3.d0/2.d0*HZ1(-1)
     +     )
      D_b2_3 = D_b2_3 + pi*s**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      D_b2_3 = D_b2_3 + pi*s**(-1)*(r+s) * (
     +     - 1.d0/6.d0*HZ1(-1)
     +     )
      D_b2_3 = D_b2_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     + 25.d0/72.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 11.d0/48.d0*GYZ1(3)
     +     - 1.d0/12.d0*HZ1(-1)
     +     + 11.d0/48.d0*HZ1(0)
     +     )
      D_b2_3 = D_b2_3 + pi*zeta2 * (
     +     + 1.d0/24.d0
     +     )
      D_b2_3 = D_b2_3 + pi * (
     +     + 5.d0/72.d0
     +     + 7.d0/36.d0*GYZ1(1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     - 13.d0/48.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     )
      D_b2_3 = D_b2_3 + pi * (
     +     - 5.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/24.d0*GYZ2(2,3)
     +     + 5.d0/18.d0*HZ1(-1)
     +     - 13.d0/48.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 11.d0/24.d0*HZ2(-1,0)
     +     + 5.d0/12.d0*HZ2(0,-1)
     +     )
      D_b2_3 = D_b2_3 + pi * (
     +     - 1.d0/24.d0*HZ2(1,0)
     +     )

      D_c2_3 = 0d0
     +
      D_c2_3 = D_c2_3 + pi*r**(-4)*(1.d0-r)**3*(r+s) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     )
      D_c2_3 = D_c2_3 + pi*r**(-3)*(1.d0-r)**2*(r+s) * (
     +     + 2*GYZ1(1)*HZ1(-1)
     +     - 2*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(3)
     +     - 2*GYZ1(3)*HZ1(-1)
     +     - 2*GYZ2(1,3)
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      D_c2_3 = D_c2_3 + pi*r**(-3)*(1.d0-r)**3 * (
     +     + 3.d0/2.d0*HZ1(-1)
     +     )
      D_c2_3 = D_c2_3 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 5.d0/4.d0*HZ1(-1)
     +     - 5.d0/4.d0*HZ1(0)
     +     )
      D_c2_3 = D_c2_3 + pi*r**(-2)*(1.d0-r)**2 * (
     +     + 3.d0/4.d0
     +     + 2*HZ1(-1)
     +     )
      D_c2_3 = D_c2_3 + pi*r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 3.d0/4.d0*HZ1(-1)
     +     )
      D_c2_3 = D_c2_3 + pi*r**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      D_c2_3 = D_c2_3 + pi*r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0
     +     + HZ1(-1)
     +     )
      D_c2_3 = D_c2_3 + pi*r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      D_c2_3 = D_c2_3 + pi*s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/6.d0*HZ1(-1)
     +     )
      D_c2_3 = D_c2_3 + pi*s**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      D_c2_3 = D_c2_3 + pi*s**(-1)*(1.d0-r) * (
     +     - 1.d0/12.d0
     +     + 1.d0/6.d0*HZ1(-1)
     +     )
      D_c2_3 = D_c2_3 + pi*s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0
     +     + HZ1(-1)
     +     )
      D_c2_3 = D_c2_3 + pi*s**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      D_c2_3 = D_c2_3 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/12.d0
     +     )
      D_c2_3 = D_c2_3 + pi*s**(-1)*(r+s) * (
     +     + 1.d0/12.d0
     +     )
      D_c2_3 = D_c2_3 + pi*(1.d0+s)**(-2)*(r+s)**2 * (
     +     + 25.d0/72.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 11.d0/48.d0*GYZ1(3)
     +     - 1.d0/12.d0*HZ1(-1)
     +     + 11.d0/48.d0*HZ1(0)
     +     )
      D_c2_3 = D_c2_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     - 65.d0/144.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 11.d0/48.d0*GYZ1(3)
     +     + 1.d0/12.d0*HZ1(-1)
     +     - 11.d0/48.d0*HZ1(0)
     +     )
      D_c2_3 = D_c2_3 + pi * (
     +     + 5.d0/48.d0
     +     )

      E_a2_3 = 0d0
     +
      E_a2_3 = E_a2_3 + pi*(1.d0-r)*zeta2 * (
     +     + 5.d0/12.d0
     +     )
      E_a2_3 = E_a2_3 + pi*(1.d0-r) * (
     +     + 19.d0/36.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     )
      E_a2_3 = E_a2_3 + pi*(1.d0-r) * (
     +     + 5.d0/12.d0*GYZ2(0,3)
     +     - 5.d0/12.d0*GYZ2(1,3)
     +     + 8.d0/9.d0*HZ1(-1)
     +     - 43.d0/72.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     + 11.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     )
      E_a2_3 = E_a2_3 + pi*(1.d0-r) * (
     +     - 13.d0/12.d0*HZ2(0,0)
     +     )
      E_a2_3 = E_a2_3 + pi*(1.d0-r)**2*zeta2 * (
     +     - 5.d0/24.d0
     +     )
      E_a2_3 = E_a2_3 + pi*(1.d0-r)**2 * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/24.d0*GYZ2(0,3)
     +     + 5.d0/24.d0*GYZ2(1,3)
     +     - 19.d0/36.d0*HZ1(-1)
     +     )
      E_a2_3 = E_a2_3 + pi*(1.d0-r)**2 * (
     +     + 19.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 11.d0/24.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 13.d0/24.d0*HZ2(0,0)
     +     )
      E_a2_3 = E_a2_3 + pi*(1.d0+s)**(-2)*(r+s)**2 * (
     +     + 25.d0/72.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 11.d0/48.d0*GYZ1(3)
     +     - 1.d0/12.d0*HZ1(-1)
     +     + 11.d0/48.d0*HZ1(0)
     +     )
      E_a2_3 = E_a2_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     + 37.d0/144.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 11.d0/24.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 11.d0/24.d0*HZ1(0)
     +     )
      E_a2_3 = E_a2_3 + pi*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 19.d0/36.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 11.d0/24.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 11.d0/24.d0*HZ1(0)
     +     )
      E_a2_3 = E_a2_3 + pi*(r+s) * (
     +     - 19.d0/36.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 11.d0/24.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 11.d0/24.d0*HZ1(0)
     +     )
      E_a2_3 = E_a2_3 + pi*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      E_a2_3 = E_a2_3 + pi * (
     +     - 37.d0/48.d0
     +     + 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     )
      E_a2_3 = E_a2_3 + pi * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 5.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/24.d0*GYZ2(2,3)
     +     - 5.d0/18.d0*HZ1(-1)
     +     - 23.d0/144.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     )
      E_a2_3 = E_a2_3 + pi * (
     +     - 11.d0/24.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 7.d0/12.d0*HZ2(0,0)
     +     + 1.d0/24.d0*HZ2(1,0)
     +     )

      E_b2_3 = 0d0
     +
      E_b2_3 = E_b2_3 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     )
      E_b2_3 = E_b2_3 + pi*r**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0
     +     )
      E_b2_3 = E_b2_3 + pi*r**(-1)*(r+s) * (
     +     - 3.d0/8.d0*GYZ1(3)
     +     )
      E_b2_3 = E_b2_3 + pi*(1.d0-r)*(r+s)*zeta2 * (
     +     - 5.d0/24.d0
     +     )
      E_b2_3 = E_b2_3 + pi*(1.d0-r)*(r+s) * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/24.d0*GYZ2(0,3)
     +     + 5.d0/24.d0*GYZ2(1,3)
     +     - 19.d0/36.d0*HZ1(-1)
     +     )
      E_b2_3 = E_b2_3 + pi*(1.d0-r)*(r+s) * (
     +     + 19.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 11.d0/24.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 13.d0/24.d0*HZ2(0,0)
     +     )
      E_b2_3 = E_b2_3 + pi*(1.d0-r)*zeta2 * (
     +     + 5.d0/12.d0
     +     )
      E_b2_3 = E_b2_3 + pi*(1.d0-r) * (
     +     + 19.d0/36.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     )
      E_b2_3 = E_b2_3 + pi*(1.d0-r) * (
     +     + 5.d0/12.d0*GYZ2(0,3)
     +     - 5.d0/12.d0*GYZ2(1,3)
     +     + 8.d0/9.d0*HZ1(-1)
     +     - 43.d0/72.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     + 11.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     )
      E_b2_3 = E_b2_3 + pi*(1.d0-r) * (
     +     - 13.d0/12.d0*HZ2(0,0)
     +     )
      E_b2_3 = E_b2_3 + pi*(1.d0-r)**2*zeta2 * (
     +     - 5.d0/24.d0
     +     )
      E_b2_3 = E_b2_3 + pi*(1.d0-r)**2 * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/24.d0*GYZ2(0,3)
     +     + 5.d0/24.d0*GYZ2(1,3)
     +     - 19.d0/36.d0*HZ1(-1)
     +     )
      E_b2_3 = E_b2_3 + pi*(1.d0-r)**2 * (
     +     + 19.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 11.d0/24.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 13.d0/24.d0*HZ2(0,0)
     +     )
      E_b2_3 = E_b2_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     - 25.d0/72.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 11.d0/48.d0*GYZ1(3)
     +     + 1.d0/12.d0*HZ1(-1)
     +     - 11.d0/48.d0*HZ1(0)
     +     )
      E_b2_3 = E_b2_3 + pi*(r+s)*zeta2 * (
     +     + 5.d0/12.d0
     +     )
      E_b2_3 = E_b2_3 + pi*(r+s) * (
     +     - 1.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/24.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/12.d0*GYZ2(0,3)
     +     - 5.d0/12.d0*GYZ2(1,3)
     +     )
      E_b2_3 = E_b2_3 + pi*(r+s) * (
     +     + 19.d0/18.d0*HZ1(-1)
     +     - 19.d0/18.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     + 11.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     - 13.d0/12.d0*HZ2(0,0)
     +     )
      E_b2_3 = E_b2_3 + pi*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      E_b2_3 = E_b2_3 + pi * (
     +     - 2.d0/3.d0
     +     + 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     )
      E_b2_3 = E_b2_3 + pi * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 5.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/24.d0*GYZ2(2,3)
     +     - 5.d0/18.d0*HZ1(-1)
     +     - 23.d0/144.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     )
      E_b2_3 = E_b2_3 + pi * (
     +     - 11.d0/24.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 7.d0/12.d0*HZ2(0,0)
     +     + 1.d0/24.d0*HZ2(1,0)
     +     )

      E_c2_3 = 0d0
     +
      E_c2_3 = E_c2_3 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     )
      E_c2_3 = E_c2_3 + pi*r**(-1)*(1.d0-r) * (
     +     - 1.d0/8.d0
     +     )
      E_c2_3 = E_c2_3 + pi*r**(-1)*(r+s) * (
     +     + 5.d0/24.d0*GYZ1(3)
     +     )
      E_c2_3 = E_c2_3 + pi*(1.d0-r)*(r+s)*zeta2 * (
     +     - 5.d0/24.d0
     +     )
      E_c2_3 = E_c2_3 + pi*(1.d0-r)*(r+s) * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/24.d0*GYZ2(0,3)
     +     + 5.d0/24.d0*GYZ2(1,3)
     +     - 19.d0/36.d0*HZ1(-1)
     +     )
      E_c2_3 = E_c2_3 + pi*(1.d0-r)*(r+s) * (
     +     + 19.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 11.d0/24.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 13.d0/24.d0*HZ2(0,0)
     +     )
      E_c2_3 = E_c2_3 + pi*(1.d0+s)**(-2)*(r+s)**2 * (
     +     - 25.d0/72.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 11.d0/48.d0*GYZ1(3)
     +     + 1.d0/12.d0*HZ1(-1)
     +     - 11.d0/48.d0*HZ1(0)
     +     )
      E_c2_3 = E_c2_3 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     + 65.d0/144.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 11.d0/48.d0*GYZ1(3)
     +     - 1.d0/12.d0*HZ1(-1)
     +     + 11.d0/48.d0*HZ1(0)
     +     )
      E_c2_3 = E_c2_3 + pi*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 19.d0/36.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 11.d0/24.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 11.d0/24.d0*HZ1(0)
     +     )
      E_c2_3 = E_c2_3 + pi*(r+s) * (
     +     + 19.d0/36.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 11.d0/24.d0*HZ1(0)
     +     )
      E_c2_3 = E_c2_3 + pi * (
     +     - 5.d0/48.d0
     +     )

      F_a2_3 = 0d0
     +
      F_a2_3 = F_a2_3 + pi * (
     +     + 5.d0/108.d0
     +     - 5.d0/144.d0*GYZ1(1)
     +     + 1.d0/24.d0*GYZ1(3)
     +     + 1.d0/24.d0*HZ1(0)
     +     )

      F_b2_3 = 0d0
     +
      F_b2_3 = F_b2_3 + pi * (
     +     + 5.d0/108.d0
     +     - 5.d0/144.d0*GYZ1(1)
     +     + 1.d0/24.d0*GYZ1(3)
     +     + 1.d0/24.d0*HZ1(0)
     +     )

      F_c2_3 = 0

      G_a2_3 = 0d0
     +
      G_a2_3 = G_a2_3 + pi*r**(-1)*(1.d0-r) * (
     +     + 1.d0/3.d0*GYZ2(3,3)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-3)*(1.d0-r)*(r+s)**2*zeta2 * (
     +     + 1.d0/3.d0
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/3.d0*GYZ2(3,3)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-3)*(1.d0-r)*(r+s)**2 * (
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-3)*(1.d0-r)**2*(r+s) * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-3)*(1.d0+s)**(-2)*(r+s)**5*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-3)*(1.d0+s)**(-2)*(r+s)**5 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-3)*(1.d0+s)**(-2)*(r+s)**5 * (
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-3)*(1.d0+s)**(-1)*(r+s)**4*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-3)*(1.d0+s)**(-1)*(r+s)**4 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-3)*(1.d0+s)**(-1)*(r+s)**4 * (
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-3)*(r+s)**3*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-3)*(r+s)**3 * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/3.d0*GYZ2(1,3)
     +     + 1.d0/3.d0*GYZ2(2,3)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-3)*(r+s)**3 * (
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/12.d0
     +     + 1.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/12.d0*GYZ2(1,3)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/12.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/12.d0*HZ2(-1,-1)
     +     - 1.d0/12.d0*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-2)*(1.d0+s)**(-3)*(r+s)**5*zeta2 * (
     +     - 1.d0/3.d0
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-2)*(1.d0+s)**(-3)*(r+s)**5 * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/3.d0*GYZ2(0,3)
     +     - 1.d0/3.d0*GYZ2(1,3)
     +     + 1.d0/3.d0*GYZ2(2,3)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-2)*(1.d0+s)**(-3)*(r+s)**5 * (
     +     - 1.d0/3.d0*GYZ2(3,3)
     +     - 1.d0/3.d0*HZ2(0,-1)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-2)*(1.d0+s)**(-2)*(r+s)**4*zeta2 * (
     +     + 5.d0/6.d0
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     - 5.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 5.d0/6.d0*GYZ2(0,3)
     +     + 5.d0/6.d0*GYZ2(1,3)
     +     - 5.d0/6.d0*GYZ2(2,3)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     + 5.d0/6.d0*GYZ2(3,3)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     + 5.d0/6.d0*HZ2(0,-1)
     +     + 5.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-2)*(1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     - 3.d0/4.d0
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/12.d0
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     - 3.d0/4.d0*GYZ2(3,3)
     +     - 2.d0/3.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-2)*(r+s)**2 * (
     +     + 1.d0/12.d0
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-1)*(1.d0-r)*zeta2 * (
     +     + 1.d0/3.d0
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-1)*(1.d0-r) * (
     +     + 1.d0/3.d0
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-1)*(1.d0-r) * (
     +     + 1.d0/3.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-1)*(1.d0+s)**(-4)*(r+s)**5*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-1)*(1.d0+s)**(-4)*(r+s)**5 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-1)*(1.d0+s)**(-4)*(r+s)**5 * (
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-1)*(1.d0+s)**(-3)*(r+s)**4*zeta2 * (
     +     + 7.d0/6.d0
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     - 7.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 7.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 7.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 7.d0/6.d0*GYZ2(0,3)
     +     + 7.d0/6.d0*GYZ2(1,3)
     +     - 7.d0/6.d0*GYZ2(2,3)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     + 7.d0/6.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ1(0)
     +     + 7.d0/6.d0*HZ2(0,-1)
     +     + 7.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     - 11.d0/12.d0
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/12.d0
     +     + 11.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     - 11.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 11.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     + 11.d0/12.d0*GYZ2(0,3)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 11.d0/12.d0*GYZ2(1,3)
     +     + 11.d0/12.d0*GYZ2(2,3)
     +     - 11.d0/12.d0*GYZ2(3,3)
     +     - 11.d0/12.d0*HZ1(-1)
     +     + 7.d0/12.d0*HZ1(0)
     +     - 11.d0/12.d0*HZ2(0,-1)
     +     - 11.d0/12.d0*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 11.d0/24.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-1)*(r+s) * (
     +     - 1.d0/24.d0
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/24.d0*HZ1(-1)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + pi*s**(-1)*(r+s) * (
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      G_a2_3 = G_a2_3 + pi*(1.d0-r)*(r+s) * (
     +     + 1.d0/12.d0*HZ1(-1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + pi*(1.d0-r)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_a2_3 = G_a2_3 + pi*(1.d0-r) * (
     +     - 5.d0/12.d0
     +     + 1.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(0,3)
     +     - 1.d0/12.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 7.d0/12.d0*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + pi*(1.d0-r) * (
     +     - 1.d0/12.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     )
      G_a2_3 = G_a2_3 + pi*(1.d0-r)**2 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     )
      G_a2_3 = G_a2_3 + pi*(1.d0-r)**2 * (
     +     - 1.d0/6.d0*HZ2(0,0)
     +     )
      G_a2_3 = G_a2_3 + pi*(1.d0+s)**(-4)*(r+s)**5*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      G_a2_3 = G_a2_3 + pi*(1.d0+s)**(-4)*(r+s)**5 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     )
      G_a2_3 = G_a2_3 + pi*(1.d0+s)**(-4)*(r+s)**5 * (
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + pi*(1.d0+s)**(-3)*(r+s)**4*zeta2 * (
     +     + 7.d0/6.d0
     +     )
      G_a2_3 = G_a2_3 + pi*(1.d0+s)**(-3)*(r+s)**4 * (
     +     - 7.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 7.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 7.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 7.d0/6.d0*GYZ2(0,3)
     +     + 7.d0/6.d0*GYZ2(1,3)
     +     - 7.d0/6.d0*GYZ2(2,3)
     +     )
      G_a2_3 = G_a2_3 + pi*(1.d0+s)**(-3)*(r+s)**4 * (
     +     + 7.d0/6.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ1(0)
     +     + 7.d0/6.d0*HZ2(0,-1)
     +     + 7.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + pi*(1.d0+s)**(-3)*(r+s)**5*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      G_a2_3 = G_a2_3 + pi*(1.d0+s)**(-3)*(r+s)**5 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     )
      G_a2_3 = G_a2_3 + pi*(1.d0+s)**(-3)*(r+s)**5 * (
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + pi*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     - 11.d0/12.d0
     +     )
      G_a2_3 = G_a2_3 + pi*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 1.d0/12.d0
     +     + 11.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     - 11.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 11.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     + 11.d0/12.d0*GYZ2(0,3)
     +     )
      G_a2_3 = G_a2_3 + pi*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 11.d0/12.d0*GYZ2(1,3)
     +     + 11.d0/12.d0*GYZ2(2,3)
     +     - 11.d0/12.d0*GYZ2(3,3)
     +     - 11.d0/12.d0*HZ1(-1)
     +     + 7.d0/12.d0*HZ1(0)
     +     - 11.d0/12.d0*HZ2(0,-1)
     +     - 11.d0/12.d0*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + pi*(1.d0+s)**(-2)*(r+s)**4*zeta2 * (
     +     + 1.d0/3.d0
     +     )
      G_a2_3 = G_a2_3 + pi*(1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ2(0,3)
     +     + 1.d0/3.d0*GYZ2(1,3)
     +     - 1.d0/3.d0*GYZ2(2,3)
     +     )
      G_a2_3 = G_a2_3 + pi*(1.d0+s)**(-2)*(r+s)**4 * (
     +     + 1.d0/3.d0*GYZ2(3,3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(0,-1)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + pi*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_a2_3 = G_a2_3 + pi*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     )
      G_a2_3 = G_a2_3 + pi*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 5.d0/24.d0*HZ1(-1)
     +     - 5.d0/24.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + pi*(1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      G_a2_3 = G_a2_3 + pi*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     )
      G_a2_3 = G_a2_3 + pi*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_3 = G_a2_3 + pi*(r+s) * (
     +     + 1.d0/3.d0
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 5.d0/24.d0*HZ1(-1)
     +     - 1.d0/24.d0*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + pi*(r+s)**2 * (
     +     + 1.d0/12.d0*HZ1(-1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_a2_3 = G_a2_3 + pi*zeta2 * (
     +     - 1.d0/3.d0
     +     )
      G_a2_3 = G_a2_3 + pi * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )

      G_b2_3 = 0d0
     +
      G_b2_3 = G_b2_3 + pi*r**(-3)*(1.d0-r)**2*(r+s) * (
     +     + GYZ1(3)
     +     - 1.d0/3.d0*GYZ2(3,3)
     +     )
      G_b2_3 = G_b2_3 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     + 5.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     )
      G_b2_3 = G_b2_3 + pi*r**(-2)*(1.d0-r)**2 * (
     +     - 1
     +     - 1.d0/6.d0*GYZ1(3)
     +     )
      G_b2_3 = G_b2_3 + pi*r**(-1)*(1.d0-r) * (
     +     - 1
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/3.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + pi*r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/6.d0
     +     + 1.d0/6.d0*GYZ1(3)
     +     )
      G_b2_3 = G_b2_3 + pi*r**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-3)*(1.d0-r)*(r+s)**2*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-3)*(1.d0-r)**2*(r+s)*zeta2 * (
     +     - 1.d0/3.d0
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-3)*(1.d0-r)**2*(r+s) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/3.d0*GYZ2(3,3)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-3)*(1.d0-r)**2*(r+s) * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-3)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-3)*(1.d0+s)**(-1)*(r+s)**4*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-3)*(1.d0+s)**(-1)*(r+s)**4 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-3)*(1.d0+s)**(-1)*(r+s)**4 * (
     +     + 1.d0/6.d0*GYZ2(3,3)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-3)*(r+s)**3*zeta2 * (
     +     - 1.d0/3.d0
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-3)*(r+s)**3 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/3.d0*GYZ2(3,3)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-3)*(r+s)**3 * (
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     + 1.d0/3.d0
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/3.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/3.d0*GYZ2(3,3)
     +     - 3.d0/8.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/12.d0
     +     + 1.d0/3.d0*GYZ1(3)
     +     - 3.d0/8.d0*HZ1(-1)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-2)*(1.d0+s)**(-2)*(r+s)**4*zeta2 * (
     +     + 1.d0/3.d0
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ2(0,3)
     +     + 1.d0/3.d0*GYZ2(1,3)
     +     - 1.d0/3.d0*GYZ2(2,3)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     + 1.d0/3.d0*GYZ2(3,3)
     +     + 1.d0/3.d0*HZ2(0,-1)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-2)*(1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/3.d0
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-2)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/3.d0*GYZ2(3,3)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-2)*(r+s)**2 * (
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-1)*(1.d0-r)*zeta2 * (
     +     + 1.d0/3.d0
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-1)*(1.d0-r) * (
     +     - 7.d0/24.d0
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/3.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-1)*(1.d0-r) * (
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/3.d0*GYZ2(3,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/6.d0
     +     + 1.d0/6.d0*GYZ1(3)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-1)*(1.d0+s)**(-3)*(r+s)**4*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     - 2.d0/3.d0
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 2.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     - 2.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     + 2.d0/3.d0*GYZ2(0,3)
     +     - 2.d0/3.d0*GYZ2(1,3)
     +     + 2.d0/3.d0*GYZ2(2,3)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 2.d0/3.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     - 2.d0/3.d0*HZ2(0,-1)
     +     - 2.d0/3.d0*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/12.d0
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 5.d0/12.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-1)*(r+s) * (
     +     - 1.d0/12.d0
     +     + 1.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/12.d0*GYZ2(0,3)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-1)*(r+s) * (
     +     - 1.d0/12.d0*GYZ2(1,3)
     +     + 1.d0/12.d0*GYZ2(2,3)
     +     + 1.d0/12.d0*GYZ2(3,3)
     +     + 1.d0/12.d0*HZ1(-1)
     +     - 1.d0/12.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      G_b2_3 = G_b2_3 + pi*s**(-1)*(r+s) * (
     +     - 1.d0/12.d0*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + pi*(1.d0-r)*(r+s) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     )
      G_b2_3 = G_b2_3 + pi*(1.d0-r)*(r+s) * (
     +     - 1.d0/6.d0*HZ2(0,0)
     +     )
      G_b2_3 = G_b2_3 + pi*(1.d0-r)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_b2_3 = G_b2_3 + pi*(1.d0-r) * (
     +     - 5.d0/12.d0
     +     + 1.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(0,3)
     +     - 1.d0/12.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*HZ1(-1)
     +     + 5.d0/24.d0*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + pi*(1.d0-r) * (
     +     - 1.d0/12.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     )
      G_b2_3 = G_b2_3 + pi*(1.d0-r)**2 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     )
      G_b2_3 = G_b2_3 + pi*(1.d0-r)**2 * (
     +     - 1.d0/6.d0*HZ2(0,0)
     +     )
      G_b2_3 = G_b2_3 + pi*(1.d0+s)**(-3)*(r+s)**4*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      G_b2_3 = G_b2_3 + pi*(1.d0+s)**(-3)*(r+s)**4 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     )
      G_b2_3 = G_b2_3 + pi*(1.d0+s)**(-3)*(r+s)**4 * (
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + pi*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     - 2.d0/3.d0
     +     )
      G_b2_3 = G_b2_3 + pi*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 2.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     - 2.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     + 2.d0/3.d0*GYZ2(0,3)
     +     - 2.d0/3.d0*GYZ2(1,3)
     +     + 2.d0/3.d0*GYZ2(2,3)
     +     )
      G_b2_3 = G_b2_3 + pi*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 2.d0/3.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     - 2.d0/3.d0*HZ2(0,-1)
     +     - 2.d0/3.d0*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + pi*(1.d0+s)**(-2)*(r+s)**4*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      G_b2_3 = G_b2_3 + pi*(1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     )
      G_b2_3 = G_b2_3 + pi*(1.d0+s)**(-2)*(r+s)**4 * (
     +     + 1.d0/6.d0*GYZ2(3,3)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + pi*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_b2_3 = G_b2_3 + pi*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/12.d0
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     )
      G_b2_3 = G_b2_3 + pi*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 5.d0/12.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + pi*(1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      G_b2_3 = G_b2_3 + pi*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     )
      G_b2_3 = G_b2_3 + pi*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_3 = G_b2_3 + pi*(r+s)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_b2_3 = G_b2_3 + pi*(r+s) * (
     +     - 1.d0/12.d0
     +     + 1.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/12.d0*GYZ2(0,3)
     +     - 1.d0/12.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     )
      G_b2_3 = G_b2_3 + pi*(r+s) * (
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     )
      G_b2_3 = G_b2_3 + pi*(r+s)**2 * (
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_b2_3 = G_b2_3 + pi*zeta2 * (
     +     - 1.d0/3.d0
     +     )
      G_b2_3 = G_b2_3 + pi * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )

      G_c2_3 = 0d0
     +
      G_c2_3 = G_c2_3 + pi*r**(-3)*(1.d0-r)**2*(r+s) * (
     +     - GYZ1(3)
     +     + 1.d0/3.d0*GYZ2(3,3)
     +     )
      G_c2_3 = G_c2_3 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     )
      G_c2_3 = G_c2_3 + pi*r**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/3.d0*GYZ2(3,3)
     +     )
      G_c2_3 = G_c2_3 + pi*r**(-2)*(1.d0-r)**2 * (
     +     + 1
     +     + 1.d0/6.d0*GYZ1(3)
     +     )
      G_c2_3 = G_c2_3 + pi*r**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0
     +     + 5.d0/12.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + pi*r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/6.d0
     +     - 1.d0/6.d0*GYZ1(3)
     +     )
      G_c2_3 = G_c2_3 + pi*r**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      G_c2_3 = G_c2_3 + pi*r**(-1)*(r+s) * (
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-3)*(1.d0-r)*(r+s)**2*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-3)*(1.d0-r)*(r+s)**2 * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/3.d0*GYZ2(1,3)
     +     + 1.d0/3.d0*GYZ2(2,3)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-3)*(1.d0-r)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-3)*(1.d0-r)**2*(r+s)*zeta2 * (
     +     + 1.d0/3.d0
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-3)*(1.d0-r)**2*(r+s) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/3.d0*GYZ2(3,3)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-3)*(1.d0-r)**2*(r+s) * (
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-3)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-3)*(1.d0+s)**(-2)*(r+s)**5*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-3)*(1.d0+s)**(-2)*(r+s)**5 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-3)*(1.d0+s)**(-2)*(r+s)**5 * (
     +     + 1.d0/6.d0*GYZ2(3,3)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-3)*(1.d0+s)**(-1)*(r+s)**4*zeta2 * (
     +     - 2.d0/3.d0
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-3)*(1.d0+s)**(-1)*(r+s)**4 * (
     +     + 2.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     - 2.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     + 2.d0/3.d0*GYZ2(0,3)
     +     - 2.d0/3.d0*GYZ2(1,3)
     +     + 2.d0/3.d0*GYZ2(2,3)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-3)*(1.d0+s)**(-1)*(r+s)**4 * (
     +     - 2.d0/3.d0*GYZ2(3,3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     - 2.d0/3.d0*HZ2(0,-1)
     +     - 2.d0/3.d0*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-3)*(r+s)**3*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-3)*(r+s)**3 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-3)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-2)*(1.d0-r)*(r+s)*zeta2 * (
     +     - 1.d0/3.d0
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/12.d0
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/3.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-2)*(1.d0-r)*(r+s) * (
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/3.d0*GYZ2(3,3)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/12.d0
     +     - 1.d0/3.d0*GYZ1(3)
     +     + 3.d0/8.d0*HZ1(-1)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-2)*(1.d0+s)**(-3)*(r+s)**5*zeta2 * (
     +     + 1.d0/3.d0
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-2)*(1.d0+s)**(-3)*(r+s)**5 * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ2(0,3)
     +     + 1.d0/3.d0*GYZ2(1,3)
     +     - 1.d0/3.d0*GYZ2(2,3)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-2)*(1.d0+s)**(-3)*(r+s)**5 * (
     +     + 1.d0/3.d0*GYZ2(3,3)
     +     + 1.d0/3.d0*HZ2(0,-1)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-2)*(1.d0+s)**(-2)*(r+s)**4*zeta2 * (
     +     - 5.d0/6.d0
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     + 5.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 5.d0/6.d0*GYZ2(0,3)
     +     - 5.d0/6.d0*GYZ2(1,3)
     +     + 5.d0/6.d0*GYZ2(2,3)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-2)*(1.d0+s)**(-2)*(r+s)**4 * (
     +     - 5.d0/6.d0*GYZ2(3,3)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 5.d0/6.d0*HZ2(0,-1)
     +     - 5.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-2)*(1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/12.d0
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     + 2.d0/3.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-2)*(r+s)**2 * (
     +     - 1.d0/12.d0
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0
     +     + 5.d0/12.d0*GYZ1(3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/6.d0
     +     - 1.d0/6.d0*GYZ1(3)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-1)*(1.d0+s)**(-4)*(r+s)**5*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-1)*(1.d0+s)**(-4)*(r+s)**5 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-1)*(1.d0+s)**(-4)*(r+s)**5 * (
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-1)*(1.d0+s)**(-3)*(r+s)**4*zeta2 * (
     +     - 1
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     + GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     + GYZ1(2)*HZ1(0)
     +     - GYZ1(3)*HZ1(-1)
     +     + GYZ2(0,3)
     +     - GYZ2(1,3)
     +     + GYZ2(2,3)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-1)*(1.d0+s)**(-3)*(r+s)**4 * (
     +     - GYZ2(3,3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     - HZ2(0,-1)
     +     - HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/12.d0
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 7.d0/12.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/24.d0
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + pi*s**(-1)*(r+s) * (
     +     - 1.d0/24.d0
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + pi*(1.d0-r)*(r+s) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     )
      G_c2_3 = G_c2_3 + pi*(1.d0-r)*(r+s) * (
     +     - 1.d0/6.d0*HZ2(0,0)
     +     )
      G_c2_3 = G_c2_3 + pi*(1.d0-r) * (
     +     - 3.d0/8.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + pi*(1.d0+s)**(-4)*(r+s)**5*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      G_c2_3 = G_c2_3 + pi*(1.d0+s)**(-4)*(r+s)**5 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     )
      G_c2_3 = G_c2_3 + pi*(1.d0+s)**(-4)*(r+s)**5 * (
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + pi*(1.d0+s)**(-3)*(r+s)**4*zeta2 * (
     +     - 1
     +     )
      G_c2_3 = G_c2_3 + pi*(1.d0+s)**(-3)*(r+s)**4 * (
     +     + GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     + GYZ1(2)*HZ1(0)
     +     - GYZ1(3)*HZ1(-1)
     +     + GYZ2(0,3)
     +     - GYZ2(1,3)
     +     + GYZ2(2,3)
     +     )
      G_c2_3 = G_c2_3 + pi*(1.d0+s)**(-3)*(r+s)**4 * (
     +     - GYZ2(3,3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     - HZ2(0,-1)
     +     - HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + pi*(1.d0+s)**(-3)*(r+s)**5*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      G_c2_3 = G_c2_3 + pi*(1.d0+s)**(-3)*(r+s)**5 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     )
      G_c2_3 = G_c2_3 + pi*(1.d0+s)**(-3)*(r+s)**5 * (
     +     + 1.d0/6.d0*GYZ2(3,3)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + pi*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      G_c2_3 = G_c2_3 + pi*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/12.d0
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     )
      G_c2_3 = G_c2_3 + pi*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 7.d0/12.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + pi*(1.d0+s)**(-2)*(r+s)**4*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      G_c2_3 = G_c2_3 + pi*(1.d0+s)**(-2)*(r+s)**4 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     )
      G_c2_3 = G_c2_3 + pi*(1.d0+s)**(-2)*(r+s)**4 * (
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_3 = G_c2_3 + pi*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/3.d0
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/24.d0*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + pi*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/12.d0*HZ1(-1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + pi*(r+s) * (
     +     - 5.d0/12.d0
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     )
      G_c2_3 = G_c2_3 + pi*(r+s) * (
     +     - 5.d0/8.d0*HZ1(-1)
     +     + 11.d0/24.d0*HZ1(0)
     +     )
      G_c2_3 = G_c2_3 + pi*(r+s)**2 * (
     +     + 1.d0/12.d0*HZ1(-1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )

      return
      end


==> fortran/zone4.f <==
      subroutine makecoef4(r,s,a_a1_4,a_b1_4,a_c1_4,
     $                         b_a1_4,b_b1_4,b_c1_4,
     $                         c_a1_4,c_b1_4,c_c1_4,
     $                         A_a2_4,A_b2_4,A_c2_4,
     $                         B_a2_4,B_b2_4,B_c2_4,
     $                         C_a2_4,C_b2_4,C_c2_4,
     $                         D_a2_4,D_b2_4,D_c2_4,
     $                         E_a2_4,E_b2_4,E_c2_4,
     $                         F_a2_4,F_b2_4,F_c2_4,
     $                         G_a2_4,G_b2_4,G_c2_4)
      
      real*8 a_a1_4,a_b1_4,a_c1_4,
     $       b_a1_4,b_b1_4,b_c1_4,
     $       c_a1_4,c_b1_4,c_c1_4,
     $       A_a2_4,A_b2_4,A_c2_4,
     $       B_a2_4,B_b2_4,B_c2_4,
     $       C_a2_4,C_b2_4,C_c2_4,
     $       D_a2_4,D_b2_4,D_c2_4,
     $       E_a2_4,E_b2_4,E_c2_4,
     $       F_a2_4,F_b2_4,F_c2_4,
     $       G_a2_4,G_b2_4,G_c2_4

      real*8 r,s
      real*8 zeta2,zeta3,zeta4
      integer nmax
      real*8 HZa1,HZa2,HZa3,HZa4,HZ1,HZ2,HZ3,HZ4,GYZ1,GYZ2,GYZ3,GYZ4
      dimension HZa1(0:1),HZa2(0:1,0:1),HZa3(0:1,0:1,0:1), 
     $          HZa4(0:1,0:1,0:1,0:1), 
     $          HZ1(-1:1),HZ2(-1:1,-1:1),HZ3(-1:1,-1:1,-1:1), 
     $          HZ4(-1:1,-1:1,-1:1,-1:1), 
     $          GYZ1(0:3),GYZ2(0:3,0:3),GYZ3(0:3,0:3,0:3), 
     $          GYZ4(0:3,0:3,0:3,0:3)       
      parameter (zeta2=1.64493406684822644d0)
      parameter (zeta3=1.20205690315959429d0)
      parameter (zeta4=1.08232323371113819d0)

      nmax = 4
      call tdhpl(r,s,nmax,GYZ1,GYZ2,GYZ3,GYZ4,HZa1,HZa2,HZa3,HZa4)
      call get1dhplog0m11(0,nmax,s,HZ1,HZ2,HZ3,HZ4)

      a_a1_4 = 0d0
     +
      a_a1_4 = a_a1_4 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      a_a1_4 = a_a1_4 + s**2*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      a_a1_4 = a_a1_4 - 7.d0/4.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +

      a_b1_4 = 0d0
     +
      a_b1_4 = a_b1_4 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      a_b1_4 = a_b1_4 - 3.d0/2.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +

      a_c1_4 = 0d0
     +
      a_c1_4 = a_c1_4 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      a_c1_4 = a_c1_4 + s**2*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      a_c1_4 = a_c1_4 - 1.d0/4.d0
     +

      b_a1_4 = 0d0
     +
      b_a1_4 = b_a1_4 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_a1_4 = b_a1_4 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_a1_4 = b_a1_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_a1_4 = b_a1_4 + s**2*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      b_a1_4 = b_a1_4 + (1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_a1_4 = b_a1_4 + (1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      b_a1_4 = b_a1_4 + (1.d0-r)**(-1)*zeta2 * (
     +     - 1
     +     )
      b_a1_4 = b_a1_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(0)
     +     + GYZ2(0,3)
     +     - 1.d0/2.d0*HZ1(0)
     +     - HZ2(-1,0)
     +     + HZ2(0,0)
     +     )
      b_a1_4 = b_a1_4 + zeta2 * (
     +     - 1.d0/2.d0
     +     )
      b_a1_4 = b_a1_4 + 7.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(0)
     +     - GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +
      b_a1_4 = b_a1_4 + 3.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +

      b_b1_4 = 0d0
     +
      b_b1_4 = b_b1_4 + r**(-2)*s * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     )
      b_b1_4 = b_b1_4 + r**(-1)*s * (
     +     + 1.d0/2.d0*GYZ1(3)
     +     )
      b_b1_4 = b_b1_4 + r**(-1) * (
     +     + 1.d0/2.d0
     +     )
      b_b1_4 = b_b1_4 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_b1_4 = b_b1_4 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      b_b1_4 = b_b1_4 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 1
     +     )
      b_b1_4 = b_b1_4 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(0)
     +     + GYZ2(0,3)
     +     - HZ2(-1,0)
     +     + HZ2(0,0)
     +     )
      b_b1_4 = b_b1_4 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      b_b1_4 = b_b1_4 + (1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_b1_4 = b_b1_4 + (1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      b_b1_4 = b_b1_4 + (1.d0-r)**(-1)*zeta2 * (
     +     - 1
     +     )
      b_b1_4 = b_b1_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(0)
     +     + GYZ2(0,3)
     +     - 1.d0/2.d0*HZ1(0)
     +     - HZ2(-1,0)
     +     + HZ2(0,0)
     +     )
      b_b1_4 = b_b1_4 + zeta2 * (
     +     - 1.d0/2.d0
     +     )
      b_b1_4 = b_b1_4 + 3.d0/2.d0
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(0)
     +     - GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +
      b_b1_4 = b_b1_4 + 3.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +

      b_c1_4 = 0d0
     +
      b_c1_4 = b_c1_4 + r**(-2)*s * (
     +     + 1.d0/2.d0*GYZ1(3)
     +     )
      b_c1_4 = b_c1_4 + r**(-1)*s * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     )
      b_c1_4 = b_c1_4 + r**(-1) * (
     +     - 1.d0/2.d0
     +     )
      b_c1_4 = b_c1_4 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_c1_4 = b_c1_4 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      b_c1_4 = b_c1_4 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_c1_4 = b_c1_4 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      b_c1_4 = b_c1_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_c1_4 = b_c1_4 + s**2*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      b_c1_4 = b_c1_4 + 1.d0/4.d0
     +

      c_a1_4 =
     +  - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(0)
     +

      c_b1_4 =
     +  - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(0)
     +

      c_c1_4 = 0

      A_a2_4 = 0d0
     +
      A_a2_4 = A_a2_4 + s*(1.d0-r-s)**(-2) * (
     +     + 1.d0/16.d0*GYZ1(1)
     +     - 1.d0/16.d0*HZ1(0)
     +     )
      A_a2_4 = A_a2_4 + s*(1.d0-r-s)**(-1) * (
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/3.d0*HZ1(0)
     +     )
      A_a2_4 = A_a2_4 + s*(1.d0+s)**(-1)*zeta2 * (
     +     - 119.d0/24.d0
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      A_a2_4 = A_a2_4 + s*(1.d0+s)**(-1)*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      A_a2_4 = A_a2_4 + s*(1.d0+s)**(-1) * (
     +     - 277.d0/288.d0
     +     + 5.d0/24.d0*GYZ1(1)
     +     - 13.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      A_a2_4 = A_a2_4 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     )
      A_a2_4 = A_a2_4 + s*(1.d0+s)**(-1) * (
     +     + 25.d0/36.d0*HZ1(0)
     +     - 2.d0/3.d0*HZ2(-1,0)
     +     + 11.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      A_a2_4 = A_a2_4 + s*(r+s)**(-2) * (
     +     - 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(2,1)
     +     + 5.d0/12.d0*HZ2(-1,0)
     +     - 5.d0/12.d0*HZ2(1,0)
     +     )
      A_a2_4 = A_a2_4 + s*(r+s)**(-1)*zeta2 * (
     +     - GYZ1(1)
     +     + HZ1(-1)
     +     )
      A_a2_4 = A_a2_4 + s*(r+s)**(-1) * (
     +     - 5.d0/12.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 11.d0/16.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      A_a2_4 = A_a2_4 + s*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      A_a2_4 = A_a2_4 + s**2*(1.d0+s)**(-2)*zeta2 * (
     +     - 137.d0/48.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      A_a2_4 = A_a2_4 + s**2*(1.d0+s)**(-2)*zeta3 * (
     +     + 3.d0/8.d0
     +     )
      A_a2_4 = A_a2_4 + s**2*(1.d0+s)**(-2) * (
     +     - 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     )
      A_a2_4 = A_a2_4 + s**2*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(3,2,1)
     +     + 355.d0/288.d0*HZ1(0)
     +     - 1.d0/48.d0*HZ2(-1,0)
     +     + 11.d0/8.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      A_a2_4 = A_a2_4 + s**2*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      A_a2_4 = A_a2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      A_a2_4 = A_a2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 13.d0/48.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      A_a2_4 = A_a2_4 + s**2*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      A_a2_4 = A_a2_4 + s**2*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      A_a2_4 = A_a2_4 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/16.d0
     +     )
      A_a2_4 = A_a2_4 + (r+s)**(-2) * (
     +     - 11.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/16.d0*GYZ2(2,1)
     +     + 11.d0/16.d0*HZ2(-1,0)
     +     - 11.d0/16.d0*HZ2(1,0)
     +     )
      A_a2_4 = A_a2_4 + (r+s)**(-1) * (
     +     - 11.d0/16.d0*GYZ1(1)
     +     + 7.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 7.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/4.d0*GYZ2(2,1)
     +     - 7.d0/4.d0*HZ2(-1,0)
     +     + 7.d0/4.d0*HZ2(1,0)
     +     )
      A_a2_4 = A_a2_4 + zeta2 * (
     +     + 13.d0/8.d0
     +     - 71.d0/48.d0*GYZ1(1)
     +     + 5.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     - 11.d0/12.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     - GYZ1(3)*HZ1(-1)
     +     )
      A_a2_4 = A_a2_4 + zeta2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 5.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,2)
     +     + GYZ2(3,1)
     +     )
      A_a2_4 = A_a2_4 + zeta2 * (
     +     + 1.d0/2.d0*GYZ2(3,2)
     +     + 29.d0/6.d0*HZ1(-1)
     +     - 11.d0/24.d0*HZ1(0)
     +     + 11.d0/12.d0*HZ1(1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     - HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,1)
     +     )
      A_a2_4 = A_a2_4 + zeta2 * (
     +     - 1.d0/2.d0*HZ2(1,1)
     +     )
      A_a2_4 = A_a2_4 + zeta3 * (
     +     + 185.d0/72.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(2)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 2*HZ1(0)
     +     + 3.d0/4.d0*HZ1(1)
     +     )
      A_a2_4 = A_a2_4 + zeta4 * (
     +     + 9.d0/4.d0
     +     )
      A_a2_4 = A_a2_4 - 89959.d0/10368.d0
     +     + 49.d0/216.d0*GYZ1(1)
     +     - 47.d0/36.d0*GYZ1(1)*HZ1(0)
     +     + 4.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     + 11.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 5.d0/12.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +
      A_a2_4 = A_a2_4 + 3.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     - 71.d0/72.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 11.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +
      A_a2_4 = A_a2_4 - 11.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     + 11.d0/12.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +
      A_a2_4 = A_a2_4 + 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 20.d0/9.d0*GYZ2(1,1)
     +     - 7.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +     + 5.d0/12.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +
      A_a2_4 = A_a2_4 + 1.d0/2.d0*GYZ2(1,3)*HZ2(1,0)
     +     + 71.d0/72.d0*GYZ2(2,1)
     +     + 43.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     + 11.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +
      A_a2_4 = A_a2_4 - 1.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     + 11.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 11.d0/12.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,3,1)*HZ1(0)
     +
      A_a2_4 = A_a2_4 + 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,3,2)*HZ1(0)
     +     - 7.d0/4.d0*GYZ3(2,1,1)
     +
      A_a2_4 = A_a2_4 + 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     - 11.d0/12.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +
      A_a2_4 = A_a2_4 + 11.d0/12.d0*GYZ3(3,2,1)
     +     + 1.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(0,1,2,1)
     +     - 1.d0/2.d0*GYZ4(0,3,2,1)
     +     - 1.d0/2.d0*GYZ4(1,1,2,1)
     +     + 1.d0/2.d0*GYZ4(1,2,2,1)
     +     + 1.d0/2.d0*GYZ4(1,3,2,1)
     +
      A_a2_4 = A_a2_4 + 3.d0/4.d0*GYZ4(2,1,2,1)
     +     + 1.d0/2.d0*GYZ4(2,2,1,1)
     +     - 1.d0/2.d0*GYZ4(2,2,2,1)
     +     - 1.d0/4.d0*GYZ4(2,3,2,1)
     +     + 1.d0/4.d0*GYZ4(3,1,2,1)
     +     + 1.d0/2.d0*GYZ4(3,2,2,1)
     +     - 2345.d0/864.d0*HZ1(0)
     +     - 71.d0/72.d0*HZ2(-1,0)
     +
      A_a2_4 = A_a2_4 + 121.d0/48.d0*HZ2(0,0)
     +     + 71.d0/72.d0*HZ2(1,0)
     +     + 11.d0/12.d0*HZ3(-1,-1,0)
     +     - 11.d0/4.d0*HZ3(-1,0,0)
     +     - 55.d0/24.d0*HZ3(0,-1,0)
     +     + 55.d0/24.d0*HZ3(0,1,0)
     +     + 11.d0/4.d0*HZ3(1,0,0)
     +     + 11.d0/12.d0*HZ3(1,1,0)
     +
      A_a2_4 = A_a2_4 + 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(0,0,-1,0)
     +     - 1.d0/2.d0*HZ4(0,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,1,1,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +
      A_a2_4 = A_a2_4 + 1.d0/2.d0*HZ4(1,0,1,0)
     +     - 1.d0/2.d0*HZ4(1,1,1,0)
     +

      A_b2_4 = 0d0
     +
      A_b2_4 = A_b2_4 + r**(-4)*s*zeta2 * (
     +     - 99.d0/8.d0*GYZ1(1)
     +     )
      A_b2_4 = A_b2_4 + r**(-4)*s * (
     +     - 33.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 33.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 33.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 33.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 33.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     )
      A_b2_4 = A_b2_4 + r**(-4)*s * (
     +     - 33.d0/8.d0*GYZ3(1,2,1)
     +     - 33.d0/8.d0*GYZ3(3,2,1)
     +     )
      A_b2_4 = A_b2_4 + r**(-3)*s*zeta2 * (
     +     - 99.d0/8.d0
     +     + 99.d0/4.d0*GYZ1(1)
     +     )
      A_b2_4 = A_b2_4 + r**(-3)*s * (
     +     + 33.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 33.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 33.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 33.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 33.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(2,1)
     +     )
      A_b2_4 = A_b2_4 + r**(-3)*s * (
     +     + 33.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 33.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 33.d0/4.d0*GYZ3(1,2,1)
     +     + 33.d0/4.d0*GYZ3(3,2,1)
     +     - 33.d0/8.d0*HZ2(-1,0)
     +     - 33.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_4 = A_b2_4 + r**(-3) * (
     +     + 33.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(2,1)
     +     - 33.d0/8.d0*HZ2(-1,0)
     +     + 33.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_4 = A_b2_4 + r**(-2)*s**(-1) * (
     +     - 33.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 33.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 33.d0/16.d0*GYZ2(2,1)
     +     + 33.d0/16.d0*HZ2(-1,0)
     +     - 33.d0/16.d0*HZ2(1,0)
     +     )
      A_b2_4 = A_b2_4 + r**(-2)*s*zeta2 * (
     +     + 297.d0/16.d0
     +     - 141.d0/8.d0*GYZ1(1)
     +     )
      A_b2_4 = A_b2_4 + r**(-2)*s * (
     +     - 47.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 47.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 99.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 47.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 47.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 47.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 99.d0/16.d0*GYZ2(2,1)
     +     )
      A_b2_4 = A_b2_4 + r**(-2)*s * (
     +     - 47.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 47.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 47.d0/8.d0*GYZ3(1,2,1)
     +     - 47.d0/8.d0*GYZ3(3,2,1)
     +     + 99.d0/16.d0*HZ2(-1,0)
     +     + 99.d0/16.d0*HZ2(1,0)
     +     )
      A_b2_4 = A_b2_4 + r**(-2) * (
     +     + 33.d0/16.d0*GYZ1(1)
     +     - 33.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 33.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 33.d0/4.d0*GYZ2(2,1)
     +     + 33.d0/4.d0*HZ2(-1,0)
     +     - 33.d0/4.d0*HZ2(1,0)
     +     )
      A_b2_4 = A_b2_4 + r**(-1)*s**(-2) * (
     +     + 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(2,1)
     +     - 11.d0/8.d0*HZ2(-1,0)
     +     + 11.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_4 = A_b2_4 + r**(-1)*s**(-1) * (
     +     - 11.d0/16.d0*GYZ1(1)
     +     + 33.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(2,1)
     +     - 33.d0/8.d0*HZ2(-1,0)
     +     + 33.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_4 = A_b2_4 + r**(-1)*s*zeta2 * (
     +     - 75.d0/8.d0
     +     + 21.d0/4.d0*GYZ1(1)
     +     )
      A_b2_4 = A_b2_4 + r**(-1)*s * (
     +     + 7.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 7.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 25.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 7.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 7.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 25.d0/8.d0*GYZ2(2,1)
     +     )
      A_b2_4 = A_b2_4 + r**(-1)*s * (
     +     + 7.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 7.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 7.d0/4.d0*GYZ3(1,2,1)
     +     + 7.d0/4.d0*GYZ3(3,2,1)
     +     - 25.d0/8.d0*HZ2(-1,0)
     +     - 25.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_4 = A_b2_4 + r**(-1) * (
     +     + 11.d0/16.d0
     +     - 55.d0/16.d0*GYZ1(1)
     +     + 47.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 47.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 47.d0/8.d0*GYZ2(2,1)
     +     + 11.d0/16.d0*HZ1(0)
     +     - 47.d0/8.d0*HZ2(-1,0)
     +     )
      A_b2_4 = A_b2_4 + r**(-1) * (
     +     + 47.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_4 = A_b2_4 + s**(-2)*(r+s)**(-1) * (
     +     - 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(2,1)
     +     + 11.d0/8.d0*HZ2(-1,0)
     +     - 11.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_4 = A_b2_4 + s**(-1)*(r+s)**(-2) * (
     +     + 11.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/16.d0*GYZ2(2,1)
     +     - 11.d0/16.d0*HZ2(-1,0)
     +     + 11.d0/16.d0*HZ2(1,0)
     +     )
      A_b2_4 = A_b2_4 + s**(-1)*(r+s)**(-1) * (
     +     + 11.d0/16.d0*GYZ1(1)
     +     - 33.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(2,1)
     +     + 33.d0/8.d0*HZ2(-1,0)
     +     - 33.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_4 = A_b2_4 + s*(1.d0-r-s)**(-2) * (
     +     + 1.d0/16.d0*GYZ1(1)
     +     - 1.d0/16.d0*HZ1(0)
     +     )
      A_b2_4 = A_b2_4 + s*(1.d0-r-s)**(-1) * (
     +     - 5.d0/24.d0*GYZ1(1)
     +     + 5.d0/24.d0*HZ1(0)
     +     )
      A_b2_4 = A_b2_4 + s*(1.d0+s)**(-1)*zeta2 * (
     +     + 137.d0/48.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      A_b2_4 = A_b2_4 + s*(1.d0+s)**(-1)*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      A_b2_4 = A_b2_4 + s*(1.d0+s)**(-1) * (
     +     + 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     )
      A_b2_4 = A_b2_4 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*GYZ3(3,2,1)
     +     - 355.d0/288.d0*HZ1(0)
     +     + 1.d0/48.d0*HZ2(-1,0)
     +     - 11.d0/8.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      A_b2_4 = A_b2_4 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      A_b2_4 = A_b2_4 + s*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      A_b2_4 = A_b2_4 + s*(r+s)**(-2) * (
     +     + 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     )
      A_b2_4 = A_b2_4 + s*(r+s)**(-2) * (
     +     - 5.d0/12.d0*HZ2(-1,0)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      A_b2_4 = A_b2_4 + s*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      A_b2_4 = A_b2_4 + s*(r+s)**(-1) * (
     +     + 5.d0/12.d0*GYZ1(1)
     +     - 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 7.d0/24.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/24.d0*GYZ2(2,1)
     +     - 5.d0/12.d0*HZ1(0)
     +     + 13.d0/24.d0*HZ2(-1,0)
     +     - 7.d0/24.d0*HZ2(1,0)
     +     )
      A_b2_4 = A_b2_4 + s**2*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      A_b2_4 = A_b2_4 + s**2*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      A_b2_4 = A_b2_4 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/16.d0
     +     )
      A_b2_4 = A_b2_4 + (r+s)**(-2) * (
     +     + 53.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 53.d0/48.d0*GYZ1(2)*HZ1(0)
     +     + 53.d0/48.d0*GYZ2(2,1)
     +     - 53.d0/48.d0*HZ2(-1,0)
     +     + 53.d0/48.d0*HZ2(1,0)
     +     )
      A_b2_4 = A_b2_4 + (r+s)**(-1) * (
     +     + 53.d0/48.d0*GYZ1(1)
     +     - 19.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 19.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 19.d0/6.d0*GYZ2(2,1)
     +     - 11.d0/16.d0*HZ1(0)
     +     + 19.d0/6.d0*HZ2(-1,0)
     +     - 19.d0/6.d0*HZ2(1,0)
     +     )
      A_b2_4 = A_b2_4 + zeta2 * (
     +     + 13.d0/8.d0
     +     - 71.d0/48.d0*GYZ1(1)
     +     + 5.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     - 11.d0/12.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     - GYZ1(3)*HZ1(-1)
     +     )
      A_b2_4 = A_b2_4 + zeta2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 5.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,2)
     +     + GYZ2(3,1)
     +     )
      A_b2_4 = A_b2_4 + zeta2 * (
     +     + 1.d0/2.d0*GYZ2(3,2)
     +     + 29.d0/6.d0*HZ1(-1)
     +     - 11.d0/24.d0*HZ1(0)
     +     + 11.d0/12.d0*HZ1(1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     - HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,1)
     +     )
      A_b2_4 = A_b2_4 + zeta2 * (
     +     - 1.d0/2.d0*HZ2(1,1)
     +     )
      A_b2_4 = A_b2_4 + zeta3 * (
     +     + 185.d0/72.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(2)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 2*HZ1(0)
     +     + 3.d0/4.d0*HZ1(1)
     +     )
      A_b2_4 = A_b2_4 + zeta4 * (
     +     + 9.d0/4.d0
     +     )
      A_b2_4 = A_b2_4 - 79987.d0/10368.d0
     +     + 1.d0/54.d0*GYZ1(1)
     +     - 85.d0/72.d0*GYZ1(1)*HZ1(0)
     +     + 4.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     + 11.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 5.d0/12.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +
      A_b2_4 = A_b2_4 + 3.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     - 10.d0/9.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 11.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +
      A_b2_4 = A_b2_4 - 11.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     + 11.d0/12.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +
      A_b2_4 = A_b2_4 + 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 20.d0/9.d0*GYZ2(1,1)
     +     - 7.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +     + 5.d0/12.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +
      A_b2_4 = A_b2_4 + 1.d0/2.d0*GYZ2(1,3)*HZ2(1,0)
     +     + 10.d0/9.d0*GYZ2(2,1)
     +     + 43.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     + 11.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +
      A_b2_4 = A_b2_4 - 1.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     + 11.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 11.d0/12.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,3,1)*HZ1(0)
     +
      A_b2_4 = A_b2_4 + 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,3,2)*HZ1(0)
     +     - 7.d0/4.d0*GYZ3(2,1,1)
     +
      A_b2_4 = A_b2_4 + 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     - 11.d0/12.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +
      A_b2_4 = A_b2_4 + 11.d0/12.d0*GYZ3(3,2,1)
     +     + 1.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(0,1,2,1)
     +     - 1.d0/2.d0*GYZ4(0,3,2,1)
     +     - 1.d0/2.d0*GYZ4(1,1,2,1)
     +     + 1.d0/2.d0*GYZ4(1,2,2,1)
     +     + 1.d0/2.d0*GYZ4(1,3,2,1)
     +
      A_b2_4 = A_b2_4 + 3.d0/4.d0*GYZ4(2,1,2,1)
     +     + 1.d0/2.d0*GYZ4(2,2,1,1)
     +     - 1.d0/2.d0*GYZ4(2,2,2,1)
     +     - 1.d0/4.d0*GYZ4(2,3,2,1)
     +     + 1.d0/4.d0*GYZ4(3,1,2,1)
     +     + 1.d0/2.d0*GYZ4(3,2,2,1)
     +     - 1751.d0/864.d0*HZ1(0)
     +     - 10.d0/9.d0*HZ2(-1,0)
     +
      A_b2_4 = A_b2_4 + 121.d0/48.d0*HZ2(0,0)
     +     + 10.d0/9.d0*HZ2(1,0)
     +     + 11.d0/12.d0*HZ3(-1,-1,0)
     +     - 11.d0/4.d0*HZ3(-1,0,0)
     +     - 55.d0/24.d0*HZ3(0,-1,0)
     +     + 55.d0/24.d0*HZ3(0,1,0)
     +     + 11.d0/4.d0*HZ3(1,0,0)
     +     + 11.d0/12.d0*HZ3(1,1,0)
     +
      A_b2_4 = A_b2_4 + 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(0,0,-1,0)
     +     - 1.d0/2.d0*HZ4(0,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,1,1,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +
      A_b2_4 = A_b2_4 + 1.d0/2.d0*HZ4(1,0,1,0)
     +     - 1.d0/2.d0*HZ4(1,1,1,0)
     +

      A_c2_4 = 0d0
     +
      A_c2_4 = A_c2_4 + r**(-4)*s*zeta2 * (
     +     + 99.d0/8.d0*GYZ1(1)
     +     )
      A_c2_4 = A_c2_4 + r**(-4)*s * (
     +     + 33.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 33.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 33.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 33.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 33.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     )
      A_c2_4 = A_c2_4 + r**(-4)*s * (
     +     + 33.d0/8.d0*GYZ3(1,2,1)
     +     + 33.d0/8.d0*GYZ3(3,2,1)
     +     )
      A_c2_4 = A_c2_4 + r**(-3)*s*zeta2 * (
     +     + 99.d0/8.d0
     +     - 33.d0/2.d0*GYZ1(1)
     +     )
      A_c2_4 = A_c2_4 + r**(-3)*s * (
     +     - 11.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 11.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 11.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 11.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(2,1)
     +     )
      A_c2_4 = A_c2_4 + r**(-3)*s * (
     +     - 11.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 11.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 11.d0/2.d0*GYZ3(1,2,1)
     +     - 11.d0/2.d0*GYZ3(3,2,1)
     +     + 33.d0/8.d0*HZ2(-1,0)
     +     + 33.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_4 = A_c2_4 + r**(-3) * (
     +     - 33.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(2,1)
     +     + 33.d0/8.d0*HZ2(-1,0)
     +     - 33.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_4 = A_c2_4 + r**(-2)*s**(-1) * (
     +     + 33.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 33.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 33.d0/16.d0*GYZ2(2,1)
     +     - 33.d0/16.d0*HZ2(-1,0)
     +     + 33.d0/16.d0*HZ2(1,0)
     +     )
      A_c2_4 = A_c2_4 + r**(-2)*s*zeta2 * (
     +     - 165.d0/16.d0
     +     + 33.d0/8.d0*GYZ1(1)
     +     )
      A_c2_4 = A_c2_4 + r**(-2)*s * (
     +     + 11.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 11.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 55.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 11.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 11.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 55.d0/16.d0*GYZ2(2,1)
     +     )
      A_c2_4 = A_c2_4 + r**(-2)*s * (
     +     + 11.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ3(1,2,1)
     +     + 11.d0/8.d0*GYZ3(3,2,1)
     +     - 55.d0/16.d0*HZ2(-1,0)
     +     - 55.d0/16.d0*HZ2(1,0)
     +     )
      A_c2_4 = A_c2_4 + r**(-2) * (
     +     - 33.d0/16.d0*GYZ1(1)
     +     + 11.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/2.d0*GYZ2(2,1)
     +     - 11.d0/2.d0*HZ2(-1,0)
     +     + 11.d0/2.d0*HZ2(1,0)
     +     )
      A_c2_4 = A_c2_4 + r**(-1)*s**(-2) * (
     +     - 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(2,1)
     +     + 11.d0/8.d0*HZ2(-1,0)
     +     - 11.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_4 = A_c2_4 + r**(-1)*s**(-1) * (
     +     + 11.d0/16.d0*GYZ1(1)
     +     - 11.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/4.d0*GYZ2(2,1)
     +     + 11.d0/4.d0*HZ2(-1,0)
     +     - 11.d0/4.d0*HZ2(1,0)
     +     )
      A_c2_4 = A_c2_4 + r**(-1) * (
     +     - 11.d0/16.d0
     +     + 33.d0/16.d0*GYZ1(1)
     +     - 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(2,1)
     +     - 11.d0/16.d0*HZ1(0)
     +     + 11.d0/8.d0*HZ2(-1,0)
     +     )
      A_c2_4 = A_c2_4 + r**(-1) * (
     +     - 11.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_4 = A_c2_4 + s**(-2)*(r+s)**(-1) * (
     +     + 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(2,1)
     +     - 11.d0/8.d0*HZ2(-1,0)
     +     + 11.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_4 = A_c2_4 + s**(-1)*(r+s)**(-2) * (
     +     - 11.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/16.d0*GYZ2(2,1)
     +     + 11.d0/16.d0*HZ2(-1,0)
     +     - 11.d0/16.d0*HZ2(1,0)
     +     )
      A_c2_4 = A_c2_4 + s**(-1)*(r+s)**(-1) * (
     +     - 11.d0/16.d0*GYZ1(1)
     +     + 11.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/4.d0*GYZ2(2,1)
     +     - 11.d0/4.d0*HZ2(-1,0)
     +     + 11.d0/4.d0*HZ2(1,0)
     +     )
      A_c2_4 = A_c2_4 + s*(1.d0+s)**(-1)*zeta2 * (
     +     - 137.d0/48.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      A_c2_4 = A_c2_4 + s*(1.d0+s)**(-1)*zeta3 * (
     +     + 3.d0/8.d0
     +     )
      A_c2_4 = A_c2_4 + s*(1.d0+s)**(-1) * (
     +     + 277.d0/288.d0
     +     - 5.d0/24.d0*GYZ1(1)
     +     - 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      A_c2_4 = A_c2_4 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(3,2,1)
     +     )
      A_c2_4 = A_c2_4 + s*(1.d0+s)**(-1) * (
     +     + 553.d0/288.d0*HZ1(0)
     +     - 7.d0/48.d0*HZ2(-1,0)
     +     + 11.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      A_c2_4 = A_c2_4 + s*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      A_c2_4 = A_c2_4 + s*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      A_c2_4 = A_c2_4 + s*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      A_c2_4 = A_c2_4 + s*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 13.d0/48.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_4 = A_c2_4 + s**2*(1.d0+s)**(-2)*zeta2 * (
     +     + 137.d0/48.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      A_c2_4 = A_c2_4 + s**2*(1.d0+s)**(-2)*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      A_c2_4 = A_c2_4 + s**2*(1.d0+s)**(-2) * (
     +     + 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     )
      A_c2_4 = A_c2_4 + s**2*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*GYZ3(3,2,1)
     +     - 355.d0/288.d0*HZ1(0)
     +     + 1.d0/48.d0*HZ2(-1,0)
     +     - 11.d0/8.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      A_c2_4 = A_c2_4 + s**2*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      A_c2_4 = A_c2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      A_c2_4 = A_c2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 13.d0/48.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_4 = A_c2_4 + (r+s)**(-2) * (
     +     - 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(2,1)
     +     + 5.d0/12.d0*HZ2(-1,0)
     +     - 5.d0/12.d0*HZ2(1,0)
     +     )
      A_c2_4 = A_c2_4 + (r+s)**(-1) * (
     +     - 5.d0/12.d0*GYZ1(1)
     +     + 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ2(2,1)
     +     + 11.d0/16.d0*HZ1(0)
     +     - 5.d0/12.d0*HZ2(-1,0)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     )
      A_c2_4 = A_c2_4 - 277.d0/288.d0
     +     + 5.d0/24.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 11.d0/16.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +

      B_a2_4 = 0d0
     +
      B_a2_4 = B_a2_4 + s**(-1)*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_a2_4 = B_a2_4 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      B_a2_4 = B_a2_4 + s**(-1)*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_a2_4 = B_a2_4 + s**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      B_a2_4 = B_a2_4 + s*(1.d0-r-s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + s*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      B_a2_4 = B_a2_4 + s*(1.d0-r)**(-2)*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      B_a2_4 = B_a2_4 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      B_a2_4 = B_a2_4 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      B_a2_4 = B_a2_4 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 23.d0/24.d0
     +     - GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 7.d0/4.d0*GYZ1(3)
     +     + 7.d0/4.d0*HZ1(-1)
     +     - 9.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_4 = B_a2_4 + s*(1.d0-r)**(-1)*zeta3 * (
     +     + 5.d0/4.d0
     +     )
      B_a2_4 = B_a2_4 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + s*(1.d0-r)**(-1) * (
     +     - 9.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     )
      B_a2_4 = B_a2_4 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     )
      B_a2_4 = B_a2_4 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     + 47.d0/18.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     + 5.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 5.d0/4.d0*HZ3(0,-1,0)
     +     + HZ3(0,0,0)
     +     + 3.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_4 = B_a2_4 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     - 1
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      B_a2_4 = B_a2_4 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     )
      B_a2_4 = B_a2_4 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     )
      B_a2_4 = B_a2_4 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - HZ3(0,0,0)
     +     - HZ3(0,1,0)
     +     )
      B_a2_4 = B_a2_4 + s*(1.d0+s)**(-1)*zeta2 * (
     +     + 89.d0/24.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     + 5.d0/2.d0*GYZ1(3)
     +     - HZ1(-1)
     +     + 13.d0/4.d0*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + s*(1.d0+s)**(-1)*zeta3 * (
     +     - 9.d0/4.d0
     +     )
      B_a2_4 = B_a2_4 + s*(1.d0+s)**(-1) * (
     +     + 31.d0/72.d0
     +     + 5.d0/12.d0*GYZ1(1)
     +     + 11.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 13.d0/16.d0*GYZ1(3)
     +     )
      B_a2_4 = B_a2_4 + s*(1.d0+s)**(-1) * (
     +     + 5.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 9.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     )
      B_a2_4 = B_a2_4 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,0,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     )
      B_a2_4 = B_a2_4 + s*(1.d0+s)**(-1) * (
     +     - 59.d0/72.d0*HZ1(0)
     +     + 7.d0/24.d0*HZ2(-1,0)
     +     - 11.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      B_a2_4 = B_a2_4 + s*(r+s)**(-2) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + s*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_4 = B_a2_4 + s*(r+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + s*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + s*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + s*(r+s)**(-1) * (
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0-r)**(-2)*zeta3 * (
     +     - 1.d0/8.d0
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(0,0,3)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/8.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta2 * (
     +     + 13.d0/12.d0
     +     + GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 7.d0/4.d0*GYZ1(3)
     +     - 7.d0/4.d0*HZ1(-1)
     +     + 9.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta3 * (
     +     - 5.d0/4.d0
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*GYZ3(3,2,1)
     +     - 47.d0/18.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 5.d0/4.d0*HZ3(0,-1,0)
     +     - HZ3(0,0,0)
     +     - 3.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,3)
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     + HZ3(0,0,0)
     +     + HZ3(0,1,0)
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0+s)**(-2)*zeta2 * (
     +     + 37.d0/24.d0
     +     + GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     - 5.d0/8.d0*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0+s)**(-2)*zeta3 * (
     +     + 9.d0/8.d0
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 5.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     - 5.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 5.d0/8.d0*GYZ3(1,0,3)
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0+s)**(-2) * (
     +     + 5.d0/8.d0*GYZ3(1,2,1)
     +     + 5.d0/8.d0*GYZ3(3,0,3)
     +     - 5.d0/8.d0*GYZ3(3,2,1)
     +     - 37.d0/72.d0*HZ1(0)
     +     - 5.d0/12.d0*HZ2(-1,0)
     +     + 5.d0/8.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 5.d0/4.d0*HZ3(0,1,0)
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     + 3.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_a2_4 = B_a2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_4 = B_a2_4 + s**2*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_a2_4 = B_a2_4 + s**2*(r+s)**(-2)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_a2_4 = B_a2_4 + s**2*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + s**2*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     )
      B_a2_4 = B_a2_4 + s**2*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(-1,0,0)
     +     )
      B_a2_4 = B_a2_4 + s**2*(r+s)**(-2) * (
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/8.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_a2_4 = B_a2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_a2_4 = B_a2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      B_a2_4 = B_a2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_4 = B_a2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      B_a2_4 = B_a2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     )
      B_a2_4 = B_a2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_a2_4 = B_a2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_a2_4 = B_a2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_4 = B_a2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_4 = B_a2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      B_a2_4 = B_a2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     )
      B_a2_4 = B_a2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_a2_4 = B_a2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_a2_4 = B_a2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_4 = B_a2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_4 = B_a2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      B_a2_4 = B_a2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      B_a2_4 = B_a2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_4 = B_a2_4 + s**4*(1.d0-r)**(-2)*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_a2_4 = B_a2_4 + s**4*(1.d0-r)**(-2)*(1.d0+s)**(-2)*zeta3 * (
     +     + 1.d0/8.d0
     +     )
      B_a2_4 = B_a2_4 + s**4*(1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,3)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     )
      B_a2_4 = B_a2_4 + s**4*(1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/8.d0*HZ3(1,0,0)
     +     )
      B_a2_4 = B_a2_4 + s**4*(1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_a2_4 = B_a2_4 + s**4*(1.d0-r)**(-1)*(1.d0+s)**(-3)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_4 = B_a2_4 + s**4*(1.d0-r)**(-1)*(1.d0+s)**(-3)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_a2_4 = B_a2_4 + s**4*(1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      B_a2_4 = B_a2_4 + s**4*(1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     )
      B_a2_4 = B_a2_4 + s**4*(1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_4 = B_a2_4 + s**4*(1.d0+s)**(-3)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_4 = B_a2_4 + s**4*(1.d0+s)**(-3)*(r+s)**(-1)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_a2_4 = B_a2_4 + s**4*(1.d0+s)**(-3)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      B_a2_4 = B_a2_4 + s**4*(1.d0+s)**(-3)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     )
      B_a2_4 = B_a2_4 + s**4*(1.d0+s)**(-3)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_4 = B_a2_4 + s**4*(1.d0+s)**(-2)*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_a2_4 = B_a2_4 + s**4*(1.d0+s)**(-2)*(r+s)**(-2)*zeta3 * (
     +     + 1.d0/8.d0
     +     )
      B_a2_4 = B_a2_4 + s**4*(1.d0+s)**(-2)*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,3)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     )
      B_a2_4 = B_a2_4 + s**4*(1.d0+s)**(-2)*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/8.d0*HZ3(1,0,0)
     +     )
      B_a2_4 = B_a2_4 + s**4*(1.d0+s)**(-2)*(r+s)**(-2) * (
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r-s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/8.d0*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r-s)**(-2)*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r-s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r-s)**(-2) * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,0,0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r-s)**(-1)*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,0,0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-2)*zeta2 * (
     +     + 47.d0/18.d0
     +     + 5.d0/24.d0*GYZ1(1)
     +     - 5.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 2*GYZ1(3)*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     + 5.d0/4.d0*GYZ2(1,3)
     +     + GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     + 5.d0/4.d0*GYZ2(3,3)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-2)*zeta2 * (
     +     - 11.d0/6.d0*HZ1(-1)
     +     + 13.d0/6.d0*HZ1(0)
     +     + 7.d0/4.d0*HZ2(-1,-1)
     +     - 9.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,-1)
     +     + 2*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-2)*zeta3 * (
     +     + 1.d0/6.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 7.d0/4.d0*GYZ1(3)
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 7.d0/4.d0*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-2)*zeta4 * (
     +     - 9.d0/2.d0
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-2) * (
     +     + 5.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(0,0,0)
     +     - 47.d0/18.d0*GYZ1(3)*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-2) * (
     +     - GYZ1(3)*HZ2(-1,0)
     +     - 13.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ2(0,3)
     +     - 3.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-2) * (
     +     - 5.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(0,0)
     +     + 19.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 7.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 5.d0/12.d0*GYZ3(0,0,3)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(0,0,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 19.d0/24.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 19.d0/24.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ3(0,3,3)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ3(0,3,3)*HZ1(0)
     +     - 5.d0/24.d0*GYZ3(1,0,3)
     +     + 1.d0/4.d0*GYZ3(1,0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 7.d0/6.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ4(0,0,0,3)
     +     - 1.d0/2.d0*GYZ4(0,0,1,3)
     +     - 1.d0/2.d0*GYZ4(0,0,3,1)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ4(0,0,3,3)
     +     + 1.d0/4.d0*GYZ4(0,1,2,1)
     +     - 1.d0/2.d0*GYZ4(0,3,0,3)
     +     + 1.d0/4.d0*GYZ4(0,3,2,1)
     +     + 1.d0/4.d0*GYZ4(1,0,0,3)
     +     - 1.d0/2.d0*GYZ4(1,0,1,3)
     +     - 1.d0/2.d0*GYZ4(1,0,3,1)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ4(1,0,3,3)
     +     - GYZ4(3,0,0,3)
     +     + 1.d0/4.d0*GYZ4(3,0,1,3)
     +     + 1.d0/4.d0*GYZ4(3,0,3,1)
     +     + 1.d0/4.d0*GYZ4(3,1,0,3)
     +     + 1.d0/4.d0*GYZ4(3,1,2,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ4(3,3,2,1)
     +     + 47.d0/18.d0*HZ2(-1,0)
     +     - 47.d0/18.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 9.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 31.d0/12.d0*HZ3(0,0,0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ4(-1,-1,-1,0)
     +     - HZ4(-1,0,-1,0)
     +     + HZ4(-1,0,0,0)
     +     + 1.d0/2.d0*HZ4(-1,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,0,0)
     +     + 3.d0/4.d0*HZ4(0,0,-1,0)
     +     - 1.d0/2.d0*HZ4(0,0,0,0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-1)*zeta2 * (
     +     - 163.d0/72.d0
     +     + 4.d0/3.d0*GYZ1(1)
     +     + 5.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 25.d0/12.d0*GYZ1(3)
     +     + 3*GYZ1(3)*HZ1(-1)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-1)*zeta2 * (
     +     - 4*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ1(1)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(0,3)
     +     - 5.d0/2.d0*GYZ2(1,3)
     +     - 2*GYZ2(3,1)
     +     + GYZ2(3,2)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-1)*zeta2 * (
     +     - 5.d0/2.d0*GYZ2(3,3)
     +     + 53.d0/12.d0*HZ1(-1)
     +     - 55.d0/12.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     - 7.d0/2.d0*HZ2(-1,-1)
     +     + 9.d0/2.d0*HZ2(-1,0)
     +     + 3*HZ2(0,-1)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-1)*zeta2 * (
     +     - 4*HZ2(0,0)
     +     - HZ2(0,1)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-1)*zeta3 * (
     +     - 25.d0/12.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 7.d0/2.d0*GYZ1(3)
     +     - 3*HZ1(-1)
     +     + 7.d0/2.d0*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-1)*zeta4 * (
     +     + 9
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-1) * (
     +     + 7.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     + GYZ1(1)*HZ3(-1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,-1,0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-1) * (
     +     - GYZ1(1)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ1(3)
     +     + 295.d0/72.d0*GYZ1(3)*HZ1(0)
     +     + 9.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 41.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-1) * (
     +     - GYZ1(3)*HZ3(-1,0,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + GYZ1(3)*HZ3(0,0,0)
     +     - GYZ1(3)*HZ3(1,0,0)
     +     - GYZ1(3)*HZ3(1,1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - GYZ2(0,1)*HZ2(0,0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 301.d0/72.d0*GYZ2(0,3)
     +     + 3*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 7.d0/24.d0*GYZ2(1,3)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     - GYZ2(1,3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 7.d0/24.d0*GYZ2(3,1)
     +     - 25.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + GYZ2(3,2)*HZ2(0,0)
     +     + GYZ2(3,2)*HZ2(1,0)
     +     + 17.d0/12.d0*GYZ2(3,3)
     +     - 25.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     - GYZ2(3,3)*HZ2(-1,0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-1) * (
     +     + GYZ2(3,3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 17.d0/6.d0*GYZ3(0,0,3)
     +     - GYZ3(0,0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 25.d0/12.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-1) * (
     +     - 25.d0/12.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 25.d0/12.d0*GYZ3(0,3,3)
     +     + GYZ3(0,3,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-1) * (
     +     + GYZ3(1,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 7.d0/3.d0*GYZ3(3,0,3)
     +     + GYZ3(3,0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - GYZ3(3,2,2)*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 3*GYZ4(0,0,0,3)
     +     + GYZ4(0,0,1,3)
     +     + GYZ4(0,0,3,1)
     +     + GYZ4(0,0,3,3)
     +     - 1.d0/2.d0*GYZ4(0,1,2,1)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-1) * (
     +     + GYZ4(0,3,0,3)
     +     - 1.d0/2.d0*GYZ4(0,3,2,1)
     +     - 1.d0/2.d0*GYZ4(1,0,0,3)
     +     + GYZ4(1,0,1,3)
     +     + GYZ4(1,0,3,1)
     +     - 1.d0/2.d0*GYZ4(1,0,3,3)
     +     + 2*GYZ4(3,0,0,3)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ4(3,0,1,3)
     +     - 1.d0/2.d0*GYZ4(3,0,3,1)
     +     - 1.d0/2.d0*GYZ4(3,1,0,3)
     +     - 1.d0/2.d0*GYZ4(3,1,2,1)
     +     + GYZ4(3,2,2,1)
     +     + 1.d0/2.d0*GYZ4(3,3,2,1)
     +     - 47.d0/18.d0*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-1) * (
     +     - 265.d0/72.d0*HZ2(-1,0)
     +     + 187.d0/72.d0*HZ2(0,0)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 21.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 71.d0/12.d0*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 2*HZ4(-1,0,-1,0)
     +     - 2*HZ4(-1,0,0,0)
     +     - HZ4(-1,0,1,0)
     +     - HZ4(0,-1,0,0)
     +     - 3.d0/2.d0*HZ4(0,0,-1,0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)**(-1) * (
     +     + HZ4(0,0,0,0)
     +     - HZ4(0,1,0,0)
     +     - HZ4(0,1,1,0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      B_a2_4 = B_a2_4 + (1.d0-r) * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + (r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + (r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + zeta2 * (
     +     - 1153.d0/144.d0
     +     - 1.d0/3.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ1(1)
     +     + 31.d0/24.d0*GYZ1(2)
     +     + GYZ1(2)*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + zeta2 * (
     +     - GYZ1(2)*HZ1(1)
     +     + 37.d0/48.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/2.d0*GYZ2(1,1)
     +     - GYZ2(1,2)
     +     + 7.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     )
      B_a2_4 = B_a2_4 + zeta2 * (
     +     + GYZ2(2,2)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     - 11.d0/6.d0*HZ1(-1)
     +     - 2.d0/3.d0*HZ1(0)
     +     - 31.d0/24.d0*HZ1(1)
     +     + HZ2(-1,-1)
     +     )
      B_a2_4 = B_a2_4 + zeta2 * (
     +     - 2*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,-1)
     +     - HZ2(1,0)
     +     + HZ2(1,1)
     +     )
      B_a2_4 = B_a2_4 + zeta3 * (
     +     + 91.d0/144.d0
     +     - GYZ1(1)
     +     + 7.d0/4.d0*GYZ1(2)
     +     - 5.d0/4.d0*GYZ1(3)
     +     + 7.d0/4.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     - 7.d0/4.d0*HZ1(1)
     +     )
      B_a2_4 = B_a2_4 + zeta4 * (
     +     - 69.d0/32.d0
     +     )
      B_a2_4 = B_a2_4 + 14135.d0/2592.d0
     +     - 31.d0/12.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +
      B_a2_4 = B_a2_4 + 3.d0/2.d0*GYZ1(1)*HZ3(0,0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     + GYZ1(1)*HZ3(1,1,0)
     +     + 53.d0/72.d0*GYZ1(2)*HZ1(0)
     +     + 25.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 31.d0/24.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +
      B_a2_4 = B_a2_4 - GYZ1(2)*HZ3(0,0,0)
     +     - GYZ1(2)*HZ3(1,1,0)
     +     + 317.d0/432.d0*GYZ1(3)
     +     - 275.d0/144.d0*GYZ1(3)*HZ1(0)
     +     - 9.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 11.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + GYZ1(3)*HZ3(-1,0,0)
     +     + GYZ1(3)*HZ3(0,-1,0)
     +
      B_a2_4 = B_a2_4 - GYZ1(3)*HZ3(0,0,0)
     +     - GYZ1(3)*HZ3(0,1,0)
     +     - GYZ1(3)*HZ3(1,0,0)
     +     - 187.d0/72.d0*GYZ2(0,3)
     +     - 11.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +
      B_a2_4 = B_a2_4 - 1.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     - GYZ2(1,2)*HZ2(1,0)
     +     + 71.d0/72.d0*GYZ2(1,3)
     +     + 11.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(1,3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ2(1,3)*HZ2(1,0)
     +     - 53.d0/72.d0*GYZ2(2,1)
     +
      B_a2_4 = B_a2_4 - 43.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(0,0)
     +     - GYZ2(2,1)*HZ2(1,0)
     +     - 31.d0/24.d0*GYZ2(2,2)*HZ1(0)
     +     + GYZ2(2,2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ2(0,0)
     +
      B_a2_4 = B_a2_4 + 71.d0/72.d0*GYZ2(3,1)
     +     + 71.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + GYZ2(3,2)*HZ2(0,0)
     +     - 11.d0/8.d0*GYZ2(3,3)
     +     + 11.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +
      B_a2_4 = B_a2_4 + GYZ2(3,3)*HZ2(-1,0)
     +     - GYZ2(3,3)*HZ2(0,0)
     +     - GYZ2(3,3)*HZ2(1,0)
     +     - 11.d0/6.d0*GYZ3(0,0,3)
     +     + GYZ3(0,0,3)*HZ1(0)
     +     + 5.d0/2.d0*GYZ3(0,1,3)
     +     + 5.d0/2.d0*GYZ3(0,3,1)
     +     + 11.d0/6.d0*GYZ3(0,3,3)
     +
      B_a2_4 = B_a2_4 - GYZ3(0,3,3)*HZ1(0)
     +     + 11.d0/8.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     - 7.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/24.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,2,1)*HZ1(0)
     +     + GYZ3(1,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,2,3)*HZ1(0)
     +
      B_a2_4 = B_a2_4 - 7.d0/4.d0*GYZ3(1,3,1)
     +     - 3.d0/4.d0*GYZ3(1,3,2)*HZ1(0)
     +     - 11.d0/12.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 7.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     + GYZ3(2,1,2)*HZ1(0)
     +     + 31.d0/24.d0*GYZ3(2,2,1)
     +
      B_a2_4 = B_a2_4 + GYZ3(2,2,1)*HZ1(0)
     +     - GYZ3(2,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 11.d0/6.d0*GYZ3(3,0,3)
     +     - GYZ3(3,0,3)*HZ1(0)
     +     - 7.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +
      B_a2_4 = B_a2_4 - 11.d0/12.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     - 11.d0/12.d0*GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + GYZ3(3,3,2)*HZ1(0)
     +     + 3*GYZ4(0,0,0,3)
     +
      B_a2_4 = B_a2_4 - 1.d0/2.d0*GYZ4(0,0,1,3)
     +     - 1.d0/2.d0*GYZ4(0,0,3,1)
     +     - GYZ4(0,0,3,3)
     +     - 1.d0/2.d0*GYZ4(0,1,0,3)
     +     + 1.d0/2.d0*GYZ4(0,1,3,3)
     +     - GYZ4(0,3,0,3)
     +     + 1.d0/2.d0*GYZ4(0,3,1,3)
     +     + 1.d0/2.d0*GYZ4(0,3,3,1)
     +
      B_a2_4 = B_a2_4 - 1.d0/2.d0*GYZ4(1,0,0,3)
     +     - GYZ4(1,0,1,3)
     +     - GYZ4(1,0,3,1)
     +     + 1.d0/2.d0*GYZ4(1,0,3,3)
     +     - 1.d0/2.d0*GYZ4(1,1,0,3)
     +     + 1.d0/2.d0*GYZ4(1,1,2,1)
     +     + 1.d0/4.d0*GYZ4(1,2,1,3)
     +     - GYZ4(1,2,2,1)
     +
      B_a2_4 = B_a2_4 + 1.d0/4.d0*GYZ4(1,2,3,1)
     +     + 1.d0/4.d0*GYZ4(1,3,0,3)
     +     + 3.d0/4.d0*GYZ4(1,3,2,1)
     +     + 1.d0/4.d0*GYZ4(2,1,0,3)
     +     + 1.d0/2.d0*GYZ4(2,1,1,3)
     +     - GYZ4(2,1,2,1)
     +     + 1.d0/2.d0*GYZ4(2,1,3,1)
     +     - GYZ4(2,2,1,1)
     +
      B_a2_4 = B_a2_4 + GYZ4(2,2,2,1)
     +     + 1.d0/4.d0*GYZ4(2,3,0,3)
     +     + 1.d0/2.d0*GYZ4(2,3,1,1)
     +     - 2*GYZ4(3,0,0,3)
     +     + 1.d0/2.d0*GYZ4(3,0,1,3)
     +     + 1.d0/2.d0*GYZ4(3,0,3,1)
     +     + 1.d0/2.d0*GYZ4(3,1,0,3)
     +     + 1.d0/2.d0*GYZ4(3,1,2,1)
     +
      B_a2_4 = B_a2_4 + 1.d0/2.d0*GYZ4(3,2,1,1)
     +     - 3.d0/4.d0*GYZ4(3,2,1,3)
     +     - 3.d0/4.d0*GYZ4(3,2,3,1)
     +     - GYZ4(3,3,2,1)
     +     + 31.d0/6.d0*HZ1(0)
     +     - 1.d0/72.d0*HZ2(-1,0)
     +     + 11.d0/72.d0*HZ2(0,0)
     +     - 53.d0/72.d0*HZ2(1,0)
     +
      B_a2_4 = B_a2_4 - 13.d0/24.d0*HZ3(-1,-1,0)
     +     + 19.d0/8.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 77.d0/12.d0*HZ3(0,0,0)
     +     - 11.d0/8.d0*HZ3(0,1,0)
     +     - 25.d0/8.d0*HZ3(1,0,0)
     +     - 31.d0/24.d0*HZ3(1,1,0)
     +     - HZ4(-1,-1,-1,0)
     +
      B_a2_4 = B_a2_4 - HZ4(-1,0,0,0)
     +     - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     + HZ4(0,-1,0,0)
     +     + HZ4(0,0,-1,0)
     +     - HZ4(0,0,0,0)
     +     - HZ4(0,0,1,0)
     +     - HZ4(0,1,0,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +
      B_a2_4 = B_a2_4 + HZ4(1,0,0,0)
     +     + HZ4(1,1,1,0)
     +

      B_b2_4 = 0d0
     +
      B_b2_4 = B_b2_4 + r**(-4)*s*zeta2 * (
     +     + 9.d0/2.d0*GYZ1(1)
     +     )
      B_b2_4 = B_b2_4 + r**(-4)*s * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + r**(-4)*s * (
     +     + 3.d0/2.d0*GYZ3(1,2,1)
     +     + 3.d0/2.d0*GYZ3(3,2,1)
     +     )
      B_b2_4 = B_b2_4 + r**(-3)*s*zeta2 * (
     +     + 9.d0/2.d0
     +     - 9*GYZ1(1)
     +     )
      B_b2_4 = B_b2_4 + r**(-3)*s * (
     +     - 3*GYZ1(1)*HZ2(-1,0)
     +     - 3*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3*GYZ1(3)*HZ2(-1,0)
     +     - 3*GYZ1(3)*HZ2(1,0)
     +     + 3*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     )
      B_b2_4 = B_b2_4 + r**(-3)*s * (
     +     - 3*GYZ2(3,1)*HZ1(0)
     +     + 3*GYZ2(3,2)*HZ1(0)
     +     - 3*GYZ3(1,2,1)
     +     - 3*GYZ3(3,2,1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + r**(-3) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + r**(-2)*s**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + r**(-2)*s*zeta2 * (
     +     - 27.d0/4.d0
     +     + 9.d0/2.d0*GYZ1(1)
     +     )
      B_b2_4 = B_b2_4 + r**(-2)*s * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 115.d0/36.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + r**(-2)*s * (
     +     - 11.d0/12.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     - 9.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     + 3.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + r**(-2)*s * (
     +     - 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 17.d0/12.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     )
      B_b2_4 = B_b2_4 + r**(-2)*s * (
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     + 3.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - 3.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     + 3.d0/2.d0*GYZ3(3,2,1)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     )
      B_b2_4 = B_b2_4 + r**(-2)*s * (
     +     - 9.d0/4.d0*HZ2(-1,0)
     +     - 9.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + r**(-2) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 3*GYZ1(1)*HZ1(0)
     +     - 3*GYZ1(2)*HZ1(0)
     +     + 3*GYZ2(2,1)
     +     - 3*HZ2(-1,0)
     +     + 3*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + r**(-1)*s**(-2) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + r**(-1)*s**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + r**(-1)*s*zeta2 * (
     +     + 3.d0/2.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 9.d0/4.d0*GYZ1(3)
     +     )
      B_b2_4 = B_b2_4 + r**(-1)*s * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 115.d0/36.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_b2_4 = B_b2_4 + r**(-1)*s * (
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 11.d0/12.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     )
      B_b2_4 = B_b2_4 + r**(-1)*s * (
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 17.d0/12.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(0,0,3)
     +     + GYZ3(0,1,3)
     +     + GYZ3(0,3,1)
     +     )
      B_b2_4 = B_b2_4 + r**(-1)*s * (
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     - 3.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 3.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 3.d0/4.d0*GYZ3(3,2,1)
     +     )
      B_b2_4 = B_b2_4 + r**(-1)*s * (
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + r**(-1) * (
     +     + 85.d0/36.d0
     +     + 9.d0/8.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     )
      B_b2_4 = B_b2_4 + r**(-1) * (
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + s**(-2)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + s**(-1)*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_b2_4 = B_b2_4 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      B_b2_4 = B_b2_4 + s**(-1)*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_b2_4 = B_b2_4 + s**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      B_b2_4 = B_b2_4 + s**(-1)*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + s**(-1)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r-s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 179.d0/72.d0
     +     + 5.d0/24.d0*GYZ1(1)
     +     - 5.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 11.d0/12.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 2*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     + 5.d0/4.d0*GYZ2(1,3)
     +     + GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 5.d0/4.d0*GYZ2(3,3)
     +     - 7.d0/3.d0*HZ1(-1)
     +     + 29.d0/12.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     + 7.d0/4.d0*HZ2(-1,-1)
     +     - 9.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,-1)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 2*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-2)*zeta3 * (
     +     + 11.d0/12.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 7.d0/4.d0*GYZ1(3)
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 7.d0/4.d0*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-2)*zeta4 * (
     +     - 9.d0/2.d0
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-2) * (
     +     + 5.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 179.d0/72.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,0)
     +     - 19.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 179.d0/72.d0*GYZ2(0,3)
     +     - 3.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 5.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 25.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 7.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,0,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 25.d0/24.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-2) * (
     +     + 25.d0/24.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ3(0,3,3)
     +     - 1.d0/2.d0*GYZ3(0,3,3)*HZ1(0)
     +     - 5.d0/24.d0*GYZ3(1,0,3)
     +     + 1.d0/4.d0*GYZ3(1,0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 17.d0/12.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ4(0,0,0,3)
     +     - 1.d0/2.d0*GYZ4(0,0,1,3)
     +     - 1.d0/2.d0*GYZ4(0,0,3,1)
     +     - 1.d0/2.d0*GYZ4(0,0,3,3)
     +     + 1.d0/4.d0*GYZ4(0,1,2,1)
     +     - 1.d0/2.d0*GYZ4(0,3,0,3)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ4(0,3,2,1)
     +     + 1.d0/4.d0*GYZ4(1,0,0,3)
     +     - 1.d0/2.d0*GYZ4(1,0,1,3)
     +     - 1.d0/2.d0*GYZ4(1,0,3,1)
     +     + 1.d0/4.d0*GYZ4(1,0,3,3)
     +     - GYZ4(3,0,0,3)
     +     + 1.d0/4.d0*GYZ4(3,0,1,3)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ4(3,0,3,1)
     +     + 1.d0/4.d0*GYZ4(3,1,0,3)
     +     + 1.d0/4.d0*GYZ4(3,1,2,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     - 1.d0/4.d0*GYZ4(3,3,2,1)
     +     + 179.d0/72.d0*HZ2(-1,0)
     +     - 179.d0/72.d0*HZ2(0,0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-2) * (
     +     - 5.d0/12.d0*HZ3(-1,-1,0)
     +     + 3*HZ3(-1,0,0)
     +     + HZ3(0,-1,0)
     +     - 49.d0/12.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ4(-1,-1,-1,0)
     +     - HZ4(-1,0,-1,0)
     +     + HZ4(-1,0,0,0)
     +     + 1.d0/2.d0*HZ4(-1,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,0,0)
     +     + 3.d0/4.d0*HZ4(0,0,-1,0)
     +     - 1.d0/2.d0*HZ4(0,0,0,0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 223.d0/72.d0
     +     + 1.d0/3.d0*GYZ1(1)
     +     + 5.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)
     +     - 23.d0/6.d0*GYZ1(3)
     +     + 3*GYZ1(3)*HZ1(-1)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 4*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ1(1)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(0,3)
     +     - 5.d0/2.d0*GYZ2(1,3)
     +     - 2*GYZ2(3,1)
     +     + GYZ2(3,2)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 5.d0/2.d0*GYZ2(3,3)
     +     + 37.d0/6.d0*HZ1(-1)
     +     - 41.d0/6.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ1(1)
     +     - 7.d0/2.d0*HZ2(-1,-1)
     +     + 9.d0/2.d0*HZ2(-1,0)
     +     + 3*HZ2(0,-1)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 4*HZ2(0,0)
     +     - HZ2(0,1)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-1)*zeta3 * (
     +     - 5.d0/6.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 7.d0/2.d0*GYZ1(3)
     +     - 3*HZ1(-1)
     +     + 7.d0/2.d0*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-1)*zeta4 * (
     +     + 9
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     + GYZ1(1)*HZ3(-1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,-1,0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-1) * (
     +     - GYZ1(1)*HZ3(0,0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ1(3)
     +     + 205.d0/72.d0*GYZ1(3)*HZ1(0)
     +     + 7.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-1) * (
     +     + 11.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - GYZ1(3)*HZ3(-1,0,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + GYZ1(3)*HZ3(0,0,0)
     +     - GYZ1(3)*HZ3(1,0,0)
     +     - GYZ1(3)*HZ3(1,1,0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - GYZ2(0,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 137.d0/36.d0*GYZ2(0,3)
     +     + 3*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     - GYZ2(1,3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 5.d0/12.d0*GYZ2(3,1)
     +     - 19.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + GYZ2(3,2)*HZ2(0,0)
     +     + GYZ2(3,2)*HZ2(1,0)
     +     + 17.d0/12.d0*GYZ2(3,3)
     +     - 25.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     - GYZ2(3,3)*HZ2(-1,0)
     +     + GYZ2(3,3)*HZ2(0,0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 31.d0/12.d0*GYZ3(0,0,3)
     +     - GYZ3(0,0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 7.d0/3.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     - 7.d0/3.d0*GYZ3(0,3,1)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 25.d0/12.d0*GYZ3(0,3,3)
     +     + GYZ3(0,3,3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,0,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + GYZ3(1,3,1)*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 3.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 25.d0/12.d0*GYZ3(3,0,3)
     +     + GYZ3(3,0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     - GYZ3(3,2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 3*GYZ4(0,0,0,3)
     +     + GYZ4(0,0,1,3)
     +     + GYZ4(0,0,3,1)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-1) * (
     +     + GYZ4(0,0,3,3)
     +     - 1.d0/2.d0*GYZ4(0,1,2,1)
     +     + GYZ4(0,3,0,3)
     +     - 1.d0/2.d0*GYZ4(0,3,2,1)
     +     - 1.d0/2.d0*GYZ4(1,0,0,3)
     +     + GYZ4(1,0,1,3)
     +     + GYZ4(1,0,3,1)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ4(1,0,3,3)
     +     + 2*GYZ4(3,0,0,3)
     +     - 1.d0/2.d0*GYZ4(3,0,1,3)
     +     - 1.d0/2.d0*GYZ4(3,0,3,1)
     +     - 1.d0/2.d0*GYZ4(3,1,0,3)
     +     - 1.d0/2.d0*GYZ4(3,1,2,1)
     +     + GYZ4(3,2,2,1)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ4(3,3,2,1)
     +     - 29.d0/9.d0*HZ2(-1,0)
     +     + 223.d0/72.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/12.d0*HZ3(-1,-1,0)
     +     - 21.d0/4.d0*HZ3(-1,0,0)
     +     - 3.d0/2.d0*HZ3(0,-1,0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-1) * (
     +     + 83.d0/12.d0*HZ3(0,0,0)
     +     + 3.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 3.d0/4.d0*HZ3(1,1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 2*HZ4(-1,0,-1,0)
     +     - 2*HZ4(-1,0,0,0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)**(-1) * (
     +     - HZ4(-1,0,1,0)
     +     - HZ4(0,-1,0,0)
     +     - 3.d0/2.d0*HZ4(0,0,-1,0)
     +     + HZ4(0,0,0,0)
     +     - HZ4(0,1,0,0)
     +     - HZ4(0,1,1,0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - HZ3(0,0,0)
     +     - HZ3(0,1,0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0+s)**(-1)*zeta2 * (
     +     - 37.d0/24.d0
     +     - GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     + 5.d0/8.d0*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0+s)**(-1)*zeta3 * (
     +     - 9.d0/8.d0
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 5.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     + 5.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 5.d0/8.d0*GYZ3(1,0,3)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0+s)**(-1) * (
     +     - 5.d0/8.d0*GYZ3(1,2,1)
     +     - 5.d0/8.d0*GYZ3(3,0,3)
     +     + 5.d0/8.d0*GYZ3(3,2,1)
     +     + 37.d0/72.d0*HZ1(0)
     +     + 5.d0/12.d0*HZ2(-1,0)
     +     - 5.d0/8.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 5.d0/4.d0*HZ3(0,1,0)
     +     )
      B_b2_4 = B_b2_4 + s*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_b2_4 = B_b2_4 + s*(r+s)**(-2)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      B_b2_4 = B_b2_4 + s*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + s*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     )
      B_b2_4 = B_b2_4 + s*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 1.d0/8.d0*HZ3(-1,0,0)
     +     )
      B_b2_4 = B_b2_4 + s*(r+s)**(-2) * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/8.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_4 = B_b2_4 + s*(r+s)**(-1)*zeta2 * (
     +     - 3.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_4 = B_b2_4 + s*(r+s)**(-1)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_b2_4 = B_b2_4 + s*(r+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     )
      B_b2_4 = B_b2_4 + s*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_b2_4 = B_b2_4 + s*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 3.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_b2_4 = B_b2_4 + s*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_b2_4 = B_b2_4 + s*zeta2 * (
     +     + 1.d0/4.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     )
      B_b2_4 = B_b2_4 + s*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      B_b2_4 = B_b2_4 + s * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     + 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      B_b2_4 = B_b2_4 + s * (
     +     - 3.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*GYZ3(0,0,3)
     +     + 3.d0/8.d0*GYZ3(0,1,3)
     +     + 3.d0/8.d0*GYZ3(0,3,1)
     +     - 3.d0/8.d0*GYZ3(1,2,1)
     +     )
      B_b2_4 = B_b2_4 + s * (
     +     + 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 3.d0/8.d0*HZ3(-1,-1,0)
     +     + 3.d0/8.d0*HZ3(-1,0,0)
     +     - 3.d0/8.d0*HZ3(0,-1,0)
     +     + 3.d0/8.d0*HZ3(0,1,0)
     +     )
      B_b2_4 = B_b2_4 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 3.d0/8.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ1(1)
     +     )
      B_b2_4 = B_b2_4 + s**2*(1.d0-r)**(-2)*zeta3 * (
     +     + 5.d0/8.d0
     +     )
      B_b2_4 = B_b2_4 + s**2*(1.d0-r)**(-2) * (
     +     + 5.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(0,0,3)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     + 3.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     )
      B_b2_4 = B_b2_4 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 3.d0/8.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 3.d0/8.d0*HZ3(0,1,0)
     +     - 5.d0/8.d0*HZ3(1,0,0)
     +     - 3.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_4 = B_b2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_b2_4 = B_b2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      B_b2_4 = B_b2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_b2_4 = B_b2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      B_b2_4 = B_b2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + s**2*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_b2_4 = B_b2_4 + s**2*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + s**2*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     )
      B_b2_4 = B_b2_4 + s**2*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 1.d0/8.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_4 = B_b2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_b2_4 = B_b2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1)*zeta3 * (
     +     - 1.d0/8.d0
     +     )
      B_b2_4 = B_b2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,3)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     )
      B_b2_4 = B_b2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/8.d0*HZ3(1,0,0)
     +     )
      B_b2_4 = B_b2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_4 = B_b2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_4 = B_b2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      B_b2_4 = B_b2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      B_b2_4 = B_b2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      B_b2_4 = B_b2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_b2_4 = B_b2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_4 = B_b2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      B_b2_4 = B_b2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      B_b2_4 = B_b2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      B_b2_4 = B_b2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_b2_4 = B_b2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_b2_4 = B_b2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2)*zeta3 * (
     +     - 1.d0/8.d0
     +     )
      B_b2_4 = B_b2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,3)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     )
      B_b2_4 = B_b2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/8.d0*HZ3(1,0,0)
     +     )
      B_b2_4 = B_b2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r-s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/8.d0*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r-s)**(-2)*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r-s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r-s)**(-2) * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,0,0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r-s)**(-1)*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,0,0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-2)*zeta2 * (
     +     + 47.d0/18.d0
     +     + 5.d0/24.d0*GYZ1(1)
     +     - 5.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 2*GYZ1(3)*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     + 5.d0/4.d0*GYZ2(1,3)
     +     + GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     + 5.d0/4.d0*GYZ2(3,3)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-2)*zeta2 * (
     +     - 11.d0/6.d0*HZ1(-1)
     +     + 13.d0/6.d0*HZ1(0)
     +     + 7.d0/4.d0*HZ2(-1,-1)
     +     - 9.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,-1)
     +     + 2*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-2)*zeta3 * (
     +     + 1.d0/6.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 7.d0/4.d0*GYZ1(3)
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 7.d0/4.d0*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-2)*zeta4 * (
     +     - 9.d0/2.d0
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-2) * (
     +     + 5.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(0,0,0)
     +     - 47.d0/18.d0*GYZ1(3)*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-2) * (
     +     - GYZ1(3)*HZ2(-1,0)
     +     - 13.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ2(0,3)
     +     - 3.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-2) * (
     +     - 5.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(0,0)
     +     + 19.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 7.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 5.d0/12.d0*GYZ3(0,0,3)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(0,0,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 19.d0/24.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 19.d0/24.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ3(0,3,3)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ3(0,3,3)*HZ1(0)
     +     - 5.d0/24.d0*GYZ3(1,0,3)
     +     + 1.d0/4.d0*GYZ3(1,0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 7.d0/6.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ4(0,0,0,3)
     +     - 1.d0/2.d0*GYZ4(0,0,1,3)
     +     - 1.d0/2.d0*GYZ4(0,0,3,1)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ4(0,0,3,3)
     +     + 1.d0/4.d0*GYZ4(0,1,2,1)
     +     - 1.d0/2.d0*GYZ4(0,3,0,3)
     +     + 1.d0/4.d0*GYZ4(0,3,2,1)
     +     + 1.d0/4.d0*GYZ4(1,0,0,3)
     +     - 1.d0/2.d0*GYZ4(1,0,1,3)
     +     - 1.d0/2.d0*GYZ4(1,0,3,1)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ4(1,0,3,3)
     +     - GYZ4(3,0,0,3)
     +     + 1.d0/4.d0*GYZ4(3,0,1,3)
     +     + 1.d0/4.d0*GYZ4(3,0,3,1)
     +     + 1.d0/4.d0*GYZ4(3,1,0,3)
     +     + 1.d0/4.d0*GYZ4(3,1,2,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ4(3,3,2,1)
     +     + 47.d0/18.d0*HZ2(-1,0)
     +     - 47.d0/18.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 9.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 31.d0/12.d0*HZ3(0,0,0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ4(-1,-1,-1,0)
     +     - HZ4(-1,0,-1,0)
     +     + HZ4(-1,0,0,0)
     +     + 1.d0/2.d0*HZ4(-1,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,0,0)
     +     + 3.d0/4.d0*HZ4(0,0,-1,0)
     +     - 1.d0/2.d0*HZ4(0,0,0,0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-1)*zeta2 * (
     +     - 145.d0/72.d0
     +     + 4.d0/3.d0*GYZ1(1)
     +     + 5.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 25.d0/12.d0*GYZ1(3)
     +     + 3*GYZ1(3)*HZ1(-1)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-1)*zeta2 * (
     +     - 4*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ1(1)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(0,3)
     +     - 5.d0/2.d0*GYZ2(1,3)
     +     - 2*GYZ2(3,1)
     +     + GYZ2(3,2)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-1)*zeta2 * (
     +     - 5.d0/2.d0*GYZ2(3,3)
     +     + 53.d0/12.d0*HZ1(-1)
     +     - 55.d0/12.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     - 7.d0/2.d0*HZ2(-1,-1)
     +     + 9.d0/2.d0*HZ2(-1,0)
     +     + 3*HZ2(0,-1)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-1)*zeta2 * (
     +     - 4*HZ2(0,0)
     +     - HZ2(0,1)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-1)*zeta3 * (
     +     - 25.d0/12.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 7.d0/2.d0*GYZ1(3)
     +     - 3*HZ1(-1)
     +     + 7.d0/2.d0*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-1)*zeta4 * (
     +     + 9
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-1) * (
     +     + 7.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     + GYZ1(1)*HZ3(-1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,-1,0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-1) * (
     +     - GYZ1(1)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ1(3)
     +     + 277.d0/72.d0*GYZ1(3)*HZ1(0)
     +     + 9.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 41.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-1) * (
     +     - GYZ1(3)*HZ3(-1,0,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + GYZ1(3)*HZ3(0,0,0)
     +     - GYZ1(3)*HZ3(1,0,0)
     +     - GYZ1(3)*HZ3(1,1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - GYZ2(0,1)*HZ2(0,0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 283.d0/72.d0*GYZ2(0,3)
     +     + 3*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 7.d0/24.d0*GYZ2(1,3)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     - GYZ2(1,3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 7.d0/24.d0*GYZ2(3,1)
     +     - 25.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + GYZ2(3,2)*HZ2(0,0)
     +     + GYZ2(3,2)*HZ2(1,0)
     +     + 17.d0/12.d0*GYZ2(3,3)
     +     - 25.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     - GYZ2(3,3)*HZ2(-1,0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-1) * (
     +     + GYZ2(3,3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 17.d0/6.d0*GYZ3(0,0,3)
     +     - GYZ3(0,0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 25.d0/12.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-1) * (
     +     - 25.d0/12.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 25.d0/12.d0*GYZ3(0,3,3)
     +     + GYZ3(0,3,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-1) * (
     +     + GYZ3(1,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 7.d0/3.d0*GYZ3(3,0,3)
     +     + GYZ3(3,0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - GYZ3(3,2,2)*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 3*GYZ4(0,0,0,3)
     +     + GYZ4(0,0,1,3)
     +     + GYZ4(0,0,3,1)
     +     + GYZ4(0,0,3,3)
     +     - 1.d0/2.d0*GYZ4(0,1,2,1)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-1) * (
     +     + GYZ4(0,3,0,3)
     +     - 1.d0/2.d0*GYZ4(0,3,2,1)
     +     - 1.d0/2.d0*GYZ4(1,0,0,3)
     +     + GYZ4(1,0,1,3)
     +     + GYZ4(1,0,3,1)
     +     - 1.d0/2.d0*GYZ4(1,0,3,3)
     +     + 2*GYZ4(3,0,0,3)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ4(3,0,1,3)
     +     - 1.d0/2.d0*GYZ4(3,0,3,1)
     +     - 1.d0/2.d0*GYZ4(3,1,0,3)
     +     - 1.d0/2.d0*GYZ4(3,1,2,1)
     +     + GYZ4(3,2,2,1)
     +     + 1.d0/2.d0*GYZ4(3,3,2,1)
     +     - 47.d0/18.d0*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-1) * (
     +     - 247.d0/72.d0*HZ2(-1,0)
     +     + 169.d0/72.d0*HZ2(0,0)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 21.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 71.d0/12.d0*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 2*HZ4(-1,0,-1,0)
     +     - 2*HZ4(-1,0,0,0)
     +     - HZ4(-1,0,1,0)
     +     - HZ4(0,-1,0,0)
     +     - 3.d0/2.d0*HZ4(0,0,-1,0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)**(-1) * (
     +     + HZ4(0,0,0,0)
     +     - HZ4(0,1,0,0)
     +     - HZ4(0,1,1,0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_b2_4 = B_b2_4 + (1.d0-r) * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + (r+s)**(-2) * (
     +     - 5.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/8.d0*GYZ2(2,1)
     +     + 5.d0/8.d0*HZ2(-1,0)
     +     - 5.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + (r+s)**(-1) * (
     +     - 5.d0/8.d0*GYZ1(1)
     +     + 9.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 9.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 9.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 9.d0/8.d0*HZ2(-1,0)
     +     )
      B_b2_4 = B_b2_4 + (r+s)**(-1) * (
     +     + 9.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + zeta2 * (
     +     - 1171.d0/144.d0
     +     - 1.d0/3.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ1(1)
     +     + 31.d0/24.d0*GYZ1(2)
     +     + GYZ1(2)*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + zeta2 * (
     +     - GYZ1(2)*HZ1(1)
     +     + 37.d0/48.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/2.d0*GYZ2(1,1)
     +     - GYZ2(1,2)
     +     + 7.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     )
      B_b2_4 = B_b2_4 + zeta2 * (
     +     + GYZ2(2,2)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     - 11.d0/6.d0*HZ1(-1)
     +     - 2.d0/3.d0*HZ1(0)
     +     - 31.d0/24.d0*HZ1(1)
     +     + HZ2(-1,-1)
     +     )
      B_b2_4 = B_b2_4 + zeta2 * (
     +     - 2*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,-1)
     +     - HZ2(1,0)
     +     + HZ2(1,1)
     +     )
      B_b2_4 = B_b2_4 + zeta3 * (
     +     + 91.d0/144.d0
     +     - GYZ1(1)
     +     + 7.d0/4.d0*GYZ1(2)
     +     - 5.d0/4.d0*GYZ1(3)
     +     + 7.d0/4.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     - 7.d0/4.d0*HZ1(1)
     +     )
      B_b2_4 = B_b2_4 + zeta4 * (
     +     - 69.d0/32.d0
     +     )
      B_b2_4 = B_b2_4 + 13019.d0/2592.d0
     +     - 3*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +
      B_b2_4 = B_b2_4 + 3.d0/2.d0*GYZ1(1)*HZ3(0,0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     + GYZ1(1)*HZ3(1,1,0)
     +     + 71.d0/72.d0*GYZ1(2)*HZ1(0)
     +     + 25.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 31.d0/24.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +
      B_b2_4 = B_b2_4 - GYZ1(2)*HZ3(0,0,0)
     +     - GYZ1(2)*HZ3(1,1,0)
     +     + 167.d0/108.d0*GYZ1(3)
     +     - 311.d0/144.d0*GYZ1(3)*HZ1(0)
     +     - 9.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 11.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + GYZ1(3)*HZ3(-1,0,0)
     +     + GYZ1(3)*HZ3(0,-1,0)
     +
      B_b2_4 = B_b2_4 - GYZ1(3)*HZ3(0,0,0)
     +     - GYZ1(3)*HZ3(0,1,0)
     +     - GYZ1(3)*HZ3(1,0,0)
     +     - 205.d0/72.d0*GYZ2(0,3)
     +     - 11.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +
      B_b2_4 = B_b2_4 - 1.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     - GYZ2(1,2)*HZ2(1,0)
     +     + 10.d0/9.d0*GYZ2(1,3)
     +     + 11.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(1,3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ2(1,3)*HZ2(1,0)
     +     - 71.d0/72.d0*GYZ2(2,1)
     +
      B_b2_4 = B_b2_4 - 43.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(0,0)
     +     - GYZ2(2,1)*HZ2(1,0)
     +     - 31.d0/24.d0*GYZ2(2,2)*HZ1(0)
     +     + GYZ2(2,2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ2(0,0)
     +
      B_b2_4 = B_b2_4 + 10.d0/9.d0*GYZ2(3,1)
     +     + 71.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + GYZ2(3,2)*HZ2(0,0)
     +     - 11.d0/8.d0*GYZ2(3,3)
     +     + 11.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +
      B_b2_4 = B_b2_4 + GYZ2(3,3)*HZ2(-1,0)
     +     - GYZ2(3,3)*HZ2(0,0)
     +     - GYZ2(3,3)*HZ2(1,0)
     +     - 11.d0/6.d0*GYZ3(0,0,3)
     +     + GYZ3(0,0,3)*HZ1(0)
     +     + 5.d0/2.d0*GYZ3(0,1,3)
     +     + 5.d0/2.d0*GYZ3(0,3,1)
     +     + 11.d0/6.d0*GYZ3(0,3,3)
     +
      B_b2_4 = B_b2_4 - GYZ3(0,3,3)*HZ1(0)
     +     + 11.d0/8.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     - 7.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/24.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,2,1)*HZ1(0)
     +     + GYZ3(1,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,2,3)*HZ1(0)
     +
      B_b2_4 = B_b2_4 - 7.d0/4.d0*GYZ3(1,3,1)
     +     - 3.d0/4.d0*GYZ3(1,3,2)*HZ1(0)
     +     - 11.d0/12.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 7.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     + GYZ3(2,1,2)*HZ1(0)
     +     + 31.d0/24.d0*GYZ3(2,2,1)
     +
      B_b2_4 = B_b2_4 + GYZ3(2,2,1)*HZ1(0)
     +     - GYZ3(2,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 11.d0/6.d0*GYZ3(3,0,3)
     +     - GYZ3(3,0,3)*HZ1(0)
     +     - 7.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +
      B_b2_4 = B_b2_4 - 11.d0/12.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     - 11.d0/12.d0*GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + GYZ3(3,3,2)*HZ1(0)
     +     + 3*GYZ4(0,0,0,3)
     +
      B_b2_4 = B_b2_4 - 1.d0/2.d0*GYZ4(0,0,1,3)
     +     - 1.d0/2.d0*GYZ4(0,0,3,1)
     +     - GYZ4(0,0,3,3)
     +     - 1.d0/2.d0*GYZ4(0,1,0,3)
     +     + 1.d0/2.d0*GYZ4(0,1,3,3)
     +     - GYZ4(0,3,0,3)
     +     + 1.d0/2.d0*GYZ4(0,3,1,3)
     +     + 1.d0/2.d0*GYZ4(0,3,3,1)
     +
      B_b2_4 = B_b2_4 - 1.d0/2.d0*GYZ4(1,0,0,3)
     +     - GYZ4(1,0,1,3)
     +     - GYZ4(1,0,3,1)
     +     + 1.d0/2.d0*GYZ4(1,0,3,3)
     +     - 1.d0/2.d0*GYZ4(1,1,0,3)
     +     + 1.d0/2.d0*GYZ4(1,1,2,1)
     +     + 1.d0/4.d0*GYZ4(1,2,1,3)
     +     - GYZ4(1,2,2,1)
     +
      B_b2_4 = B_b2_4 + 1.d0/4.d0*GYZ4(1,2,3,1)
     +     + 1.d0/4.d0*GYZ4(1,3,0,3)
     +     + 3.d0/4.d0*GYZ4(1,3,2,1)
     +     + 1.d0/4.d0*GYZ4(2,1,0,3)
     +     + 1.d0/2.d0*GYZ4(2,1,1,3)
     +     - GYZ4(2,1,2,1)
     +     + 1.d0/2.d0*GYZ4(2,1,3,1)
     +     - GYZ4(2,2,1,1)
     +
      B_b2_4 = B_b2_4 + GYZ4(2,2,2,1)
     +     + 1.d0/4.d0*GYZ4(2,3,0,3)
     +     + 1.d0/2.d0*GYZ4(2,3,1,1)
     +     - 2*GYZ4(3,0,0,3)
     +     + 1.d0/2.d0*GYZ4(3,0,1,3)
     +     + 1.d0/2.d0*GYZ4(3,0,3,1)
     +     + 1.d0/2.d0*GYZ4(3,1,0,3)
     +     + 1.d0/2.d0*GYZ4(3,1,2,1)
     +
      B_b2_4 = B_b2_4 + 1.d0/2.d0*GYZ4(3,2,1,1)
     +     - 3.d0/4.d0*GYZ4(3,2,1,3)
     +     - 3.d0/4.d0*GYZ4(3,2,3,1)
     +     - GYZ4(3,3,2,1)
     +     + 127.d0/24.d0*HZ1(0)
     +     + 17.d0/72.d0*HZ2(-1,0)
     +     - 7.d0/72.d0*HZ2(0,0)
     +     - 71.d0/72.d0*HZ2(1,0)
     +
      B_b2_4 = B_b2_4 - 13.d0/24.d0*HZ3(-1,-1,0)
     +     + 19.d0/8.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 77.d0/12.d0*HZ3(0,0,0)
     +     - 11.d0/8.d0*HZ3(0,1,0)
     +     - 25.d0/8.d0*HZ3(1,0,0)
     +     - 31.d0/24.d0*HZ3(1,1,0)
     +     - HZ4(-1,-1,-1,0)
     +
      B_b2_4 = B_b2_4 - HZ4(-1,0,0,0)
     +     - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     + HZ4(0,-1,0,0)
     +     + HZ4(0,0,-1,0)
     +     - HZ4(0,0,0,0)
     +     - HZ4(0,0,1,0)
     +     - HZ4(0,1,0,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +
      B_b2_4 = B_b2_4 + HZ4(1,0,0,0)
     +     + HZ4(1,1,1,0)
     +

      B_c2_4 = 0d0
     +
      B_c2_4 = B_c2_4 + r**(-4)*s*zeta2 * (
     +     - 9.d0/2.d0*GYZ1(1)
     +     )
      B_c2_4 = B_c2_4 + r**(-4)*s * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_c2_4 = B_c2_4 + r**(-4)*s * (
     +     - 3.d0/2.d0*GYZ3(1,2,1)
     +     - 3.d0/2.d0*GYZ3(3,2,1)
     +     )
      B_c2_4 = B_c2_4 + r**(-3)*s*zeta2 * (
     +     - 9.d0/2.d0
     +     + 6*GYZ1(1)
     +     )
      B_c2_4 = B_c2_4 + r**(-3)*s * (
     +     + 2*GYZ1(1)*HZ2(-1,0)
     +     + 2*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 2*GYZ1(3)*HZ2(-1,0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     - 2*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     )
      B_c2_4 = B_c2_4 + r**(-3)*s * (
     +     + 2*GYZ2(3,1)*HZ1(0)
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     + 2*GYZ3(1,2,1)
     +     + 2*GYZ3(3,2,1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + r**(-3) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + r**(-2)*s**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + r**(-2)*s*zeta2 * (
     +     + 15.d0/4.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     )
      B_c2_4 = B_c2_4 + r**(-2)*s * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 115.d0/36.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + r**(-2)*s * (
     +     + 11.d0/12.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     + 5.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_c2_4 = B_c2_4 + r**(-2)*s * (
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 17.d0/12.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     )
      B_c2_4 = B_c2_4 + r**(-2)*s * (
     +     + 1.d0/4.d0*GYZ3(1,0,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 3.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,1)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     )
      B_c2_4 = B_c2_4 + r**(-2)*s * (
     +     + 5.d0/4.d0*HZ2(-1,0)
     +     + 5.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + r**(-2) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 2*GYZ1(1)*HZ1(0)
     +     + 2*GYZ1(2)*HZ1(0)
     +     - 2*GYZ2(2,1)
     +     + 2*HZ2(-1,0)
     +     - 2*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + r**(-1)*s**(-2) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + r**(-1)*s**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(0)
     +     - GYZ1(2)*HZ1(0)
     +     + GYZ2(2,1)
     +     - HZ2(-1,0)
     +     + HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + r**(-1)*s*zeta2 * (
     +     + 3.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(3)
     +     )
      B_c2_4 = B_c2_4 + r**(-1)*s * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 47.d0/18.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 7.d0/12.d0*GYZ2(0,3)
     +     )
      B_c2_4 = B_c2_4 + r**(-1)*s * (
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     + 7.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 7.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 17.d0/12.d0*GYZ2(3,3)
     +     )
      B_c2_4 = B_c2_4 + r**(-1)*s * (
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(0,0,3)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - 3.d0/4.d0*GYZ3(3,0,3)
     +     )
      B_c2_4 = B_c2_4 + r**(-1)*s * (
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + r**(-1) * (
     +     - 85.d0/36.d0
     +     - 5.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     )
      B_c2_4 = B_c2_4 + r**(-1) * (
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + s**(-2)*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + s**(-1)*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + s**(-1)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(0)
     +     + GYZ1(2)*HZ1(0)
     +     - GYZ2(2,1)
     +     + HZ2(-1,0)
     +     - HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 47.d0/18.d0
     +     + 5.d0/24.d0*GYZ1(1)
     +     - 5.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 2*GYZ1(3)*HZ1(0)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     + 5.d0/4.d0*GYZ2(1,3)
     +     + GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     + 5.d0/4.d0*GYZ2(3,3)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)**(-2)*zeta2 * (
     +     - 11.d0/6.d0*HZ1(-1)
     +     + 13.d0/6.d0*HZ1(0)
     +     + 7.d0/4.d0*HZ2(-1,-1)
     +     - 9.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,-1)
     +     + 2*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)**(-2)*zeta3 * (
     +     + 1.d0/6.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 7.d0/4.d0*GYZ1(3)
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 7.d0/4.d0*HZ1(0)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)**(-2)*zeta4 * (
     +     - 9.d0/2.d0
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)**(-2) * (
     +     + 5.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(0,0,0)
     +     - 47.d0/18.d0*GYZ1(3)*HZ1(0)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)**(-2) * (
     +     - GYZ1(3)*HZ2(-1,0)
     +     - 13.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ2(0,3)
     +     - 3.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)**(-2) * (
     +     - 5.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(0,0)
     +     + 19.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 7.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 5.d0/12.d0*GYZ3(0,0,3)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(0,0,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 19.d0/24.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 19.d0/24.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ3(0,3,3)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ3(0,3,3)*HZ1(0)
     +     - 5.d0/24.d0*GYZ3(1,0,3)
     +     + 1.d0/4.d0*GYZ3(1,0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 7.d0/6.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)*HZ1(0)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ4(0,0,0,3)
     +     - 1.d0/2.d0*GYZ4(0,0,1,3)
     +     - 1.d0/2.d0*GYZ4(0,0,3,1)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ4(0,0,3,3)
     +     + 1.d0/4.d0*GYZ4(0,1,2,1)
     +     - 1.d0/2.d0*GYZ4(0,3,0,3)
     +     + 1.d0/4.d0*GYZ4(0,3,2,1)
     +     + 1.d0/4.d0*GYZ4(1,0,0,3)
     +     - 1.d0/2.d0*GYZ4(1,0,1,3)
     +     - 1.d0/2.d0*GYZ4(1,0,3,1)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ4(1,0,3,3)
     +     - GYZ4(3,0,0,3)
     +     + 1.d0/4.d0*GYZ4(3,0,1,3)
     +     + 1.d0/4.d0*GYZ4(3,0,3,1)
     +     + 1.d0/4.d0*GYZ4(3,1,0,3)
     +     + 1.d0/4.d0*GYZ4(3,1,2,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ4(3,3,2,1)
     +     + 47.d0/18.d0*HZ2(-1,0)
     +     - 47.d0/18.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 9.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 31.d0/12.d0*HZ3(0,0,0)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ4(-1,-1,-1,0)
     +     - HZ4(-1,0,-1,0)
     +     + HZ4(-1,0,0,0)
     +     + 1.d0/2.d0*HZ4(-1,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,0,0)
     +     + 3.d0/4.d0*HZ4(0,0,-1,0)
     +     - 1.d0/2.d0*HZ4(0,0,0,0)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 4.d0/3.d0
     +     + GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 11.d0/4.d0*GYZ1(3)
     +     - 7.d0/4.d0*HZ1(-1)
     +     + 5.d0/2.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)**(-1)*zeta3 * (
     +     - 2
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)**(-1) * (
     +     + 7.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ1(3)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 7.d0/12.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 7.d0/24.d0*GYZ2(1,3)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 7.d0/24.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(0)
     +     + 17.d0/12.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(0,0,3)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)**(-1) * (
     +     - GYZ3(0,1,3)
     +     - GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     + 1.d0/2.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - GYZ3(3,0,3)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)**(-1) * (
     +     - 47.d0/18.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     + 3.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     + 1
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     + HZ3(0,0,0)
     +     + HZ3(0,1,0)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0+s)**(-1)*zeta2 * (
     +     + 11.d0/12.d0
     +     + GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     - 5.d0/8.d0*HZ1(0)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0+s)**(-1)*zeta3 * (
     +     + 9.d0/8.d0
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0+s)**(-1) * (
     +     - 31.d0/72.d0
     +     - 5.d0/12.d0*GYZ1(1)
     +     - 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 5.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 13.d0/16.d0*GYZ1(3)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 9.d0/8.d0*GYZ2(0,3)
     +     - 5.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 5.d0/8.d0*GYZ3(1,0,3)
     +     + 5.d0/8.d0*GYZ3(1,2,1)
     +     + 5.d0/8.d0*GYZ3(3,0,3)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0+s)**(-1) * (
     +     - 5.d0/8.d0*GYZ3(3,2,1)
     +     - 7.d0/18.d0*HZ1(0)
     +     - 1.d0/24.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     )
      B_c2_4 = B_c2_4 + s*(1.d0+s)**(-1) * (
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 5.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_4 = B_c2_4 + s*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_4 = B_c2_4 + s*(r+s)**(-2)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_4 = B_c2_4 + s*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_c2_4 = B_c2_4 + s*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     )
      B_c2_4 = B_c2_4 + s*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(-1,0,0)
     +     )
      B_c2_4 = B_c2_4 + s*(r+s)**(-2) * (
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/8.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_4 = B_c2_4 + s*(r+s)**(-1)*zeta2 * (
     +     + 3.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_4 = B_c2_4 + s*(r+s)**(-1)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_4 = B_c2_4 + s*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     )
      B_c2_4 = B_c2_4 + s*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_c2_4 = B_c2_4 + s*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      B_c2_4 = B_c2_4 + s*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_4 = B_c2_4 + s*zeta2 * (
     +     + 1.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_4 = B_c2_4 + s*zeta3 * (
     +     + 1.d0/8.d0
     +     )
      B_c2_4 = B_c2_4 + s * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      B_c2_4 = B_c2_4 + s * (
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ3(0,0,3)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     )
      B_c2_4 = B_c2_4 + s * (
     +     + 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0-r)**(-2)*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta2 * (
     +     - 29.d0/24.d0
     +     - GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 7.d0/4.d0*GYZ1(3)
     +     + 7.d0/4.d0*HZ1(-1)
     +     - 9.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta3 * (
     +     + 7.d0/4.d0
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 7.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     + 47.d0/18.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     + 7.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 3.d0/4.d0*HZ3(0,-1,0)
     +     + HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - HZ3(0,0,0)
     +     - HZ3(0,1,0)
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0+s)**(-2)*zeta2 * (
     +     - 37.d0/24.d0
     +     - GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     + 5.d0/8.d0*HZ1(0)
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0+s)**(-2)*zeta3 * (
     +     - 9.d0/8.d0
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 5.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     + 5.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 5.d0/8.d0*GYZ3(1,0,3)
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0+s)**(-2) * (
     +     - 5.d0/8.d0*GYZ3(1,2,1)
     +     - 5.d0/8.d0*GYZ3(3,0,3)
     +     + 5.d0/8.d0*GYZ3(3,2,1)
     +     + 37.d0/72.d0*HZ1(0)
     +     + 5.d0/12.d0*HZ2(-1,0)
     +     - 5.d0/8.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 5.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      B_c2_4 = B_c2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_4 = B_c2_4 + s**2*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_4 = B_c2_4 + s**2*(r+s)**(-2)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_4 = B_c2_4 + s**2*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_c2_4 = B_c2_4 + s**2*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      B_c2_4 = B_c2_4 + s**2*(r+s)**(-2) * (
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_4 = B_c2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_4 = B_c2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1)*zeta3 * (
     +     - 1.d0/8.d0
     +     )
      B_c2_4 = B_c2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     )
      B_c2_4 = B_c2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ3(0,0,3)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_4 = B_c2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/8.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_4 = B_c2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_4 = B_c2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_4 = B_c2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     )
      B_c2_4 = B_c2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_c2_4 = B_c2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_4 = B_c2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_4 = B_c2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_4 = B_c2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_4 = B_c2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     )
      B_c2_4 = B_c2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_c2_4 = B_c2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_4 = B_c2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_4 = B_c2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2)*zeta2 * (
     +     + 3.d0/8.d0*GYZ1(2)
     +     - 3.d0/8.d0*HZ1(1)
     +     )
      B_c2_4 = B_c2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2)*zeta3 * (
     +     + 3.d0/8.d0
     +     )
      B_c2_4 = B_c2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_c2_4 = B_c2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 3.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(0,0,3)
     +     + 3.d0/8.d0*GYZ3(0,1,3)
     +     + 3.d0/8.d0*GYZ3(0,3,1)
     +     + 3.d0/8.d0*GYZ3(2,1,3)
     +     + 3.d0/8.d0*GYZ3(2,2,1)
     +     + 3.d0/8.d0*GYZ3(2,3,1)
     +     )
      B_c2_4 = B_c2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 3.d0/8.d0*HZ3(0,-1,0)
     +     - 3.d0/8.d0*HZ3(0,1,0)
     +     + 3.d0/8.d0*HZ3(1,0,0)
     +     - 3.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_4 = B_c2_4 + s**4*(1.d0-r)**(-2)*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_4 = B_c2_4 + s**4*(1.d0-r)**(-2)*(1.d0+s)**(-2)*zeta3 * (
     +     - 1.d0/8.d0
     +     )
      B_c2_4 = B_c2_4 + s**4*(1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,3)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     )
      B_c2_4 = B_c2_4 + s**4*(1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/8.d0*HZ3(1,0,0)
     +     )
      B_c2_4 = B_c2_4 + s**4*(1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_4 = B_c2_4 + s**4*(1.d0-r)**(-1)*(1.d0+s)**(-3)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_4 = B_c2_4 + s**4*(1.d0-r)**(-1)*(1.d0+s)**(-3)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_4 = B_c2_4 + s**4*(1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      B_c2_4 = B_c2_4 + s**4*(1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      B_c2_4 = B_c2_4 + s**4*(1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_4 = B_c2_4 + s**4*(1.d0+s)**(-3)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_4 = B_c2_4 + s**4*(1.d0+s)**(-3)*(r+s)**(-1)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_4 = B_c2_4 + s**4*(1.d0+s)**(-3)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      B_c2_4 = B_c2_4 + s**4*(1.d0+s)**(-3)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      B_c2_4 = B_c2_4 + s**4*(1.d0+s)**(-3)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_4 = B_c2_4 + s**4*(1.d0+s)**(-2)*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_4 = B_c2_4 + s**4*(1.d0+s)**(-2)*(r+s)**(-2)*zeta3 * (
     +     - 1.d0/8.d0
     +     )
      B_c2_4 = B_c2_4 + s**4*(1.d0+s)**(-2)*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,3)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     )
      B_c2_4 = B_c2_4 + s**4*(1.d0+s)**(-2)*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/8.d0*HZ3(1,0,0)
     +     )
      B_c2_4 = B_c2_4 + s**4*(1.d0+s)**(-2)*(r+s)**(-2) * (
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_4 = B_c2_4 + (1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_4 = B_c2_4 + (1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_c2_4 = B_c2_4 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      B_c2_4 = B_c2_4 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      B_c2_4 = B_c2_4 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + (1.d0-r)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_4 = B_c2_4 + (1.d0-r) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      B_c2_4 = B_c2_4 + (1.d0-r) * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + (r+s)**(-2) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + (r+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_4 = B_c2_4 + (r+s)**(-1) * (
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_c2_4 = B_c2_4 + 31.d0/72.d0
     +     + 5.d0/12.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 13.d0/16.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +
      B_c2_4 = B_c2_4 + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +

      C_a2_4 = 0d0
     +
      C_a2_4 = C_a2_4 + s**(-1)*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_a2_4 = C_a2_4 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      C_a2_4 = C_a2_4 + s**(-1)*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_a2_4 = C_a2_4 + s**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      C_a2_4 = C_a2_4 + s*(1.d0-r-s)**(-2) * (
     +     - 1.d0/16.d0*GYZ1(1)
     +     + 1.d0/16.d0*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + s*(1.d0-r-s)**(-1) * (
     +     + 5.d0/8.d0*GYZ1(1)
     +     - 5.d0/8.d0*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + s*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      C_a2_4 = C_a2_4 + s*(1.d0-r)**(-2)*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      C_a2_4 = C_a2_4 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      C_a2_4 = C_a2_4 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_a2_4 = C_a2_4 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 13.d0/2.d0
     +     + 7*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 11.d0/2.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ1(1)
     +     )
      C_a2_4 = C_a2_4 + s*(1.d0-r)**(-1)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      C_a2_4 = C_a2_4 + s*(1.d0-r)**(-1) * (
     +     - 5.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 15.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_a2_4 = C_a2_4 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + s*(1.d0-r)**(-1) * (
     +     - 15.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 5.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + s*(1.d0-r)**(-1) * (
     +     - 3.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 3.d0/4.d0*GYZ3(1,0,3)
     +     + 3.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 3.d0/4.d0*GYZ3(2,2,1)
     +     )
      C_a2_4 = C_a2_4 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 3.d0/2.d0*GYZ3(3,2,1)
     +     + 29.d0/16.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     - 15.d0/8.d0*HZ2(1,0)
     +     )
      C_a2_4 = C_a2_4 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     + HZ3(0,-1,0)
     +     + HZ3(0,0,0)
     +     - 9.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 3.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_4 = C_a2_4 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     + 1
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_a2_4 = C_a2_4 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     )
      C_a2_4 = C_a2_4 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     )
      C_a2_4 = C_a2_4 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     + HZ3(0,0,0)
     +     + HZ3(0,1,0)
     +     )
      C_a2_4 = C_a2_4 + s*(1.d0+s)**(-1)*zeta2 * (
     +     + 3.d0/2.d0
     +     - 7.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     + 2*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + s*(1.d0+s)**(-1)*zeta3 * (
     +     - 9.d0/4.d0
     +     )
      C_a2_4 = C_a2_4 + s*(1.d0+s)**(-1) * (
     +     + 17.d0/32.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/16.d0*GYZ1(3)
     +     - 5.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - GYZ2(0,3)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + s*(1.d0+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + GYZ3(1,0,3)
     +     - 3.d0/4.d0*GYZ3(1,2,1)
     +     )
      C_a2_4 = C_a2_4 + s*(1.d0+s)**(-1) * (
     +     - GYZ3(3,0,3)
     +     + 3.d0/4.d0*GYZ3(3,2,1)
     +     - 5.d0/8.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     - 11.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      C_a2_4 = C_a2_4 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + HZ3(0,0,0)
     +     + 3.d0/2.d0*HZ3(0,1,0)
     +     )
      C_a2_4 = C_a2_4 + s*(r+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_4 = C_a2_4 + s*(r+s)**(-1)*zeta2 * (
     +     + 5.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 5.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_a2_4 = C_a2_4 + s*(r+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      C_a2_4 = C_a2_4 + s*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + s*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - GYZ3(0,1,3)
     +     - GYZ3(0,3,1)
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     )
      C_a2_4 = C_a2_4 + s*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      C_a2_4 = C_a2_4 + s*(r+s)**(-1) * (
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     + 3.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     - 3.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ1(1)
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0-r)**(-2)*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     - 3.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 3.d0/8.d0*HZ3(-1,0,0)
     +     - 3.d0/8.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 3.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/8.d0*HZ3(1,0,0)
     +     + 3.d0/8.d0*HZ3(1,1,0)
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta2 * (
     +     + 25.d0/4.d0
     +     - 7*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 6*HZ1(-1)
     +     + 5.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta3 * (
     +     - 1
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 5.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 7.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 7.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + GYZ2(3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,3)
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ3(1,0,3)
     +     - 3.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 3.d0/4.d0*GYZ3(3,0,3)
     +     + 3.d0/2.d0*GYZ3(3,2,1)
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 29.d0/16.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     - 3.d0/8.d0*HZ2(0,0)
     +     + 7.d0/4.d0*HZ2(1,0)
     +     + 3.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 3.d0/2.d0*HZ3(0,-1,0)
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*HZ3(0,0,0)
     +     + 11.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - HZ3(0,0,0)
     +     - HZ3(0,1,0)
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0+s)**(-2)*zeta2 * (
     +     + 21.d0/16.d0
     +     - 7.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     + HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0+s)**(-2)*zeta3 * (
     +     - 9.d0/8.d0
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0+s)**(-2) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0+s)**(-2) * (
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     + 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(1,0,3)
     +     - 3.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     + 3.d0/8.d0*GYZ3(3,2,1)
     +     - 23.d0/32.d0*HZ1(0)
     +     + 7.d0/16.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,0,0)
     +     + 3.d0/4.d0*HZ3(0,1,0)
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     - 3*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 3*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1)*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 13.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 13.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     - 11.d0/8.d0*HZ2(-1,0)
     +     + 13.d0/8.d0*HZ2(1,0)
     +     + 3.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 3.d0/4.d0*HZ3(0,-1,0)
     +     )
      C_a2_4 = C_a2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 3.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_4 = C_a2_4 + s**2*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      C_a2_4 = C_a2_4 + s**2*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      C_a2_4 = C_a2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_4 = C_a2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      C_a2_4 = C_a2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      C_a2_4 = C_a2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     )
      C_a2_4 = C_a2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_4 = C_a2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_4 = C_a2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      C_a2_4 = C_a2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      C_a2_4 = C_a2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     )
      C_a2_4 = C_a2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_4 = C_a2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_4 = C_a2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      C_a2_4 = C_a2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      C_a2_4 = C_a2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     )
      C_a2_4 = C_a2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r-s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/8.d0*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r-s)**(-2)*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r-s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r-s)**(-2) * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,0,0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r-s)**(-1)*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/16.d0
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,0,0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-2)*zeta2 * (
     +     + 15.d0/16.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 31.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 21.d0/4.d0*GYZ2(0,1)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-2)*zeta2 * (
     +     + 3.d0/2.d0*GYZ2(0,3)
     +     - 27.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 7.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 27.d0/4.d0*HZ2(-1,-1)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 31.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-2)*zeta3 * (
     +     + 1.d0/4.d0
     +     - 9.d0/4.d0*GYZ1(3)
     +     + 5.d0/4.d0*HZ1(-1)
     +     - 9.d0/4.d0*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-2)*zeta4 * (
     +     - 111.d0/16.d0
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 15.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 11.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-2) * (
     +     - 5.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 7.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 5.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(0,1)*HZ2(0,0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-2) * (
     +     + 2*GYZ2(0,1)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(0,3)
     +     - 7.d0/8.d0*GYZ2(0,3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(0,3)*HZ2(0,0)
     +     + 2*GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-2) * (
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-2) * (
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 9.d0/8.d0*GYZ3(0,0,3)
     +     + 3.d0/4.d0*GYZ3(0,0,3)*HZ1(0)
     +     - 2*GYZ3(0,1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(0,1,3)
     +     + 3.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-2) * (
     +     + 5.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 2*GYZ3(0,3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(0,3,3)
     +     + 3.d0/4.d0*GYZ3(0,3,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     + 3.d0/8.d0*GYZ3(3,0,3)
     +     + 3.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ4(0,0,0,3)
     +     - 3.d0/4.d0*GYZ4(0,0,1,3)
     +     - 3.d0/4.d0*GYZ4(0,0,3,1)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-2) * (
     +     + 3.d0/4.d0*GYZ4(0,0,3,3)
     +     + 2*GYZ4(0,1,2,1)
     +     - 1.d0/4.d0*GYZ4(0,1,3,3)
     +     + 3.d0/4.d0*GYZ4(0,3,0,3)
     +     - 1.d0/4.d0*GYZ4(0,3,1,3)
     +     + 2*GYZ4(0,3,2,1)
     +     - 1.d0/4.d0*GYZ4(0,3,3,1)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ4(3,1,0,3)
     +     - 3.d0/2.d0*GYZ4(3,1,2,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     - 3.d0/4.d0*GYZ4(3,3,0,3)
     +     + 3.d0/2.d0*GYZ4(3,3,2,1)
     +     + 15.d0/16.d0*HZ2(-1,0)
     +     - 15.d0/16.d0*HZ2(0,0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 7.d0/4.d0*HZ3(-1,0,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     + 2*HZ4(-1,0,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,0,0,0)
     +     - 3*HZ4(-1,0,1,0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-2) * (
     +     + 5.d0/4.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     - 5.d0/2.d0*HZ4(0,0,-1,0)
     +     + 3.d0/2.d0*HZ4(0,0,0,0)
     +     + 7.d0/2.d0*HZ4(0,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-1)*zeta2 * (
     +     + 7.d0/8.d0
     +     - 5.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 8*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ1(1)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-1)*zeta2 * (
     +     - 6*GYZ2(0,1)
     +     - 3*GYZ2(0,3)
     +     + 6*GYZ2(3,1)
     +     + GYZ2(3,2)
     +     + 7.d0/2.d0*GYZ2(3,3)
     +     + 17.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-1)*zeta2 * (
     +     + 6*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 8*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     - HZ2(0,1)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-1)*zeta3 * (
     +     - 3
     +     + 9.d0/2.d0*GYZ1(3)
     +     - 5.d0/2.d0*HZ1(-1)
     +     + 9.d0/2.d0*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-1)*zeta4 * (
     +     + 45.d0/8.d0
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 29.d0/16.d0*GYZ1(3)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 17.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 7.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - GYZ1(3)*HZ3(-1,-1,0)
     +     + GYZ1(3)*HZ3(-1,0,0)
     +     + 2*GYZ1(3)*HZ3(0,-1,0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-1) * (
     +     - 3*GYZ1(3)*HZ3(0,0,0)
     +     - 4*GYZ1(3)*HZ3(0,1,0)
     +     - GYZ1(3)*HZ3(1,0,0)
     +     - GYZ1(3)*HZ3(1,1,0)
     +     - GYZ2(0,1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     - 5.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-1) * (
     +     + 13.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + GYZ2(0,3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(0,3)*HZ2(0,0)
     +     - 5.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 7.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + GYZ2(3,2)*HZ2(0,0)
     +     + GYZ2(3,2)*HZ2(1,0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     + 5.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + GYZ2(3,3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 17.d0/4.d0*GYZ3(0,0,3)
     +     - 3.d0/2.d0*GYZ3(0,0,3)*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-1) * (
     +     + 5.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 9.d0/4.d0*GYZ3(0,1,3)
     +     - 9.d0/4.d0*GYZ3(0,3,1)
     +     - GYZ3(0,3,1)*HZ1(0)
     +     + 5.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(0,3,3)
     +     - 3.d0/2.d0*GYZ3(0,3,3)*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 3.d0/4.d0*GYZ3(3,0,3)
     +     - 3.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 7.d0/2.d0*GYZ3(3,2,1)
     +     - GYZ3(3,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - GYZ3(3,3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ4(0,0,0,3)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*GYZ4(0,0,1,3)
     +     + 3.d0/2.d0*GYZ4(0,0,3,1)
     +     - 3.d0/2.d0*GYZ4(0,0,3,3)
     +     - 5.d0/2.d0*GYZ4(0,1,2,1)
     +     + 1.d0/2.d0*GYZ4(0,1,3,3)
     +     - 3.d0/2.d0*GYZ4(0,3,0,3)
     +     + 1.d0/2.d0*GYZ4(0,3,1,3)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-1) * (
     +     - 5.d0/2.d0*GYZ4(0,3,2,1)
     +     + 1.d0/2.d0*GYZ4(0,3,3,1)
     +     - GYZ4(3,1,0,3)
     +     + 3.d0/2.d0*GYZ4(3,1,2,1)
     +     + GYZ4(3,2,2,1)
     +     + 3.d0/2.d0*GYZ4(3,3,0,3)
     +     - 3.d0/2.d0*GYZ4(3,3,2,1)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-1) * (
     +     - 29.d0/16.d0*HZ1(0)
     +     - 19.d0/8.d0*HZ2(-1,0)
     +     - 3.d0/8.d0*HZ2(0,0)
     +     + 2*HZ3(-1,-1,0)
     +     - 4*HZ3(-1,0,0)
     +     - 9.d0/4.d0*HZ3(0,-1,0)
     +     + 4*HZ3(0,0,0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-1) * (
     +     + 7.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     - HZ4(-1,0,-1,0)
     +     + HZ4(-1,0,0,0)
     +     + 3*HZ4(-1,0,1,0)
     +     - HZ4(0,-1,-1,0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)**(-1) * (
     +     + HZ4(0,-1,0,0)
     +     + 2*HZ4(0,0,-1,0)
     +     - 3*HZ4(0,0,0,0)
     +     - 4*HZ4(0,0,1,0)
     +     - HZ4(0,1,0,0)
     +     - HZ4(0,1,1,0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      C_a2_4 = C_a2_4 + (1.d0-r) * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_4 = C_a2_4 + (r+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_4 = C_a2_4 + (r+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(0)
     +     + GYZ1(2)*HZ1(0)
     +     - GYZ2(2,1)
     +     + HZ2(-1,0)
     +     - HZ2(1,0)
     +     )
      C_a2_4 = C_a2_4 + zeta2 * (
     +     + 29.d0/16.d0
     +     - 15.d0/8.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     + 9.d0/8.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + zeta2 * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     - 21.d0/8.d0*GYZ1(3)
     +     + 5.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 2*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     )
      C_a2_4 = C_a2_4 + zeta2 * (
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,2)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     )
      C_a2_4 = C_a2_4 + zeta2 * (
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 5.d0/2.d0*GYZ2(3,3)
     +     - 3*HZ1(-1)
     +     - 15.d0/8.d0*HZ1(0)
     +     - 9.d0/8.d0*HZ1(1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      C_a2_4 = C_a2_4 + zeta2 * (
     +     + 5.d0/2.d0*HZ2(0,-1)
     +     - 2*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ2(1,1)
     +     )
      C_a2_4 = C_a2_4 + zeta3 * (
     +     + 3
     +     + GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 3.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 3*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      C_a2_4 = C_a2_4 + zeta4 * (
     +     - 49.d0/8.d0
     +     )
      C_a2_4 = C_a2_4 + 187.d0/128.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 9.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(0,-1,0)
     +     - GYZ1(1)*HZ3(0,0,0)
     +
      C_a2_4 = C_a2_4 - 1.d0/2.d0*GYZ1(1)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     - 15.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 9.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +
      C_a2_4 = C_a2_4 + 25.d0/16.d0*GYZ1(3)
     +     + 5.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 15.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 3*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - GYZ1(3)*HZ3(-1,0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +
      C_a2_4 = C_a2_4 + 2*GYZ1(3)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     + GYZ1(3)*HZ3(1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 1.d0/16.d0*GYZ2(0,3)
     +     - 21.d0/8.d0*GYZ2(0,3)*HZ1(0)
     +
      C_a2_4 = C_a2_4 - 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + GYZ2(0,3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ2(0,0)
     +     + 9.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +
      C_a2_4 = C_a2_4 - 15.d0/16.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ2(1,0)
     +     + 15.d0/16.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +
      C_a2_4 = C_a2_4 - 9.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 3*GYZ2(3,2)*HZ1(0)
     +
      C_a2_4 = C_a2_4 - GYZ2(3,2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 9.d0/16.d0*GYZ2(3,3)
     +     - 9.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     + GYZ2(3,3)*HZ2(0,0)
     +     - 27.d0/8.d0*GYZ3(0,0,3)
     +     + GYZ3(0,0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +
      C_a2_4 = C_a2_4 + 21.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 21.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ3(0,3,3)
     +     + GYZ3(0,3,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,0,3)*HZ1(0)
     +
      C_a2_4 = C_a2_4 + 1.d0/2.d0*GYZ3(1,1,3)*HZ1(0)
     +     - 9.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,3,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +
      C_a2_4 = C_a2_4 + 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     + 9.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +
      C_a2_4 = C_a2_4 + 3.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 3*GYZ3(3,2,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +
      C_a2_4 = C_a2_4 + GYZ4(0,0,0,3)
     +     - 1.d0/2.d0*GYZ4(0,0,1,3)
     +     - 1.d0/2.d0*GYZ4(0,0,3,1)
     +     + GYZ4(0,0,3,3)
     +     - 1.d0/2.d0*GYZ4(0,1,0,3)
     +     + 1.d0/2.d0*GYZ4(0,1,2,1)
     +     - 1.d0/2.d0*GYZ4(0,1,3,3)
     +     + GYZ4(0,3,0,3)
     +
      C_a2_4 = C_a2_4 - 1.d0/2.d0*GYZ4(0,3,1,3)
     +     + 1.d0/2.d0*GYZ4(0,3,2,1)
     +     - 1.d0/2.d0*GYZ4(0,3,3,1)
     +     - 1.d0/2.d0*GYZ4(1,0,0,3)
     +     - 1.d0/2.d0*GYZ4(1,0,3,3)
     +     + 1.d0/2.d0*GYZ4(1,1,0,3)
     +     + 1.d0/2.d0*GYZ4(1,1,3,3)
     +     - 1.d0/4.d0*GYZ4(1,2,1,3)
     +
      C_a2_4 = C_a2_4 + 1.d0/2.d0*GYZ4(1,2,2,1)
     +     - 1.d0/4.d0*GYZ4(1,2,3,1)
     +     - 1.d0/4.d0*GYZ4(1,3,0,3)
     +     + 1.d0/2.d0*GYZ4(1,3,1,3)
     +     - 1.d0/4.d0*GYZ4(1,3,2,1)
     +     + 1.d0/2.d0*GYZ4(1,3,3,1)
     +     + 1.d0/4.d0*GYZ4(2,1,0,3)
     +     - 1.d0/2.d0*GYZ4(2,1,1,3)
     +
      C_a2_4 = C_a2_4 + 1.d0/4.d0*GYZ4(2,1,2,1)
     +     - 1.d0/2.d0*GYZ4(2,1,3,1)
     +     + 1.d0/2.d0*GYZ4(2,2,1,1)
     +     - 1.d0/2.d0*GYZ4(2,2,2,1)
     +     + 1.d0/4.d0*GYZ4(2,3,0,3)
     +     - 1.d0/2.d0*GYZ4(2,3,1,1)
     +     + 1.d0/4.d0*GYZ4(2,3,2,1)
     +     + 1.d0/2.d0*GYZ4(3,1,1,3)
     +
      C_a2_4 = C_a2_4 - 1.d0/4.d0*GYZ4(3,1,2,1)
     +     + 1.d0/2.d0*GYZ4(3,1,3,1)
     +     - 1.d0/2.d0*GYZ4(3,2,1,1)
     +     + 1.d0/4.d0*GYZ4(3,2,1,3)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     + 1.d0/4.d0*GYZ4(3,2,3,1)
     +     - GYZ4(3,3,0,3)
     +     + 1.d0/2.d0*GYZ4(3,3,1,1)
     +
      C_a2_4 = C_a2_4 + 47.d0/32.d0*HZ1(0)
     +     + HZ2(-1,0)
     +     + 5.d0/8.d0*HZ2(0,0)
     +     + 15.d0/16.d0*HZ2(1,0)
     +     - 3.d0/8.d0*HZ3(-1,-1,0)
     +     + 15.d0/8.d0*HZ3(-1,0,0)
     +     + 3.d0/8.d0*HZ3(0,-1,0)
     +     - 15.d0/4.d0*HZ3(0,0,0)
     +
      C_a2_4 = C_a2_4 - 3*HZ3(0,1,0)
     +     - 9.d0/8.d0*HZ3(1,0,0)
     +     - 9.d0/8.d0*HZ3(1,1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     - HZ4(0,-1,0,0)
     +     - 1.d0/2.d0*HZ4(0,0,-1,0)
     +
      C_a2_4 = C_a2_4 + 2*HZ4(0,0,0,0)
     +     + 1.d0/2.d0*HZ4(0,0,1,0)
     +     + HZ4(0,1,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     - 1.d0/2.d0*HZ4(1,0,1,0)
     +     - 1.d0/2.d0*HZ4(1,1,1,0)
     +

      C_b2_4 = 0d0
     +
      C_b2_4 = C_b2_4 + r**(-4)*s*zeta2 * (
     +     + 27.d0/2.d0*GYZ1(1)
     +     )
      C_b2_4 = C_b2_4 + r**(-4)*s * (
     +     + 9.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 9.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 9.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 9.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 9.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + r**(-4)*s * (
     +     + 9.d0/2.d0*GYZ3(1,2,1)
     +     + 9.d0/2.d0*GYZ3(3,2,1)
     +     )
      C_b2_4 = C_b2_4 + r**(-3)*s*zeta2 * (
     +     + 27.d0/2.d0
     +     - 27*GYZ1(1)
     +     )
      C_b2_4 = C_b2_4 + r**(-3)*s * (
     +     - 9*GYZ1(1)*HZ2(-1,0)
     +     - 9*GYZ1(1)*HZ2(1,0)
     +     - 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 9*GYZ1(3)*HZ2(-1,0)
     +     - 9*GYZ1(3)*HZ2(1,0)
     +     + 9*GYZ2(1,2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(2,1)
     +     )
      C_b2_4 = C_b2_4 + r**(-3)*s * (
     +     - 9*GYZ2(3,1)*HZ1(0)
     +     + 9*GYZ2(3,2)*HZ1(0)
     +     - 9*GYZ3(1,2,1)
     +     - 9*GYZ3(3,2,1)
     +     + 9.d0/2.d0*HZ2(-1,0)
     +     + 9.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_4 = C_b2_4 + r**(-3) * (
     +     - 9.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(2,1)
     +     + 9.d0/2.d0*HZ2(-1,0)
     +     - 9.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_4 = C_b2_4 + r**(-2)*s**(-1) * (
     +     + 9.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/4.d0*GYZ2(2,1)
     +     - 9.d0/4.d0*HZ2(-1,0)
     +     + 9.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_4 = C_b2_4 + r**(-2)*s*zeta2 * (
     +     - 81.d0/4.d0
     +     + 177.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     )
      C_b2_4 = C_b2_4 + r**(-2)*s * (
     +     + 59.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 59.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 27.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 27.d0/16.d0*GYZ1(3)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 59.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     )
      C_b2_4 = C_b2_4 + r**(-2)*s * (
     +     + 59.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     - 59.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/16.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 27.d0/4.d0*GYZ2(2,1)
     +     )
      C_b2_4 = C_b2_4 + r**(-2)*s * (
     +     + 3.d0/16.d0*GYZ2(3,1)
     +     + 29.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 59.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     )
      C_b2_4 = C_b2_4 + r**(-2)*s * (
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     + 59.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     )
      C_b2_4 = C_b2_4 + r**(-2)*s * (
     +     + 59.d0/8.d0*GYZ3(3,2,1)
     +     - 1.d0/8.d0*GYZ3(3,3,1)
     +     - 27.d0/4.d0*HZ2(-1,0)
     +     - 27.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_4 = C_b2_4 + r**(-2) * (
     +     - 9.d0/4.d0*GYZ1(1)
     +     + 9*GYZ1(1)*HZ1(0)
     +     - 9*GYZ1(2)*HZ1(0)
     +     + 9*GYZ2(2,1)
     +     - 9*HZ2(-1,0)
     +     + 9*HZ2(1,0)
     +     )
      C_b2_4 = C_b2_4 + r**(-1)*s**(-2) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_4 = C_b2_4 + r**(-1)*s**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 9.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(2,1)
     +     + 9.d0/2.d0*HZ2(-1,0)
     +     - 9.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_4 = C_b2_4 + r**(-1)*s*zeta2 * (
     +     + 105.d0/8.d0
     +     - 39.d0/4.d0*GYZ1(1)
     +     - 7.d0/2.d0*GYZ1(3)
     +     )
      C_b2_4 = C_b2_4 + r**(-1)*s * (
     +     - 7.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 9.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 4*GYZ1(1)*HZ2(1,0)
     +     - 35.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 27.d0/16.d0*GYZ1(3)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 7.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_b2_4 = C_b2_4 + r**(-1)*s * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 4*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 4*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(1,3)
     +     - GYZ2(1,3)*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + r**(-1)*s * (
     +     + 35.d0/8.d0*GYZ2(2,1)
     +     - 5.d0/4.d0*GYZ2(3,1)
     +     - 11.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 4*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     )
      C_b2_4 = C_b2_4 + r**(-1)*s * (
     +     + 5.d0/4.d0*GYZ3(0,1,3)
     +     + 5.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     - GYZ3(1,0,3)
     +     - 4*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     )
      C_b2_4 = C_b2_4 + r**(-1)*s * (
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 4*GYZ3(3,2,1)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + 35.d0/8.d0*HZ2(-1,0)
     +     + 35.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_4 = C_b2_4 + r**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_b2_4 = C_b2_4 + r**(-1) * (
     +     + 17.d0/16.d0
     +     + 59.d0/16.d0*GYZ1(1)
     +     - 29.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 59.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     )
      C_b2_4 = C_b2_4 + r**(-1) * (
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 59.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 5.d0/8.d0*HZ1(0)
     +     + 59.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 59.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_4 = C_b2_4 + s**(-2)*(r+s)**(-1) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_4 = C_b2_4 + s**(-1)*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_b2_4 = C_b2_4 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      C_b2_4 = C_b2_4 + s**(-1)*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_b2_4 = C_b2_4 + s**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      C_b2_4 = C_b2_4 + s**(-1)*(r+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_4 = C_b2_4 + s**(-1)*(r+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 9.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(2,1)
     +     - 9.d0/2.d0*HZ2(-1,0)
     +     + 9.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r-s)**(-2) * (
     +     - 1.d0/16.d0*GYZ1(1)
     +     + 1.d0/16.d0*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 13.d0/16.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 3.d0/8.d0*GYZ1(3)
     +     + 31.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 21.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(0,3)
     +     - 27.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 7.d0/4.d0*GYZ2(3,3)
     +     - HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/2.d0*HZ1(1)
     +     - 27.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 31.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-2)*zeta3 * (
     +     + 1
     +     - 9.d0/4.d0*GYZ1(3)
     +     + 5.d0/4.d0*HZ1(-1)
     +     - 9.d0/4.d0*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-2)*zeta4 * (
     +     - 111.d0/16.d0
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 13.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 15.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-2) * (
     +     + 5.d0/4.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     - 5.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 7.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-2) * (
     +     + 5.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(0,1)*HZ2(0,0)
     +     + 2*GYZ2(0,1)*HZ2(1,0)
     +     - 13.d0/16.d0*GYZ2(0,3)
     +     - 7.d0/8.d0*GYZ2(0,3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(0,3)*HZ2(0,0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-2) * (
     +     + 2*GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 7.d0/8.d0*GYZ3(0,0,3)
     +     + 3.d0/4.d0*GYZ3(0,0,3)*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-2) * (
     +     - 2*GYZ3(0,1,2)*HZ1(0)
     +     + GYZ3(0,1,3)
     +     + GYZ3(0,3,1)
     +     + 5.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 2*GYZ3(0,3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(0,3,3)
     +     + 3.d0/4.d0*GYZ3(0,3,3)*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 5.d0/8.d0*GYZ3(3,0,3)
     +     + 3.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-2) * (
     +     - 3.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ4(0,0,0,3)
     +     - 3.d0/4.d0*GYZ4(0,0,1,3)
     +     - 3.d0/4.d0*GYZ4(0,0,3,1)
     +     + 3.d0/4.d0*GYZ4(0,0,3,3)
     +     + 2*GYZ4(0,1,2,1)
     +     - 1.d0/4.d0*GYZ4(0,1,3,3)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-2) * (
     +     + 3.d0/4.d0*GYZ4(0,3,0,3)
     +     - 1.d0/4.d0*GYZ4(0,3,1,3)
     +     + 2*GYZ4(0,3,2,1)
     +     - 1.d0/4.d0*GYZ4(0,3,3,1)
     +     + 1.d0/2.d0*GYZ4(3,1,0,3)
     +     - 3.d0/2.d0*GYZ4(3,1,2,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-2) * (
     +     - 3.d0/4.d0*GYZ4(3,3,0,3)
     +     + 3.d0/2.d0*GYZ4(3,3,2,1)
     +     + 13.d0/16.d0*HZ2(-1,0)
     +     - 13.d0/16.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 5.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-2) * (
     +     - 3*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     - 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     + 2*HZ4(-1,0,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,0,0,0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-2) * (
     +     - 3*HZ4(-1,0,1,0)
     +     + 5.d0/4.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     - 5.d0/2.d0*HZ4(0,0,-1,0)
     +     + 3.d0/2.d0*HZ4(0,0,0,0)
     +     + 7.d0/2.d0*HZ4(0,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 47.d0/8.d0
     +     + 23.d0/4.d0*GYZ1(1)
     +     - 5.d0/4.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 8*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ1(1)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 6*GYZ2(0,1)
     +     - 3*GYZ2(0,3)
     +     + 6*GYZ2(3,1)
     +     + GYZ2(3,2)
     +     + 7.d0/2.d0*GYZ2(3,3)
     +     + 3*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 5.d0/4.d0*HZ1(1)
     +     + 6*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 8*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     - HZ2(0,1)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-1)*zeta3 * (
     +     - 11.d0/4.d0
     +     + 9.d0/2.d0*GYZ1(3)
     +     - 5.d0/2.d0*HZ1(-1)
     +     + 9.d0/2.d0*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-1)*zeta4 * (
     +     + 45.d0/8.d0
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 7.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 2*GYZ1(1)*HZ2(1,0)
     +     + 15.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 5.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-1) * (
     +     - 29.d0/16.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 7.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 17.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     - GYZ1(3)*HZ3(-1,-1,0)
     +     + GYZ1(3)*HZ3(-1,0,0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-1) * (
     +     + 2*GYZ1(3)*HZ3(0,-1,0)
     +     - 3*GYZ1(3)*HZ3(0,0,0)
     +     - 4*GYZ1(3)*HZ3(0,1,0)
     +     - GYZ1(3)*HZ3(1,0,0)
     +     - GYZ1(3)*HZ3(1,1,0)
     +     - GYZ2(0,1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-1) * (
     +     - 5.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ2(0,3)
     +     + 13.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + GYZ2(0,3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(0,3)*HZ2(0,0)
     +     - 5.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 2*GYZ2(1,2)*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-1) * (
     +     + 7.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 15.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 7.d0/8.d0*GYZ2(3,1)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     + GYZ2(3,2)*HZ2(0,0)
     +     + GYZ2(3,2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-1) * (
     +     + 5.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + GYZ2(3,3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 7.d0/2.d0*GYZ3(0,0,3)
     +     - 3.d0/2.d0*GYZ3(0,0,3)*HZ1(0)
     +     + 5.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-1) * (
     +     - 5.d0/2.d0*GYZ3(0,1,3)
     +     - 5.d0/2.d0*GYZ3(0,3,1)
     +     - GYZ3(0,3,1)*HZ1(0)
     +     + 5.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(0,3,3)
     +     - 3.d0/2.d0*GYZ3(0,3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-1) * (
     +     + 2*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 5.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     - 3.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 2*GYZ3(3,2,1)
     +     - GYZ3(3,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - GYZ3(3,3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*GYZ4(0,0,0,3)
     +     + 3.d0/2.d0*GYZ4(0,0,1,3)
     +     + 3.d0/2.d0*GYZ4(0,0,3,1)
     +     - 3.d0/2.d0*GYZ4(0,0,3,3)
     +     - 5.d0/2.d0*GYZ4(0,1,2,1)
     +     + 1.d0/2.d0*GYZ4(0,1,3,3)
     +     - 3.d0/2.d0*GYZ4(0,3,0,3)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ4(0,3,1,3)
     +     - 5.d0/2.d0*GYZ4(0,3,2,1)
     +     + 1.d0/2.d0*GYZ4(0,3,3,1)
     +     - GYZ4(3,1,0,3)
     +     + 3.d0/2.d0*GYZ4(3,1,2,1)
     +     + GYZ4(3,2,2,1)
     +     + 3.d0/2.d0*GYZ4(3,3,0,3)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*GYZ4(3,3,2,1)
     +     - 9.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     - 15.d0/8.d0*HZ2(1,0)
     +     + 3.d0/2.d0*HZ3(-1,-1,0)
     +     - 9.d0/2.d0*HZ3(-1,0,0)
     +     - 5.d0/4.d0*HZ3(0,-1,0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-1) * (
     +     + 5*HZ3(0,0,0)
     +     + 5.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 5.d0/4.d0*HZ3(1,1,0)
     +     - HZ4(-1,0,-1,0)
     +     + HZ4(-1,0,0,0)
     +     + 3*HZ4(-1,0,1,0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)**(-1) * (
     +     - HZ4(0,-1,-1,0)
     +     + HZ4(0,-1,0,0)
     +     + 2*HZ4(0,0,-1,0)
     +     - 3*HZ4(0,0,0,0)
     +     - 4*HZ4(0,0,1,0)
     +     - HZ4(0,1,0,0)
     +     - HZ4(0,1,1,0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,3)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     + HZ3(0,0,0)
     +     + HZ3(0,1,0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0+s)**(-1)*zeta2 * (
     +     - 21.d0/16.d0
     +     + 7.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     - HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0+s)**(-1)*zeta3 * (
     +     + 9.d0/8.d0
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     - 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     + 3.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 3.d0/8.d0*GYZ3(3,2,1)
     +     + 23.d0/32.d0*HZ1(0)
     +     - 7.d0/16.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      C_b2_4 = C_b2_4 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,0,0)
     +     - 3.d0/4.d0*HZ3(0,1,0)
     +     )
      C_b2_4 = C_b2_4 + s*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      C_b2_4 = C_b2_4 + s*(r+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     )
      C_b2_4 = C_b2_4 + s*(r+s)**(-2) * (
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      C_b2_4 = C_b2_4 + s*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     + 3*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 3*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_4 = C_b2_4 + s*(r+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 7.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     )
      C_b2_4 = C_b2_4 + s*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 7.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + s*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     )
      C_b2_4 = C_b2_4 + s*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 9.d0/8.d0*HZ2(-1,0)
     +     + 7.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_4 = C_b2_4 + s*(r+s)**(-1) * (
     +     - 3.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 5.d0/4.d0*HZ3(0,-1,0)
     +     - 5.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_4 = C_b2_4 + s*zeta2 * (
     +     + 1
     +     + 3.d0/8.d0*GYZ1(2)
     +     + 3.d0/8.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ1(1)
     +     )
      C_b2_4 = C_b2_4 + s*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      C_b2_4 = C_b2_4 + s * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     )
      C_b2_4 = C_b2_4 + s * (
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(2,1,3)
     +     )
      C_b2_4 = C_b2_4 + s * (
     +     + 3.d0/8.d0*GYZ3(2,2,1)
     +     - 3.d0/8.d0*GYZ3(2,3,1)
     +     + 3.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     - 3.d0/8.d0*HZ3(-1,-1,0)
     +     + 9.d0/8.d0*HZ3(-1,0,0)
     +     )
      C_b2_4 = C_b2_4 + s * (
     +     + 3.d0/8.d0*HZ3(0,-1,0)
     +     - 9.d0/4.d0*HZ3(0,0,0)
     +     - 3.d0/8.d0*HZ3(0,1,0)
     +     - 9.d0/8.d0*HZ3(1,0,0)
     +     - 3.d0/8.d0*HZ3(1,1,0)
     +     )
      C_b2_4 = C_b2_4 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      C_b2_4 = C_b2_4 + s**2*(1.d0-r)**(-2)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      C_b2_4 = C_b2_4 + s**2*(1.d0-r)**(-2) * (
     +     + 3.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_b2_4 = C_b2_4 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 3.d0/8.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     - 3.d0/8.d0*HZ3(1,0,0)
     +     )
      C_b2_4 = C_b2_4 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_b2_4 = C_b2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_4 = C_b2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      C_b2_4 = C_b2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      C_b2_4 = C_b2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      C_b2_4 = C_b2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_4 = C_b2_4 + s**2*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_4 = C_b2_4 + s**2*(1.d0-r)**(-1)*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      C_b2_4 = C_b2_4 + s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     )
      C_b2_4 = C_b2_4 + s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      C_b2_4 = C_b2_4 + s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     )
      C_b2_4 = C_b2_4 + s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_4 = C_b2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_4 = C_b2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      C_b2_4 = C_b2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      C_b2_4 = C_b2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      C_b2_4 = C_b2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_4 = C_b2_4 + s**2*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      C_b2_4 = C_b2_4 + s**2*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      C_b2_4 = C_b2_4 + s**3*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      C_b2_4 = C_b2_4 + s**3*(1.d0-r)**(-2)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      C_b2_4 = C_b2_4 + s**3*(1.d0-r)**(-2) * (
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + s**3*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 3.d0/8.d0*HZ3(-1,0,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     )
      C_b2_4 = C_b2_4 + s**3*(1.d0-r)**(-2) * (
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     + 3.d0/8.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r-s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/8.d0*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r-s)**(-2)*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r-s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r-s)**(-2) * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,0,0)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r-s)**(-1)*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/16.d0
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,0,0)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-2)*zeta2 * (
     +     + 15.d0/16.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 31.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 21.d0/4.d0*GYZ2(0,1)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-2)*zeta2 * (
     +     + 3.d0/2.d0*GYZ2(0,3)
     +     - 27.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 7.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 27.d0/4.d0*HZ2(-1,-1)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 31.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-2)*zeta3 * (
     +     + 1.d0/4.d0
     +     - 9.d0/4.d0*GYZ1(3)
     +     + 5.d0/4.d0*HZ1(-1)
     +     - 9.d0/4.d0*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-2)*zeta4 * (
     +     - 111.d0/16.d0
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 15.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 11.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-2) * (
     +     - 5.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 7.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 5.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(0,1)*HZ2(0,0)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-2) * (
     +     + 2*GYZ2(0,1)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(0,3)
     +     - 7.d0/8.d0*GYZ2(0,3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(0,3)*HZ2(0,0)
     +     + 2*GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-2) * (
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-2) * (
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 9.d0/8.d0*GYZ3(0,0,3)
     +     + 3.d0/4.d0*GYZ3(0,0,3)*HZ1(0)
     +     - 2*GYZ3(0,1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(0,1,3)
     +     + 3.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-2) * (
     +     + 5.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 2*GYZ3(0,3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(0,3,3)
     +     + 3.d0/4.d0*GYZ3(0,3,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     + 3.d0/8.d0*GYZ3(3,0,3)
     +     + 3.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ4(0,0,0,3)
     +     - 3.d0/4.d0*GYZ4(0,0,1,3)
     +     - 3.d0/4.d0*GYZ4(0,0,3,1)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-2) * (
     +     + 3.d0/4.d0*GYZ4(0,0,3,3)
     +     + 2*GYZ4(0,1,2,1)
     +     - 1.d0/4.d0*GYZ4(0,1,3,3)
     +     + 3.d0/4.d0*GYZ4(0,3,0,3)
     +     - 1.d0/4.d0*GYZ4(0,3,1,3)
     +     + 2*GYZ4(0,3,2,1)
     +     - 1.d0/4.d0*GYZ4(0,3,3,1)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ4(3,1,0,3)
     +     - 3.d0/2.d0*GYZ4(3,1,2,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     - 3.d0/4.d0*GYZ4(3,3,0,3)
     +     + 3.d0/2.d0*GYZ4(3,3,2,1)
     +     + 15.d0/16.d0*HZ2(-1,0)
     +     - 15.d0/16.d0*HZ2(0,0)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 7.d0/4.d0*HZ3(-1,0,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     + 2*HZ4(-1,0,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,0,0,0)
     +     - 3*HZ4(-1,0,1,0)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-2) * (
     +     + 5.d0/4.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     - 5.d0/2.d0*HZ4(0,0,-1,0)
     +     + 3.d0/2.d0*HZ4(0,0,0,0)
     +     + 7.d0/2.d0*HZ4(0,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-1)*zeta2 * (
     +     + 3.d0/4.d0
     +     - 5.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 8*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ1(1)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-1)*zeta2 * (
     +     - 6*GYZ2(0,1)
     +     - 3*GYZ2(0,3)
     +     + 6*GYZ2(3,1)
     +     + GYZ2(3,2)
     +     + 7.d0/2.d0*GYZ2(3,3)
     +     + 17.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-1)*zeta2 * (
     +     + 6*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 8*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     - HZ2(0,1)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-1)*zeta3 * (
     +     - 3
     +     + 9.d0/2.d0*GYZ1(3)
     +     - 5.d0/2.d0*HZ1(-1)
     +     + 9.d0/2.d0*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-1)*zeta4 * (
     +     + 45.d0/8.d0
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 29.d0/16.d0*GYZ1(3)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 17.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 7.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - GYZ1(3)*HZ3(-1,-1,0)
     +     + GYZ1(3)*HZ3(-1,0,0)
     +     + 2*GYZ1(3)*HZ3(0,-1,0)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-1) * (
     +     - 3*GYZ1(3)*HZ3(0,0,0)
     +     - 4*GYZ1(3)*HZ3(0,1,0)
     +     - GYZ1(3)*HZ3(1,0,0)
     +     - GYZ1(3)*HZ3(1,1,0)
     +     - GYZ2(0,1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     - 5.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     + 13.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + GYZ2(0,3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(0,3)*HZ2(0,0)
     +     - 5.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 7.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + GYZ2(3,2)*HZ2(0,0)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-1) * (
     +     + GYZ2(3,2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     + 5.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + GYZ2(3,3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 17.d0/4.d0*GYZ3(0,0,3)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*GYZ3(0,0,3)*HZ1(0)
     +     + 5.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 9.d0/4.d0*GYZ3(0,1,3)
     +     - 9.d0/4.d0*GYZ3(0,3,1)
     +     - GYZ3(0,3,1)*HZ1(0)
     +     + 5.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(0,3,3)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*GYZ3(0,3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 3.d0/4.d0*GYZ3(3,0,3)
     +     - 3.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 7.d0/2.d0*GYZ3(3,2,1)
     +     - GYZ3(3,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - GYZ3(3,3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*GYZ4(0,0,0,3)
     +     + 3.d0/2.d0*GYZ4(0,0,1,3)
     +     + 3.d0/2.d0*GYZ4(0,0,3,1)
     +     - 3.d0/2.d0*GYZ4(0,0,3,3)
     +     - 5.d0/2.d0*GYZ4(0,1,2,1)
     +     + 1.d0/2.d0*GYZ4(0,1,3,3)
     +     - 3.d0/2.d0*GYZ4(0,3,0,3)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ4(0,3,1,3)
     +     - 5.d0/2.d0*GYZ4(0,3,2,1)
     +     + 1.d0/2.d0*GYZ4(0,3,3,1)
     +     - GYZ4(3,1,0,3)
     +     + 3.d0/2.d0*GYZ4(3,1,2,1)
     +     + GYZ4(3,2,2,1)
     +     + 3.d0/2.d0*GYZ4(3,3,0,3)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*GYZ4(3,3,2,1)
     +     - 29.d0/16.d0*HZ1(0)
     +     - 5.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 2*HZ3(-1,-1,0)
     +     - 4*HZ3(-1,0,0)
     +     - 9.d0/4.d0*HZ3(0,-1,0)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-1) * (
     +     + 4*HZ3(0,0,0)
     +     + 7.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     - HZ4(-1,0,-1,0)
     +     + HZ4(-1,0,0,0)
     +     + 3*HZ4(-1,0,1,0)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)**(-1) * (
     +     - HZ4(0,-1,-1,0)
     +     + HZ4(0,-1,0,0)
     +     + 2*HZ4(0,0,-1,0)
     +     - 3*HZ4(0,0,0,0)
     +     - 4*HZ4(0,0,1,0)
     +     - HZ4(0,1,0,0)
     +     - HZ4(0,1,1,0)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 1
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      C_b2_4 = C_b2_4 + (1.d0-r) * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_4 = C_b2_4 + (r+s)**(-2) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_4 = C_b2_4 + (r+s)**(-1) * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 11.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 11.d0/2.d0*HZ2(-1,0)
     +     + 11.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_4 = C_b2_4 + zeta2 * (
     +     + 27.d0/16.d0
     +     - 15.d0/8.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     + 9.d0/8.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + zeta2 * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     - 21.d0/8.d0*GYZ1(3)
     +     + 5.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 2*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     )
      C_b2_4 = C_b2_4 + zeta2 * (
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,2)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     )
      C_b2_4 = C_b2_4 + zeta2 * (
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 5.d0/2.d0*GYZ2(3,3)
     +     - 3*HZ1(-1)
     +     - 15.d0/8.d0*HZ1(0)
     +     - 9.d0/8.d0*HZ1(1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      C_b2_4 = C_b2_4 + zeta2 * (
     +     + 5.d0/2.d0*HZ2(0,-1)
     +     - 2*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ2(1,1)
     +     )
      C_b2_4 = C_b2_4 + zeta3 * (
     +     + 3
     +     + GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 3.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 3*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      C_b2_4 = C_b2_4 + zeta4 * (
     +     - 49.d0/8.d0
     +     )
      C_b2_4 = C_b2_4 + 119.d0/128.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 9.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(0,-1,0)
     +     - GYZ1(1)*HZ3(0,0,0)
     +
      C_b2_4 = C_b2_4 - 1.d0/2.d0*GYZ1(1)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     - 15.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 9.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +
      C_b2_4 = C_b2_4 + 3.d0/2.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 15.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 3*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - GYZ1(3)*HZ3(-1,0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +
      C_b2_4 = C_b2_4 + 2*GYZ1(3)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     + GYZ1(3)*HZ3(1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 3.d0/16.d0*GYZ2(0,3)
     +     - 21.d0/8.d0*GYZ2(0,3)*HZ1(0)
     +
      C_b2_4 = C_b2_4 - 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + GYZ2(0,3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ2(0,0)
     +     + 9.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +
      C_b2_4 = C_b2_4 - 15.d0/16.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ2(1,0)
     +     + 15.d0/16.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +
      C_b2_4 = C_b2_4 - 9.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 3*GYZ2(3,2)*HZ1(0)
     +
      C_b2_4 = C_b2_4 - GYZ2(3,2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 9.d0/16.d0*GYZ2(3,3)
     +     - 9.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     + GYZ2(3,3)*HZ2(0,0)
     +     - 27.d0/8.d0*GYZ3(0,0,3)
     +     + GYZ3(0,0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +
      C_b2_4 = C_b2_4 + 21.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 21.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ3(0,3,3)
     +     + GYZ3(0,3,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,0,3)*HZ1(0)
     +
      C_b2_4 = C_b2_4 + 1.d0/2.d0*GYZ3(1,1,3)*HZ1(0)
     +     - 9.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,3,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +
      C_b2_4 = C_b2_4 + 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     + 9.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +
      C_b2_4 = C_b2_4 + 3.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 3*GYZ3(3,2,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +
      C_b2_4 = C_b2_4 + GYZ4(0,0,0,3)
     +     - 1.d0/2.d0*GYZ4(0,0,1,3)
     +     - 1.d0/2.d0*GYZ4(0,0,3,1)
     +     + GYZ4(0,0,3,3)
     +     - 1.d0/2.d0*GYZ4(0,1,0,3)
     +     + 1.d0/2.d0*GYZ4(0,1,2,1)
     +     - 1.d0/2.d0*GYZ4(0,1,3,3)
     +     + GYZ4(0,3,0,3)
     +
      C_b2_4 = C_b2_4 - 1.d0/2.d0*GYZ4(0,3,1,3)
     +     + 1.d0/2.d0*GYZ4(0,3,2,1)
     +     - 1.d0/2.d0*GYZ4(0,3,3,1)
     +     - 1.d0/2.d0*GYZ4(1,0,0,3)
     +     - 1.d0/2.d0*GYZ4(1,0,3,3)
     +     + 1.d0/2.d0*GYZ4(1,1,0,3)
     +     + 1.d0/2.d0*GYZ4(1,1,3,3)
     +     - 1.d0/4.d0*GYZ4(1,2,1,3)
     +
      C_b2_4 = C_b2_4 + 1.d0/2.d0*GYZ4(1,2,2,1)
     +     - 1.d0/4.d0*GYZ4(1,2,3,1)
     +     - 1.d0/4.d0*GYZ4(1,3,0,3)
     +     + 1.d0/2.d0*GYZ4(1,3,1,3)
     +     - 1.d0/4.d0*GYZ4(1,3,2,1)
     +     + 1.d0/2.d0*GYZ4(1,3,3,1)
     +     + 1.d0/4.d0*GYZ4(2,1,0,3)
     +     - 1.d0/2.d0*GYZ4(2,1,1,3)
     +
      C_b2_4 = C_b2_4 + 1.d0/4.d0*GYZ4(2,1,2,1)
     +     - 1.d0/2.d0*GYZ4(2,1,3,1)
     +     + 1.d0/2.d0*GYZ4(2,2,1,1)
     +     - 1.d0/2.d0*GYZ4(2,2,2,1)
     +     + 1.d0/4.d0*GYZ4(2,3,0,3)
     +     - 1.d0/2.d0*GYZ4(2,3,1,1)
     +     + 1.d0/4.d0*GYZ4(2,3,2,1)
     +     + 1.d0/2.d0*GYZ4(3,1,1,3)
     +
      C_b2_4 = C_b2_4 - 1.d0/4.d0*GYZ4(3,1,2,1)
     +     + 1.d0/2.d0*GYZ4(3,1,3,1)
     +     - 1.d0/2.d0*GYZ4(3,2,1,1)
     +     + 1.d0/4.d0*GYZ4(3,2,1,3)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     + 1.d0/4.d0*GYZ4(3,2,3,1)
     +     - GYZ4(3,3,0,3)
     +     + 1.d0/2.d0*GYZ4(3,3,1,1)
     +
      C_b2_4 = C_b2_4 + 45.d0/32.d0*HZ1(0)
     +     + 7.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 15.d0/16.d0*HZ2(1,0)
     +     - 3.d0/8.d0*HZ3(-1,-1,0)
     +     + 15.d0/8.d0*HZ3(-1,0,0)
     +     + 3.d0/8.d0*HZ3(0,-1,0)
     +     - 15.d0/4.d0*HZ3(0,0,0)
     +
      C_b2_4 = C_b2_4 - 3*HZ3(0,1,0)
     +     - 9.d0/8.d0*HZ3(1,0,0)
     +     - 9.d0/8.d0*HZ3(1,1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     - HZ4(0,-1,0,0)
     +     - 1.d0/2.d0*HZ4(0,0,-1,0)
     +
      C_b2_4 = C_b2_4 + 2*HZ4(0,0,0,0)
     +     + 1.d0/2.d0*HZ4(0,0,1,0)
     +     + HZ4(0,1,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     - 1.d0/2.d0*HZ4(1,0,1,0)
     +     - 1.d0/2.d0*HZ4(1,1,1,0)
     +

      C_c2_4 = 0d0
     +
      C_c2_4 = C_c2_4 + r**(-4)*s*zeta2 * (
     +     - 27.d0/2.d0*GYZ1(1)
     +     )
      C_c2_4 = C_c2_4 + r**(-4)*s * (
     +     - 9.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 9.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 9.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 9.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 9.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_c2_4 = C_c2_4 + r**(-4)*s * (
     +     - 9.d0/2.d0*GYZ3(1,2,1)
     +     - 9.d0/2.d0*GYZ3(3,2,1)
     +     )
      C_c2_4 = C_c2_4 + r**(-3)*s*zeta2 * (
     +     - 27.d0/2.d0
     +     + 18*GYZ1(1)
     +     )
      C_c2_4 = C_c2_4 + r**(-3)*s * (
     +     + 6*GYZ1(1)*HZ2(-1,0)
     +     + 6*GYZ1(1)*HZ2(1,0)
     +     + 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 6*GYZ1(3)*HZ2(-1,0)
     +     + 6*GYZ1(3)*HZ2(1,0)
     +     - 6*GYZ2(1,2)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(2,1)
     +     )
      C_c2_4 = C_c2_4 + r**(-3)*s * (
     +     + 6*GYZ2(3,1)*HZ1(0)
     +     - 6*GYZ2(3,2)*HZ1(0)
     +     + 6*GYZ3(1,2,1)
     +     + 6*GYZ3(3,2,1)
     +     - 9.d0/2.d0*HZ2(-1,0)
     +     - 9.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + r**(-3) * (
     +     + 9.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(2,1)
     +     - 9.d0/2.d0*HZ2(-1,0)
     +     + 9.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + r**(-2)*s**(-1) * (
     +     - 9.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/4.d0*GYZ2(2,1)
     +     + 9.d0/4.d0*HZ2(-1,0)
     +     - 9.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + r**(-2)*s*zeta2 * (
     +     + 45.d0/4.d0
     +     - 69.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     )
      C_c2_4 = C_c2_4 + r**(-2)*s * (
     +     - 23.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 23.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 15.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 27.d0/16.d0*GYZ1(3)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 23.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     )
      C_c2_4 = C_c2_4 + r**(-2)*s * (
     +     - 23.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 23.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/16.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 15.d0/4.d0*GYZ2(2,1)
     +     )
      C_c2_4 = C_c2_4 + r**(-2)*s * (
     +     - 3.d0/16.d0*GYZ2(3,1)
     +     - 11.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 23.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     )
      C_c2_4 = C_c2_4 + r**(-2)*s * (
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     + 1.d0/8.d0*GYZ3(1,0,3)
     +     - 23.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     )
      C_c2_4 = C_c2_4 + r**(-2)*s * (
     +     - 23.d0/8.d0*GYZ3(3,2,1)
     +     + 1.d0/8.d0*GYZ3(3,3,1)
     +     + 15.d0/4.d0*HZ2(-1,0)
     +     + 15.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + r**(-2) * (
     +     + 9.d0/4.d0*GYZ1(1)
     +     - 6*GYZ1(1)*HZ1(0)
     +     + 6*GYZ1(2)*HZ1(0)
     +     - 6*GYZ2(2,1)
     +     + 6*HZ2(-1,0)
     +     - 6*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + r**(-1)*s**(-2) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + r**(-1)*s**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 3*GYZ1(1)*HZ1(0)
     +     - 3*GYZ1(2)*HZ1(0)
     +     + 3*GYZ2(2,1)
     +     - 3*HZ2(-1,0)
     +     + 3*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + r**(-1)*s*zeta2 * (
     +     - 33.d0/8.d0
     +     + 9.d0/2.d0*GYZ1(1)
     +     + 5.d0/4.d0*GYZ1(3)
     +     )
      C_c2_4 = C_c2_4 + r**(-1)*s * (
     +     + GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 7.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 29.d0/16.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,0)
     +     )
      C_c2_4 = C_c2_4 + r**(-1)*s * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 7.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     - 7.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_c2_4 = C_c2_4 + r**(-1)*s * (
     +     - 11.d0/8.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     + 5.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 7.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     )
      C_c2_4 = C_c2_4 + r**(-1)*s * (
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     + 1.d0/4.d0*GYZ3(1,0,3)
     +     + 7.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     + 7.d0/4.d0*GYZ3(3,2,1)
     +     )
      C_c2_4 = C_c2_4 + r**(-1)*s * (
     +     - 11.d0/8.d0*HZ2(-1,0)
     +     - 11.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + r**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_c2_4 = C_c2_4 + r**(-1) * (
     +     - 17.d0/16.d0
     +     - 35.d0/16.d0*GYZ1(1)
     +     + 11.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 23.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     )
      C_c2_4 = C_c2_4 + r**(-1) * (
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 23.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 5.d0/8.d0*HZ1(0)
     +     - 23.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 23.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + s**(-2)*(r+s)**(-1) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + s**(-1)*(r+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + s**(-1)*(r+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3*GYZ1(1)*HZ1(0)
     +     + 3*GYZ1(2)*HZ1(0)
     +     - 3*GYZ2(2,1)
     +     + 3*HZ2(-1,0)
     +     - 3*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 15.d0/16.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 31.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 21.d0/4.d0*GYZ2(0,1)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 3.d0/2.d0*GYZ2(0,3)
     +     - 27.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 7.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 27.d0/4.d0*HZ2(-1,-1)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 31.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)**(-2)*zeta3 * (
     +     + 1.d0/4.d0
     +     - 9.d0/4.d0*GYZ1(3)
     +     + 5.d0/4.d0*HZ1(-1)
     +     - 9.d0/4.d0*HZ1(0)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)**(-2)*zeta4 * (
     +     - 111.d0/16.d0
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 15.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 11.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)**(-2) * (
     +     - 5.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 7.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 5.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(0,1)*HZ2(0,0)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)**(-2) * (
     +     + 2*GYZ2(0,1)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(0,3)
     +     - 7.d0/8.d0*GYZ2(0,3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(0,3)*HZ2(0,0)
     +     + 2*GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)**(-2) * (
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)**(-2) * (
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 9.d0/8.d0*GYZ3(0,0,3)
     +     + 3.d0/4.d0*GYZ3(0,0,3)*HZ1(0)
     +     - 2*GYZ3(0,1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(0,1,3)
     +     + 3.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)**(-2) * (
     +     + 5.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 2*GYZ3(0,3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(0,3,3)
     +     + 3.d0/4.d0*GYZ3(0,3,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     + 3.d0/8.d0*GYZ3(3,0,3)
     +     + 3.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ4(0,0,0,3)
     +     - 3.d0/4.d0*GYZ4(0,0,1,3)
     +     - 3.d0/4.d0*GYZ4(0,0,3,1)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)**(-2) * (
     +     + 3.d0/4.d0*GYZ4(0,0,3,3)
     +     + 2*GYZ4(0,1,2,1)
     +     - 1.d0/4.d0*GYZ4(0,1,3,3)
     +     + 3.d0/4.d0*GYZ4(0,3,0,3)
     +     - 1.d0/4.d0*GYZ4(0,3,1,3)
     +     + 2*GYZ4(0,3,2,1)
     +     - 1.d0/4.d0*GYZ4(0,3,3,1)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ4(3,1,0,3)
     +     - 3.d0/2.d0*GYZ4(3,1,2,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     - 3.d0/4.d0*GYZ4(3,3,0,3)
     +     + 3.d0/2.d0*GYZ4(3,3,2,1)
     +     + 15.d0/16.d0*HZ2(-1,0)
     +     - 15.d0/16.d0*HZ2(0,0)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 7.d0/4.d0*HZ3(-1,0,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     + 2*HZ4(-1,0,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,0,0,0)
     +     - 3*HZ4(-1,0,1,0)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)**(-2) * (
     +     + 5.d0/4.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     - 5.d0/2.d0*HZ4(0,0,-1,0)
     +     + 3.d0/2.d0*HZ4(0,0,0,0)
     +     + 7.d0/2.d0*HZ4(0,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 7.d0/4.d0
     +     - 2*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 3.d0/2.d0*GYZ1(3)
     +     + 13.d0/2.d0*HZ1(-1)
     +     + HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)**(-1)*zeta3 * (
     +     - 2
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 29.d0/16.d0*GYZ1(3)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)**(-1) * (
     +     - 9.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 7.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 7.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 7.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 2*GYZ2(3,1)*HZ1(0)
     +     - 7.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,3)
     +     - 5.d0/4.d0*GYZ3(0,1,3)
     +     - 5.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     + GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 7.d0/2.d0*GYZ3(3,2,1)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - 29.d0/16.d0*HZ1(0)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     - 5.d0/4.d0*HZ2(0,0)
     +     + HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     - 9.d0/4.d0*HZ3(0,-1,0)
     +     + 2*HZ3(0,0,0)
     +     + 7.d0/2.d0*HZ3(0,1,0)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     - 1
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - HZ3(0,0,0)
     +     - HZ3(0,1,0)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0+s)**(-1)*zeta2 * (
     +     + 27.d0/16.d0
     +     - 7.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     + HZ1(0)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0+s)**(-1)*zeta3 * (
     +     - 9.d0/8.d0
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0+s)**(-1) * (
     +     - 17.d0/32.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/16.d0*GYZ1(3)
     +     + 13.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + GYZ2(0,3)
     +     + 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,3)
     +     - 3.d0/8.d0*GYZ3(1,2,1)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     + 3.d0/8.d0*GYZ3(3,2,1)
     +     - 25.d0/32.d0*HZ1(0)
     +     + 3.d0/16.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_c2_4 = C_c2_4 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,0,0)
     +     + 3.d0/4.d0*HZ3(0,1,0)
     +     )
      C_c2_4 = C_c2_4 + s*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      C_c2_4 = C_c2_4 + s*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      C_c2_4 = C_c2_4 + s*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     - 3*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 3*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_4 = C_c2_4 + s*(r+s)**(-1) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 13.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + s*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 13.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_c2_4 = C_c2_4 + s*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      C_c2_4 = C_c2_4 + s*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     - 11.d0/8.d0*HZ2(-1,0)
     +     + 13.d0/8.d0*HZ2(1,0)
     +     + 3.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     )
      C_c2_4 = C_c2_4 + s*(r+s)**(-1) * (
     +     - 5.d0/4.d0*HZ3(0,-1,0)
     +     + 5.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_4 = C_c2_4 + s*zeta2 * (
     +     + 1.d0/2.d0
     +     - 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      C_c2_4 = C_c2_4 + s*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      C_c2_4 = C_c2_4 + s * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     )
      C_c2_4 = C_c2_4 + s * (
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     )
      C_c2_4 = C_c2_4 + s * (
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 3.d0/8.d0*HZ3(-1,0,0)
     +     )
      C_c2_4 = C_c2_4 + s * (
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     + 3.d0/8.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0-r)**(-2)*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta2 * (
     +     - 25.d0/4.d0
     +     + 7*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 6*HZ1(-1)
     +     - 5.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta3 * (
     +     + 7.d0/4.d0
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 5.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 7.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 7.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - GYZ2(3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ3(0,1,3)
     +     + 3.d0/4.d0*GYZ3(0,3,1)
     +     - 3.d0/4.d0*GYZ3(1,0,3)
     +     + 3.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ3(3,0,3)
     +     - 3.d0/2.d0*GYZ3(3,2,1)
     +     + 29.d0/16.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(0,0)
     +     - 7.d0/4.d0*HZ2(1,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 9.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,0,0)
     +     - 7.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0-r)**(-1)*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,3)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     + HZ3(0,0,0)
     +     + HZ3(0,1,0)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0+s)**(-2)*zeta2 * (
     +     - 21.d0/16.d0
     +     + 7.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     - HZ1(0)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0+s)**(-2)*zeta3 * (
     +     + 9.d0/8.d0
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0+s)**(-2) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0+s)**(-2) * (
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     - 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     + 3.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 3.d0/8.d0*GYZ3(3,2,1)
     +     + 23.d0/32.d0*HZ1(0)
     +     - 7.d0/16.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,0,0)
     +     - 3.d0/4.d0*HZ3(0,1,0)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     + 3*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 3*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 13.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 13.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 3.d0/4.d0*GYZ3(0,1,3)
     +     + 3.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 11.d0/8.d0*HZ2(-1,0)
     +     - 13.d0/8.d0*HZ2(1,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_c2_4 = C_c2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 3.d0/2.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_c2_4 = C_c2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_4 = C_c2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      C_c2_4 = C_c2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      C_c2_4 = C_c2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      C_c2_4 = C_c2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_4 = C_c2_4 + s**3*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      C_c2_4 = C_c2_4 + s**3*(1.d0-r)**(-2)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      C_c2_4 = C_c2_4 + s**3*(1.d0-r)**(-2) * (
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_c2_4 = C_c2_4 + s**3*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 3.d0/8.d0*HZ3(-1,0,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     )
      C_c2_4 = C_c2_4 + s**3*(1.d0-r)**(-2) * (
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     + 3.d0/8.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_c2_4 = C_c2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_4 = C_c2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      C_c2_4 = C_c2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      C_c2_4 = C_c2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      C_c2_4 = C_c2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_4 = C_c2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_4 = C_c2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      C_c2_4 = C_c2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      C_c2_4 = C_c2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      C_c2_4 = C_c2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_4 = C_c2_4 + (1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_c2_4 = C_c2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      C_c2_4 = C_c2_4 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      C_c2_4 = C_c2_4 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      C_c2_4 = C_c2_4 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + (1.d0-r)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      C_c2_4 = C_c2_4 + (1.d0-r) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      C_c2_4 = C_c2_4 + (1.d0-r) * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + (r+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + (r+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 2*GYZ1(1)*HZ1(0)
     +     + 2*GYZ1(2)*HZ1(0)
     +     - 2*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     + 2*HZ2(-1,0)
     +     - 2*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_c2_4 = C_c2_4 + 17.d0/32.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/16.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/16.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +

      D_a2_4 = 0d0
     +
      D_a2_4 = D_a2_4 + s*(1.d0-r-s)**(-1) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      D_a2_4 = D_a2_4 + s*(1.d0+s)**(-1)*zeta2 * (
     +     + 13.d0/12.d0
     +     )
      D_a2_4 = D_a2_4 + s*(1.d0+s)**(-1) * (
     +     + 19.d0/72.d0
     +     - 1.d0/48.d0*GYZ1(1)
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 17.d0/72.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      D_a2_4 = D_a2_4 + s*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      D_a2_4 = D_a2_4 + s*(r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      D_a2_4 = D_a2_4 + s**2*(1.d0+s)**(-2)*zeta2 * (
     +     + 13.d0/24.d0
     +     )
      D_a2_4 = D_a2_4 + s**2*(1.d0+s)**(-2) * (
     +     + 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 25.d0/72.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      D_a2_4 = D_a2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      D_a2_4 = D_a2_4 + (r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      D_a2_4 = D_a2_4 + (r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      D_a2_4 = D_a2_4 + zeta2 * (
     +     + 43.d0/144.d0
     +     + 13.d0/24.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 13.d0/12.d0*HZ1(-1)
     +     + 1.d0/12.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      D_a2_4 = D_a2_4 + zeta3 * (
     +     - 7.d0/36.d0
     +     )
      D_a2_4 = D_a2_4 + 3661.d0/2592.d0
     +     + 53.d0/144.d0*GYZ1(1)
     +     + 53.d0/144.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/18.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +
      D_a2_4 = D_a2_4 + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     - 41.d0/72.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/18.d0*GYZ2(2,1)
     +     - 7.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +
      D_a2_4 = D_a2_4 - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(3,2,1)
     +     - 7.d0/36.d0*HZ1(0)
     +
      D_a2_4 = D_a2_4 + 5.d0/18.d0*HZ2(-1,0)
     +     - 11.d0/12.d0*HZ2(0,0)
     +     - 5.d0/18.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 5.d0/12.d0*HZ3(0,-1,0)
     +     - 5.d0/12.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +
      D_a2_4 = D_a2_4 - 1.d0/6.d0*HZ3(1,1,0)
     +

      D_b2_4 = 0d0
     +
      D_b2_4 = D_b2_4 + r**(-4)*s*zeta2 * (
     +     + 9.d0/2.d0*GYZ1(1)
     +     )
      D_b2_4 = D_b2_4 + r**(-4)*s * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      D_b2_4 = D_b2_4 + r**(-4)*s * (
     +     + 3.d0/2.d0*GYZ3(1,2,1)
     +     + 3.d0/2.d0*GYZ3(3,2,1)
     +     )
      D_b2_4 = D_b2_4 + r**(-3)*s*zeta2 * (
     +     + 9.d0/2.d0
     +     - 9*GYZ1(1)
     +     )
      D_b2_4 = D_b2_4 + r**(-3)*s * (
     +     - 3*GYZ1(1)*HZ2(-1,0)
     +     - 3*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3*GYZ1(3)*HZ2(-1,0)
     +     - 3*GYZ1(3)*HZ2(1,0)
     +     + 3*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     )
      D_b2_4 = D_b2_4 + r**(-3)*s * (
     +     - 3*GYZ2(3,1)*HZ1(0)
     +     + 3*GYZ2(3,2)*HZ1(0)
     +     - 3*GYZ3(1,2,1)
     +     - 3*GYZ3(3,2,1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_4 = D_b2_4 + r**(-3) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_4 = D_b2_4 + r**(-2)*s**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      D_b2_4 = D_b2_4 + r**(-2)*s*zeta2 * (
     +     - 27.d0/4.d0
     +     + 6*GYZ1(1)
     +     )
      D_b2_4 = D_b2_4 + r**(-2)*s * (
     +     + 2*GYZ1(1)*HZ2(-1,0)
     +     + 2*GYZ1(1)*HZ2(1,0)
     +     + 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 2*GYZ1(3)*HZ2(-1,0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     - 2*GYZ2(1,2)*HZ1(0)
     +     - 9.d0/4.d0*GYZ2(2,1)
     +     )
      D_b2_4 = D_b2_4 + r**(-2)*s * (
     +     + 2*GYZ2(3,1)*HZ1(0)
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     + 2*GYZ3(1,2,1)
     +     + 2*GYZ3(3,2,1)
     +     - 9.d0/4.d0*HZ2(-1,0)
     +     - 9.d0/4.d0*HZ2(1,0)
     +     )
      D_b2_4 = D_b2_4 + r**(-2) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 3*GYZ1(1)*HZ1(0)
     +     - 3*GYZ1(2)*HZ1(0)
     +     + 3*GYZ2(2,1)
     +     - 3*HZ2(-1,0)
     +     + 3*HZ2(1,0)
     +     )
      D_b2_4 = D_b2_4 + r**(-1)*s**(-2) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_4 = D_b2_4 + r**(-1)*s**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_4 = D_b2_4 + r**(-1)*s*zeta2 * (
     +     + 3
     +     - 3.d0/2.d0*GYZ1(1)
     +     )
      D_b2_4 = D_b2_4 + r**(-1)*s * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + GYZ2(2,1)
     +     )
      D_b2_4 = D_b2_4 + r**(-1)*s * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + HZ2(-1,0)
     +     + HZ2(1,0)
     +     )
      D_b2_4 = D_b2_4 + r**(-1) * (
     +     - 1.d0/4.d0
     +     + 5.d0/4.d0*GYZ1(1)
     +     - 2*GYZ1(1)*HZ1(0)
     +     + 2*GYZ1(2)*HZ1(0)
     +     - 2*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 2*HZ2(-1,0)
     +     )
      D_b2_4 = D_b2_4 + r**(-1) * (
     +     - 2*HZ2(1,0)
     +     )
      D_b2_4 = D_b2_4 + s**(-2)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_4 = D_b2_4 + s**(-1)*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      D_b2_4 = D_b2_4 + s**(-1)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_4 = D_b2_4 + s*(1.d0-r-s)**(-1) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      D_b2_4 = D_b2_4 + s*(1.d0+s)**(-1)*zeta2 * (
     +     - 13.d0/24.d0
     +     )
      D_b2_4 = D_b2_4 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 25.d0/72.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      D_b2_4 = D_b2_4 + s*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      D_b2_4 = D_b2_4 + s*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      D_b2_4 = D_b2_4 + (r+s)**(-2) * (
     +     - 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(2,1)
     +     + 5.d0/12.d0*HZ2(-1,0)
     +     - 5.d0/12.d0*HZ2(1,0)
     +     )
      D_b2_4 = D_b2_4 + (r+s)**(-1) * (
     +     - 5.d0/12.d0*GYZ1(1)
     +     + 7.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 7.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 7.d0/6.d0*HZ2(-1,0)
     +     + 7.d0/6.d0*HZ2(1,0)
     +     )
      D_b2_4 = D_b2_4 + zeta2 * (
     +     + 43.d0/144.d0
     +     + 13.d0/24.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 13.d0/12.d0*HZ1(-1)
     +     + 1.d0/12.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      D_b2_4 = D_b2_4 + zeta3 * (
     +     - 7.d0/36.d0
     +     )
      D_b2_4 = D_b2_4 + 2977.d0/2592.d0
     +     + 7.d0/18.d0*GYZ1(1)
     +     + 53.d0/144.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/18.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +
      D_b2_4 = D_b2_4 + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     - 41.d0/72.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/18.d0*GYZ2(2,1)
     +     - 7.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +
      D_b2_4 = D_b2_4 - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(3,2,1)
     +     - 23.d0/72.d0*HZ1(0)
     +
      D_b2_4 = D_b2_4 + 5.d0/18.d0*HZ2(-1,0)
     +     - 11.d0/12.d0*HZ2(0,0)
     +     - 5.d0/18.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 5.d0/12.d0*HZ3(0,-1,0)
     +     - 5.d0/12.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +
      D_b2_4 = D_b2_4 - 1.d0/6.d0*HZ3(1,1,0)
     +

      D_c2_4 = 0d0
     +
      D_c2_4 = D_c2_4 + r**(-4)*s*zeta2 * (
     +     - 9.d0/2.d0*GYZ1(1)
     +     )
      D_c2_4 = D_c2_4 + r**(-4)*s * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      D_c2_4 = D_c2_4 + r**(-4)*s * (
     +     - 3.d0/2.d0*GYZ3(1,2,1)
     +     - 3.d0/2.d0*GYZ3(3,2,1)
     +     )
      D_c2_4 = D_c2_4 + r**(-3)*s*zeta2 * (
     +     - 9.d0/2.d0
     +     + 6*GYZ1(1)
     +     )
      D_c2_4 = D_c2_4 + r**(-3)*s * (
     +     + 2*GYZ1(1)*HZ2(-1,0)
     +     + 2*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 2*GYZ1(3)*HZ2(-1,0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     - 2*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     )
      D_c2_4 = D_c2_4 + r**(-3)*s * (
     +     + 2*GYZ2(3,1)*HZ1(0)
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     + 2*GYZ3(1,2,1)
     +     + 2*GYZ3(3,2,1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_4 = D_c2_4 + r**(-3) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_4 = D_c2_4 + r**(-2)*s**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      D_c2_4 = D_c2_4 + r**(-2)*s*zeta2 * (
     +     + 15.d0/4.d0
     +     - 3.d0/2.d0*GYZ1(1)
     +     )
      D_c2_4 = D_c2_4 + r**(-2)*s * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(2,1)
     +     )
      D_c2_4 = D_c2_4 + r**(-2)*s * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 5.d0/4.d0*HZ2(-1,0)
     +     + 5.d0/4.d0*HZ2(1,0)
     +     )
      D_c2_4 = D_c2_4 + r**(-2) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 2*GYZ1(1)*HZ1(0)
     +     + 2*GYZ1(2)*HZ1(0)
     +     - 2*GYZ2(2,1)
     +     + 2*HZ2(-1,0)
     +     - 2*HZ2(1,0)
     +     )
      D_c2_4 = D_c2_4 + r**(-1)*s**(-2) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_4 = D_c2_4 + r**(-1)*s**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(0)
     +     - GYZ1(2)*HZ1(0)
     +     + GYZ2(2,1)
     +     - HZ2(-1,0)
     +     + HZ2(1,0)
     +     )
      D_c2_4 = D_c2_4 + r**(-1) * (
     +     + 1.d0/4.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      D_c2_4 = D_c2_4 + r**(-1) * (
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_4 = D_c2_4 + s**(-2)*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_4 = D_c2_4 + s**(-1)*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      D_c2_4 = D_c2_4 + s**(-1)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(0)
     +     + GYZ1(2)*HZ1(0)
     +     - GYZ2(2,1)
     +     + HZ2(-1,0)
     +     - HZ2(1,0)
     +     )
      D_c2_4 = D_c2_4 + s*(1.d0+s)**(-1)*zeta2 * (
     +     + 13.d0/24.d0
     +     )
      D_c2_4 = D_c2_4 + s*(1.d0+s)**(-1) * (
     +     - 19.d0/72.d0
     +     + 1.d0/48.d0*GYZ1(1)
     +     + 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 17.d0/36.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      D_c2_4 = D_c2_4 + s*(r+s)**(-1) * (
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      D_c2_4 = D_c2_4 + s**2*(1.d0+s)**(-2)*zeta2 * (
     +     - 13.d0/24.d0
     +     )
      D_c2_4 = D_c2_4 + s**2*(1.d0+s)**(-2) * (
     +     - 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 25.d0/72.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      D_c2_4 = D_c2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      D_c2_4 = D_c2_4 + (r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      D_c2_4 = D_c2_4 + (r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      D_c2_4 = D_c2_4 + 19.d0/72.d0
     +     - 1.d0/48.d0*GYZ1(1)
     +     + 1.d0/8.d0*HZ1(0)
     +

      E_a2_4 = 0d0
     +
      E_a2_4 = E_a2_4 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 13.d0/12.d0
     +     )
      E_a2_4 = E_a2_4 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 19.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      E_a2_4 = E_a2_4 + s*(1.d0+s)**(-1)*zeta2 * (
     +     - 13.d0/12.d0
     +     )
      E_a2_4 = E_a2_4 + s*(1.d0+s)**(-1) * (
     +     - 19.d0/72.d0
     +     + 1.d0/48.d0*GYZ1(1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 17.d0/72.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      E_a2_4 = E_a2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta2 * (
     +     - 13.d0/12.d0
     +     )
      E_a2_4 = E_a2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 19.d0/36.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      E_a2_4 = E_a2_4 + s**2*(1.d0+s)**(-2)*zeta2 * (
     +     - 13.d0/24.d0
     +     )
      E_a2_4 = E_a2_4 + s**2*(1.d0+s)**(-2) * (
     +     - 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 25.d0/72.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      E_a2_4 = E_a2_4 + (1.d0-r)**(-2)*zeta2 * (
     +     - 19.d0/36.d0
     +     + 1.d0/24.d0*GYZ1(1)
     +     - 11.d0/12.d0*GYZ1(3)
     +     + 13.d0/12.d0*HZ1(-1)
     +     - 7.d0/6.d0*HZ1(0)
     +     )
      E_a2_4 = E_a2_4 + (1.d0-r)**(-2)*zeta3 * (
     +     - 1.d0/6.d0
     +     )
      E_a2_4 = E_a2_4 + (1.d0-r)**(-2) * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     + 19.d0/36.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 19.d0/36.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     )
      E_a2_4 = E_a2_4 + (1.d0-r)**(-2) * (
     +     - 1.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     - 1.d0/24.d0*GYZ3(0,1,3)
     +     - 1.d0/24.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(0,3,3)
     +     - 1.d0/24.d0*GYZ3(1,0,3)
     +     )
      E_a2_4 = E_a2_4 + (1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*GYZ3(3,0,3)
     +     - 19.d0/36.d0*HZ2(-1,0)
     +     + 19.d0/36.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 7.d0/12.d0*HZ3(0,0,0)
     +     )
      E_a2_4 = E_a2_4 + (1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/36.d0
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 11.d0/6.d0*GYZ1(3)
     +     - 13.d0/6.d0*HZ1(-1)
     +     + 7.d0/3.d0*HZ1(0)
     +     )
      E_a2_4 = E_a2_4 + (1.d0-r)**(-1)*zeta3 * (
     +     + 1.d0/3.d0
     +     )
      E_a2_4 = E_a2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     - 29.d0/36.d0*GYZ1(3)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 8.d0/9.d0*GYZ2(0,3)
     +     )
      E_a2_4 = E_a2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     + 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     )
      E_a2_4 = E_a2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/3.d0*GYZ3(0,0,3)
     +     + 1.d0/12.d0*GYZ3(0,1,3)
     +     + 1.d0/12.d0*GYZ3(0,3,1)
     +     + 1.d0/3.d0*GYZ3(0,3,3)
     +     + 1.d0/12.d0*GYZ3(1,0,3)
     +     + 1.d0/3.d0*GYZ3(3,0,3)
     +     + 19.d0/36.d0*HZ1(0)
     +     )
      E_a2_4 = E_a2_4 + (1.d0-r)**(-1) * (
     +     + 8.d0/9.d0*HZ2(-1,0)
     +     - 5.d0/9.d0*HZ2(0,0)
     +     - 1.d0/3.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 7.d0/6.d0*HZ3(0,0,0)
     +     )
      E_a2_4 = E_a2_4 + zeta2 * (
     +     + 67.d0/36.d0
     +     - 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 23.d0/24.d0*GYZ1(3)
     +     + 13.d0/12.d0*HZ1(-1)
     +     - 5.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      E_a2_4 = E_a2_4 + zeta3 * (
     +     - 23.d0/72.d0
     +     )
      E_a2_4 = E_a2_4 - 3401.d0/2592.d0
     +     + 7.d0/48.d0*GYZ1(1)
     +     + 1.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     - 19.d0/36.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +
      E_a2_4 = E_a2_4 - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 17.d0/108.d0*GYZ1(3)
     +     + 49.d0/72.d0*GYZ1(3)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 29.d0/36.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     - 67.d0/144.d0*GYZ2(1,3)
     +
      E_a2_4 = E_a2_4 - 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     + 19.d0/36.d0*GYZ2(2,1)
     +     + 7.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 67.d0/144.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +
      E_a2_4 = E_a2_4 + 1.d0/3.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/3.d0*GYZ3(0,3,3)
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/24.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +
      E_a2_4 = E_a2_4 + 1.d0/6.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/3.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/6.d0*GYZ3(3,1,3)
     +     + 1.d0/6.d0*GYZ3(3,3,1)
     +     - 11.d0/12.d0*HZ1(0)
     +
      E_a2_4 = E_a2_4 - 5.d0/18.d0*HZ2(-1,0)
     +     + 11.d0/36.d0*HZ2(0,0)
     +     + 19.d0/36.d0*HZ2(1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 7.d0/6.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +
      E_a2_4 = E_a2_4 + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +

      E_b2_4 = 0d0
     +
      E_b2_4 = E_b2_4 + r**(-2)*s * (
     +     + 13.d0/36.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     )
      E_b2_4 = E_b2_4 + r**(-1)*s * (
     +     - 13.d0/36.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ2(3,3)
     +     )
      E_b2_4 = E_b2_4 + r**(-1) * (
     +     - 19.d0/36.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      E_b2_4 = E_b2_4 + s*(1.d0-r)**(-2)*zeta2 * (
     +     - 19.d0/36.d0
     +     + 1.d0/24.d0*GYZ1(1)
     +     - 11.d0/12.d0*GYZ1(3)
     +     + 13.d0/12.d0*HZ1(-1)
     +     - 7.d0/6.d0*HZ1(0)
     +     )
      E_b2_4 = E_b2_4 + s*(1.d0-r)**(-2)*zeta3 * (
     +     - 1.d0/6.d0
     +     )
      E_b2_4 = E_b2_4 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     + 19.d0/36.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 19.d0/36.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     )
      E_b2_4 = E_b2_4 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     - 1.d0/24.d0*GYZ3(0,1,3)
     +     - 1.d0/24.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(0,3,3)
     +     - 1.d0/24.d0*GYZ3(1,0,3)
     +     )
      E_b2_4 = E_b2_4 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*GYZ3(3,0,3)
     +     - 19.d0/36.d0*HZ2(-1,0)
     +     + 19.d0/36.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 7.d0/12.d0*HZ3(0,0,0)
     +     )
      E_b2_4 = E_b2_4 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 19.d0/18.d0
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 11.d0/6.d0*GYZ1(3)
     +     - 13.d0/6.d0*HZ1(-1)
     +     + 7.d0/3.d0*HZ1(0)
     +     )
      E_b2_4 = E_b2_4 + s*(1.d0-r)**(-1)*zeta3 * (
     +     + 1.d0/3.d0
     +     )
      E_b2_4 = E_b2_4 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     - 29.d0/36.d0*GYZ1(3)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 8.d0/9.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     )
      E_b2_4 = E_b2_4 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     + 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(0,0,3)
     +     )
      E_b2_4 = E_b2_4 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/12.d0*GYZ3(0,1,3)
     +     + 1.d0/12.d0*GYZ3(0,3,1)
     +     + 1.d0/3.d0*GYZ3(0,3,3)
     +     + 1.d0/12.d0*GYZ3(1,0,3)
     +     + 1.d0/3.d0*GYZ3(3,0,3)
     +     + 19.d0/18.d0*HZ2(-1,0)
     +     - 19.d0/18.d0*HZ2(0,0)
     +     )
      E_b2_4 = E_b2_4 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/3.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 7.d0/6.d0*HZ3(0,0,0)
     +     )
      E_b2_4 = E_b2_4 + s*(1.d0+s)**(-1)*zeta2 * (
     +     + 13.d0/24.d0
     +     )
      E_b2_4 = E_b2_4 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 25.d0/72.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      E_b2_4 = E_b2_4 + (1.d0-r)**(-2)*zeta2 * (
     +     - 19.d0/36.d0
     +     + 1.d0/24.d0*GYZ1(1)
     +     - 11.d0/12.d0*GYZ1(3)
     +     + 13.d0/12.d0*HZ1(-1)
     +     - 7.d0/6.d0*HZ1(0)
     +     )
      E_b2_4 = E_b2_4 + (1.d0-r)**(-2)*zeta3 * (
     +     - 1.d0/6.d0
     +     )
      E_b2_4 = E_b2_4 + (1.d0-r)**(-2) * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     + 19.d0/36.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 19.d0/36.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     )
      E_b2_4 = E_b2_4 + (1.d0-r)**(-2) * (
     +     - 1.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     - 1.d0/24.d0*GYZ3(0,1,3)
     +     - 1.d0/24.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(0,3,3)
     +     - 1.d0/24.d0*GYZ3(1,0,3)
     +     )
      E_b2_4 = E_b2_4 + (1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*GYZ3(3,0,3)
     +     - 19.d0/36.d0*HZ2(-1,0)
     +     + 19.d0/36.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 7.d0/12.d0*HZ3(0,0,0)
     +     )
      E_b2_4 = E_b2_4 + (1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/36.d0
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 11.d0/6.d0*GYZ1(3)
     +     - 13.d0/6.d0*HZ1(-1)
     +     + 7.d0/3.d0*HZ1(0)
     +     )
      E_b2_4 = E_b2_4 + (1.d0-r)**(-1)*zeta3 * (
     +     + 1.d0/3.d0
     +     )
      E_b2_4 = E_b2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     - 29.d0/36.d0*GYZ1(3)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 8.d0/9.d0*GYZ2(0,3)
     +     )
      E_b2_4 = E_b2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     + 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     )
      E_b2_4 = E_b2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/3.d0*GYZ3(0,0,3)
     +     + 1.d0/12.d0*GYZ3(0,1,3)
     +     + 1.d0/12.d0*GYZ3(0,3,1)
     +     + 1.d0/3.d0*GYZ3(0,3,3)
     +     + 1.d0/12.d0*GYZ3(1,0,3)
     +     + 1.d0/3.d0*GYZ3(3,0,3)
     +     + 19.d0/36.d0*HZ1(0)
     +     )
      E_b2_4 = E_b2_4 + (1.d0-r)**(-1) * (
     +     + 8.d0/9.d0*HZ2(-1,0)
     +     - 5.d0/9.d0*HZ2(0,0)
     +     - 1.d0/3.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 7.d0/6.d0*HZ3(0,0,0)
     +     )
      E_b2_4 = E_b2_4 + zeta2 * (
     +     + 67.d0/36.d0
     +     - 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 23.d0/24.d0*GYZ1(3)
     +     + 13.d0/12.d0*HZ1(-1)
     +     - 5.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      E_b2_4 = E_b2_4 + zeta3 * (
     +     - 23.d0/72.d0
     +     )
      E_b2_4 = E_b2_4 - 2717.d0/2592.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     - 19.d0/36.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +
      E_b2_4 = E_b2_4 - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 17.d0/108.d0*GYZ1(3)
     +     + 49.d0/72.d0*GYZ1(3)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 29.d0/36.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     - 67.d0/144.d0*GYZ2(1,3)
     +
      E_b2_4 = E_b2_4 - 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     + 19.d0/36.d0*GYZ2(2,1)
     +     + 7.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 67.d0/144.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +
      E_b2_4 = E_b2_4 + 1.d0/3.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/3.d0*GYZ3(0,3,3)
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/24.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +
      E_b2_4 = E_b2_4 + 1.d0/6.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/3.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/6.d0*GYZ3(3,1,3)
     +     + 1.d0/6.d0*GYZ3(3,3,1)
     +     - 19.d0/24.d0*HZ1(0)
     +
      E_b2_4 = E_b2_4 - 5.d0/18.d0*HZ2(-1,0)
     +     + 11.d0/36.d0*HZ2(0,0)
     +     + 19.d0/36.d0*HZ2(1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 7.d0/6.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +
      E_b2_4 = E_b2_4 + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +

      E_c2_4 = 0d0
     +
      E_c2_4 = E_c2_4 + r**(-2)*s * (
     +     - 13.d0/36.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ2(3,3)
     +     )
      E_c2_4 = E_c2_4 + r**(-1)*s * (
     +     + 19.d0/36.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     )
      E_c2_4 = E_c2_4 + r**(-1) * (
     +     + 19.d0/36.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      E_c2_4 = E_c2_4 + s*(1.d0-r)**(-2)*zeta2 * (
     +     - 19.d0/36.d0
     +     + 1.d0/24.d0*GYZ1(1)
     +     - 11.d0/12.d0*GYZ1(3)
     +     + 13.d0/12.d0*HZ1(-1)
     +     - 7.d0/6.d0*HZ1(0)
     +     )
      E_c2_4 = E_c2_4 + s*(1.d0-r)**(-2)*zeta3 * (
     +     - 1.d0/6.d0
     +     )
      E_c2_4 = E_c2_4 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     + 19.d0/36.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 19.d0/36.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     )
      E_c2_4 = E_c2_4 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     - 1.d0/24.d0*GYZ3(0,1,3)
     +     - 1.d0/24.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(0,3,3)
     +     - 1.d0/24.d0*GYZ3(1,0,3)
     +     )
      E_c2_4 = E_c2_4 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*GYZ3(3,0,3)
     +     - 19.d0/36.d0*HZ2(-1,0)
     +     + 19.d0/36.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 7.d0/12.d0*HZ3(0,0,0)
     +     )
      E_c2_4 = E_c2_4 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 13.d0/12.d0
     +     )
      E_c2_4 = E_c2_4 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     )
      E_c2_4 = E_c2_4 + s*(1.d0-r)**(-1) * (
     +     + 19.d0/36.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      E_c2_4 = E_c2_4 + s*(1.d0+s)**(-1)*zeta2 * (
     +     - 13.d0/24.d0
     +     )
      E_c2_4 = E_c2_4 + s*(1.d0+s)**(-1) * (
     +     + 19.d0/72.d0
     +     - 1.d0/48.d0*GYZ1(1)
     +     - 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 17.d0/36.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      E_c2_4 = E_c2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta2 * (
     +     + 13.d0/12.d0
     +     )
      E_c2_4 = E_c2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 19.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      E_c2_4 = E_c2_4 + s**2*(1.d0+s)**(-2)*zeta2 * (
     +     + 13.d0/24.d0
     +     )
      E_c2_4 = E_c2_4 + s**2*(1.d0+s)**(-2) * (
     +     + 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 25.d0/72.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      E_c2_4 = E_c2_4 - 19.d0/72.d0
     +     + 1.d0/48.d0*GYZ1(1)
     +     - 1.d0/8.d0*HZ1(0)
     +

      F_a2_4 = 0d0
     +
      F_a2_4 = F_a2_4 + zeta2 * (
     +     - 13.d0/144.d0
     +     )
      F_a2_4 = F_a2_4 - 5.d0/108.d0*GYZ1(1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/144.d0*GYZ2(1,1)
     +     + 5.d0/54.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(0,0)
     +

      F_b2_4 = 0d0
     +
      F_b2_4 = F_b2_4 + zeta2 * (
     +     - 13.d0/144.d0
     +     )
      F_b2_4 = F_b2_4 - 5.d0/108.d0*GYZ1(1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/144.d0*GYZ2(1,1)
     +     + 5.d0/54.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(0,0)
     +

      F_c2_4 = 0

      G_a2_4 = 0d0
     +
      G_a2_4 = G_a2_4 + r**(-1) * (
     +     - 1.d0/3.d0*GYZ3(1,3,3)
     +     - 1.d0/3.d0*GYZ3(3,1,3)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     )
      G_a2_4 = G_a2_4 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      G_a2_4 = G_a2_4 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(0,3)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/12.d0*HZ2(0,0)
     +     )
      G_a2_4 = G_a2_4 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 5.d0/8.d0
     +     + GYZ1(1)
     +     - GYZ1(3)
     +     - 3*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + s*(1.d0-r)**(-1)*zeta3 * (
     +     + 3
     +     )
      G_a2_4 = G_a2_4 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + GYZ1(1)*HZ2(1,0)
     +     + GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(0,0)
     +     )
      G_a2_4 = G_a2_4 + s*(1.d0-r)**(-1) * (
     +     - GYZ1(3)*HZ2(1,0)
     +     + 23.d0/24.d0*GYZ2(0,3)
     +     - GYZ2(1,2)*HZ1(0)
     +     - GYZ2(2,1)
     +     + GYZ2(3,2)*HZ1(0)
     +     - GYZ3(1,0,3)
     +     + GYZ3(1,2,1)
     +     )
      G_a2_4 = G_a2_4 + s*(1.d0-r)**(-1) * (
     +     + GYZ3(3,0,3)
     +     - GYZ3(3,2,1)
     +     + 1.d0/3.d0*HZ1(0)
     +     + 5.d0/24.d0*HZ2(-1,0)
     +     - 7.d0/8.d0*HZ2(0,0)
     +     - HZ2(1,0)
     +     - 2*HZ3(0,0,0)
     +     )
      G_a2_4 = G_a2_4 + s*(1.d0-r)**(-1) * (
     +     - 2*HZ3(0,1,0)
     +     )
      G_a2_4 = G_a2_4 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     - 3.d0/2.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 9.d0/4.d0*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     + 9.d0/4.d0
     +     )
      G_a2_4 = G_a2_4 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(0,3)
     +     )
      G_a2_4 = G_a2_4 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(1,0,3)
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     )
      G_a2_4 = G_a2_4 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ3(3,0,3)
     +     - 3.d0/4.d0*GYZ3(3,2,1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 3.d0/2.d0*HZ3(0,1,0)
     +     )
      G_a2_4 = G_a2_4 + s*(1.d0+s)**(-1)*zeta2 * (
     +     - 7.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + s*(1.d0+s)**(-1)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      G_a2_4 = G_a2_4 + s*(1.d0+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_a2_4 = G_a2_4 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 5.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - 3.d0/8.d0*HZ1(0)
     +     - 5.d0/4.d0*HZ2(0,0)
     +     - 5.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + s*(1.d0+s)**(-1) * (
     +     - HZ3(0,0,0)
     +     - HZ3(0,1,0)
     +     )
      G_a2_4 = G_a2_4 + s*(r+s)**(-3) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + s*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/12.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/12.d0*HZ1(1)
     +     )
      G_a2_4 = G_a2_4 + s*(r+s)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + s*(r+s)**(-2) * (
     +     - 1.d0/12.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(1,3)
     +     + 1.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + s*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/12.d0*GYZ3(1,2,1)
     +     - 1.d0/12.d0*GYZ3(2,1,3)
     +     - 1.d0/12.d0*GYZ3(2,2,1)
     +     - 1.d0/12.d0*GYZ3(2,3,1)
     +     )
      G_a2_4 = G_a2_4 + s*(r+s)**(-2) * (
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/12.d0*HZ3(-1,-1,0)
     +     - 1.d0/12.d0*HZ3(-1,0,0)
     +     - 1.d0/12.d0*HZ3(1,0,0)
     +     + 1.d0/12.d0*HZ3(1,1,0)
     +     )
      G_a2_4 = G_a2_4 + s*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/12.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      G_a2_4 = G_a2_4 + s*(r+s)**(-1)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      G_a2_4 = G_a2_4 + s*(r+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + s*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     )
      G_a2_4 = G_a2_4 + s*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 5.d0/12.d0*HZ1(0)
     +     - 1.d0/24.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/24.d0*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + s*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      G_a2_4 = G_a2_4 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      G_a2_4 = G_a2_4 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(0,3)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/12.d0*HZ2(0,0)
     +     )
      G_a2_4 = G_a2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta2 * (
     +     + 7.d0/8.d0
     +     - GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + GYZ1(3)
     +     + 3*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      G_a2_4 = G_a2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta3 * (
     +     - 11.d0/4.d0
     +     )
      G_a2_4 = G_a2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - GYZ1(1)*HZ2(0,0)
     +     - GYZ1(1)*HZ2(1,0)
     +     - 5.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + GYZ1(3)*HZ2(0,0)
     +     + GYZ1(3)*HZ2(1,0)
     +     - 11.d0/8.d0*GYZ2(0,3)
     +     + GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 5.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      G_a2_4 = G_a2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + GYZ3(1,0,3)
     +     - GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - GYZ3(3,0,3)
     +     + GYZ3(3,2,1)
     +     )
      G_a2_4 = G_a2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*HZ1(0)
     +     + 5.d0/24.d0*HZ2(-1,0)
     +     + 5.d0/8.d0*HZ2(0,0)
     +     + 5.d0/6.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 2*HZ3(0,0,0)
     +     + 7.d0/4.d0*HZ3(0,1,0)
     +     )
      G_a2_4 = G_a2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_4 = G_a2_4 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta2 * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 9.d0/4.d0*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta3 * (
     +     - 9.d0/4.d0
     +     )
      G_a2_4 = G_a2_4 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(1,0,3)
     +     )
      G_a2_4 = G_a2_4 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     - 3.d0/4.d0*GYZ3(1,2,1)
     +     - 3.d0/4.d0*GYZ3(3,0,3)
     +     + 3.d0/4.d0*GYZ3(3,2,1)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 3.d0/2.d0*HZ3(0,1,0)
     +     )
      G_a2_4 = G_a2_4 + s**2*(1.d0+s)**(-2)*zeta2 * (
     +     + 3.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + s**2*(1.d0+s)**(-2)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      G_a2_4 = G_a2_4 + s**2*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + s**2*(1.d0+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     )
      G_a2_4 = G_a2_4 + s**2*(1.d0+s)**(-2) * (
     +     + 3.d0/4.d0*HZ2(1,0)
     +     + HZ3(0,0,0)
     +     + HZ3(0,1,0)
     +     )
      G_a2_4 = G_a2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      G_a2_4 = G_a2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      G_a2_4 = G_a2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     )
      G_a2_4 = G_a2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/24.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     )
      G_a2_4 = G_a2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ1(0)
     +     + 11.d0/24.d0*HZ2(-1,0)
     +     )
      G_a2_4 = G_a2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/24.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_4 = G_a2_4 + s**2*(r+s)**(-3)*zeta2 * (
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_4 = G_a2_4 + s**2*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + s**2*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     )
      G_a2_4 = G_a2_4 + s**2*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_4 = G_a2_4 + s**2*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/6.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      G_a2_4 = G_a2_4 + s**2*(r+s)**(-2)*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      G_a2_4 = G_a2_4 + s**2*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + s**2*(r+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + s**2*(r+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_a2_4 = G_a2_4 + s**2*(r+s)**(-2) * (
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     )
      G_a2_4 = G_a2_4 + s**2*(r+s)**(-2) * (
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_4 = G_a2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_4 = G_a2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1)*zeta3 * (
     +     - 1.d0/6.d0
     +     )
      G_a2_4 = G_a2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_a2_4 = G_a2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/6.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_4 = G_a2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2)*zeta2 * (
     +     - 7.d0/12.d0
     +     - 11.d0/12.d0*GYZ1(2)
     +     + 11.d0/12.d0*HZ1(1)
     +     )
      G_a2_4 = G_a2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2)*zeta3 * (
     +     - 11.d0/12.d0
     +     )
      G_a2_4 = G_a2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ1(2)*HZ2(0,0)
     +     - 11.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     + 7.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_a2_4 = G_a2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ2(2,1)
     +     - 11.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     + 11.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 11.d0/12.d0*GYZ3(0,0,3)
     +     - 11.d0/12.d0*GYZ3(0,1,3)
     +     )
      G_a2_4 = G_a2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 11.d0/12.d0*GYZ3(0,3,1)
     +     - 11.d0/12.d0*GYZ3(2,1,3)
     +     - 11.d0/12.d0*GYZ3(2,2,1)
     +     - 11.d0/12.d0*GYZ3(2,3,1)
     +     - 1.d0/12.d0*HZ1(0)
     +     - 11.d0/12.d0*HZ2(-1,0)
     +     + 7.d0/12.d0*HZ2(0,0)
     +     )
      G_a2_4 = G_a2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/3.d0*HZ2(1,0)
     +     - 11.d0/12.d0*HZ3(0,-1,0)
     +     + 11.d0/12.d0*HZ3(0,1,0)
     +     - 11.d0/12.d0*HZ3(1,0,0)
     +     + 11.d0/12.d0*HZ3(1,1,0)
     +     )
      G_a2_4 = G_a2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1)*zeta2 * (
     +     - 7.d0/12.d0
     +     - 11.d0/12.d0*GYZ1(2)
     +     + 11.d0/12.d0*HZ1(1)
     +     )
      G_a2_4 = G_a2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1)*zeta3 * (
     +     - 11.d0/12.d0
     +     )
      G_a2_4 = G_a2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ1(2)*HZ2(0,0)
     +     - 11.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     + 7.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_a2_4 = G_a2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/3.d0*GYZ2(2,1)
     +     - 11.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     + 11.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 11.d0/12.d0*GYZ3(0,0,3)
     +     - 11.d0/12.d0*GYZ3(0,1,3)
     +     )
      G_a2_4 = G_a2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 11.d0/12.d0*GYZ3(0,3,1)
     +     - 11.d0/12.d0*GYZ3(2,1,3)
     +     - 11.d0/12.d0*GYZ3(2,2,1)
     +     - 11.d0/12.d0*GYZ3(2,3,1)
     +     - 1.d0/12.d0*HZ1(0)
     +     - 11.d0/12.d0*HZ2(-1,0)
     +     + 7.d0/12.d0*HZ2(0,0)
     +     )
      G_a2_4 = G_a2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/3.d0*HZ2(1,0)
     +     - 11.d0/12.d0*HZ3(0,-1,0)
     +     + 11.d0/12.d0*HZ3(0,1,0)
     +     - 11.d0/12.d0*HZ3(1,0,0)
     +     + 11.d0/12.d0*HZ3(1,1,0)
     +     )
      G_a2_4 = G_a2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/3.d0
     +     - 3.d0/4.d0*GYZ1(2)
     +     + 3.d0/4.d0*HZ1(1)
     +     )
      G_a2_4 = G_a2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2)*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      G_a2_4 = G_a2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_a2_4 = G_a2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*GYZ3(0,0,3)
     +     - 3.d0/4.d0*GYZ3(0,1,3)
     +     )
      G_a2_4 = G_a2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ3(0,3,1)
     +     - 3.d0/4.d0*GYZ3(2,1,3)
     +     - 3.d0/4.d0*GYZ3(2,2,1)
     +     - 3.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/12.d0*HZ1(0)
     +     - 2.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     )
      G_a2_4 = G_a2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     + 1.d0/3.d0*HZ2(1,0)
     +     - 3.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     + 3.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_4 = G_a2_4 + s**3*(r+s)**(-3)*zeta2 * (
     +     - 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(1)
     +     )
      G_a2_4 = G_a2_4 + s**3*(r+s)**(-3)*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      G_a2_4 = G_a2_4 + s**3*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + s**3*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_a2_4 = G_a2_4 + s**3*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     - 1.d0/3.d0*GYZ3(2,1,3)
     +     - 1.d0/3.d0*GYZ3(2,2,1)
     +     - 1.d0/3.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + s**3*(r+s)**(-3) * (
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0-r)**(-2)*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/6.d0
     +     + 1.d0/3.d0*GYZ1(2)
     +     - 1.d0/3.d0*HZ1(1)
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0-r)**(-2)*(1.d0+s)**(-2)*zeta3 * (
     +     + 1.d0/3.d0
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ3(0,0,3)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     + 1.d0/3.d0*GYZ3(2,1,3)
     +     + 1.d0/3.d0*GYZ3(2,2,1)
     +     + 1.d0/3.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/3.d0*HZ3(0,-1,0)
     +     - 1.d0/3.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0-r)**(-1)*(1.d0+s)**(-3)*zeta2 * (
     +     + 1.d0/3.d0
     +     + 7.d0/6.d0*GYZ1(2)
     +     - 7.d0/6.d0*HZ1(1)
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0-r)**(-1)*(1.d0+s)**(-3)*zeta3 * (
     +     + 7.d0/6.d0
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 7.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     + 7.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 7.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 7.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 7.d0/6.d0*GYZ3(0,0,3)
     +     + 7.d0/6.d0*GYZ3(0,1,3)
     +     + 7.d0/6.d0*GYZ3(0,3,1)
     +     + 7.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     + 7.d0/6.d0*GYZ3(2,2,1)
     +     + 7.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     + 7.d0/6.d0*HZ3(0,-1,0)
     +     - 7.d0/6.d0*HZ3(0,1,0)
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     + 7.d0/6.d0*HZ3(1,0,0)
     +     - 7.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0+s)**(-3)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/3.d0
     +     + 7.d0/6.d0*GYZ1(2)
     +     - 7.d0/6.d0*HZ1(1)
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0+s)**(-3)*(r+s)**(-1)*zeta3 * (
     +     + 7.d0/6.d0
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0+s)**(-3)*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 7.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0+s)**(-3)*(r+s)**(-1) * (
     +     + 7.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 7.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 7.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 7.d0/6.d0*GYZ3(0,0,3)
     +     + 7.d0/6.d0*GYZ3(0,1,3)
     +     + 7.d0/6.d0*GYZ3(0,3,1)
     +     + 7.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0+s)**(-3)*(r+s)**(-1) * (
     +     + 7.d0/6.d0*GYZ3(2,2,1)
     +     + 7.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     + 7.d0/6.d0*HZ3(0,-1,0)
     +     - 7.d0/6.d0*HZ3(0,1,0)
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0+s)**(-3)*(r+s)**(-1) * (
     +     + 7.d0/6.d0*HZ3(1,0,0)
     +     - 7.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0+s)**(-2)*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/6.d0
     +     + 5.d0/6.d0*GYZ1(2)
     +     - 5.d0/6.d0*HZ1(1)
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0+s)**(-2)*(r+s)**(-2)*zeta3 * (
     +     + 5.d0/6.d0
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0+s)**(-2)*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 5.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0+s)**(-2)*(r+s)**(-2) * (
     +     + 5.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 5.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 5.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 5.d0/6.d0*GYZ3(0,0,3)
     +     + 5.d0/6.d0*GYZ3(0,1,3)
     +     + 5.d0/6.d0*GYZ3(0,3,1)
     +     + 5.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0+s)**(-2)*(r+s)**(-2) * (
     +     + 5.d0/6.d0*GYZ3(2,2,1)
     +     + 5.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     + 5.d0/6.d0*HZ3(0,-1,0)
     +     - 5.d0/6.d0*HZ3(0,1,0)
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0+s)**(-2)*(r+s)**(-2) * (
     +     + 5.d0/6.d0*HZ3(1,0,0)
     +     - 5.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0+s)**(-1)*(r+s)**(-3)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0+s)**(-1)*(r+s)**(-3)*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0+s)**(-1)*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0+s)**(-1)*(r+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     )
      G_a2_4 = G_a2_4 + s**4*(1.d0+s)**(-1)*(r+s)**(-3) * (
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_a2_4 = G_a2_4 + s**5*(1.d0-r)**(-2)*(1.d0+s)**(-3)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_4 = G_a2_4 + s**5*(1.d0-r)**(-2)*(1.d0+s)**(-3)*zeta3 * (
     +     - 1.d0/6.d0
     +     )
      G_a2_4 = G_a2_4 + s**5*(1.d0-r)**(-2)*(1.d0+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_a2_4 = G_a2_4 + s**5*(1.d0-r)**(-2)*(1.d0+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/6.d0*HZ3(1,0,0)
     +     )
      G_a2_4 = G_a2_4 + s**5*(1.d0-r)**(-2)*(1.d0+s)**(-3) * (
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_4 = G_a2_4 + s**5*(1.d0-r)**(-1)*(1.d0+s)**(-4)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_a2_4 = G_a2_4 + s**5*(1.d0-r)**(-1)*(1.d0+s)**(-4)*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      G_a2_4 = G_a2_4 + s**5*(1.d0-r)**(-1)*(1.d0+s)**(-4) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     )
      G_a2_4 = G_a2_4 + s**5*(1.d0-r)**(-1)*(1.d0+s)**(-4) * (
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      G_a2_4 = G_a2_4 + s**5*(1.d0-r)**(-1)*(1.d0+s)**(-4) * (
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_a2_4 = G_a2_4 + s**5*(1.d0+s)**(-4)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_a2_4 = G_a2_4 + s**5*(1.d0+s)**(-4)*(r+s)**(-1)*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      G_a2_4 = G_a2_4 + s**5*(1.d0+s)**(-4)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     )
      G_a2_4 = G_a2_4 + s**5*(1.d0+s)**(-4)*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      G_a2_4 = G_a2_4 + s**5*(1.d0+s)**(-4)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_a2_4 = G_a2_4 + s**5*(1.d0+s)**(-3)*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/3.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(1)
     +     )
      G_a2_4 = G_a2_4 + s**5*(1.d0+s)**(-3)*(r+s)**(-2)*zeta3 * (
     +     - 1.d0/3.d0
     +     )
      G_a2_4 = G_a2_4 + s**5*(1.d0+s)**(-3)*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(0,0,3)
     +     - 1.d0/3.d0*GYZ3(0,1,3)
     +     )
      G_a2_4 = G_a2_4 + s**5*(1.d0+s)**(-3)*(r+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ3(0,3,1)
     +     - 1.d0/3.d0*GYZ3(2,1,3)
     +     - 1.d0/3.d0*GYZ3(2,2,1)
     +     - 1.d0/3.d0*GYZ3(2,3,1)
     +     - 1.d0/3.d0*HZ3(0,-1,0)
     +     + 1.d0/3.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     )
      G_a2_4 = G_a2_4 + s**5*(1.d0+s)**(-3)*(r+s)**(-2) * (
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_a2_4 = G_a2_4 + s**5*(1.d0+s)**(-2)*(r+s)**(-3)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_4 = G_a2_4 + s**5*(1.d0+s)**(-2)*(r+s)**(-3)*zeta3 * (
     +     - 1.d0/6.d0
     +     )
      G_a2_4 = G_a2_4 + s**5*(1.d0+s)**(-2)*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_a2_4 = G_a2_4 + s**5*(1.d0+s)**(-2)*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/6.d0*HZ3(1,0,0)
     +     )
      G_a2_4 = G_a2_4 + s**5*(1.d0+s)**(-2)*(r+s)**(-3) * (
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/4.d0
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 3*GYZ1(3)*HZ1(0)
     +     + 2*GYZ2(0,1)
     +     + 2*GYZ2(0,3)
     +     - GYZ2(3,1)
     +     + GYZ2(3,3)
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 3*HZ2(-1,0)
     +     + 3*HZ2(0,0)
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)**(-2)*zeta3 * (
     +     - 1.d0/6.d0
     +     - 3*GYZ1(3)
     +     + 3*HZ1(-1)
     +     - 3*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)**(-2)*zeta4 * (
     +     + 7.d0/4.d0
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 2*GYZ1(3)*HZ3(0,0,0)
     +     + 2*GYZ1(3)*HZ3(0,1,0)
     +     + GYZ2(0,1)*HZ2(0,0)
     +     + GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)**(-2) * (
     +     + GYZ2(0,3)*HZ2(0,0)
     +     + GYZ2(0,3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,1)*HZ2(0,0)
     +     - GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     + GYZ2(3,3)*HZ2(0,0)
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)**(-2) * (
     +     + GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     + GYZ3(0,0,3)*HZ1(0)
     +     - GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - GYZ3(0,3,2)*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)**(-2) * (
     +     - 1.d0/3.d0*GYZ3(0,3,3)
     +     + GYZ3(0,3,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(3,0,3)
     +     + GYZ3(3,1,2)*HZ1(0)
     +     - GYZ3(3,3,2)*HZ1(0)
     +     + GYZ4(0,0,0,3)
     +     - GYZ4(0,0,1,3)
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)**(-2) * (
     +     - GYZ4(0,0,3,1)
     +     + GYZ4(0,0,3,3)
     +     + GYZ4(0,1,2,1)
     +     - GYZ4(0,1,3,3)
     +     + GYZ4(0,3,0,3)
     +     - GYZ4(0,3,1,3)
     +     + GYZ4(0,3,2,1)
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)**(-2) * (
     +     - GYZ4(0,3,3,1)
     +     + GYZ4(3,1,0,3)
     +     - GYZ4(3,1,2,1)
     +     - GYZ4(3,3,0,3)
     +     + GYZ4(3,3,2,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     - 1.d0/3.d0*HZ3(0,0,0)
     +     - 2*HZ4(-1,0,0,0)
     +     - 2*HZ4(-1,0,1,0)
     +     + 2*HZ4(0,0,0,0)
     +     + 2*HZ4(0,0,1,0)
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)**(-1)*zeta2 * (
     +     - 23.d0/12.d0
     +     + GYZ1(1)
     +     + 37.d0/12.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - GYZ2(0,1)
     +     - GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 37.d0/12.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)**(-1)*zeta3 * (
     +     - 35.d0/12.d0
     +     + 3.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)**(-1)*zeta4 * (
     +     - 7.d0/8.d0
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(3)
     +     + 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     - GYZ1(3)*HZ3(0,0,0)
     +     - GYZ1(3)*HZ3(0,1,0)
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 3.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(3,3)
     +     + 11.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 2.d0/3.d0*GYZ3(0,0,3)
     +     - 1.d0/2.d0*GYZ3(0,0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 5.d0/6.d0*GYZ3(0,1,3)
     +     - 5.d0/6.d0*GYZ3(0,3,1)
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ3(0,3,3)
     +     - 1.d0/2.d0*GYZ3(0,3,3)*HZ1(0)
     +     + GYZ3(1,0,3)
     +     - GYZ3(1,3,3)
     +     + 1.d0/12.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)**(-1) * (
     +     - GYZ3(3,1,3)
     +     + 2*GYZ3(3,2,1)
     +     - GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(0,0,0,3)
     +     + 1.d0/2.d0*GYZ4(0,0,1,3)
     +     + 1.d0/2.d0*GYZ4(0,0,3,1)
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ4(0,0,3,3)
     +     - 1.d0/2.d0*GYZ4(0,1,2,1)
     +     + 1.d0/2.d0*GYZ4(0,1,3,3)
     +     - 1.d0/2.d0*GYZ4(0,3,0,3)
     +     + 1.d0/2.d0*GYZ4(0,3,1,3)
     +     - 1.d0/2.d0*GYZ4(0,3,2,1)
     +     + 1.d0/2.d0*GYZ4(0,3,3,1)
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ4(3,1,0,3)
     +     + 1.d0/2.d0*GYZ4(3,1,2,1)
     +     + 1.d0/2.d0*GYZ4(3,3,0,3)
     +     - 1.d0/2.d0*GYZ4(3,3,2,1)
     +     - 5.d0/12.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 5.d0/12.d0*HZ2(0,0)
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/12.d0*HZ3(-1,-1,0)
     +     + 5.d0/12.d0*HZ3(-1,0,0)
     +     + 5.d0/3.d0*HZ3(0,0,0)
     +     + 2*HZ3(0,1,0)
     +     + HZ4(-1,0,0,0)
     +     + HZ4(-1,0,1,0)
     +     - HZ4(0,0,0,0)
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)**(-1) * (
     +     - HZ4(0,0,1,0)
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,3)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ2(0,0)
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r)*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r) * (
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,3)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ2(0,0)
     +     )
      G_a2_4 = G_a2_4 + (1.d0-r) * (
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + (r+s)**(-1)*zeta2 * (
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_4 = G_a2_4 + (r+s)**(-1) * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + (r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     )
      G_a2_4 = G_a2_4 + (r+s)**(-1) * (
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + (r+s)**(-1) * (
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_4 = G_a2_4 + zeta2 * (
     +     + 3.d0/2.d0
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_4 = G_a2_4 + zeta3 * (
     +     - 1.d0/6.d0
     +     )
      G_a2_4 = G_a2_4 - 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +
      G_a2_4 = G_a2_4 - 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +
      G_a2_4 = G_a2_4 + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/3.d0*GYZ3(0,3,3)
     +
      G_a2_4 = G_a2_4 + 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/3.d0*GYZ3(1,3,3)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(3,0,3)
     +     + 1.d0/3.d0*GYZ3(3,1,3)
     +     + 1.d0/3.d0*GYZ3(3,3,1)
     +
      G_a2_4 = G_a2_4 + 3.d0/4.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     - 1.d0/3.d0*HZ3(0,0,0)
     +     - 1.d0/6.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +

      G_b2_4 = 0d0
     +
      G_b2_4 = G_b2_4 + r**(-3)*s * (
     +     + GYZ2(1,3)
     +     + GYZ2(3,1)
     +     + 1.d0/3.d0*GYZ3(1,3,3)
     +     + 1.d0/3.d0*GYZ3(3,1,3)
     +     + 1.d0/3.d0*GYZ3(3,3,1)
     +     )
      G_b2_4 = G_b2_4 + r**(-2)*s*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(3)
     +     )
      G_b2_4 = G_b2_4 + r**(-2)*s * (
     +     - GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     - 7.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + r**(-2)*s * (
     +     - 7.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      G_b2_4 = G_b2_4 + r**(-2)*s * (
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     - 3.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 3.d0/4.d0*GYZ3(3,1,3)
     +     - 3.d0/4.d0*GYZ3(3,3,1)
     +     )
      G_b2_4 = G_b2_4 + r**(-2) * (
     +     - GYZ1(1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_b2_4 = G_b2_4 + r**(-1)*s**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_b2_4 = G_b2_4 + r**(-1)*s*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(3)
     +     )
      G_b2_4 = G_b2_4 + r**(-1)*s * (
     +     + GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + r**(-1)*s * (
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      G_b2_4 = G_b2_4 + r**(-1)*s * (
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     + 1.d0/4.d0*GYZ3(1,0,3)
     +     + 5.d0/12.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     + 5.d0/12.d0*GYZ3(3,1,3)
     +     + 5.d0/12.d0*GYZ3(3,3,1)
     +     )
      G_b2_4 = G_b2_4 + r**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      G_b2_4 = G_b2_4 + r**(-1) * (
     +     + 2*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/6.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/3.d0*GYZ3(1,3,3)
     +     - 1.d0/3.d0*GYZ3(3,1,3)
     +     )
      G_b2_4 = G_b2_4 + r**(-1) * (
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     - HZ1(0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      G_b2_4 = G_b2_4 + s**(-1)*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/3.d0
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 3*GYZ1(3)*HZ1(0)
     +     + 2*GYZ2(0,1)
     +     + 2*GYZ2(0,3)
     +     - GYZ2(3,1)
     +     + GYZ2(3,3)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 3*HZ2(-1,0)
     +     + 3*HZ2(0,0)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)**(-2)*zeta3 * (
     +     - 1.d0/6.d0
     +     - 3*GYZ1(3)
     +     + 3*HZ1(-1)
     +     - 3*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)**(-2)*zeta4 * (
     +     + 7.d0/4.d0
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 2*GYZ1(3)*HZ3(0,0,0)
     +     + 2*GYZ1(3)*HZ3(0,1,0)
     +     + GYZ2(0,1)*HZ2(0,0)
     +     + GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(0,3)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)**(-2) * (
     +     + GYZ2(0,3)*HZ2(0,0)
     +     + GYZ2(0,3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,1)*HZ2(0,0)
     +     - GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     + GYZ2(3,3)*HZ2(0,0)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)**(-2) * (
     +     + GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     + GYZ3(0,0,3)*HZ1(0)
     +     - GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - GYZ3(0,3,2)*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/3.d0*GYZ3(0,3,3)
     +     + GYZ3(0,3,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(3,0,3)
     +     + GYZ3(3,1,2)*HZ1(0)
     +     - GYZ3(3,3,2)*HZ1(0)
     +     + GYZ4(0,0,0,3)
     +     - GYZ4(0,0,1,3)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)**(-2) * (
     +     - GYZ4(0,0,3,1)
     +     + GYZ4(0,0,3,3)
     +     + GYZ4(0,1,2,1)
     +     - GYZ4(0,1,3,3)
     +     + GYZ4(0,3,0,3)
     +     - GYZ4(0,3,1,3)
     +     + GYZ4(0,3,2,1)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)**(-2) * (
     +     - GYZ4(0,3,3,1)
     +     + GYZ4(3,1,0,3)
     +     - GYZ4(3,1,2,1)
     +     - GYZ4(3,3,0,3)
     +     + GYZ4(3,3,2,1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     - 1.d0/3.d0*HZ3(0,0,0)
     +     - 2*HZ4(-1,0,0,0)
     +     - 2*HZ4(-1,0,1,0)
     +     + 2*HZ4(0,0,0,0)
     +     + 2*HZ4(0,0,1,0)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 13.d0/6.d0
     +     + 2*GYZ1(1)
     +     + 25.d0/12.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - GYZ2(0,1)
     +     - GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/12.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)**(-1)*zeta3 * (
     +     + 1.d0/12.d0
     +     + 3.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)**(-1)*zeta4 * (
     +     - 7.d0/8.d0
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)**(-1) * (
     +     + GYZ1(1)*HZ2(0,0)
     +     + GYZ1(1)*HZ2(1,0)
     +     + GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + GYZ1(3)*HZ2(1,0)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)**(-1) * (
     +     - GYZ1(3)*HZ3(0,0,0)
     +     - GYZ1(3)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(0,3)
     +     + 3.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(0,0)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - GYZ2(3,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(3,3)
     +     + 11.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 2.d0/3.d0*GYZ3(0,0,3)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(0,0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 5.d0/6.d0*GYZ3(0,1,3)
     +     - 5.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ3(0,3,3)
     +     - 1.d0/2.d0*GYZ3(0,3,3)*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)**(-1) * (
     +     + GYZ3(1,2,1)
     +     - GYZ3(1,3,3)
     +     + 13.d0/12.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - GYZ3(3,1,3)
     +     + GYZ3(3,2,1)
     +     - GYZ3(3,3,1)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(0,0,0,3)
     +     + 1.d0/2.d0*GYZ4(0,0,1,3)
     +     + 1.d0/2.d0*GYZ4(0,0,3,1)
     +     - 1.d0/2.d0*GYZ4(0,0,3,3)
     +     - 1.d0/2.d0*GYZ4(0,1,2,1)
     +     + 1.d0/2.d0*GYZ4(0,1,3,3)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ4(0,3,0,3)
     +     + 1.d0/2.d0*GYZ4(0,3,1,3)
     +     - 1.d0/2.d0*GYZ4(0,3,2,1)
     +     + 1.d0/2.d0*GYZ4(0,3,3,1)
     +     - 1.d0/2.d0*GYZ4(3,1,0,3)
     +     + 1.d0/2.d0*GYZ4(3,1,2,1)
     +     + 1.d0/2.d0*GYZ4(3,3,0,3)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ4(3,3,2,1)
     +     - 1.d0/12.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     - 5.d0/6.d0*HZ2(0,0)
     +     - HZ2(1,0)
     +     - 1.d0/12.d0*HZ3(-1,-1,0)
     +     + 5.d0/12.d0*HZ3(-1,0,0)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/3.d0*HZ3(0,0,0)
     +     + HZ4(-1,0,0,0)
     +     + HZ4(-1,0,1,0)
     +     - HZ4(0,0,0,0)
     +     - HZ4(0,0,1,0)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 9.d0/4.d0*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     + 9.d0/4.d0
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(1,0,3)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     + 3.d0/4.d0*GYZ3(3,0,3)
     +     - 3.d0/4.d0*GYZ3(3,2,1)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 3.d0/2.d0*HZ3(0,1,0)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0+s)**(-1)*zeta2 * (
     +     - 3.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0+s)**(-1)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     )
      G_b2_4 = G_b2_4 + s*(1.d0+s)**(-1) * (
     +     - 3.d0/4.d0*HZ2(1,0)
     +     - HZ3(0,0,0)
     +     - HZ3(0,1,0)
     +     )
      G_b2_4 = G_b2_4 + s*(r+s)**(-3)*zeta2 * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_4 = G_b2_4 + s*(r+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + s*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(0,1,3)
     +     - 1.d0/3.d0*GYZ3(0,3,1)
     +     )
      G_b2_4 = G_b2_4 + s*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ3(1,2,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      G_b2_4 = G_b2_4 + s*(r+s)**(-3) * (
     +     - 1.d0/6.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_4 = G_b2_4 + s*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/6.d0
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_4 = G_b2_4 + s*(r+s)**(-2) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     + 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_b2_4 = G_b2_4 + s*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + s*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_b2_4 = G_b2_4 + s*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/12.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      G_b2_4 = G_b2_4 + s*(r+s)**(-2) * (
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_4 = G_b2_4 + s*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/12.d0
     +     - 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/12.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/12.d0*HZ1(1)
     +     )
      G_b2_4 = G_b2_4 + s*(r+s)**(-1)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      G_b2_4 = G_b2_4 + s*(r+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + s*(r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(2,1)
     +     - 1.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + s*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/12.d0*GYZ3(0,1,3)
     +     + 1.d0/12.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     - 1.d0/12.d0*GYZ3(2,1,3)
     +     - 1.d0/12.d0*GYZ3(2,2,1)
     +     )
      G_b2_4 = G_b2_4 + s*(r+s)**(-1) * (
     +     - 1.d0/12.d0*GYZ3(2,3,1)
     +     + 7.d0/24.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     - 1.d0/12.d0*HZ2(1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     )
      G_b2_4 = G_b2_4 + s*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/12.d0*HZ3(1,0,0)
     +     + 1.d0/12.d0*HZ3(1,1,0)
     +     )
      G_b2_4 = G_b2_4 + s*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      G_b2_4 = G_b2_4 + s * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      G_b2_4 = G_b2_4 + s * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_4 = G_b2_4 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      G_b2_4 = G_b2_4 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     )
      G_b2_4 = G_b2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      G_b2_4 = G_b2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      G_b2_4 = G_b2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_b2_4 = G_b2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      G_b2_4 = G_b2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     + 5.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      G_b2_4 = G_b2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_b2_4 = G_b2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      G_b2_4 = G_b2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      G_b2_4 = G_b2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_b2_4 = G_b2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      G_b2_4 = G_b2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     + 5.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      G_b2_4 = G_b2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_b2_4 = G_b2_4 + s**2*(r+s)**(-3)*zeta2 * (
     +     + 2.d0/3.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 2.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_4 = G_b2_4 + s**2*(r+s)**(-3)*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      G_b2_4 = G_b2_4 + s**2*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + s**2*(r+s)**(-3) * (
     +     + 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,3)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_b2_4 = G_b2_4 + s**2*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/3.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_4 = G_b2_4 + s**2*(r+s)**(-3) * (
     +     - 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/6.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_4 = G_b2_4 + s**2*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/2.d0
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_4 = G_b2_4 + s**2*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_b2_4 = G_b2_4 + s**2*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     )
      G_b2_4 = G_b2_4 + s**2*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     )
      G_b2_4 = G_b2_4 + s**2*(r+s)**(-2) * (
     +     + 1.d0/6.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_4 = G_b2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/6.d0
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_4 = G_b2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1)*zeta3 * (
     +     - 1.d0/6.d0
     +     )
      G_b2_4 = G_b2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_b2_4 = G_b2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/6.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_4 = G_b2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/3.d0
     +     - 2.d0/3.d0*GYZ1(2)
     +     + 2.d0/3.d0*HZ1(1)
     +     )
      G_b2_4 = G_b2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2)*zeta3 * (
     +     - 2.d0/3.d0
     +     )
      G_b2_4 = G_b2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     )
      G_b2_4 = G_b2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 2.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     - 2.d0/3.d0*GYZ3(0,0,3)
     +     - 2.d0/3.d0*GYZ3(0,1,3)
     +     - 2.d0/3.d0*GYZ3(0,3,1)
     +     - 2.d0/3.d0*GYZ3(2,1,3)
     +     )
      G_b2_4 = G_b2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 2.d0/3.d0*GYZ3(2,2,1)
     +     - 2.d0/3.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     - 2.d0/3.d0*HZ3(0,-1,0)
     +     + 2.d0/3.d0*HZ3(0,1,0)
     +     )
      G_b2_4 = G_b2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 2.d0/3.d0*HZ3(1,0,0)
     +     + 2.d0/3.d0*HZ3(1,1,0)
     +     )
      G_b2_4 = G_b2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/3.d0
     +     - 2.d0/3.d0*GYZ1(2)
     +     + 2.d0/3.d0*HZ1(1)
     +     )
      G_b2_4 = G_b2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1)*zeta3 * (
     +     - 2.d0/3.d0
     +     )
      G_b2_4 = G_b2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     )
      G_b2_4 = G_b2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 2.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     - 2.d0/3.d0*GYZ3(0,0,3)
     +     - 2.d0/3.d0*GYZ3(0,1,3)
     +     - 2.d0/3.d0*GYZ3(0,3,1)
     +     - 2.d0/3.d0*GYZ3(2,1,3)
     +     )
      G_b2_4 = G_b2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 2.d0/3.d0*GYZ3(2,2,1)
     +     - 2.d0/3.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     - 2.d0/3.d0*HZ3(0,-1,0)
     +     + 2.d0/3.d0*HZ3(0,1,0)
     +     )
      G_b2_4 = G_b2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 2.d0/3.d0*HZ3(1,0,0)
     +     + 2.d0/3.d0*HZ3(1,1,0)
     +     )
      G_b2_4 = G_b2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/6.d0
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_b2_4 = G_b2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2)*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      G_b2_4 = G_b2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     )
      G_b2_4 = G_b2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     )
      G_b2_4 = G_b2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_b2_4 = G_b2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_b2_4 = G_b2_4 + s**3*(r+s)**(-3)*zeta2 * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_4 = G_b2_4 + s**3*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + s**3*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(0,1,3)
     +     - 1.d0/3.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(1,2,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     )
      G_b2_4 = G_b2_4 + s**3*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/6.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_4 = G_b2_4 + s**4*(1.d0-r)**(-2)*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_4 = G_b2_4 + s**4*(1.d0-r)**(-2)*(1.d0+s)**(-2)*zeta3 * (
     +     + 1.d0/6.d0
     +     )
      G_b2_4 = G_b2_4 + s**4*(1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_b2_4 = G_b2_4 + s**4*(1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/6.d0*HZ3(1,0,0)
     +     )
      G_b2_4 = G_b2_4 + s**4*(1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_4 = G_b2_4 + s**4*(1.d0-r)**(-1)*(1.d0+s)**(-3)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_b2_4 = G_b2_4 + s**4*(1.d0-r)**(-1)*(1.d0+s)**(-3)*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      G_b2_4 = G_b2_4 + s**4*(1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     )
      G_b2_4 = G_b2_4 + s**4*(1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      G_b2_4 = G_b2_4 + s**4*(1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_b2_4 = G_b2_4 + s**4*(1.d0+s)**(-3)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_b2_4 = G_b2_4 + s**4*(1.d0+s)**(-3)*(r+s)**(-1)*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      G_b2_4 = G_b2_4 + s**4*(1.d0+s)**(-3)*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     )
      G_b2_4 = G_b2_4 + s**4*(1.d0+s)**(-3)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      G_b2_4 = G_b2_4 + s**4*(1.d0+s)**(-3)*(r+s)**(-1) * (
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_b2_4 = G_b2_4 + s**4*(1.d0+s)**(-2)*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/3.d0*GYZ1(2)
     +     - 1.d0/3.d0*HZ1(1)
     +     )
      G_b2_4 = G_b2_4 + s**4*(1.d0+s)**(-2)*(r+s)**(-2)*zeta3 * (
     +     + 1.d0/3.d0
     +     )
      G_b2_4 = G_b2_4 + s**4*(1.d0+s)**(-2)*(r+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(0,0,3)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     )
      G_b2_4 = G_b2_4 + s**4*(1.d0+s)**(-2)*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     + 1.d0/3.d0*GYZ3(2,1,3)
     +     + 1.d0/3.d0*GYZ3(2,2,1)
     +     + 1.d0/3.d0*GYZ3(2,3,1)
     +     + 1.d0/3.d0*HZ3(0,-1,0)
     +     - 1.d0/3.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     )
      G_b2_4 = G_b2_4 + s**4*(1.d0+s)**(-2)*(r+s)**(-2) * (
     +     - 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_b2_4 = G_b2_4 + s**4*(1.d0+s)**(-1)*(r+s)**(-3)*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_4 = G_b2_4 + s**4*(1.d0+s)**(-1)*(r+s)**(-3)*zeta3 * (
     +     + 1.d0/6.d0
     +     )
      G_b2_4 = G_b2_4 + s**4*(1.d0+s)**(-1)*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_b2_4 = G_b2_4 + s**4*(1.d0+s)**(-1)*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/6.d0*HZ3(1,0,0)
     +     )
      G_b2_4 = G_b2_4 + s**4*(1.d0+s)**(-1)*(r+s)**(-3) * (
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/4.d0
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 3*GYZ1(3)*HZ1(0)
     +     + 2*GYZ2(0,1)
     +     + 2*GYZ2(0,3)
     +     - GYZ2(3,1)
     +     + GYZ2(3,3)
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 3*HZ2(-1,0)
     +     + 3*HZ2(0,0)
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)**(-2)*zeta3 * (
     +     - 1.d0/6.d0
     +     - 3*GYZ1(3)
     +     + 3*HZ1(-1)
     +     - 3*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)**(-2)*zeta4 * (
     +     + 7.d0/4.d0
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 2*GYZ1(3)*HZ3(0,0,0)
     +     + 2*GYZ1(3)*HZ3(0,1,0)
     +     + GYZ2(0,1)*HZ2(0,0)
     +     + GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)**(-2) * (
     +     + GYZ2(0,3)*HZ2(0,0)
     +     + GYZ2(0,3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,1)*HZ2(0,0)
     +     - GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     + GYZ2(3,3)*HZ2(0,0)
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)**(-2) * (
     +     + GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     + GYZ3(0,0,3)*HZ1(0)
     +     - GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - GYZ3(0,3,2)*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)**(-2) * (
     +     - 1.d0/3.d0*GYZ3(0,3,3)
     +     + GYZ3(0,3,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(3,0,3)
     +     + GYZ3(3,1,2)*HZ1(0)
     +     - GYZ3(3,3,2)*HZ1(0)
     +     + GYZ4(0,0,0,3)
     +     - GYZ4(0,0,1,3)
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)**(-2) * (
     +     - GYZ4(0,0,3,1)
     +     + GYZ4(0,0,3,3)
     +     + GYZ4(0,1,2,1)
     +     - GYZ4(0,1,3,3)
     +     + GYZ4(0,3,0,3)
     +     - GYZ4(0,3,1,3)
     +     + GYZ4(0,3,2,1)
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)**(-2) * (
     +     - GYZ4(0,3,3,1)
     +     + GYZ4(3,1,0,3)
     +     - GYZ4(3,1,2,1)
     +     - GYZ4(3,3,0,3)
     +     + GYZ4(3,3,2,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     - 1.d0/3.d0*HZ3(0,0,0)
     +     - 2*HZ4(-1,0,0,0)
     +     - 2*HZ4(-1,0,1,0)
     +     + 2*HZ4(0,0,0,0)
     +     + 2*HZ4(0,0,1,0)
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)**(-1)*zeta2 * (
     +     - 37.d0/24.d0
     +     + GYZ1(1)
     +     + 37.d0/12.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - GYZ2(0,1)
     +     - GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 37.d0/12.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)**(-1)*zeta3 * (
     +     - 35.d0/12.d0
     +     + 3.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)**(-1)*zeta4 * (
     +     - 7.d0/8.d0
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(3)
     +     + 1.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     - GYZ1(3)*HZ3(0,0,0)
     +     - GYZ1(3)*HZ3(0,1,0)
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 5.d0/8.d0*GYZ2(0,3)
     +     + 3.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(3,3)
     +     + 11.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 2.d0/3.d0*GYZ3(0,0,3)
     +     - 1.d0/2.d0*GYZ3(0,0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 5.d0/6.d0*GYZ3(0,1,3)
     +     - 5.d0/6.d0*GYZ3(0,3,1)
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ3(0,3,3)
     +     - 1.d0/2.d0*GYZ3(0,3,3)*HZ1(0)
     +     + GYZ3(1,0,3)
     +     - GYZ3(1,3,3)
     +     + 1.d0/12.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)**(-1) * (
     +     - GYZ3(3,1,3)
     +     + 2*GYZ3(3,2,1)
     +     - GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(0,0,0,3)
     +     + 1.d0/2.d0*GYZ4(0,0,1,3)
     +     + 1.d0/2.d0*GYZ4(0,0,3,1)
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ4(0,0,3,3)
     +     - 1.d0/2.d0*GYZ4(0,1,2,1)
     +     + 1.d0/2.d0*GYZ4(0,1,3,3)
     +     - 1.d0/2.d0*GYZ4(0,3,0,3)
     +     + 1.d0/2.d0*GYZ4(0,3,1,3)
     +     - 1.d0/2.d0*GYZ4(0,3,2,1)
     +     + 1.d0/2.d0*GYZ4(0,3,3,1)
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ4(3,1,0,3)
     +     + 1.d0/2.d0*GYZ4(3,1,2,1)
     +     + 1.d0/2.d0*GYZ4(3,3,0,3)
     +     - 1.d0/2.d0*GYZ4(3,3,2,1)
     +     - 5.d0/12.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/24.d0*HZ2(0,0)
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)**(-1) * (
     +     - 1.d0/12.d0*HZ3(-1,-1,0)
     +     + 5.d0/12.d0*HZ3(-1,0,0)
     +     + 5.d0/3.d0*HZ3(0,0,0)
     +     + 2*HZ3(0,1,0)
     +     + HZ4(-1,0,0,0)
     +     + HZ4(-1,0,1,0)
     +     - HZ4(0,0,0,0)
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)**(-1) * (
     +     - HZ4(0,0,1,0)
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 3.d0/2.d0
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r)*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r) * (
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,3)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ2(0,0)
     +     )
      G_b2_4 = G_b2_4 + (1.d0-r) * (
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      G_b2_4 = G_b2_4 + (r+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_4 = G_b2_4 + (r+s)**(-2) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(1,3)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     )
      G_b2_4 = G_b2_4 + (r+s)**(-2) * (
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      G_b2_4 = G_b2_4 + (r+s)**(-1)*zeta2 * (
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_4 = G_b2_4 + (r+s)**(-1) * (
     +     - 13.d0/24.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_b2_4 = G_b2_4 + (r+s)**(-1) * (
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + (r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_b2_4 = G_b2_4 + (r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     )
      G_b2_4 = G_b2_4 + (r+s)**(-1) * (
     +     + 1.d0/6.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_4 = G_b2_4 + zeta2 * (
     +     + 2
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_4 = G_b2_4 + zeta3 * (
     +     - 1.d0/6.d0
     +     )
      G_b2_4 = G_b2_4 - 9.d0/8.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 9.d0/8.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(0)
     +
      G_b2_4 = G_b2_4 - 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     - GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +
      G_b2_4 = G_b2_4 + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/3.d0*GYZ3(0,3,3)
     +
      G_b2_4 = G_b2_4 + 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/3.d0*GYZ3(1,3,3)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(3,0,3)
     +     + 1.d0/3.d0*GYZ3(3,1,3)
     +     + 1.d0/3.d0*GYZ3(3,3,1)
     +
      G_b2_4 = G_b2_4 + 9.d0/8.d0*HZ1(0)
     +     + HZ2(0,0)
     +     + HZ2(1,0)
     +     - 1.d0/3.d0*HZ3(0,0,0)
     +     - 1.d0/6.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +

      G_c2_4 = 0d0
     +
      G_c2_4 = G_c2_4 + r**(-3)*s * (
     +     - GYZ2(1,3)
     +     - GYZ2(3,1)
     +     - 1.d0/3.d0*GYZ3(1,3,3)
     +     - 1.d0/3.d0*GYZ3(3,1,3)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     )
      G_c2_4 = G_c2_4 + r**(-2)*s*zeta2 * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     )
      G_c2_4 = G_c2_4 + r**(-2)*s * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + r**(-2)*s * (
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + r**(-2)*s * (
     +     - 1.d0/3.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     + 1.d0/4.d0*GYZ3(1,0,3)
     +     )
      G_c2_4 = G_c2_4 + r**(-2)*s * (
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 7.d0/12.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     + 7.d0/12.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,1)
     +     + 7.d0/12.d0*GYZ3(3,3,1)
     +     )
      G_c2_4 = G_c2_4 + r**(-2) * (
     +     + GYZ1(1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_c2_4 = G_c2_4 + r**(-1)*s**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_c2_4 = G_c2_4 + r**(-1)*s*zeta2 * (
     +     - 3.d0/4.d0
     +     + 5.d0/4.d0*GYZ1(1)
     +     + 7.d0/4.d0*GYZ1(3)
     +     )
      G_c2_4 = G_c2_4 + r**(-1)*s * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      G_c2_4 = G_c2_4 + r**(-1)*s * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + r**(-1)*s * (
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,3)
     +     - 3.d0/4.d0*GYZ3(0,1,3)
     +     )
      G_c2_4 = G_c2_4 + r**(-1)*s * (
     +     - 3.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     + 1.d0/4.d0*GYZ3(1,0,3)
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     - 3.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 3.d0/4.d0*GYZ3(3,1,3)
     +     )
      G_c2_4 = G_c2_4 + r**(-1)*s * (
     +     + 3.d0/4.d0*GYZ3(3,2,1)
     +     - 3.d0/4.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + r**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_c2_4 = G_c2_4 + r**(-1) * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/6.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     )
      G_c2_4 = G_c2_4 + r**(-1) * (
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + s**(-1)*(r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/4.d0
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 3*GYZ1(3)*HZ1(0)
     +     + 2*GYZ2(0,1)
     +     + 2*GYZ2(0,3)
     +     - GYZ2(3,1)
     +     + GYZ2(3,3)
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 3*HZ2(-1,0)
     +     + 3*HZ2(0,0)
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0-r)**(-2)*zeta3 * (
     +     - 1.d0/6.d0
     +     - 3*GYZ1(3)
     +     + 3*HZ1(-1)
     +     - 3*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0-r)**(-2)*zeta4 * (
     +     + 7.d0/4.d0
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 2*GYZ1(3)*HZ3(0,0,0)
     +     + 2*GYZ1(3)*HZ3(0,1,0)
     +     + GYZ2(0,1)*HZ2(0,0)
     +     + GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0-r)**(-2) * (
     +     + GYZ2(0,3)*HZ2(0,0)
     +     + GYZ2(0,3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,1)*HZ2(0,0)
     +     - GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     + GYZ2(3,3)*HZ2(0,0)
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0-r)**(-2) * (
     +     + GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     + GYZ3(0,0,3)*HZ1(0)
     +     - GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - GYZ3(0,3,2)*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0-r)**(-2) * (
     +     - 1.d0/3.d0*GYZ3(0,3,3)
     +     + GYZ3(0,3,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(3,0,3)
     +     + GYZ3(3,1,2)*HZ1(0)
     +     - GYZ3(3,3,2)*HZ1(0)
     +     + GYZ4(0,0,0,3)
     +     - GYZ4(0,0,1,3)
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0-r)**(-2) * (
     +     - GYZ4(0,0,3,1)
     +     + GYZ4(0,0,3,3)
     +     + GYZ4(0,1,2,1)
     +     - GYZ4(0,1,3,3)
     +     + GYZ4(0,3,0,3)
     +     - GYZ4(0,3,1,3)
     +     + GYZ4(0,3,2,1)
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0-r)**(-2) * (
     +     - GYZ4(0,3,3,1)
     +     + GYZ4(3,1,0,3)
     +     - GYZ4(3,1,2,1)
     +     - GYZ4(3,3,0,3)
     +     + GYZ4(3,3,2,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     - 1.d0/3.d0*HZ3(0,0,0)
     +     - 2*HZ4(-1,0,0,0)
     +     - 2*HZ4(-1,0,1,0)
     +     + 2*HZ4(0,0,0,0)
     +     + 2*HZ4(0,0,1,0)
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 43.d0/24.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 13.d0/4.d0*GYZ1(3)
     +     + 3*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0-r)**(-1)*zeta3 * (
     +     - 3
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 5.d0/12.d0*GYZ1(3)
     +     + 7.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 7.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0-r)**(-1) * (
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ2(0,3)
     +     + 3.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0-r)**(-1) * (
     +     + 2.d0/3.d0*GYZ2(3,3)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(0,0,3)
     +     - GYZ3(0,1,3)
     +     - GYZ3(0,3,1)
     +     + 3.d0/4.d0*GYZ3(0,3,3)
     +     + 5.d0/4.d0*GYZ3(1,0,3)
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0-r)**(-1) * (
     +     - GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     - GYZ3(3,1,3)
     +     + 2*GYZ3(3,2,1)
     +     - GYZ3(3,3,1)
     +     - 5.d0/12.d0*HZ1(0)
     +     - 5.d0/8.d0*HZ2(-1,0)
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0-r)**(-1) * (
     +     + 7.d0/24.d0*HZ2(0,0)
     +     + 2*HZ3(0,0,0)
     +     + 2*HZ3(0,1,0)
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     + 3.d0/2.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 9.d0/4.d0*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     - 9.d0/4.d0
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(1,0,3)
     +     - 3.d0/4.d0*GYZ3(1,2,1)
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ3(3,0,3)
     +     + 3.d0/4.d0*GYZ3(3,2,1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 3.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0+s)**(-1)*zeta2 * (
     +     + 7.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0+s)**(-1)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 5.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     + 3.d0/8.d0*HZ1(0)
     +     + 5.d0/4.d0*HZ2(0,0)
     +     + 5.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + s*(1.d0+s)**(-1) * (
     +     + HZ3(0,0,0)
     +     + HZ3(0,1,0)
     +     )
      G_c2_4 = G_c2_4 + s*(r+s)**(-3)*zeta2 * (
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_4 = G_c2_4 + s*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + s*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     )
      G_c2_4 = G_c2_4 + s*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_4 = G_c2_4 + s*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/6.d0
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_4 = G_c2_4 + s*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     )
      G_c2_4 = G_c2_4 + s*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(0,1,3)
     +     - 1.d0/3.d0*GYZ3(0,3,1)
     +     )
      G_c2_4 = G_c2_4 + s*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ3(1,2,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      G_c2_4 = G_c2_4 + s*(r+s)**(-2) * (
     +     - 1.d0/6.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_4 = G_c2_4 + s*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      G_c2_4 = G_c2_4 + s*(r+s)**(-1) * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     )
      G_c2_4 = G_c2_4 + s*(r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/24.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      G_c2_4 = G_c2_4 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(0,3)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/12.d0*HZ2(0,0)
     +     )
      G_c2_4 = G_c2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta2 * (
     +     - 17.d0/24.d0
     +     + GYZ1(1)
     +     - GYZ1(3)
     +     - 3*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1)*zeta3 * (
     +     + 3
     +     )
      G_c2_4 = G_c2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + GYZ1(1)*HZ2(1,0)
     +     + GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 5.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(0,0)
     +     )
      G_c2_4 = G_c2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - GYZ1(3)*HZ2(1,0)
     +     + 25.d0/24.d0*GYZ2(0,3)
     +     - GYZ2(1,2)*HZ1(0)
     +     - GYZ2(2,1)
     +     + GYZ2(3,2)*HZ1(0)
     +     - GYZ3(1,0,3)
     +     + GYZ3(1,2,1)
     +     )
      G_c2_4 = G_c2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + GYZ3(3,0,3)
     +     - GYZ3(3,2,1)
     +     + 1.d0/3.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 19.d0/24.d0*HZ2(0,0)
     +     - HZ2(1,0)
     +     - 2*HZ3(0,0,0)
     +     )
      G_c2_4 = G_c2_4 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 2*HZ3(0,1,0)
     +     )
      G_c2_4 = G_c2_4 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta2 * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 9.d0/4.d0*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta3 * (
     +     + 9.d0/4.d0
     +     )
      G_c2_4 = G_c2_4 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(1,0,3)
     +     )
      G_c2_4 = G_c2_4 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     + 3.d0/4.d0*GYZ3(3,0,3)
     +     - 3.d0/4.d0*GYZ3(3,2,1)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 3.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_4 = G_c2_4 + s**2*(1.d0+s)**(-2)*zeta2 * (
     +     - 3.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + s**2*(1.d0+s)**(-2)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      G_c2_4 = G_c2_4 + s**2*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + s**2*(1.d0+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     )
      G_c2_4 = G_c2_4 + s**2*(1.d0+s)**(-2) * (
     +     - 3.d0/4.d0*HZ2(1,0)
     +     - HZ3(0,0,0)
     +     - HZ3(0,1,0)
     +     )
      G_c2_4 = G_c2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/3.d0
     +     )
      G_c2_4 = G_c2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/24.d0*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + s**2*(1.d0+s)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/12.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + s**2*(r+s)**(-3)*zeta2 * (
     +     - 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(1)
     +     )
      G_c2_4 = G_c2_4 + s**2*(r+s)**(-3)*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      G_c2_4 = G_c2_4 + s**2*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + s**2*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_c2_4 = G_c2_4 + s**2*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     - 1.d0/3.d0*GYZ3(2,1,3)
     +     - 1.d0/3.d0*GYZ3(2,2,1)
     +     - 1.d0/3.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + s**2*(r+s)**(-3) * (
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_c2_4 = G_c2_4 + s**2*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/3.d0
     +     )
      G_c2_4 = G_c2_4 + s**2*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_4 = G_c2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      G_c2_4 = G_c2_4 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(0,3)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/12.d0*HZ2(0,0)
     +     )
      G_c2_4 = G_c2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2)*zeta2 * (
     +     + 7.d0/12.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_4 = G_c2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2)*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      G_c2_4 = G_c2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 7.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_c2_4 = G_c2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     )
      G_c2_4 = G_c2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 7.d0/12.d0*HZ2(0,0)
     +     )
      G_c2_4 = G_c2_4 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_4 = G_c2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1)*zeta2 * (
     +     + 7.d0/12.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_4 = G_c2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1)*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      G_c2_4 = G_c2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 7.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_c2_4 = G_c2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     )
      G_c2_4 = G_c2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 7.d0/12.d0*HZ2(0,0)
     +     )
      G_c2_4 = G_c2_4 + s**3*(1.d0+s)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_4 = G_c2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/2.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_4 = G_c2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2)*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      G_c2_4 = G_c2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_c2_4 = G_c2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     )
      G_c2_4 = G_c2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     + 2.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      G_c2_4 = G_c2_4 + s**3*(1.d0+s)**(-1)*(r+s)**(-2) * (
     +     - 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_4 = G_c2_4 + s**3*(r+s)**(-3)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_4 = G_c2_4 + s**3*(r+s)**(-3)*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      G_c2_4 = G_c2_4 + s**3*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + s**3*(r+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     )
      G_c2_4 = G_c2_4 + s**3*(r+s)**(-3) * (
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0-r)**(-2)*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/6.d0
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0-r)**(-2)*(1.d0+s)**(-2)*zeta3 * (
     +     - 1.d0/6.d0
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0-r)**(-2)*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/6.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0-r)**(-1)*(1.d0+s)**(-3)*zeta2 * (
     +     - 1.d0/3.d0
     +     - GYZ1(2)
     +     + HZ1(1)
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0-r)**(-1)*(1.d0+s)**(-3)*zeta3 * (
     +     - 1
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ2(0,0)
     +     - GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     - GYZ2(2,1)*HZ1(0)
     +     + GYZ2(2,2)*HZ1(0)
     +     + GYZ2(2,3)*HZ1(0)
     +     - GYZ3(0,0,3)
     +     - GYZ3(0,1,3)
     +     - GYZ3(0,3,1)
     +     - GYZ3(2,1,3)
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     - GYZ3(2,2,1)
     +     - GYZ3(2,3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     - HZ3(0,-1,0)
     +     + HZ3(0,1,0)
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0-r)**(-1)*(1.d0+s)**(-3) * (
     +     - HZ3(1,0,0)
     +     + HZ3(1,1,0)
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0+s)**(-3)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/3.d0
     +     - GYZ1(2)
     +     + HZ1(1)
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0+s)**(-3)*(r+s)**(-1)*zeta3 * (
     +     - 1
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0+s)**(-3)*(r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ2(0,0)
     +     - GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0+s)**(-3)*(r+s)**(-1) * (
     +     - GYZ2(2,1)*HZ1(0)
     +     + GYZ2(2,2)*HZ1(0)
     +     + GYZ2(2,3)*HZ1(0)
     +     - GYZ3(0,0,3)
     +     - GYZ3(0,1,3)
     +     - GYZ3(0,3,1)
     +     - GYZ3(2,1,3)
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0+s)**(-3)*(r+s)**(-1) * (
     +     - GYZ3(2,2,1)
     +     - GYZ3(2,3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     - HZ3(0,-1,0)
     +     + HZ3(0,1,0)
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0+s)**(-3)*(r+s)**(-1) * (
     +     - HZ3(1,0,0)
     +     + HZ3(1,1,0)
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0+s)**(-2)*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/6.d0
     +     - 5.d0/6.d0*GYZ1(2)
     +     + 5.d0/6.d0*HZ1(1)
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0+s)**(-2)*(r+s)**(-2)*zeta3 * (
     +     - 5.d0/6.d0
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0+s)**(-2)*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     - 5.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0+s)**(-2)*(r+s)**(-2) * (
     +     - 5.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 5.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 5.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 5.d0/6.d0*GYZ3(0,0,3)
     +     - 5.d0/6.d0*GYZ3(0,1,3)
     +     - 5.d0/6.d0*GYZ3(0,3,1)
     +     - 5.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0+s)**(-2)*(r+s)**(-2) * (
     +     - 5.d0/6.d0*GYZ3(2,2,1)
     +     - 5.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     - 5.d0/6.d0*HZ3(0,-1,0)
     +     + 5.d0/6.d0*HZ3(0,1,0)
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0+s)**(-2)*(r+s)**(-2) * (
     +     - 5.d0/6.d0*HZ3(1,0,0)
     +     + 5.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0+s)**(-1)*(r+s)**(-3)*zeta2 * (
     +     - 2.d0/3.d0*GYZ1(2)
     +     + 2.d0/3.d0*HZ1(1)
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0+s)**(-1)*(r+s)**(-3)*zeta3 * (
     +     - 2.d0/3.d0
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0+s)**(-1)*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 2.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0+s)**(-1)*(r+s)**(-3) * (
     +     + 2.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     - 2.d0/3.d0*GYZ3(0,0,3)
     +     - 2.d0/3.d0*GYZ3(0,1,3)
     +     - 2.d0/3.d0*GYZ3(0,3,1)
     +     - 2.d0/3.d0*GYZ3(2,1,3)
     +     - 2.d0/3.d0*GYZ3(2,2,1)
     +     - 2.d0/3.d0*GYZ3(2,3,1)
     +     )
      G_c2_4 = G_c2_4 + s**4*(1.d0+s)**(-1)*(r+s)**(-3) * (
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     - 2.d0/3.d0*HZ3(0,-1,0)
     +     + 2.d0/3.d0*HZ3(0,1,0)
     +     - 2.d0/3.d0*HZ3(1,0,0)
     +     + 2.d0/3.d0*HZ3(1,1,0)
     +     )
      G_c2_4 = G_c2_4 + s**5*(1.d0-r)**(-2)*(1.d0+s)**(-3)*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_4 = G_c2_4 + s**5*(1.d0-r)**(-2)*(1.d0+s)**(-3)*zeta3 * (
     +     + 1.d0/6.d0
     +     )
      G_c2_4 = G_c2_4 + s**5*(1.d0-r)**(-2)*(1.d0+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_c2_4 = G_c2_4 + s**5*(1.d0-r)**(-2)*(1.d0+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/6.d0*HZ3(1,0,0)
     +     )
      G_c2_4 = G_c2_4 + s**5*(1.d0-r)**(-2)*(1.d0+s)**(-3) * (
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_4 = G_c2_4 + s**5*(1.d0-r)**(-1)*(1.d0+s)**(-4)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_4 = G_c2_4 + s**5*(1.d0-r)**(-1)*(1.d0+s)**(-4)*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      G_c2_4 = G_c2_4 + s**5*(1.d0-r)**(-1)*(1.d0+s)**(-4) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     )
      G_c2_4 = G_c2_4 + s**5*(1.d0-r)**(-1)*(1.d0+s)**(-4) * (
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      G_c2_4 = G_c2_4 + s**5*(1.d0-r)**(-1)*(1.d0+s)**(-4) * (
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_4 = G_c2_4 + s**5*(1.d0+s)**(-4)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_4 = G_c2_4 + s**5*(1.d0+s)**(-4)*(r+s)**(-1)*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      G_c2_4 = G_c2_4 + s**5*(1.d0+s)**(-4)*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     )
      G_c2_4 = G_c2_4 + s**5*(1.d0+s)**(-4)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      G_c2_4 = G_c2_4 + s**5*(1.d0+s)**(-4)*(r+s)**(-1) * (
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_4 = G_c2_4 + s**5*(1.d0+s)**(-3)*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/3.d0*GYZ1(2)
     +     - 1.d0/3.d0*HZ1(1)
     +     )
      G_c2_4 = G_c2_4 + s**5*(1.d0+s)**(-3)*(r+s)**(-2)*zeta3 * (
     +     + 1.d0/3.d0
     +     )
      G_c2_4 = G_c2_4 + s**5*(1.d0+s)**(-3)*(r+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(0,0,3)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     )
      G_c2_4 = G_c2_4 + s**5*(1.d0+s)**(-3)*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     + 1.d0/3.d0*GYZ3(2,1,3)
     +     + 1.d0/3.d0*GYZ3(2,2,1)
     +     + 1.d0/3.d0*GYZ3(2,3,1)
     +     + 1.d0/3.d0*HZ3(0,-1,0)
     +     - 1.d0/3.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     )
      G_c2_4 = G_c2_4 + s**5*(1.d0+s)**(-3)*(r+s)**(-2) * (
     +     - 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_c2_4 = G_c2_4 + s**5*(1.d0+s)**(-2)*(r+s)**(-3)*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_4 = G_c2_4 + s**5*(1.d0+s)**(-2)*(r+s)**(-3)*zeta3 * (
     +     + 1.d0/6.d0
     +     )
      G_c2_4 = G_c2_4 + s**5*(1.d0+s)**(-2)*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_c2_4 = G_c2_4 + s**5*(1.d0+s)**(-2)*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/6.d0*HZ3(1,0,0)
     +     )
      G_c2_4 = G_c2_4 + s**5*(1.d0+s)**(-2)*(r+s)**(-3) * (
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_4 = G_c2_4 + (1.d0-r)**(-1)*zeta2 * (
     +     - 3.d0/8.d0
     +     )
      G_c2_4 = G_c2_4 + (1.d0-r)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,3)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(0,0)
     +     )
      G_c2_4 = G_c2_4 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 3.d0/4.d0
     +     )
      G_c2_4 = G_c2_4 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,3)
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*HZ2(0,0)
     +     )
      G_c2_4 = G_c2_4 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + (r+s)**(-3) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + (r+s)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     )
      G_c2_4 = G_c2_4 + (r+s)**(-2) * (
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + (r+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     - 5.d0/12.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     )
      G_c2_4 = G_c2_4 + (r+s)**(-1) * (
     +     - 5.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + zeta2 * (
     +     - 1.d0/2.d0
     +     )
      G_c2_4 = G_c2_4 + 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +
      G_c2_4 = G_c2_4 - 3.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +

      return
      end

==> fortran/zone4i.f <==
      subroutine makecoef4i(r,s,a_a1_4,a_b1_4,a_c1_4,
     $                          b_a1_4,b_b1_4,b_c1_4,
     $                          c_a1_4,c_b1_4,c_c1_4,
     $                          A_a2_4,A_b2_4,A_c2_4,
     $                          B_a2_4,B_b2_4,B_c2_4,
     $                          C_a2_4,C_b2_4,C_c2_4,
     $                          D_a2_4,D_b2_4,D_c2_4,
     $                          E_a2_4,E_b2_4,E_c2_4,
     $                          F_a2_4,F_b2_4,F_c2_4,
     $                          G_a2_4,G_b2_4,G_c2_4)
      
      real*8 a_a1_4,a_b1_4,a_c1_4,
     $       b_a1_4,b_b1_4,b_c1_4,
     $       c_a1_4,c_b1_4,c_c1_4,
     $       A_a2_4,A_b2_4,A_c2_4,
     $       B_a2_4,B_b2_4,B_c2_4,
     $       C_a2_4,C_b2_4,C_c2_4,
     $       D_a2_4,D_b2_4,D_c2_4,
     $       E_a2_4,E_b2_4,E_c2_4,
     $       F_a2_4,F_b2_4,F_c2_4,
     $       G_a2_4,G_b2_4,G_c2_4

      real*8 r,s
      real*8 zeta2,zeta3,zeta4,pi
      integer nmax
      real*8 HZa1,HZa2,HZa3,HZa4,HZ1,HZ2,HZ3,HZ4,GYZ1,GYZ2,GYZ3,GYZ4
      dimension HZa1(0:1),HZa2(0:1,0:1),HZa3(0:1,0:1,0:1), 
     $          HZa4(0:1,0:1,0:1,0:1), 
     $          HZ1(-1:1),HZ2(-1:1,-1:1),HZ3(-1:1,-1:1,-1:1), 
     $          HZ4(-1:1,-1:1,-1:1,-1:1), 
     $          GYZ1(0:3),GYZ2(0:3,0:3),GYZ3(0:3,0:3,0:3), 
     $          GYZ4(0:3,0:3,0:3,0:3)
      parameter (pi =  3.14159265358979324d0)      
      parameter (zeta2=1.64493406684822644d0)
      parameter (zeta3=1.20205690315959429d0)
      parameter (zeta4=1.08232323371113819d0)

      nmax = 4
      call tdhpl(r,s,nmax,GYZ1,GYZ2,GYZ3,GYZ4,HZa1,HZa2,HZa3,HZa4)
      call get1dhplog0m11(0,nmax,s,HZ1,HZ2,HZ3,HZ4)

      a_a1_4 = 0d0
     +
      a_a1_4 = a_a1_4 + pi*s*(1.+s)**(-1) * (
     +     + 1./2.
     +     )
      a_a1_4 = a_a1_4 + pi*s**2*(1.+s)**(-2) * (
     +     + 1./4.
     +     )
      a_a1_4 = a_a1_4 + pi * (
     +     - 3./8.
     +     + 1./2.*GYZ1(1)
     +     - 1./2.*HZ1(-1)
     +     )

      a_b1_4 = 0d0
     +
      a_b1_4 = a_b1_4 + pi*s*(1.+s)**(-1) * (
     +     - 1./4.
     +     )
      a_b1_4 = a_b1_4 + pi * (
     +     - 3./8.
     +     + 1./2.*GYZ1(1)
     +     - 1./2.*HZ1(-1)
     +     )

      a_c1_4 = 0d0
     +
      a_c1_4 = a_c1_4 + pi*s*(1.+s)**(-1) * (
     +     + 1./4.
     +     )
      a_c1_4 = a_c1_4 + pi*s**2*(1.+s)**(-2) * (
     +     - 1./4.
     +     )

      b_a1_4 = 0d0
     +
      b_a1_4 = b_a1_4 + pi*s*(1.-r)**(-1) * (
     +     + 1./2.
     +     )
      b_a1_4 = b_a1_4 + pi*s*(1.+s)**(-1) * (
     +     - 1./2.
     +     )
      b_a1_4 = b_a1_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1) * (
     +     - 1./2.
     +     )
      b_a1_4 = b_a1_4 + pi*s**2*(1.+s)**(-2) * (
     +     - 1./4.
     +     )
      b_a1_4 = b_a1_4 + pi*(1.-r)**(-2) * (
     +     - 1./2.*GYZ1(3)
     +     + 1./2.*HZ1(-1)
     +     - 1./2.*HZ1(0)
     +     )
      b_a1_4 = b_a1_4 + pi*(1.-r)**(-1) * (
     +     - 1./2.
     +     + GYZ1(3)
     +     - HZ1(-1)
     +     + HZ1(0)
     +     )
      b_a1_4 = b_a1_4 + pi * (
     +     + 3./4.
     +     - 1./2.*GYZ1(3)
     +     + 1./2.*HZ1(-1)
     +     - 1./2.*HZ1(0)
     +     )

      b_b1_4 = 0d0
     +
      b_b1_4 = b_b1_4 + pi*s*(1.-r)**(-2) * (
     +     - 1./2.*GYZ1(3)
     +     + 1./2.*HZ1(-1)
     +     - 1./2.*HZ1(0)
     +     )
      b_b1_4 = b_b1_4 + pi*s*(1.-r)**(-1) * (
     +     + GYZ1(3)
     +     - HZ1(-1)
     +     + HZ1(0)
     +     )
      b_b1_4 = b_b1_4 + pi*s*(1.+s)**(-1) * (
     +     + 1./4.
     +     )
      b_b1_4 = b_b1_4 + pi*(1.-r)**(-2) * (
     +     - 1./2.*GYZ1(3)
     +     + 1./2.*HZ1(-1)
     +     - 1./2.*HZ1(0)
     +     )
      b_b1_4 = b_b1_4 + pi*(1.-r)**(-1) * (
     +     - 1./2.
     +     + GYZ1(3)
     +     - HZ1(-1)
     +     + HZ1(0)
     +     )
      b_b1_4 = b_b1_4 + pi * (
     +     + 3./4.
     +     - 1./2.*GYZ1(3)
     +     + 1./2.*HZ1(-1)
     +     - 1./2.*HZ1(0)
     +     )

      b_c1_4 = 0d0
     +
      b_c1_4 = b_c1_4 + pi*s*(1.-r)**(-2) * (
     +     - 1./2.*GYZ1(3)
     +     + 1./2.*HZ1(-1)
     +     - 1./2.*HZ1(0)
     +     )
      b_c1_4 = b_c1_4 + pi*s*(1.-r)**(-1) * (
     +     - 1./2.
     +     )
      b_c1_4 = b_c1_4 + pi*s*(1.+s)**(-1) * (
     +     - 1./4.
     +     )
      b_c1_4 = b_c1_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1) * (
     +     + 1./2.
     +     )
      b_c1_4 = b_c1_4 + pi*s**2*(1.+s)**(-2) * (
     +     + 1./4.
     +     )

      c_a1_4 = 0d0
     +
      c_a1_4 = c_a1_4 + pi * (
     +     + 1./4.
     +     )

      c_b1_4 = 0d0
     +
      c_b1_4 = c_b1_4 + pi * (
     +     + 1./4.
     +     )

      c_c1_4 = 0

      A_a2_4 = 0d0
     +
      A_a2_4 = A_a2_4 + pi*s*(1.+s)**(-1)*zeta2 * (
     +     - 1./4.
     +     )
      A_a2_4 = A_a2_4 + pi*s*(1.+s)**(-1) * (
     +     + 65./72.
     +     - 13./24.*GYZ1(1)
     +     + 1./4.*GYZ1(1)*HZ1(-1)
     +     + 1./4.*GYZ1(1)*HZ1(0)
     +     - 1./4.*GYZ1(3)*HZ1(-1)
     +     + 1./4.*GYZ2(3,1)
     +     - 2./3.*HZ1(-1)
     +     )
      A_a2_4 = A_a2_4 + pi*s*(1.+s)**(-1) * (
     +     + 7./3.*HZ1(0)
     +     - 1./2.*HZ2(-1,-1)
     +     - 1./2.*HZ2(0,-1)
     +     )
      A_a2_4 = A_a2_4 + pi*s*(r+s)**(-2) * (
     +     - 5./12.*GYZ1(1)
     +     + 5./12.*HZ1(-1)
     +     )
      A_a2_4 = A_a2_4 + pi*s*(r+s)**(-1) * (
     +     + 13./48.
     +     - 1./4.*GYZ1(1)*HZ1(-1)
     +     + 1./4.*GYZ1(1)*HZ1(0)
     +     + 1./2.*HZ2(-1,-1)
     +     - 1./4.*HZ2(-1,0)
     +     - 1./4.*HZ2(0,-1)
     +     )
      A_a2_4 = A_a2_4 + pi*s**2*(1.+s)**(-2)*zeta2 * (
     +     - 1./8.
     +     )
      A_a2_4 = A_a2_4 + pi*s**2*(1.+s)**(-2) * (
     +     + 355./288.
     +     - 5./24.*GYZ1(1)
     +     + 1./8.*GYZ1(1)*HZ1(-1)
     +     + 1./8.*GYZ1(1)*HZ1(0)
     +     - 1./8.*GYZ1(3)*HZ1(-1)
     +     + 1./8.*GYZ2(3,1)
     +     - 1./48.*HZ1(-1)
     +     )
      A_a2_4 = A_a2_4 + pi*s**2*(1.+s)**(-2) * (
     +     + 7./6.*HZ1(0)
     +     - 1./4.*HZ2(-1,-1)
     +     - 1./4.*HZ2(0,-1)
     +     )
      A_a2_4 = A_a2_4 + pi*s**2*(1.+s)**(-1)*(r+s)**(-1) * (
     +     - 13./48.
     +     - 1./8.*HZ1(-1)
     +     + 1./8.*HZ1(0)
     +     )
      A_a2_4 = A_a2_4 + pi*s**2*(r+s)**(-2) * (
     +     - 1./8.*GYZ1(1)*HZ1(-1)
     +     + 1./8.*GYZ1(1)*HZ1(0)
     +     + 1./4.*HZ2(-1,-1)
     +     - 1./8.*HZ2(-1,0)
     +     - 1./8.*HZ2(0,-1)
     +     )
      A_a2_4 = A_a2_4 + pi*(r+s)**(-2) * (
     +     - 11./16.*GYZ1(1)
     +     + 11./16.*HZ1(-1)
     +     )
      A_a2_4 = A_a2_4 + pi*(r+s)**(-1) * (
     +     - 11./16.
     +     + 7./4.*GYZ1(1)
     +     - 7./4.*HZ1(-1)
     +     )
      A_a2_4 = A_a2_4 + pi*zeta2 * (
     +     + 7./48.
     +     - 1./4.*GYZ1(2)
     +     + 1./4.*HZ1(-1)
     +     + 1./4.*HZ1(1)
     +     )
      A_a2_4 = A_a2_4 + pi*zeta3 * (
     +     + 1
     +     )
      A_a2_4 = A_a2_4 + pi * (
     +     - 2149./864.
     +     + 11./12.*GYZ1(1)
     +     + 4./3.*GYZ1(1)*HZ1(-1)
     +     + 17./12.*GYZ1(1)*HZ1(0)
     +     + 1./2.*GYZ1(1)*HZ2(-1,-1)
     +     - 1./2.*GYZ1(1)*HZ2(-1,0)
     +     - 3./4.*GYZ1(1)*HZ2(0,-1)
     +     )
      A_a2_4 = A_a2_4 + pi * (
     +     + 1./4.*GYZ1(1)*HZ2(1,0)
     +     - 1./24.*GYZ1(2)*HZ1(0)
     +     + 1./2.*GYZ1(2)*HZ2(0,-1)
     +     - 11./12.*GYZ1(3)*HZ1(-1)
     +     - 1./2.*GYZ1(3)*HZ2(-1,-1)
     +     + 1./4.*GYZ1(3)*HZ2(-1,0)
     +     + 1./2.*GYZ1(3)*HZ2(0,-1)
     +     )
      A_a2_4 = A_a2_4 + pi * (
     +     + 1./4.*GYZ1(3)*HZ2(1,0)
     +     - 1./2.*GYZ2(0,1)*HZ1(-1)
     +     + 1./2.*GYZ2(0,1)*HZ1(0)
     +     + 1./2.*GYZ2(0,3)*HZ1(-1)
     +     - 7./4.*GYZ2(1,1)
     +     + 1./2.*GYZ2(1,1)*HZ1(0)
     +     - 1./4.*GYZ2(1,2)*HZ1(0)
     +     )
      A_a2_4 = A_a2_4 + pi * (
     +     - 1./2.*GYZ2(1,3)*HZ1(-1)
     +     + 1./24.*GYZ2(2,1)
     +     - 1./4.*GYZ2(2,1)*HZ1(-1)
     +     - 1./4.*GYZ2(2,1)*HZ1(0)
     +     + 1./4.*GYZ2(2,3)*HZ1(-1)
     +     + 11./12.*GYZ2(3,1)
     +     + 1./4.*GYZ2(3,1)*HZ1(-1)
     +     )
      A_a2_4 = A_a2_4 + pi * (
     +     - 1./4.*GYZ2(3,1)*HZ1(0)
     +     - 1./4.*GYZ2(3,2)*HZ1(0)
     +     - 1./2.*GYZ3(0,3,1)
     +     + 1./4.*GYZ3(1,2,1)
     +     + 1./2.*GYZ3(1,3,1)
     +     + 1./2.*GYZ3(2,1,1)
     +     - 1./4.*GYZ3(2,3,1)
     +     )
      A_a2_4 = A_a2_4 + pi * (
     +     + 1./4.*GYZ3(3,2,1)
     +     - 71./72.*HZ1(-1)
     +     + 11./48.*HZ1(0)
     +     + 11./12.*HZ2(-1,-1)
     +     - 7./3.*HZ2(-1,0)
     +     - 55./24.*HZ2(0,-1)
     +     + 1./24.*HZ2(1,0)
     +     )
      A_a2_4 = A_a2_4 + pi * (
     +     + 1./2.*HZ3(-1,-1,-1)
     +     + 1./2.*HZ3(-1,0,-1)
     +     - 1./2.*HZ3(0,-1,-1)
     +     + 1./4.*HZ3(0,-1,0)
     +     + 1./2.*HZ3(0,0,-1)
     +     + 1./4.*HZ3(0,1,0)
     +     - 1./2.*HZ3(1,0,-1)
     +     )

      A_b2_4 = 0d0
     +
      A_b2_4 = A_b2_4 + pi*r**(-4)*s * (
     +     - 33./8.*GYZ1(1)*HZ1(-1)
     +     + 33./8.*GYZ1(1)*HZ1(0)
     +     + 33./8.*GYZ1(3)*HZ1(-1)
     +     - 33./8.*GYZ2(3,1)
     +     )
      A_b2_4 = A_b2_4 + pi*r**(-3)*s * (
     +     + 33./4.*GYZ1(1)*HZ1(-1)
     +     - 33./4.*GYZ1(1)*HZ1(0)
     +     - 33./4.*GYZ1(3)*HZ1(-1)
     +     + 33./4.*GYZ2(3,1)
     +     - 33./8.*HZ1(-1)
     +     + 33./8.*HZ1(0)
     +     )
      A_b2_4 = A_b2_4 + pi*r**(-3) * (
     +     + 33./8.*GYZ1(1)
     +     - 33./8.*HZ1(-1)
     +     )
      A_b2_4 = A_b2_4 + pi*r**(-2)*s**(-1) * (
     +     - 33./16.*GYZ1(1)
     +     + 33./16.*HZ1(-1)
     +     )
      A_b2_4 = A_b2_4 + pi*r**(-2)*s * (
     +     - 47./8.*GYZ1(1)*HZ1(-1)
     +     + 47./8.*GYZ1(1)*HZ1(0)
     +     + 47./8.*GYZ1(3)*HZ1(-1)
     +     - 47./8.*GYZ2(3,1)
     +     + 99./16.*HZ1(-1)
     +     - 99./16.*HZ1(0)
     +     )
      A_b2_4 = A_b2_4 + pi*r**(-2) * (
     +     + 33./16.
     +     - 33./4.*GYZ1(1)
     +     + 33./4.*HZ1(-1)
     +     )
      A_b2_4 = A_b2_4 + pi*r**(-1)*s**(-2) * (
     +     + 11./8.*GYZ1(1)
     +     - 11./8.*HZ1(-1)
     +     )
      A_b2_4 = A_b2_4 + pi*r**(-1)*s**(-1) * (
     +     - 11./16.
     +     + 33./8.*GYZ1(1)
     +     - 33./8.*HZ1(-1)
     +     )
      A_b2_4 = A_b2_4 + pi*r**(-1)*s * (
     +     + 7./4.*GYZ1(1)*HZ1(-1)
     +     - 7./4.*GYZ1(1)*HZ1(0)
     +     - 7./4.*GYZ1(3)*HZ1(-1)
     +     + 7./4.*GYZ2(3,1)
     +     - 25./8.*HZ1(-1)
     +     + 25./8.*HZ1(0)
     +     )
      A_b2_4 = A_b2_4 + pi*r**(-1) * (
     +     - 11./4.
     +     + 47./8.*GYZ1(1)
     +     - 47./8.*HZ1(-1)
     +     )
      A_b2_4 = A_b2_4 + pi*s**(-2)*(r+s)**(-1) * (
     +     - 11./8.*GYZ1(1)
     +     + 11./8.*HZ1(-1)
     +     )
      A_b2_4 = A_b2_4 + pi*s**(-1)*(r+s)**(-2) * (
     +     + 11./16.*GYZ1(1)
     +     - 11./16.*HZ1(-1)
     +     )
      A_b2_4 = A_b2_4 + pi*s**(-1)*(r+s)**(-1) * (
     +     + 11./16.
     +     - 33./8.*GYZ1(1)
     +     + 33./8.*HZ1(-1)
     +     )
      A_b2_4 = A_b2_4 + pi*s*(1.+s)**(-1)*zeta2 * (
     +     + 1./8.
     +     )
      A_b2_4 = A_b2_4 + pi*s*(1.+s)**(-1) * (
     +     - 355./288.
     +     + 5./24.*GYZ1(1)
     +     - 1./8.*GYZ1(1)*HZ1(-1)
     +     - 1./8.*GYZ1(1)*HZ1(0)
     +     + 1./8.*GYZ1(3)*HZ1(-1)
     +     - 1./8.*GYZ2(3,1)
     +     + 1./48.*HZ1(-1)
     +     )
      A_b2_4 = A_b2_4 + pi*s*(1.+s)**(-1) * (
     +     - 7./6.*HZ1(0)
     +     + 1./4.*HZ2(-1,-1)
     +     + 1./4.*HZ2(0,-1)
     +     )
      A_b2_4 = A_b2_4 + pi*s*(r+s)**(-2) * (
     +     + 5./12.*GYZ1(1)
     +     + 1./8.*GYZ1(1)*HZ1(-1)
     +     - 1./8.*GYZ1(1)*HZ1(0)
     +     - 5./12.*HZ1(-1)
     +     - 1./4.*HZ2(-1,-1)
     +     + 1./8.*HZ2(-1,0)
     +     + 1./8.*HZ2(0,-1)
     +     )
      A_b2_4 = A_b2_4 + pi*s*(r+s)**(-1) * (
     +     - 5./12.*GYZ1(1)
     +     + 13./24.*HZ1(-1)
     +     - 1./8.*HZ1(0)
     +     )
      A_b2_4 = A_b2_4 + pi*s**2*(r+s)**(-2) * (
     +     + 1./8.*GYZ1(1)*HZ1(-1)
     +     - 1./8.*GYZ1(1)*HZ1(0)
     +     - 1./4.*HZ2(-1,-1)
     +     + 1./8.*HZ2(-1,0)
     +     + 1./8.*HZ2(0,-1)
     +     )
      A_b2_4 = A_b2_4 + pi*(r+s)**(-2) * (
     +     + 53./48.*GYZ1(1)
     +     - 53./48.*HZ1(-1)
     +     )
      A_b2_4 = A_b2_4 + pi*(r+s)**(-1) * (
     +     + 5./12.
     +     - 19./6.*GYZ1(1)
     +     + 19./6.*HZ1(-1)
     +     )
      A_b2_4 = A_b2_4 + pi*zeta2 * (
     +     + 7./48.
     +     - 1./4.*GYZ1(2)
     +     + 1./4.*HZ1(-1)
     +     + 1./4.*HZ1(1)
     +     )
      A_b2_4 = A_b2_4 + pi*zeta3 * (
     +     + 1
     +     )
      A_b2_4 = A_b2_4 + pi * (
     +     - 1735./864.
     +     + 25./24.*GYZ1(1)
     +     + 4./3.*GYZ1(1)*HZ1(-1)
     +     + 17./12.*GYZ1(1)*HZ1(0)
     +     + 1./2.*GYZ1(1)*HZ2(-1,-1)
     +     - 1./2.*GYZ1(1)*HZ2(-1,0)
     +     - 3./4.*GYZ1(1)*HZ2(0,-1)
     +     )
      A_b2_4 = A_b2_4 + pi * (
     +     + 1./4.*GYZ1(1)*HZ2(1,0)
     +     - 1./24.*GYZ1(2)*HZ1(0)
     +     + 1./2.*GYZ1(2)*HZ2(0,-1)
     +     - 11./12.*GYZ1(3)*HZ1(-1)
     +     - 1./2.*GYZ1(3)*HZ2(-1,-1)
     +     + 1./4.*GYZ1(3)*HZ2(-1,0)
     +     + 1./2.*GYZ1(3)*HZ2(0,-1)
     +     )
      A_b2_4 = A_b2_4 + pi * (
     +     + 1./4.*GYZ1(3)*HZ2(1,0)
     +     - 1./2.*GYZ2(0,1)*HZ1(-1)
     +     + 1./2.*GYZ2(0,1)*HZ1(0)
     +     + 1./2.*GYZ2(0,3)*HZ1(-1)
     +     - 7./4.*GYZ2(1,1)
     +     + 1./2.*GYZ2(1,1)*HZ1(0)
     +     - 1./4.*GYZ2(1,2)*HZ1(0)
     +     )
      A_b2_4 = A_b2_4 + pi * (
     +     - 1./2.*GYZ2(1,3)*HZ1(-1)
     +     + 1./24.*GYZ2(2,1)
     +     - 1./4.*GYZ2(2,1)*HZ1(-1)
     +     - 1./4.*GYZ2(2,1)*HZ1(0)
     +     + 1./4.*GYZ2(2,3)*HZ1(-1)
     +     + 11./12.*GYZ2(3,1)
     +     + 1./4.*GYZ2(3,1)*HZ1(-1)
     +     )
      A_b2_4 = A_b2_4 + pi * (
     +     - 1./4.*GYZ2(3,1)*HZ1(0)
     +     - 1./4.*GYZ2(3,2)*HZ1(0)
     +     - 1./2.*GYZ3(0,3,1)
     +     + 1./4.*GYZ3(1,2,1)
     +     + 1./2.*GYZ3(1,3,1)
     +     + 1./2.*GYZ3(2,1,1)
     +     - 1./4.*GYZ3(2,3,1)
     +     )
      A_b2_4 = A_b2_4 + pi * (
     +     + 1./4.*GYZ3(3,2,1)
     +     - 10./9.*HZ1(-1)
     +     + 11./48.*HZ1(0)
     +     + 11./12.*HZ2(-1,-1)
     +     - 7./3.*HZ2(-1,0)
     +     - 55./24.*HZ2(0,-1)
     +     + 1./24.*HZ2(1,0)
     +     )
      A_b2_4 = A_b2_4 + pi * (
     +     + 1./2.*HZ3(-1,-1,-1)
     +     + 1./2.*HZ3(-1,0,-1)
     +     - 1./2.*HZ3(0,-1,-1)
     +     + 1./4.*HZ3(0,-1,0)
     +     + 1./2.*HZ3(0,0,-1)
     +     + 1./4.*HZ3(0,1,0)
     +     - 1./2.*HZ3(1,0,-1)
     +     )

      A_c2_4 = 0d0
     +
      A_c2_4 = A_c2_4 + pi*r**(-4)*s * (
     +     + 33./8.*GYZ1(1)*HZ1(-1)
     +     - 33./8.*GYZ1(1)*HZ1(0)
     +     - 33./8.*GYZ1(3)*HZ1(-1)
     +     + 33./8.*GYZ2(3,1)
     +     )
      A_c2_4 = A_c2_4 + pi*r**(-3)*s * (
     +     - 11./2.*GYZ1(1)*HZ1(-1)
     +     + 11./2.*GYZ1(1)*HZ1(0)
     +     + 11./2.*GYZ1(3)*HZ1(-1)
     +     - 11./2.*GYZ2(3,1)
     +     + 33./8.*HZ1(-1)
     +     - 33./8.*HZ1(0)
     +     )
      A_c2_4 = A_c2_4 + pi*r**(-3) * (
     +     - 33./8.*GYZ1(1)
     +     + 33./8.*HZ1(-1)
     +     )
      A_c2_4 = A_c2_4 + pi*r**(-2)*s**(-1) * (
     +     + 33./16.*GYZ1(1)
     +     - 33./16.*HZ1(-1)
     +     )
      A_c2_4 = A_c2_4 + pi*r**(-2)*s * (
     +     + 11./8.*GYZ1(1)*HZ1(-1)
     +     - 11./8.*GYZ1(1)*HZ1(0)
     +     - 11./8.*GYZ1(3)*HZ1(-1)
     +     + 11./8.*GYZ2(3,1)
     +     - 55./16.*HZ1(-1)
     +     + 55./16.*HZ1(0)
     +     )
      A_c2_4 = A_c2_4 + pi*r**(-2) * (
     +     - 33./16.
     +     + 11./2.*GYZ1(1)
     +     - 11./2.*HZ1(-1)
     +     )
      A_c2_4 = A_c2_4 + pi*r**(-1)*s**(-2) * (
     +     - 11./8.*GYZ1(1)
     +     + 11./8.*HZ1(-1)
     +     )
      A_c2_4 = A_c2_4 + pi*r**(-1)*s**(-1) * (
     +     + 11./16.
     +     - 11./4.*GYZ1(1)
     +     + 11./4.*HZ1(-1)
     +     )
      A_c2_4 = A_c2_4 + pi*r**(-1) * (
     +     + 11./8.
     +     - 11./8.*GYZ1(1)
     +     + 11./8.*HZ1(-1)
     +     )
      A_c2_4 = A_c2_4 + pi*s**(-2)*(r+s)**(-1) * (
     +     + 11./8.*GYZ1(1)
     +     - 11./8.*HZ1(-1)
     +     )
      A_c2_4 = A_c2_4 + pi*s**(-1)*(r+s)**(-2) * (
     +     - 11./16.*GYZ1(1)
     +     + 11./16.*HZ1(-1)
     +     )
      A_c2_4 = A_c2_4 + pi*s**(-1)*(r+s)**(-1) * (
     +     - 11./16.
     +     + 11./4.*GYZ1(1)
     +     - 11./4.*HZ1(-1)
     +     )
      A_c2_4 = A_c2_4 + pi*s*(1.+s)**(-1)*zeta2 * (
     +     - 1./8.
     +     )
      A_c2_4 = A_c2_4 + pi*s*(1.+s)**(-1) * (
     +     + 493./288.
     +     - 1./12.*GYZ1(1)
     +     + 1./8.*GYZ1(1)*HZ1(-1)
     +     + 1./8.*GYZ1(1)*HZ1(0)
     +     - 1./8.*GYZ1(3)*HZ1(-1)
     +     + 1./8.*GYZ2(3,1)
     +     - 7./48.*HZ1(-1)
     +     )
      A_c2_4 = A_c2_4 + pi*s*(1.+s)**(-1) * (
     +     + 7./6.*HZ1(0)
     +     - 1./4.*HZ2(-1,-1)
     +     - 1./4.*HZ2(0,-1)
     +     )
      A_c2_4 = A_c2_4 + pi*s*(r+s)**(-2) * (
     +     - 1./8.*GYZ1(1)*HZ1(-1)
     +     + 1./8.*GYZ1(1)*HZ1(0)
     +     + 1./4.*HZ2(-1,-1)
     +     - 1./8.*HZ2(-1,0)
     +     - 1./8.*HZ2(0,-1)
     +     )
      A_c2_4 = A_c2_4 + pi*s*(r+s)**(-1) * (
     +     - 13./48.
     +     - 1./8.*HZ1(-1)
     +     + 1./8.*HZ1(0)
     +     )
      A_c2_4 = A_c2_4 + pi*s**2*(1.+s)**(-2)*zeta2 * (
     +     + 1./8.
     +     )
      A_c2_4 = A_c2_4 + pi*s**2*(1.+s)**(-2) * (
     +     - 355./288.
     +     + 5./24.*GYZ1(1)
     +     - 1./8.*GYZ1(1)*HZ1(-1)
     +     - 1./8.*GYZ1(1)*HZ1(0)
     +     + 1./8.*GYZ1(3)*HZ1(-1)
     +     - 1./8.*GYZ2(3,1)
     +     + 1./48.*HZ1(-1)
     +     )
      A_c2_4 = A_c2_4 + pi*s**2*(1.+s)**(-2) * (
     +     - 7./6.*HZ1(0)
     +     + 1./4.*HZ2(-1,-1)
     +     + 1./4.*HZ2(0,-1)
     +     )
      A_c2_4 = A_c2_4 + pi*s**2*(1.+s)**(-1)*(r+s)**(-1) * (
     +     + 13./48.
     +     + 1./8.*HZ1(-1)
     +     - 1./8.*HZ1(0)
     +     )
      A_c2_4 = A_c2_4 + pi*(r+s)**(-2) * (
     +     - 5./12.*GYZ1(1)
     +     + 5./12.*HZ1(-1)
     +     )
      A_c2_4 = A_c2_4 + pi*(r+s)**(-1) * (
     +     + 13./48.
     +     + 5./12.*GYZ1(1)
     +     - 5./12.*HZ1(-1)
     +     )
      A_c2_4 = A_c2_4 + pi * (
     +     - 23./48.
     +     - 1./8.*GYZ1(1)
     +     + 1./8.*HZ1(-1)
     +     )

      B_a2_4 = 0d0
     +
      B_a2_4 = B_a2_4 + pi*s**(-1)*(1.-r-s)**(-1) * (
     +     + 1./8.*GYZ1(3)
     +     - 1./8.*HZ1(-1)
     +     + 1./8.*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + pi*s**(-1)*(1.-r)**(-1) * (
     +     - 1./8.*GYZ1(3)
     +     + 1./8.*HZ1(-1)
     +     - 1./8.*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + pi*s*(1.-r)**(-2) * (
     +     + 1./8.*GYZ1(3)
     +     - 1./4.*GYZ1(3)*HZ1(0)
     +     + 1./4.*GYZ2(0,3)
     +     + 1./4.*GYZ2(3,1)
     +     - 1./8.*HZ1(-1)
     +     + 1./8.*HZ1(0)
     +     - 1./4.*HZ2(-1,-1)
     +     )
      B_a2_4 = B_a2_4 + pi*s*(1.-r)**(-2) * (
     +     + 1./2.*HZ2(-1,0)
     +     + 1./2.*HZ2(0,-1)
     +     - 3./4.*HZ2(0,0)
     +     )
      B_a2_4 = B_a2_4 + pi*s*(1.-r)**(-1)*zeta2 * (
     +     - 1./2.
     +     )
      B_a2_4 = B_a2_4 + pi*s*(1.-r)**(-1) * (
     +     + 47./18.
     +     - 1./6.*GYZ1(1)
     +     + 1./4.*GYZ1(1)*HZ1(-1)
     +     + 1./4.*GYZ1(2)*HZ1(0)
     +     - GYZ1(3)
     +     - 1./2.*GYZ1(3)*HZ1(-1)
     +     + 1./2.*GYZ1(3)*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + pi*s*(1.-r)**(-1) * (
     +     - 1./4.*GYZ2(0,3)
     +     - 1./4.*GYZ2(2,1)
     +     + 1./2.*GYZ2(3,1)
     +     + 1./3.*HZ1(-1)
     +     + 1./3.*HZ1(0)
     +     - 1./4.*HZ2(-1,-1)
     +     - 1./4.*HZ2(-1,0)
     +     )
      B_a2_4 = B_a2_4 + pi*s*(1.-r)**(-1) * (
     +     - 5./4.*HZ2(0,-1)
     +     + HZ2(0,0)
     +     - 1./4.*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + pi*s*(1.+s)**(-1)*zeta2 * (
     +     + 3./4.
     +     )
      B_a2_4 = B_a2_4 + pi*s*(1.+s)**(-1) * (
     +     - 29./72.
     +     + 11./12.*GYZ1(1)
     +     - 1./4.*GYZ1(1)*HZ1(0)
     +     + 1./8.*GYZ1(3)
     +     - 1./2.*GYZ1(3)*HZ1(0)
     +     - 1./4.*GYZ2(1,3)
     +     - 1./4.*GYZ2(3,1)
     +     )
      B_a2_4 = B_a2_4 + pi*s*(1.+s)**(-1) * (
     +     + 7./24.*HZ1(-1)
     +     - 47./24.*HZ1(0)
     +     + HZ2(-1,-1)
     +     + 1./4.*HZ2(0,-1)
     +     - 3./4.*HZ2(0,0)
     +     )
      B_a2_4 = B_a2_4 + pi*s*(r+s)**(-2) * (
     +     + 3./8.*GYZ1(1)
     +     - 3./8.*HZ1(-1)
     +     )
      B_a2_4 = B_a2_4 + pi*s*(r+s)**(-1)*zeta2 * (
     +     - 1./2.
     +     )
      B_a2_4 = B_a2_4 + pi*s*(r+s)**(-1) * (
     +     + 1./8.
     +     - 1./8.*GYZ1(1)
     +     + 1./4.*GYZ1(2)*HZ1(0)
     +     - 1./2.*GYZ2(0,3)
     +     + 1./4.*GYZ2(1,3)
     +     - 1./4.*GYZ2(2,1)
     +     + 1./8.*HZ1(-1)
     +     )
      B_a2_4 = B_a2_4 + pi*s*(r+s)**(-1) * (
     +     - 1./4.*HZ2(-1,-1)
     +     - 1./4.*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + pi*s**2*(1.-r)**(-2)*zeta2 * (
     +     - 1./8.
     +     )
      B_a2_4 = B_a2_4 + pi*s**2*(1.-r)**(-2) * (
     +     + 1./8.*GYZ1(2)*HZ1(0)
     +     - 1./8.*GYZ1(3)
     +     - 1./8.*GYZ2(0,3)
     +     - 1./8.*GYZ2(2,1)
     +     + 1./8.*HZ1(-1)
     +     - 1./8.*HZ1(0)
     +     - 1./8.*HZ2(0,-1)
     +     )
      B_a2_4 = B_a2_4 + pi*s**2*(1.-r)**(-2) * (
     +     - 1./8.*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1)*zeta2 * (
     +     + 1./2.
     +     )
      B_a2_4 = B_a2_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1) * (
     +     - 47./18.
     +     + 1./24.*GYZ1(1)
     +     - 1./4.*GYZ1(1)*HZ1(-1)
     +     - 1./4.*GYZ1(2)*HZ1(0)
     +     + 7./8.*GYZ1(3)
     +     + 1./2.*GYZ1(3)*HZ1(-1)
     +     - 1./2.*GYZ1(3)*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1) * (
     +     + 1./4.*GYZ2(0,3)
     +     + 1./4.*GYZ2(2,1)
     +     - 1./2.*GYZ2(3,1)
     +     - 1./12.*HZ1(-1)
     +     - 11./24.*HZ1(0)
     +     + 1./4.*HZ2(-1,-1)
     +     + 1./4.*HZ2(-1,0)
     +     )
      B_a2_4 = B_a2_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1) * (
     +     + 5./4.*HZ2(0,-1)
     +     - HZ2(0,0)
     +     + 1./4.*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + pi*s**2*(1.+s)**(-2)*zeta2 * (
     +     + 3./8.
     +     )
      B_a2_4 = B_a2_4 + pi*s**2*(1.+s)**(-2) * (
     +     - 37./72.
     +     - 1./6.*GYZ1(1)
     +     - 1./8.*GYZ1(1)*HZ1(0)
     +     + 9./16.*GYZ1(3)
     +     - 1./4.*GYZ1(3)*HZ1(0)
     +     - 1./8.*GYZ2(1,3)
     +     - 1./8.*GYZ2(3,1)
     +     )
      B_a2_4 = B_a2_4 + pi*s**2*(1.+s)**(-2) * (
     +     - 5./12.*HZ1(-1)
     +     - 1./24.*HZ1(0)
     +     + 1./2.*HZ2(-1,-1)
     +     + 1./8.*HZ2(0,-1)
     +     - 3./8.*HZ2(0,0)
     +     )
      B_a2_4 = B_a2_4 + pi*s**2*(1.+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     + 1./4.
     +     )
      B_a2_4 = B_a2_4 + pi*s**2*(1.+s)**(-1)*(r+s)**(-1) * (
     +     - 1./8.
     +     - 1./4.*GYZ1(2)*HZ1(0)
     +     - 1./8.*GYZ1(3)
     +     + 1./4.*GYZ2(0,3)
     +     + 1./4.*GYZ2(2,1)
     +     + 1./8.*HZ1(-1)
     +     - 1./8.*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + pi*s**2*(1.+s)**(-1)*(r+s)**(-1) * (
     +     + 1./4.*HZ2(0,-1)
     +     + 1./4.*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + pi*s**2*(r+s)**(-2) * (
     +     - 1./8.*GYZ1(1)
     +     - 1./8.*GYZ1(2)*HZ1(0)
     +     + 1./8.*GYZ2(1,3)
     +     + 1./8.*GYZ2(2,1)
     +     + 1./8.*HZ1(-1)
     +     - 1./8.*HZ2(-1,-1)
     +     + 1./4.*HZ2(0,-1)
     +     )
      B_a2_4 = B_a2_4 + pi*s**2*(r+s)**(-2) * (
     +     + 1./8.*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + pi*s**3*(1.-r)**(-2)*(1.+s)**(-1) * (
     +     + 1./8.*GYZ1(3)
     +     - 1./8.*HZ1(-1)
     +     + 1./8.*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + pi*s**3*(1.-r)**(-1)*(1.+s)**(-2)*zeta2 * (
     +     - 1./4.
     +     )
      B_a2_4 = B_a2_4 + pi*s**3*(1.-r)**(-1)*(1.+s)**(-2) * (
     +     + 1./8.*GYZ1(1)
     +     + 1./4.*GYZ1(2)*HZ1(0)
     +     + 1./8.*GYZ1(3)
     +     - 1./4.*GYZ2(0,3)
     +     - 1./4.*GYZ2(2,1)
     +     - 1./4.*HZ1(-1)
     +     + 1./8.*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + pi*s**3*(1.-r)**(-1)*(1.+s)**(-2) * (
     +     - 1./4.*HZ2(0,-1)
     +     - 1./4.*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + pi*s**3*(1.+s)**(-2)*(r+s)**(-1)*zeta2 * (
     +     - 1./4.
     +     )
      B_a2_4 = B_a2_4 + pi*s**3*(1.+s)**(-2)*(r+s)**(-1) * (
     +     + 1./8.*GYZ1(1)
     +     + 1./4.*GYZ1(2)*HZ1(0)
     +     + 1./8.*GYZ1(3)
     +     - 1./4.*GYZ2(0,3)
     +     - 1./4.*GYZ2(2,1)
     +     - 1./4.*HZ1(-1)
     +     + 1./8.*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + pi*s**3*(1.+s)**(-2)*(r+s)**(-1) * (
     +     - 1./4.*HZ2(0,-1)
     +     - 1./4.*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + pi*s**3*(1.+s)**(-1)*(r+s)**(-2)*zeta2 * (
     +     - 1./4.
     +     )
      B_a2_4 = B_a2_4 + pi*s**3*(1.+s)**(-1)*(r+s)**(-2) * (
     +     + 1./8.*GYZ1(1)
     +     + 1./4.*GYZ1(2)*HZ1(0)
     +     - 1./4.*GYZ2(0,3)
     +     - 1./4.*GYZ2(2,1)
     +     - 1./8.*HZ1(-1)
     +     - 1./4.*HZ2(0,-1)
     +     - 1./4.*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + pi*s**4*(1.-r)**(-2)*(1.+s)**(-2)*zeta2 * (
     +     + 1./8.
     +     )
      B_a2_4 = B_a2_4 + pi*s**4*(1.-r)**(-2)*(1.+s)**(-2) * (
     +     - 1./8.*GYZ1(2)*HZ1(0)
     +     + 1./8.*GYZ2(0,3)
     +     + 1./8.*GYZ2(2,1)
     +     + 1./8.*HZ2(0,-1)
     +     + 1./8.*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + pi*s**4*(1.-r)**(-1)*(1.+s)**(-3)*zeta2 * (
     +     + 1./4.
     +     )
      B_a2_4 = B_a2_4 + pi*s**4*(1.-r)**(-1)*(1.+s)**(-3) * (
     +     - 1./4.*GYZ1(2)*HZ1(0)
     +     + 1./4.*GYZ2(0,3)
     +     + 1./4.*GYZ2(2,1)
     +     + 1./4.*HZ2(0,-1)
     +     + 1./4.*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + pi*s**4*(1.+s)**(-3)*(r+s)**(-1)*zeta2 * (
     +     + 1./4.
     +     )
      B_a2_4 = B_a2_4 + pi*s**4*(1.+s)**(-3)*(r+s)**(-1) * (
     +     - 1./4.*GYZ1(2)*HZ1(0)
     +     + 1./4.*GYZ2(0,3)
     +     + 1./4.*GYZ2(2,1)
     +     + 1./4.*HZ2(0,-1)
     +     + 1./4.*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + pi*s**4*(1.+s)**(-2)*(r+s)**(-2)*zeta2 * (
     +     + 1./8.
     +     )
      B_a2_4 = B_a2_4 + pi*s**4*(1.+s)**(-2)*(r+s)**(-2) * (
     +     - 1./8.*GYZ1(2)*HZ1(0)
     +     + 1./8.*GYZ2(0,3)
     +     + 1./8.*GYZ2(2,1)
     +     + 1./8.*HZ2(0,-1)
     +     + 1./8.*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + pi*(1.-r-s)**(-2)*zeta2 * (
     +     + 1./8.
     +     )
      B_a2_4 = B_a2_4 + pi*(1.-r-s)**(-2) * (
     +     + 1./8.*GYZ1(1)*HZ1(-1)
     +     - 1./8.*GYZ1(1)*HZ1(0)
     +     - 1./8.*GYZ1(3)*HZ1(-1)
     +     + 1./8.*GYZ1(3)*HZ1(0)
     +     - 1./8.*GYZ2(1,3)
     +     - 1./4.*HZ2(0,-1)
     +     + 1./4.*HZ2(0,0)
     +     )
      B_a2_4 = B_a2_4 + pi*(1.-r-s)**(-1)*zeta2 * (
     +     + 1./4.
     +     )
      B_a2_4 = B_a2_4 + pi*(1.-r-s)**(-1) * (
     +     + 1./4.*GYZ1(1)*HZ1(-1)
     +     - 1./4.*GYZ1(1)*HZ1(0)
     +     - 1./4.*GYZ1(3)*HZ1(-1)
     +     + 1./4.*GYZ1(3)*HZ1(0)
     +     - 1./4.*GYZ2(1,3)
     +     - 1./8.*HZ1(-1)
     +     + 1./8.*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + pi*(1.-r-s)**(-1) * (
     +     - 1./2.*HZ2(0,-1)
     +     + 1./2.*HZ2(0,0)
     +     )
      B_a2_4 = B_a2_4 + pi*(1.-r)**(-2)*zeta2 * (
     +     + 23./24.
     +     - 1./4.*GYZ1(1)
     +     + 3./4.*GYZ1(3)
     +     - 1./4.*HZ1(-1)
     +     + 3./4.*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + pi*(1.-r)**(-2)*zeta3 * (
     +     - 7./4.
     +     )
      B_a2_4 = B_a2_4 + pi*(1.-r)**(-2) * (
     +     + 5./24.*GYZ1(1)*HZ1(-1)
     +     - 5./24.*GYZ1(1)*HZ1(0)
     +     - 1./4.*GYZ1(1)*HZ2(-1,-1)
     +     + 1./4.*GYZ1(1)*HZ2(0,-1)
     +     - 47./18.*GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     - 7./24.*GYZ1(3)*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + pi*(1.-r)**(-2) * (
     +     + 1./2.*GYZ1(3)*HZ2(-1,0)
     +     + 3./4.*GYZ1(3)*HZ2(0,-1)
     +     - 3./4.*GYZ1(3)*HZ2(0,0)
     +     - 1./4.*GYZ2(0,1)*HZ1(-1)
     +     + 1./4.*GYZ2(0,1)*HZ1(0)
     +     + 1./24.*GYZ2(0,3)
     +     + 1./4.*GYZ2(0,3)*HZ1(-1)
     +     )
      B_a2_4 = B_a2_4 + pi*(1.-r)**(-2) * (
     +     - 1./4.*GYZ2(0,3)*HZ1(0)
     +     - 5./24.*GYZ2(1,3)
     +     + 1./4.*GYZ2(1,3)*HZ1(-1)
     +     + 19./24.*GYZ2(3,1)
     +     - 1./4.*GYZ2(3,1)*HZ1(-1)
     +     + 7./6.*GYZ2(3,3)
     +     + 1./2.*GYZ2(3,3)*HZ1(-1)
     +     )
      B_a2_4 = B_a2_4 + pi*(1.-r)**(-2) * (
     +     - 1./2.*GYZ2(3,3)*HZ1(0)
     +     + 1./4.*GYZ3(0,1,3)
     +     - 1./2.*GYZ3(0,3,3)
     +     - 1./4.*GYZ3(1,0,3)
     +     - 1./2.*GYZ3(1,3,1)
     +     + 1./4.*GYZ3(1,3,3)
     +     - 1./4.*GYZ3(3,0,3)
     +     )
      B_a2_4 = B_a2_4 + pi*(1.-r)**(-2) * (
     +     - 1./4.*GYZ3(3,3,1)
     +     + 47./18.*HZ1(-1)
     +     - 47./18.*HZ1(0)
     +     - 1./6.*HZ2(-1,-1)
     +     + 35./24.*HZ2(-1,0)
     +     + 1./2.*HZ2(0,-1)
     +     - 43./24.*HZ2(0,0)
     +     )
      B_a2_4 = B_a2_4 + pi*(1.-r)**(-2) * (
     +     - 1./4.*HZ3(-1,-1,-1)
     +     - 1./4.*HZ3(-1,-1,0)
     +     - HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     + 1./2.*HZ3(0,-1,0)
     +     + 3./4.*HZ3(0,0,-1)
     +     - 3./4.*HZ3(0,0,0)
     +     )
      B_a2_4 = B_a2_4 + pi*(1.-r)**(-1)*zeta2 * (
     +     - 13./6.
     +     + 1./2.*GYZ1(1)
     +     - 3./2.*GYZ1(3)
     +     + 1./2.*HZ1(-1)
     +     - 3./2.*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + pi*(1.-r)**(-1)*zeta3 * (
     +     + 7./2.
     +     )
      B_a2_4 = B_a2_4 + pi*(1.-r)**(-1) * (
     +     - 47./18.
     +     + 7./24.*GYZ1(1)
     +     - 5./12.*GYZ1(1)*HZ1(-1)
     +     + 1./6.*GYZ1(1)*HZ1(0)
     +     + 1./2.*GYZ1(1)*HZ2(-1,-1)
     +     - 1./2.*GYZ1(1)*HZ2(0,-1)
     +     + 79./18.*GYZ1(3)
     +     )
      B_a2_4 = B_a2_4 + pi*(1.-r)**(-1) * (
     +     + 9./4.*GYZ1(3)*HZ1(-1)
     +     + 4./3.*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,0)
     +     - 3./2.*GYZ1(3)*HZ2(0,-1)
     +     + 3./2.*GYZ1(3)*HZ2(0,0)
     +     + 1./2.*GYZ2(0,1)*HZ1(-1)
     +     - 1./2.*GYZ2(0,1)*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + pi*(1.-r)**(-1) * (
     +     + 11./12.*GYZ2(0,3)
     +     - 1./2.*GYZ2(0,3)*HZ1(-1)
     +     + 1./2.*GYZ2(0,3)*HZ1(0)
     +     + 1./6.*GYZ2(1,3)
     +     - 1./2.*GYZ2(1,3)*HZ1(-1)
     +     - 25./12.*GYZ2(3,1)
     +     + 1./2.*GYZ2(3,1)*HZ1(-1)
     +     )
      B_a2_4 = B_a2_4 + pi*(1.-r)**(-1) * (
     +     - 25./12.*GYZ2(3,3)
     +     - GYZ2(3,3)*HZ1(-1)
     +     + GYZ2(3,3)*HZ1(0)
     +     - 1./2.*GYZ3(0,1,3)
     +     + GYZ3(0,3,3)
     +     + 1./2.*GYZ3(1,0,3)
     +     + GYZ3(1,3,1)
     +     )
      B_a2_4 = B_a2_4 + pi*(1.-r)**(-1) * (
     +     - 1./2.*GYZ3(1,3,3)
     +     + 1./2.*GYZ3(3,0,3)
     +     + 1./2.*GYZ3(3,3,1)
     +     - 265./72.*HZ1(-1)
     +     + 26./9.*HZ1(0)
     +     + 1./3.*HZ2(-1,-1)
     +     - 41./12.*HZ2(-1,0)
     +     )
      B_a2_4 = B_a2_4 + pi*(1.-r)**(-1) * (
     +     - 1./4.*HZ2(0,-1)
     +     + 23./6.*HZ2(0,0)
     +     + 1./2.*HZ3(-1,-1,-1)
     +     + 1./2.*HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,-1)
     +     - 2*HZ3(-1,0,0)
     +     - HZ3(0,-1,0)
     +     )
      B_a2_4 = B_a2_4 + pi*(1.-r)**(-1) * (
     +     - 3./2.*HZ3(0,0,-1)
     +     + 3./2.*HZ3(0,0,0)
     +     )
      B_a2_4 = B_a2_4 + pi*(r+s)**(-2) * (
     +     + 1./4.*GYZ1(1)
     +     - 1./4.*HZ1(-1)
     +     )
      B_a2_4 = B_a2_4 + pi*(r+s)**(-1) * (
     +     + 1./4.
     +     - 1./2.*GYZ1(1)
     +     + 1./2.*HZ1(-1)
     +     )
      B_a2_4 = B_a2_4 + pi*zeta2 * (
     +     - 1./4.
     +     + 1./4.*GYZ1(1)
     +     - 1./4.*GYZ1(2)
     +     - 1./4.*GYZ1(3)
     +     - 3./4.*HZ1(-1)
     +     - 1./4.*HZ1(0)
     +     + 1./4.*HZ1(1)
     +     )
      B_a2_4 = B_a2_4 + pi*zeta3 * (
     +     - 3./4.
     +     )
      B_a2_4 = B_a2_4 + pi * (
     +     + 31./12.
     +     + 1./4.*GYZ1(1)
     +     + 1./3.*GYZ1(1)*HZ1(-1)
     +     + 1./24.*GYZ1(1)*HZ1(0)
     +     - 3./4.*GYZ1(1)*HZ2(0,-1)
     +     + 1./2.*GYZ1(1)*HZ2(0,0)
     +     - 1./4.*GYZ1(1)*HZ2(1,0)
     +     )
      B_a2_4 = B_a2_4 + pi * (
     +     + 1./24.*GYZ1(2)*HZ1(0)
     +     + 1./2.*GYZ1(2)*HZ2(0,-1)
     +     - GYZ1(2)*HZ2(0,0)
     +     - 133./144.*GYZ1(3)
     +     - 9./8.*GYZ1(3)*HZ1(-1)
     +     - 17./24.*GYZ1(3)*HZ1(0)
     +     + 3./4.*GYZ1(3)*HZ2(-1,0)
     +     )
      B_a2_4 = B_a2_4 + pi * (
     +     + GYZ1(3)*HZ2(0,-1)
     +     - 1./2.*GYZ1(3)*HZ2(0,0)
     +     - 1./4.*GYZ1(3)*HZ2(1,0)
     +     - 1./4.*GYZ2(0,3)
     +     + 1./2.*GYZ2(1,1)*HZ1(-1)
     +     - 1./2.*GYZ2(1,1)*HZ1(0)
     +     + 1./4.*GYZ2(1,2)*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + pi * (
     +     + 1./12.*GYZ2(1,3)
     +     - 1./2.*GYZ2(1,3)*HZ1(-1)
     +     - 1./24.*GYZ2(2,1)
     +     - 1./4.*GYZ2(2,1)*HZ1(-1)
     +     + 3./4.*GYZ2(2,1)*HZ1(0)
     +     + 1./4.*GYZ2(2,3)*HZ1(-1)
     +     - 1./2.*GYZ2(2,3)*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + pi * (
     +     + 29./24.*GYZ2(3,1)
     +     - 1./2.*GYZ2(3,1)*HZ1(-1)
     +     - 1./2.*GYZ2(3,1)*HZ1(0)
     +     + 1./4.*GYZ2(3,2)*HZ1(0)
     +     + 11./12.*GYZ2(3,3)
     +     + GYZ2(3,3)*HZ1(-1)
     +     - 1./2.*GYZ2(3,3)*HZ1(0)
     +     )
      B_a2_4 = B_a2_4 + pi * (
     +     + 1./2.*GYZ3(0,0,3)
     +     - 1./2.*GYZ3(0,3,3)
     +     - GYZ3(1,0,3)
     +     - 1./4.*GYZ3(1,2,1)
     +     + 1./2.*GYZ3(1,3,3)
     +     - 1./2.*GYZ3(2,1,1)
     +     + 1./2.*GYZ3(2,1,3)
     +     )
      B_a2_4 = B_a2_4 + pi * (
     +     + 1./4.*GYZ3(2,3,1)
     +     - 1./2.*GYZ3(3,0,3)
     +     + 1./2.*GYZ3(3,1,1)
     +     - 1./4.*GYZ3(3,1,3)
     +     - 1./4.*GYZ3(3,2,1)
     +     - 1./2.*GYZ3(3,3,1)
     +     - 1./72.*HZ1(-1)
     +     )
      B_a2_4 = B_a2_4 + pi * (
     +     + 41./36.*HZ1(0)
     +     - 13./24.*HZ2(-1,-1)
     +     + 19./12.*HZ2(-1,0)
     +     + 1./4.*HZ2(0,-1)
     +     - 25./12.*HZ2(0,0)
     +     - 1./24.*HZ2(1,0)
     +     - HZ3(-1,-1,-1)
     +     )
      B_a2_4 = B_a2_4 + pi * (
     +     + 3./4.*HZ3(0,-1,0)
     +     + HZ3(0,0,-1)
     +     - 1./2.*HZ3(0,0,0)
     +     - 1./4.*HZ3(0,1,0)
     +     - 1./2.*HZ3(1,0,-1)
     +     + HZ3(1,0,0)
     +     )

      B_b2_4 = 0d0
     +
      B_b2_4 = B_b2_4 + pi*r**(-4)*s * (
     +     + 3./2.*GYZ1(1)*HZ1(-1)
     +     - 3./2.*GYZ1(1)*HZ1(0)
     +     - 3./2.*GYZ1(3)*HZ1(-1)
     +     + 3./2.*GYZ2(3,1)
     +     )
      B_b2_4 = B_b2_4 + pi*r**(-3)*s * (
     +     - 3*GYZ1(1)*HZ1(-1)
     +     + 3*GYZ1(1)*HZ1(0)
     +     + 3*GYZ1(3)*HZ1(-1)
     +     - 3*GYZ2(3,1)
     +     + 3./2.*HZ1(-1)
     +     - 3./2.*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + pi*r**(-3) * (
     +     - 3./2.*GYZ1(1)
     +     + 3./2.*HZ1(-1)
     +     )
      B_b2_4 = B_b2_4 + pi*r**(-2)*s**(-1) * (
     +     + 3./4.*GYZ1(1)
     +     - 3./4.*HZ1(-1)
     +     )
      B_b2_4 = B_b2_4 + pi*r**(-2)*s * (
     +     + 3./2.*GYZ1(1)*HZ1(-1)
     +     - 3./2.*GYZ1(1)*HZ1(0)
     +     - 3./8.*GYZ1(3)
     +     - 3./2.*GYZ1(3)*HZ1(-1)
     +     + 1./4.*GYZ2(0,3)
     +     + 3./2.*GYZ2(3,1)
     +     - 1./4.*GYZ2(3,3)
     +     )
      B_b2_4 = B_b2_4 + pi*r**(-2)*s * (
     +     - 9./4.*HZ1(-1)
     +     + 9./4.*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + pi*r**(-2) * (
     +     - 3./4.
     +     + 3*GYZ1(1)
     +     - 3*HZ1(-1)
     +     )
      B_b2_4 = B_b2_4 + pi*r**(-1)*s**(-2) * (
     +     - 1./2.*GYZ1(1)
     +     + 1./2.*HZ1(-1)
     +     )
      B_b2_4 = B_b2_4 + pi*r**(-1)*s**(-1) * (
     +     + 1./4.
     +     - 3./2.*GYZ1(1)
     +     + 3./2.*HZ1(-1)
     +     )
      B_b2_4 = B_b2_4 + pi*r**(-1)*s * (
     +     + 3./4.*GYZ1(1)*HZ1(-1)
     +     - 3./4.*GYZ1(1)*HZ1(0)
     +     + 5./8.*GYZ1(3)
     +     - 3./4.*GYZ1(3)*HZ1(-1)
     +     + 3./4.*GYZ1(3)*HZ1(0)
     +     + 1./2.*GYZ2(0,3)
     +     - 3./4.*GYZ2(1,3)
     +     )
      B_b2_4 = B_b2_4 + pi*r**(-1)*s * (
     +     + 1./4.*GYZ2(3,3)
     +     + 1./2.*HZ1(-1)
     +     - 1./2.*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + pi*r**(-1) * (
     +     + 9./8.
     +     - 3./2.*GYZ1(1)
     +     + 3./2.*HZ1(-1)
     +     )
      B_b2_4 = B_b2_4 + pi*s**(-2)*(r+s)**(-1) * (
     +     + 1./2.*GYZ1(1)
     +     - 1./2.*HZ1(-1)
     +     )
      B_b2_4 = B_b2_4 + pi*s**(-1)*(1.-r-s)**(-1) * (
     +     + 1./8.*GYZ1(3)
     +     - 1./8.*HZ1(-1)
     +     + 1./8.*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + pi*s**(-1)*(1.-r)**(-1) * (
     +     - 1./8.*GYZ1(3)
     +     + 1./8.*HZ1(-1)
     +     - 1./8.*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + pi*s**(-1)*(r+s)**(-2) * (
     +     - 1./4.*GYZ1(1)
     +     + 1./4.*HZ1(-1)
     +     )
      B_b2_4 = B_b2_4 + pi*s**(-1)*(r+s)**(-1) * (
     +     - 1./4.
     +     + 3./2.*GYZ1(1)
     +     - 3./2.*HZ1(-1)
     +     )
      B_b2_4 = B_b2_4 + pi*s*(1.-r)**(-2)*zeta2 * (
     +     + 23./24.
     +     - 1./4.*GYZ1(1)
     +     + 3./4.*GYZ1(3)
     +     - 1./4.*HZ1(-1)
     +     + 3./4.*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + pi*s*(1.-r)**(-2)*zeta3 * (
     +     - 7./4.
     +     )
      B_b2_4 = B_b2_4 + pi*s*(1.-r)**(-2) * (
     +     + 5./24.*GYZ1(1)*HZ1(-1)
     +     - 5./24.*GYZ1(1)*HZ1(0)
     +     - 1./4.*GYZ1(1)*HZ2(-1,-1)
     +     + 1./4.*GYZ1(1)*HZ2(0,-1)
     +     - 179./72.*GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     - 13./24.*GYZ1(3)*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + pi*s*(1.-r)**(-2) * (
     +     + 1./2.*GYZ1(3)*HZ2(-1,0)
     +     + 3./4.*GYZ1(3)*HZ2(0,-1)
     +     - 3./4.*GYZ1(3)*HZ2(0,0)
     +     - 1./4.*GYZ2(0,1)*HZ1(-1)
     +     + 1./4.*GYZ2(0,1)*HZ1(0)
     +     + 7./24.*GYZ2(0,3)
     +     + 1./4.*GYZ2(0,3)*HZ1(-1)
     +     )
      B_b2_4 = B_b2_4 + pi*s*(1.-r)**(-2) * (
     +     - 1./4.*GYZ2(0,3)*HZ1(0)
     +     - 5./24.*GYZ2(1,3)
     +     + 1./4.*GYZ2(1,3)*HZ1(-1)
     +     + 25./24.*GYZ2(3,1)
     +     - 1./4.*GYZ2(3,1)*HZ1(-1)
     +     + 7./6.*GYZ2(3,3)
     +     + 1./2.*GYZ2(3,3)*HZ1(-1)
     +     )
      B_b2_4 = B_b2_4 + pi*s*(1.-r)**(-2) * (
     +     - 1./2.*GYZ2(3,3)*HZ1(0)
     +     + 1./4.*GYZ3(0,1,3)
     +     - 1./2.*GYZ3(0,3,3)
     +     - 1./4.*GYZ3(1,0,3)
     +     - 1./2.*GYZ3(1,3,1)
     +     + 1./4.*GYZ3(1,3,3)
     +     - 1./4.*GYZ3(3,0,3)
     +     )
      B_b2_4 = B_b2_4 + pi*s*(1.-r)**(-2) * (
     +     - 1./4.*GYZ3(3,3,1)
     +     + 179./72.*HZ1(-1)
     +     - 179./72.*HZ1(0)
     +     - 5./12.*HZ2(-1,-1)
     +     + 47./24.*HZ2(-1,0)
     +     + HZ2(0,-1)
     +     - 61./24.*HZ2(0,0)
     +     )
      B_b2_4 = B_b2_4 + pi*s*(1.-r)**(-2) * (
     +     - 1./4.*HZ3(-1,-1,-1)
     +     - 1./4.*HZ3(-1,-1,0)
     +     - HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     + 1./2.*HZ3(0,-1,0)
     +     + 3./4.*HZ3(0,0,-1)
     +     - 3./4.*HZ3(0,0,0)
     +     )
      B_b2_4 = B_b2_4 + pi*s*(1.-r)**(-1)*zeta2 * (
     +     - 8./3.
     +     + 1./2.*GYZ1(1)
     +     - 3./2.*GYZ1(3)
     +     + 1./2.*HZ1(-1)
     +     - 3./2.*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + pi*s*(1.-r)**(-1)*zeta3 * (
     +     + 7./2.
     +     )
      B_b2_4 = B_b2_4 + pi*s*(1.-r)**(-1) * (
     +     + 1./8.*GYZ1(1)
     +     - 1./6.*GYZ1(1)*HZ1(-1)
     +     + 1./6.*GYZ1(1)*HZ1(0)
     +     + 1./2.*GYZ1(1)*HZ2(-1,-1)
     +     - 1./2.*GYZ1(1)*HZ2(0,-1)
     +     + 1./4.*GYZ1(2)*HZ1(0)
     +     + 235./72.*GYZ1(3)
     +     )
      B_b2_4 = B_b2_4 + pi*s*(1.-r)**(-1) * (
     +     + 7./4.*GYZ1(3)*HZ1(-1)
     +     + 11./6.*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,0)
     +     - 3./2.*GYZ1(3)*HZ2(0,-1)
     +     + 3./2.*GYZ1(3)*HZ2(0,0)
     +     + 1./2.*GYZ2(0,1)*HZ1(-1)
     +     - 1./2.*GYZ2(0,1)*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + pi*s*(1.-r)**(-1) * (
     +     + 2./3.*GYZ2(0,3)
     +     - 1./2.*GYZ2(0,3)*HZ1(-1)
     +     + 1./2.*GYZ2(0,3)*HZ1(0)
     +     + 1./6.*GYZ2(1,3)
     +     - 1./2.*GYZ2(1,3)*HZ1(-1)
     +     - 1./4.*GYZ2(2,1)
     +     - 19./12.*GYZ2(3,1)
     +     )
      B_b2_4 = B_b2_4 + pi*s*(1.-r)**(-1) * (
     +     + 1./2.*GYZ2(3,1)*HZ1(-1)
     +     - 25./12.*GYZ2(3,3)
     +     - GYZ2(3,3)*HZ1(-1)
     +     + GYZ2(3,3)*HZ1(0)
     +     - 1./2.*GYZ3(0,1,3)
     +     + GYZ3(0,3,3)
     +     + 1./2.*GYZ3(1,0,3)
     +     )
      B_b2_4 = B_b2_4 + pi*s*(1.-r)**(-1) * (
     +     + GYZ3(1,3,1)
     +     - 1./2.*GYZ3(1,3,3)
     +     + 1./2.*GYZ3(3,0,3)
     +     + 1./2.*GYZ3(3,3,1)
     +     - 29./9.*HZ1(-1)
     +     + 223./72.*HZ1(0)
     +     + 1./12.*HZ2(-1,-1)
     +     )
      B_b2_4 = B_b2_4 + pi*s*(1.-r)**(-1) * (
     +     - 11./3.*HZ2(-1,0)
     +     - 3./2.*HZ2(0,-1)
     +     + 29./6.*HZ2(0,0)
     +     - 1./4.*HZ2(1,0)
     +     + 1./2.*HZ3(-1,-1,-1)
     +     + 1./2.*HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,-1)
     +     )
      B_b2_4 = B_b2_4 + pi*s*(1.-r)**(-1) * (
     +     - 2*HZ3(-1,0,0)
     +     - HZ3(0,-1,0)
     +     - 3./2.*HZ3(0,0,-1)
     +     + 3./2.*HZ3(0,0,0)
     +     )
      B_b2_4 = B_b2_4 + pi*s*(1.+s)**(-1)*zeta2 * (
     +     - 3./8.
     +     )
      B_b2_4 = B_b2_4 + pi*s*(1.+s)**(-1) * (
     +     + 37./72.
     +     + 1./6.*GYZ1(1)
     +     + 1./8.*GYZ1(1)*HZ1(0)
     +     - 9./16.*GYZ1(3)
     +     + 1./4.*GYZ1(3)*HZ1(0)
     +     + 1./8.*GYZ2(1,3)
     +     + 1./8.*GYZ2(3,1)
     +     )
      B_b2_4 = B_b2_4 + pi*s*(1.+s)**(-1) * (
     +     + 5./12.*HZ1(-1)
     +     + 1./24.*HZ1(0)
     +     - 1./2.*HZ2(-1,-1)
     +     - 1./8.*HZ2(0,-1)
     +     + 3./8.*HZ2(0,0)
     +     )
      B_b2_4 = B_b2_4 + pi*s*(r+s)**(-2) * (
     +     - 1./4.*GYZ1(1)
     +     + 1./8.*GYZ1(2)*HZ1(0)
     +     - 1./8.*GYZ2(1,3)
     +     - 1./8.*GYZ2(2,1)
     +     + 1./4.*HZ1(-1)
     +     + 1./8.*HZ2(-1,-1)
     +     - 1./4.*HZ2(0,-1)
     +     )
      B_b2_4 = B_b2_4 + pi*s*(r+s)**(-2) * (
     +     - 1./8.*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + pi*s*(r+s)**(-1)*zeta2 * (
     +     + 1./4.
     +     )
      B_b2_4 = B_b2_4 + pi*s*(r+s)**(-1) * (
     +     - 1./8.*GYZ1(1)
     +     - 1./4.*GYZ1(2)*HZ1(0)
     +     + 1./8.*GYZ1(3)
     +     + 1./4.*GYZ2(0,3)
     +     + 1./4.*GYZ2(2,1)
     +     + 1./8.*HZ1(0)
     +     + 1./4.*HZ2(0,-1)
     +     )
      B_b2_4 = B_b2_4 + pi*s*(r+s)**(-1) * (
     +     + 1./4.*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + pi*s*zeta2 * (
     +     + 3./8.
     +     )
      B_b2_4 = B_b2_4 + pi*s * (
     +     + 3./8.*GYZ2(0,3)
     +     - 3./8.*GYZ2(1,3)
     +     + 3./8.*HZ2(-1,-1)
     +     - 3./8.*HZ2(0,-1)
     +     )
      B_b2_4 = B_b2_4 + pi*s**2*(1.-r)**(-2)*zeta2 * (
     +     - 1./8.
     +     )
      B_b2_4 = B_b2_4 + pi*s**2*(1.-r)**(-2) * (
     +     + 1./8.*GYZ1(2)*HZ1(0)
     +     - 1./4.*GYZ1(3)*HZ1(0)
     +     + 1./8.*GYZ2(0,3)
     +     - 1./8.*GYZ2(2,1)
     +     + 1./4.*GYZ2(3,1)
     +     - 1./4.*HZ2(-1,-1)
     +     + 1./2.*HZ2(-1,0)
     +     )
      B_b2_4 = B_b2_4 + pi*s**2*(1.-r)**(-2) * (
     +     + 3./8.*HZ2(0,-1)
     +     - 3./4.*HZ2(0,0)
     +     - 1./8.*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1) * (
     +     - 1./8.*GYZ1(1)
     +     - 1./8.*GYZ1(3)
     +     + 1./4.*HZ1(-1)
     +     - 1./8.*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + pi*s**2*(1.+s)**(-1)*(r+s)**(-1) * (
     +     - 1./8.*GYZ1(1)
     +     - 1./8.*GYZ1(3)
     +     + 1./4.*HZ1(-1)
     +     - 1./8.*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + pi*s**2*(r+s)**(-2)*zeta2 * (
     +     + 1./4.
     +     )
      B_b2_4 = B_b2_4 + pi*s**2*(r+s)**(-2) * (
     +     - 1./8.*GYZ1(2)*HZ1(0)
     +     + 1./4.*GYZ2(0,3)
     +     - 1./8.*GYZ2(1,3)
     +     + 1./8.*GYZ2(2,1)
     +     + 1./8.*HZ2(-1,-1)
     +     + 1./8.*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + pi*s**3*(1.-r)**(-2)*(1.+s)**(-1)*zeta2 * (
     +     - 1./8.
     +     )
      B_b2_4 = B_b2_4 + pi*s**3*(1.-r)**(-2)*(1.+s)**(-1) * (
     +     + 1./8.*GYZ1(2)*HZ1(0)
     +     - 1./8.*GYZ2(0,3)
     +     - 1./8.*GYZ2(2,1)
     +     - 1./8.*HZ2(0,-1)
     +     - 1./8.*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + pi*s**3*(1.-r)**(-1)*(1.+s)**(-2)*zeta2 * (
     +     - 1./4.
     +     )
      B_b2_4 = B_b2_4 + pi*s**3*(1.-r)**(-1)*(1.+s)**(-2) * (
     +     + 1./4.*GYZ1(2)*HZ1(0)
     +     - 1./4.*GYZ2(0,3)
     +     - 1./4.*GYZ2(2,1)
     +     - 1./4.*HZ2(0,-1)
     +     - 1./4.*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + pi*s**3*(1.+s)**(-2)*(r+s)**(-1)*zeta2 * (
     +     - 1./4.
     +     )
      B_b2_4 = B_b2_4 + pi*s**3*(1.+s)**(-2)*(r+s)**(-1) * (
     +     + 1./4.*GYZ1(2)*HZ1(0)
     +     - 1./4.*GYZ2(0,3)
     +     - 1./4.*GYZ2(2,1)
     +     - 1./4.*HZ2(0,-1)
     +     - 1./4.*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + pi*s**3*(1.+s)**(-1)*(r+s)**(-2)*zeta2 * (
     +     - 1./8.
     +     )
      B_b2_4 = B_b2_4 + pi*s**3*(1.+s)**(-1)*(r+s)**(-2) * (
     +     + 1./8.*GYZ1(2)*HZ1(0)
     +     - 1./8.*GYZ2(0,3)
     +     - 1./8.*GYZ2(2,1)
     +     - 1./8.*HZ2(0,-1)
     +     - 1./8.*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + pi*(1.-r-s)**(-2)*zeta2 * (
     +     + 1./8.
     +     )
      B_b2_4 = B_b2_4 + pi*(1.-r-s)**(-2) * (
     +     + 1./8.*GYZ1(1)*HZ1(-1)
     +     - 1./8.*GYZ1(1)*HZ1(0)
     +     - 1./8.*GYZ1(3)*HZ1(-1)
     +     + 1./8.*GYZ1(3)*HZ1(0)
     +     - 1./8.*GYZ2(1,3)
     +     - 1./4.*HZ2(0,-1)
     +     + 1./4.*HZ2(0,0)
     +     )
      B_b2_4 = B_b2_4 + pi*(1.-r-s)**(-1)*zeta2 * (
     +     + 1./4.
     +     )
      B_b2_4 = B_b2_4 + pi*(1.-r-s)**(-1) * (
     +     + 1./4.*GYZ1(1)*HZ1(-1)
     +     - 1./4.*GYZ1(1)*HZ1(0)
     +     - 1./4.*GYZ1(3)*HZ1(-1)
     +     + 1./4.*GYZ1(3)*HZ1(0)
     +     - 1./4.*GYZ2(1,3)
     +     - 1./8.*HZ1(-1)
     +     + 1./8.*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + pi*(1.-r-s)**(-1) * (
     +     - 1./2.*HZ2(0,-1)
     +     + 1./2.*HZ2(0,0)
     +     )
      B_b2_4 = B_b2_4 + pi*(1.-r)**(-2)*zeta2 * (
     +     + 23./24.
     +     - 1./4.*GYZ1(1)
     +     + 3./4.*GYZ1(3)
     +     - 1./4.*HZ1(-1)
     +     + 3./4.*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + pi*(1.-r)**(-2)*zeta3 * (
     +     - 7./4.
     +     )
      B_b2_4 = B_b2_4 + pi*(1.-r)**(-2) * (
     +     + 5./24.*GYZ1(1)*HZ1(-1)
     +     - 5./24.*GYZ1(1)*HZ1(0)
     +     - 1./4.*GYZ1(1)*HZ2(-1,-1)
     +     + 1./4.*GYZ1(1)*HZ2(0,-1)
     +     - 47./18.*GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     - 7./24.*GYZ1(3)*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + pi*(1.-r)**(-2) * (
     +     + 1./2.*GYZ1(3)*HZ2(-1,0)
     +     + 3./4.*GYZ1(3)*HZ2(0,-1)
     +     - 3./4.*GYZ1(3)*HZ2(0,0)
     +     - 1./4.*GYZ2(0,1)*HZ1(-1)
     +     + 1./4.*GYZ2(0,1)*HZ1(0)
     +     + 1./24.*GYZ2(0,3)
     +     + 1./4.*GYZ2(0,3)*HZ1(-1)
     +     )
      B_b2_4 = B_b2_4 + pi*(1.-r)**(-2) * (
     +     - 1./4.*GYZ2(0,3)*HZ1(0)
     +     - 5./24.*GYZ2(1,3)
     +     + 1./4.*GYZ2(1,3)*HZ1(-1)
     +     + 19./24.*GYZ2(3,1)
     +     - 1./4.*GYZ2(3,1)*HZ1(-1)
     +     + 7./6.*GYZ2(3,3)
     +     + 1./2.*GYZ2(3,3)*HZ1(-1)
     +     )
      B_b2_4 = B_b2_4 + pi*(1.-r)**(-2) * (
     +     - 1./2.*GYZ2(3,3)*HZ1(0)
     +     + 1./4.*GYZ3(0,1,3)
     +     - 1./2.*GYZ3(0,3,3)
     +     - 1./4.*GYZ3(1,0,3)
     +     - 1./2.*GYZ3(1,3,1)
     +     + 1./4.*GYZ3(1,3,3)
     +     - 1./4.*GYZ3(3,0,3)
     +     )
      B_b2_4 = B_b2_4 + pi*(1.-r)**(-2) * (
     +     - 1./4.*GYZ3(3,3,1)
     +     + 47./18.*HZ1(-1)
     +     - 47./18.*HZ1(0)
     +     - 1./6.*HZ2(-1,-1)
     +     + 35./24.*HZ2(-1,0)
     +     + 1./2.*HZ2(0,-1)
     +     - 43./24.*HZ2(0,0)
     +     )
      B_b2_4 = B_b2_4 + pi*(1.-r)**(-2) * (
     +     - 1./4.*HZ3(-1,-1,-1)
     +     - 1./4.*HZ3(-1,-1,0)
     +     - HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     + 1./2.*HZ3(0,-1,0)
     +     + 3./4.*HZ3(0,0,-1)
     +     - 3./4.*HZ3(0,0,0)
     +     )
      B_b2_4 = B_b2_4 + pi*(1.-r)**(-1)*zeta2 * (
     +     - 13./6.
     +     + 1./2.*GYZ1(1)
     +     - 3./2.*GYZ1(3)
     +     + 1./2.*HZ1(-1)
     +     - 3./2.*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + pi*(1.-r)**(-1)*zeta3 * (
     +     + 7./2.
     +     )
      B_b2_4 = B_b2_4 + pi*(1.-r)**(-1) * (
     +     - 47./18.
     +     + 7./24.*GYZ1(1)
     +     - 5./12.*GYZ1(1)*HZ1(-1)
     +     + 1./6.*GYZ1(1)*HZ1(0)
     +     + 1./2.*GYZ1(1)*HZ2(-1,-1)
     +     - 1./2.*GYZ1(1)*HZ2(0,-1)
     +     + 149./36.*GYZ1(3)
     +     )
      B_b2_4 = B_b2_4 + pi*(1.-r)**(-1) * (
     +     + 9./4.*GYZ1(3)*HZ1(-1)
     +     + 4./3.*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,0)
     +     - 3./2.*GYZ1(3)*HZ2(0,-1)
     +     + 3./2.*GYZ1(3)*HZ2(0,0)
     +     + 1./2.*GYZ2(0,1)*HZ1(-1)
     +     - 1./2.*GYZ2(0,1)*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + pi*(1.-r)**(-1) * (
     +     + 11./12.*GYZ2(0,3)
     +     - 1./2.*GYZ2(0,3)*HZ1(-1)
     +     + 1./2.*GYZ2(0,3)*HZ1(0)
     +     + 1./6.*GYZ2(1,3)
     +     - 1./2.*GYZ2(1,3)*HZ1(-1)
     +     - 25./12.*GYZ2(3,1)
     +     + 1./2.*GYZ2(3,1)*HZ1(-1)
     +     )
      B_b2_4 = B_b2_4 + pi*(1.-r)**(-1) * (
     +     - 25./12.*GYZ2(3,3)
     +     - GYZ2(3,3)*HZ1(-1)
     +     + GYZ2(3,3)*HZ1(0)
     +     - 1./2.*GYZ3(0,1,3)
     +     + GYZ3(0,3,3)
     +     + 1./2.*GYZ3(1,0,3)
     +     + GYZ3(1,3,1)
     +     )
      B_b2_4 = B_b2_4 + pi*(1.-r)**(-1) * (
     +     - 1./2.*GYZ3(1,3,3)
     +     + 1./2.*GYZ3(3,0,3)
     +     + 1./2.*GYZ3(3,3,1)
     +     - 247./72.*HZ1(-1)
     +     + 95./36.*HZ1(0)
     +     + 1./3.*HZ2(-1,-1)
     +     - 41./12.*HZ2(-1,0)
     +     )
      B_b2_4 = B_b2_4 + pi*(1.-r)**(-1) * (
     +     - 1./4.*HZ2(0,-1)
     +     + 23./6.*HZ2(0,0)
     +     + 1./2.*HZ3(-1,-1,-1)
     +     + 1./2.*HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,-1)
     +     - 2*HZ3(-1,0,0)
     +     - HZ3(0,-1,0)
     +     )
      B_b2_4 = B_b2_4 + pi*(1.-r)**(-1) * (
     +     - 3./2.*HZ3(0,0,-1)
     +     + 3./2.*HZ3(0,0,0)
     +     )
      B_b2_4 = B_b2_4 + pi*(r+s)**(-2) * (
     +     - 5./8.*GYZ1(1)
     +     + 5./8.*HZ1(-1)
     +     )
      B_b2_4 = B_b2_4 + pi*(r+s)**(-1) * (
     +     - 3./8.
     +     + 9./8.*GYZ1(1)
     +     - 9./8.*HZ1(-1)
     +     )
      B_b2_4 = B_b2_4 + pi*zeta2 * (
     +     - 1./4.
     +     + 1./4.*GYZ1(1)
     +     - 1./4.*GYZ1(2)
     +     - 1./4.*GYZ1(3)
     +     - 3./4.*HZ1(-1)
     +     - 1./4.*HZ1(0)
     +     + 1./4.*HZ1(1)
     +     )
      B_b2_4 = B_b2_4 + pi*zeta3 * (
     +     - 3./4.
     +     )
      B_b2_4 = B_b2_4 + pi * (
     +     + 55./24.
     +     + 1./8.*GYZ1(1)
     +     + 1./3.*GYZ1(1)*HZ1(-1)
     +     + 1./24.*GYZ1(1)*HZ1(0)
     +     - 3./4.*GYZ1(1)*HZ2(0,-1)
     +     + 1./2.*GYZ1(1)*HZ2(0,0)
     +     - 1./4.*GYZ1(1)*HZ2(1,0)
     +     )
      B_b2_4 = B_b2_4 + pi * (
     +     + 1./24.*GYZ1(2)*HZ1(0)
     +     + 1./2.*GYZ1(2)*HZ2(0,-1)
     +     - GYZ1(2)*HZ2(0,0)
     +     - 151./144.*GYZ1(3)
     +     - 9./8.*GYZ1(3)*HZ1(-1)
     +     - 17./24.*GYZ1(3)*HZ1(0)
     +     + 3./4.*GYZ1(3)*HZ2(-1,0)
     +     )
      B_b2_4 = B_b2_4 + pi * (
     +     + GYZ1(3)*HZ2(0,-1)
     +     - 1./2.*GYZ1(3)*HZ2(0,0)
     +     - 1./4.*GYZ1(3)*HZ2(1,0)
     +     - 1./4.*GYZ2(0,3)
     +     + 1./2.*GYZ2(1,1)*HZ1(-1)
     +     - 1./2.*GYZ2(1,1)*HZ1(0)
     +     + 1./4.*GYZ2(1,2)*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + pi * (
     +     + 1./12.*GYZ2(1,3)
     +     - 1./2.*GYZ2(1,3)*HZ1(-1)
     +     - 1./24.*GYZ2(2,1)
     +     - 1./4.*GYZ2(2,1)*HZ1(-1)
     +     + 3./4.*GYZ2(2,1)*HZ1(0)
     +     + 1./4.*GYZ2(2,3)*HZ1(-1)
     +     - 1./2.*GYZ2(2,3)*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + pi * (
     +     + 29./24.*GYZ2(3,1)
     +     - 1./2.*GYZ2(3,1)*HZ1(-1)
     +     - 1./2.*GYZ2(3,1)*HZ1(0)
     +     + 1./4.*GYZ2(3,2)*HZ1(0)
     +     + 11./12.*GYZ2(3,3)
     +     + GYZ2(3,3)*HZ1(-1)
     +     - 1./2.*GYZ2(3,3)*HZ1(0)
     +     )
      B_b2_4 = B_b2_4 + pi * (
     +     + 1./2.*GYZ3(0,0,3)
     +     - 1./2.*GYZ3(0,3,3)
     +     - GYZ3(1,0,3)
     +     - 1./4.*GYZ3(1,2,1)
     +     + 1./2.*GYZ3(1,3,3)
     +     - 1./2.*GYZ3(2,1,1)
     +     + 1./2.*GYZ3(2,1,3)
     +     )
      B_b2_4 = B_b2_4 + pi * (
     +     + 1./4.*GYZ3(2,3,1)
     +     - 1./2.*GYZ3(3,0,3)
     +     + 1./2.*GYZ3(3,1,1)
     +     - 1./4.*GYZ3(3,1,3)
     +     - 1./4.*GYZ3(3,2,1)
     +     - 1./2.*GYZ3(3,3,1)
     +     + 17./72.*HZ1(-1)
     +     )
      B_b2_4 = B_b2_4 + pi * (
     +     + 73./72.*HZ1(0)
     +     - 13./24.*HZ2(-1,-1)
     +     + 19./12.*HZ2(-1,0)
     +     + 1./4.*HZ2(0,-1)
     +     - 25./12.*HZ2(0,0)
     +     - 1./24.*HZ2(1,0)
     +     - HZ3(-1,-1,-1)
     +     )
      B_b2_4 = B_b2_4 + pi * (
     +     + 3./4.*HZ3(0,-1,0)
     +     + HZ3(0,0,-1)
     +     - 1./2.*HZ3(0,0,0)
     +     - 1./4.*HZ3(0,1,0)
     +     - 1./2.*HZ3(1,0,-1)
     +     + HZ3(1,0,0)
     +     )

      B_c2_4 = 0d0
     +
      B_c2_4 = B_c2_4 + pi*r**(-4)*s * (
     +     - 3./2.*GYZ1(1)*HZ1(-1)
     +     + 3./2.*GYZ1(1)*HZ1(0)
     +     + 3./2.*GYZ1(3)*HZ1(-1)
     +     - 3./2.*GYZ2(3,1)
     +     )
      B_c2_4 = B_c2_4 + pi*r**(-3)*s * (
     +     + 2*GYZ1(1)*HZ1(-1)
     +     - 2*GYZ1(1)*HZ1(0)
     +     - 2*GYZ1(3)*HZ1(-1)
     +     + 2*GYZ2(3,1)
     +     - 3./2.*HZ1(-1)
     +     + 3./2.*HZ1(0)
     +     )
      B_c2_4 = B_c2_4 + pi*r**(-3) * (
     +     + 3./2.*GYZ1(1)
     +     - 3./2.*HZ1(-1)
     +     )
      B_c2_4 = B_c2_4 + pi*r**(-2)*s**(-1) * (
     +     - 3./4.*GYZ1(1)
     +     + 3./4.*HZ1(-1)
     +     )
      B_c2_4 = B_c2_4 + pi*r**(-2)*s * (
     +     - 1./4.*GYZ1(1)*HZ1(-1)
     +     + 1./4.*GYZ1(1)*HZ1(0)
     +     + 3./8.*GYZ1(3)
     +     + 1./4.*GYZ1(3)*HZ1(-1)
     +     - 1./4.*GYZ2(0,3)
     +     - 1./4.*GYZ2(3,1)
     +     + 1./4.*GYZ2(3,3)
     +     )
      B_c2_4 = B_c2_4 + pi*r**(-2)*s * (
     +     + 5./4.*HZ1(-1)
     +     - 5./4.*HZ1(0)
     +     )
      B_c2_4 = B_c2_4 + pi*r**(-2) * (
     +     + 3./4.
     +     - 2*GYZ1(1)
     +     + 2*HZ1(-1)
     +     )
      B_c2_4 = B_c2_4 + pi*r**(-1)*s**(-2) * (
     +     + 1./2.*GYZ1(1)
     +     - 1./2.*HZ1(-1)
     +     )
      B_c2_4 = B_c2_4 + pi*r**(-1)*s**(-1) * (
     +     - 1./4.
     +     + GYZ1(1)
     +     - HZ1(-1)
     +     )
      B_c2_4 = B_c2_4 + pi*r**(-1)*s * (
     +     - 1./2.*GYZ1(1)*HZ1(-1)
     +     + 1./2.*GYZ1(1)*HZ1(0)
     +     + 1./24.*GYZ1(3)
     +     + 1./2.*GYZ1(3)*HZ1(-1)
     +     - 1./4.*GYZ1(3)*HZ1(0)
     +     + 1./4.*GYZ2(1,3)
     +     - 1./4.*GYZ2(3,1)
     +     )
      B_c2_4 = B_c2_4 + pi*r**(-1)*s * (
     +     - 1./4.*GYZ2(3,3)
     +     + 1./4.*HZ1(-1)
     +     - 1./4.*HZ1(0)
     +     )
      B_c2_4 = B_c2_4 + pi*r**(-1) * (
     +     - 5./8.
     +     + 1./4.*GYZ1(1)
     +     - 1./4.*HZ1(-1)
     +     )
      B_c2_4 = B_c2_4 + pi*s**(-2)*(r+s)**(-1) * (
     +     - 1./2.*GYZ1(1)
     +     + 1./2.*HZ1(-1)
     +     )
      B_c2_4 = B_c2_4 + pi*s**(-1)*(r+s)**(-2) * (
     +     + 1./4.*GYZ1(1)
     +     - 1./4.*HZ1(-1)
     +     )
      B_c2_4 = B_c2_4 + pi*s**(-1)*(r+s)**(-1) * (
     +     + 1./4.
     +     - GYZ1(1)
     +     + HZ1(-1)
     +     )
      B_c2_4 = B_c2_4 + pi*s*(1.-r)**(-2)*zeta2 * (
     +     + 23./24.
     +     - 1./4.*GYZ1(1)
     +     + 3./4.*GYZ1(3)
     +     - 1./4.*HZ1(-1)
     +     + 3./4.*HZ1(0)
     +     )
      B_c2_4 = B_c2_4 + pi*s*(1.-r)**(-2)*zeta3 * (
     +     - 7./4.
     +     )
      B_c2_4 = B_c2_4 + pi*s*(1.-r)**(-2) * (
     +     + 5./24.*GYZ1(1)*HZ1(-1)
     +     - 5./24.*GYZ1(1)*HZ1(0)
     +     - 1./4.*GYZ1(1)*HZ2(-1,-1)
     +     + 1./4.*GYZ1(1)*HZ2(0,-1)
     +     - 47./18.*GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     - 7./24.*GYZ1(3)*HZ1(0)
     +     )
      B_c2_4 = B_c2_4 + pi*s*(1.-r)**(-2) * (
     +     + 1./2.*GYZ1(3)*HZ2(-1,0)
     +     + 3./4.*GYZ1(3)*HZ2(0,-1)
     +     - 3./4.*GYZ1(3)*HZ2(0,0)
     +     - 1./4.*GYZ2(0,1)*HZ1(-1)
     +     + 1./4.*GYZ2(0,1)*HZ1(0)
     +     + 1./24.*GYZ2(0,3)
     +     + 1./4.*GYZ2(0,3)*HZ1(-1)
     +     )
      B_c2_4 = B_c2_4 + pi*s*(1.-r)**(-2) * (
     +     - 1./4.*GYZ2(0,3)*HZ1(0)
     +     - 5./24.*GYZ2(1,3)
     +     + 1./4.*GYZ2(1,3)*HZ1(-1)
     +     + 19./24.*GYZ2(3,1)
     +     - 1./4.*GYZ2(3,1)*HZ1(-1)
     +     + 7./6.*GYZ2(3,3)
     +     + 1./2.*GYZ2(3,3)*HZ1(-1)
     +     )
      B_c2_4 = B_c2_4 + pi*s*(1.-r)**(-2) * (
     +     - 1./2.*GYZ2(3,3)*HZ1(0)
     +     + 1./4.*GYZ3(0,1,3)
     +     - 1./2.*GYZ3(0,3,3)
     +     - 1./4.*GYZ3(1,0,3)
     +     - 1./2.*GYZ3(1,3,1)
     +     + 1./4.*GYZ3(1,3,3)
     +     - 1./4.*GYZ3(3,0,3)
     +     )
      B_c2_4 = B_c2_4 + pi*s*(1.-r)**(-2) * (
     +     - 1./4.*GYZ3(3,3,1)
     +     + 47./18.*HZ1(-1)
     +     - 47./18.*HZ1(0)
     +     - 1./6.*HZ2(-1,-1)
     +     + 35./24.*HZ2(-1,0)
     +     + 1./2.*HZ2(0,-1)
     +     - 43./24.*HZ2(0,0)
     +     )
      B_c2_4 = B_c2_4 + pi*s*(1.-r)**(-2) * (
     +     - 1./4.*HZ3(-1,-1,-1)
     +     - 1./4.*HZ3(-1,-1,0)
     +     - HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     + 1./2.*HZ3(0,-1,0)
     +     + 3./4.*HZ3(0,0,-1)
     +     - 3./4.*HZ3(0,0,0)
     +     )
      B_c2_4 = B_c2_4 + pi*s*(1.-r)**(-1) * (
     +     - 47./18.
     +     + 7./24.*GYZ1(1)
     +     - 3./4.*GYZ1(1)*HZ1(-1)
     +     + 1./2.*GYZ1(1)*HZ1(0)
     +     + 19./24.*GYZ1(3)
     +     + GYZ1(3)*HZ1(-1)
     +     - 1./2.*GYZ1(3)*HZ1(0)
     +     )
      B_c2_4 = B_c2_4 + pi*s*(1.-r)**(-1) * (
     +     - 1./2.*GYZ2(0,3)
     +     + 1./2.*GYZ2(1,3)
     +     - GYZ2(3,1)
     +     - 1./4.*GYZ2(3,3)
     +     - 1./12.*HZ1(-1)
     +     - 17./24.*HZ1(0)
     +     + 1./4.*HZ2(-1,-1)
     +     )
      B_c2_4 = B_c2_4 + pi*s*(1.-r)**(-1) * (
     +     - 1./4.*HZ2(-1,0)
     +     + 3./4.*HZ2(0,-1)
     +     - 1./4.*HZ2(0,0)
     +     )
      B_c2_4 = B_c2_4 + pi*s*(1.+s)**(-1)*zeta2 * (
     +     + 3./8.
     +     )
      B_c2_4 = B_c2_4 + pi*s*(1.+s)**(-1) * (
     +     - 29./36.
     +     - 5./12.*GYZ1(1)
     +     - 1./8.*GYZ1(1)*HZ1(0)
     +     + 9./16.*GYZ1(3)
     +     - 1./4.*GYZ1(3)*HZ1(0)
     +     - 1./8.*GYZ2(1,3)
     +     - 1./8.*GYZ2(3,1)
     +     )
      B_c2_4 = B_c2_4 + pi*s*(1.+s)**(-1) * (
     +     - 1./24.*HZ1(-1)
     +     - 1./6.*HZ1(0)
     +     + 1./2.*HZ2(-1,-1)
     +     + 1./8.*HZ2(0,-1)
     +     - 3./8.*HZ2(0,0)
     +     )
      B_c2_4 = B_c2_4 + pi*s*(r+s)**(-2) * (
     +     - 1./8.*GYZ1(1)
     +     - 1./8.*GYZ1(2)*HZ1(0)
     +     + 1./8.*GYZ2(1,3)
     +     + 1./8.*GYZ2(2,1)
     +     + 1./8.*HZ1(-1)
     +     - 1./8.*HZ2(-1,-1)
     +     + 1./4.*HZ2(0,-1)
     +     )
      B_c2_4 = B_c2_4 + pi*s*(r+s)**(-2) * (
     +     + 1./8.*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + pi*s*(r+s)**(-1)*zeta2 * (
     +     - 1./4.
     +     )
      B_c2_4 = B_c2_4 + pi*s*(r+s)**(-1) * (
     +     - 1./8.
     +     + 1./4.*GYZ1(1)
     +     + 1./4.*GYZ1(2)*HZ1(0)
     +     - 1./8.*GYZ1(3)
     +     - 1./4.*GYZ2(0,3)
     +     - 1./4.*GYZ2(2,1)
     +     - 1./8.*HZ1(-1)
     +     )
      B_c2_4 = B_c2_4 + pi*s*(r+s)**(-1) * (
     +     - 1./8.*HZ1(0)
     +     - 1./4.*HZ2(0,-1)
     +     - 1./4.*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + pi*s*zeta2 * (
     +     - 1./8.
     +     )
      B_c2_4 = B_c2_4 + pi*s * (
     +     - 1./8.*GYZ2(0,3)
     +     + 1./8.*GYZ2(1,3)
     +     - 1./8.*HZ2(-1,-1)
     +     + 1./8.*HZ2(0,-1)
     +     )
      B_c2_4 = B_c2_4 + pi*s**2*(1.-r)**(-2) * (
     +     + 1./8.*GYZ1(3)
     +     - 1./4.*GYZ1(3)*HZ1(0)
     +     + 1./4.*GYZ2(0,3)
     +     + 1./4.*GYZ2(3,1)
     +     - 1./8.*HZ1(-1)
     +     + 1./8.*HZ1(0)
     +     - 1./4.*HZ2(-1,-1)
     +     )
      B_c2_4 = B_c2_4 + pi*s**2*(1.-r)**(-2) * (
     +     + 1./2.*HZ2(-1,0)
     +     + 1./2.*HZ2(0,-1)
     +     - 3./4.*HZ2(0,0)
     +     )
      B_c2_4 = B_c2_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1) * (
     +     + 47./18.
     +     - 1./6.*GYZ1(1)
     +     + 1./4.*GYZ1(1)*HZ1(-1)
     +     - 1./4.*GYZ1(2)*HZ1(0)
     +     - 3./4.*GYZ1(3)
     +     - 1./2.*GYZ1(3)*HZ1(-1)
     +     + 1./2.*GYZ1(3)*HZ1(0)
     +     )
      B_c2_4 = B_c2_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1) * (
     +     + 1./4.*GYZ2(0,3)
     +     + 1./4.*GYZ2(2,1)
     +     + 1./2.*GYZ2(3,1)
     +     + 1./12.*HZ1(-1)
     +     + 7./12.*HZ1(0)
     +     - 1./4.*HZ2(-1,-1)
     +     - 1./4.*HZ2(-1,0)
     +     )
      B_c2_4 = B_c2_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1) * (
     +     - 3./4.*HZ2(0,-1)
     +     + HZ2(0,0)
     +     + 1./4.*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + pi*s**2*(1.+s)**(-2)*zeta2 * (
     +     - 3./8.
     +     )
      B_c2_4 = B_c2_4 + pi*s**2*(1.+s)**(-2) * (
     +     + 37./72.
     +     + 1./6.*GYZ1(1)
     +     + 1./8.*GYZ1(1)*HZ1(0)
     +     - 9./16.*GYZ1(3)
     +     + 1./4.*GYZ1(3)*HZ1(0)
     +     + 1./8.*GYZ2(1,3)
     +     + 1./8.*GYZ2(3,1)
     +     )
      B_c2_4 = B_c2_4 + pi*s**2*(1.+s)**(-2) * (
     +     + 5./12.*HZ1(-1)
     +     + 1./24.*HZ1(0)
     +     - 1./2.*HZ2(-1,-1)
     +     - 1./8.*HZ2(0,-1)
     +     + 3./8.*HZ2(0,0)
     +     )
      B_c2_4 = B_c2_4 + pi*s**2*(1.+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     + 1./4.
     +     )
      B_c2_4 = B_c2_4 + pi*s**2*(1.+s)**(-1)*(r+s)**(-1) * (
     +     + 1./8.
     +     - 1./8.*GYZ1(1)
     +     - 1./4.*GYZ1(2)*HZ1(0)
     +     + 1./4.*GYZ1(3)
     +     + 1./4.*GYZ2(0,3)
     +     + 1./4.*GYZ2(2,1)
     +     - 1./8.*HZ1(-1)
     +     )
      B_c2_4 = B_c2_4 + pi*s**2*(1.+s)**(-1)*(r+s)**(-1) * (
     +     + 1./4.*HZ1(0)
     +     + 1./4.*HZ2(0,-1)
     +     + 1./4.*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + pi*s**2*(r+s)**(-2)*zeta2 * (
     +     - 1./4.
     +     )
      B_c2_4 = B_c2_4 + pi*s**2*(r+s)**(-2) * (
     +     + 1./8.*GYZ1(1)
     +     + 1./4.*GYZ1(2)*HZ1(0)
     +     - 1./4.*GYZ2(0,3)
     +     - 1./4.*GYZ2(2,1)
     +     - 1./8.*HZ1(-1)
     +     - 1./4.*HZ2(0,-1)
     +     - 1./4.*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + pi*s**3*(1.-r)**(-2)*(1.+s)**(-1)*zeta2 * (
     +     - 1./8.
     +     )
      B_c2_4 = B_c2_4 + pi*s**3*(1.-r)**(-2)*(1.+s)**(-1) * (
     +     + 1./8.*GYZ1(2)*HZ1(0)
     +     - 1./8.*GYZ1(3)
     +     - 1./8.*GYZ2(0,3)
     +     - 1./8.*GYZ2(2,1)
     +     + 1./8.*HZ1(-1)
     +     - 1./8.*HZ1(0)
     +     - 1./8.*HZ2(0,-1)
     +     )
      B_c2_4 = B_c2_4 + pi*s**3*(1.-r)**(-2)*(1.+s)**(-1) * (
     +     - 1./8.*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + pi*s**3*(1.-r)**(-1)*(1.+s)**(-2)*zeta2 * (
     +     + 1./4.
     +     )
      B_c2_4 = B_c2_4 + pi*s**3*(1.-r)**(-1)*(1.+s)**(-2) * (
     +     - 1./8.*GYZ1(1)
     +     - 1./4.*GYZ1(2)*HZ1(0)
     +     - 1./8.*GYZ1(3)
     +     + 1./4.*GYZ2(0,3)
     +     + 1./4.*GYZ2(2,1)
     +     + 1./4.*HZ1(-1)
     +     - 1./8.*HZ1(0)
     +     )
      B_c2_4 = B_c2_4 + pi*s**3*(1.-r)**(-1)*(1.+s)**(-2) * (
     +     + 1./4.*HZ2(0,-1)
     +     + 1./4.*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + pi*s**3*(1.+s)**(-2)*(r+s)**(-1)*zeta2 * (
     +     + 1./4.
     +     )
      B_c2_4 = B_c2_4 + pi*s**3*(1.+s)**(-2)*(r+s)**(-1) * (
     +     - 1./8.*GYZ1(1)
     +     - 1./4.*GYZ1(2)*HZ1(0)
     +     - 1./8.*GYZ1(3)
     +     + 1./4.*GYZ2(0,3)
     +     + 1./4.*GYZ2(2,1)
     +     + 1./4.*HZ1(-1)
     +     - 1./8.*HZ1(0)
     +     )
      B_c2_4 = B_c2_4 + pi*s**3*(1.+s)**(-2)*(r+s)**(-1) * (
     +     + 1./4.*HZ2(0,-1)
     +     + 1./4.*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + pi*s**3*(1.+s)**(-1)*(r+s)**(-2)*zeta2 * (
     +     + 3./8.
     +     )
      B_c2_4 = B_c2_4 + pi*s**3*(1.+s)**(-1)*(r+s)**(-2) * (
     +     - 1./8.*GYZ1(1)
     +     - 3./8.*GYZ1(2)*HZ1(0)
     +     + 3./8.*GYZ2(0,3)
     +     + 3./8.*GYZ2(2,1)
     +     + 1./8.*HZ1(-1)
     +     + 3./8.*HZ2(0,-1)
     +     + 3./8.*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + pi*s**4*(1.-r)**(-2)*(1.+s)**(-2)*zeta2 * (
     +     - 1./8.
     +     )
      B_c2_4 = B_c2_4 + pi*s**4*(1.-r)**(-2)*(1.+s)**(-2) * (
     +     + 1./8.*GYZ1(2)*HZ1(0)
     +     - 1./8.*GYZ2(0,3)
     +     - 1./8.*GYZ2(2,1)
     +     - 1./8.*HZ2(0,-1)
     +     - 1./8.*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + pi*s**4*(1.-r)**(-1)*(1.+s)**(-3)*zeta2 * (
     +     - 1./4.
     +     )
      B_c2_4 = B_c2_4 + pi*s**4*(1.-r)**(-1)*(1.+s)**(-3) * (
     +     + 1./4.*GYZ1(2)*HZ1(0)
     +     - 1./4.*GYZ2(0,3)
     +     - 1./4.*GYZ2(2,1)
     +     - 1./4.*HZ2(0,-1)
     +     - 1./4.*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + pi*s**4*(1.+s)**(-3)*(r+s)**(-1)*zeta2 * (
     +     - 1./4.
     +     )
      B_c2_4 = B_c2_4 + pi*s**4*(1.+s)**(-3)*(r+s)**(-1) * (
     +     + 1./4.*GYZ1(2)*HZ1(0)
     +     - 1./4.*GYZ2(0,3)
     +     - 1./4.*GYZ2(2,1)
     +     - 1./4.*HZ2(0,-1)
     +     - 1./4.*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + pi*s**4*(1.+s)**(-2)*(r+s)**(-2)*zeta2 * (
     +     - 1./8.
     +     )
      B_c2_4 = B_c2_4 + pi*s**4*(1.+s)**(-2)*(r+s)**(-2) * (
     +     + 1./8.*GYZ1(2)*HZ1(0)
     +     - 1./8.*GYZ2(0,3)
     +     - 1./8.*GYZ2(2,1)
     +     - 1./8.*HZ2(0,-1)
     +     - 1./8.*HZ2(1,0)
     +     )
      B_c2_4 = B_c2_4 + pi*(1.-r)**(-1) * (
     +     + 1./4.*GYZ1(3)
     +     - 1./4.*HZ1(-1)
     +     + 1./4.*HZ1(0)
     +     )
      B_c2_4 = B_c2_4 + pi*(r+s)**(-2) * (
     +     + 3./8.*GYZ1(1)
     +     - 3./8.*HZ1(-1)
     +     )
      B_c2_4 = B_c2_4 + pi*(r+s)**(-1) * (
     +     + 1./8.
     +     - 3./8.*GYZ1(1)
     +     + 3./8.*HZ1(-1)
     +     )
      B_c2_4 = B_c2_4 + pi * (
     +     + 7./24.
     +     + 1./8.*GYZ1(1)
     +     + 1./8.*GYZ1(3)
     +     - 1./4.*HZ1(-1)
     +     + 1./8.*HZ1(0)
     +     )

      C_a2_4 = 0d0
     +
      C_a2_4 = C_a2_4 + pi*s**(-1)*(1.-r-s)**(-1) * (
     +     + 1./8.*GYZ1(3)
     +     - 1./8.*HZ1(-1)
     +     + 1./8.*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + pi*s**(-1)*(1.-r)**(-1) * (
     +     - 1./8.*GYZ1(3)
     +     + 1./8.*HZ1(-1)
     +     - 1./8.*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + pi*s*(1.-r)**(-2) * (
     +     + 1./8.*GYZ1(3)
     +     - 1./4.*GYZ1(3)*HZ1(0)
     +     + 1./4.*GYZ2(0,3)
     +     + 1./4.*GYZ2(3,1)
     +     - 1./8.*HZ1(-1)
     +     + 1./8.*HZ1(0)
     +     - 1./4.*HZ2(-1,-1)
     +     )
      C_a2_4 = C_a2_4 + pi*s*(1.-r)**(-2) * (
     +     + 1./2.*HZ2(-1,0)
     +     + 1./2.*HZ2(0,-1)
     +     - 3./4.*HZ2(0,0)
     +     )
      C_a2_4 = C_a2_4 + pi*s*(1.-r)**(-1)*zeta2 * (
     +     + 1./2.
     +     )
      C_a2_4 = C_a2_4 + pi*s*(1.-r)**(-1) * (
     +     + 29./16.
     +     - 5./8.*GYZ1(1)
     +     + 1./2.*GYZ1(1)*HZ1(-1)
     +     - 7./4.*GYZ1(1)*HZ1(0)
     +     + 1./4.*GYZ1(2)*HZ1(0)
     +     + 3./8.*GYZ1(3)
     +     + 3./4.*GYZ1(3)*HZ1(-1)
     +     )
      C_a2_4 = C_a2_4 + pi*s*(1.-r)**(-1) * (
     +     + 1./4.*GYZ1(3)*HZ1(0)
     +     - 1./4.*GYZ2(0,3)
     +     - 1./2.*GYZ2(1,3)
     +     - 1./4.*GYZ2(2,1)
     +     - 5./4.*GYZ2(3,1)
     +     + 3./8.*HZ1(-1)
     +     + 3./2.*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + pi*s*(1.-r)**(-1) * (
     +     - 1./2.*HZ2(-1,-1)
     +     + 3./4.*HZ2(-1,0)
     +     + HZ2(0,-1)
     +     + HZ2(0,0)
     +     - 1./4.*HZ2(1,0)
     +     )
      C_a2_4 = C_a2_4 + pi*s*(1.+s)**(-1)*zeta2 * (
     +     - 1./2.
     +     )
      C_a2_4 = C_a2_4 + pi*s*(1.+s)**(-1) * (
     +     - 1./2.
     +     + 3./8.*GYZ1(1)
     +     - 1./4.*GYZ1(1)*HZ1(-1)
     +     + 1./2.*GYZ1(1)*HZ1(0)
     +     - 7./8.*GYZ1(3)
     +     + 1./4.*GYZ1(3)*HZ1(-1)
     +     + 1./4.*GYZ2(1,3)
     +     )
      C_a2_4 = C_a2_4 + pi*s*(1.+s)**(-1) * (
     +     + 3./8.*HZ1(-1)
     +     - 9./8.*HZ1(0)
     +     - 1./2.*HZ2(-1,-1)
     +     + 1./4.*HZ2(0,-1)
     +     - 1./4.*HZ2(0,0)
     +     )
      C_a2_4 = C_a2_4 + pi*s*(r+s)**(-2) * (
     +     + 3./4.*GYZ1(1)
     +     - 3./4.*HZ1(-1)
     +     )
      C_a2_4 = C_a2_4 + pi*s*(r+s)**(-1)*zeta2 * (
     +     - 1
     +     )
      C_a2_4 = C_a2_4 + pi*s*(r+s)**(-1) * (
     +     - 3./2.*GYZ1(1)
     +     - 1./4.*GYZ1(1)*HZ1(-1)
     +     - 1./4.*GYZ1(1)*HZ1(0)
     +     + 1./2.*GYZ1(2)*HZ1(0)
     +     + 1./2.*GYZ1(3)*HZ1(-1)
     +     - GYZ2(0,3)
     +     + 1./2.*GYZ2(1,3)
     +     )
      C_a2_4 = C_a2_4 + pi*s*(r+s)**(-1) * (
     +     - 1./2.*GYZ2(2,1)
     +     - 1./2.*GYZ2(3,1)
     +     + 3./2.*HZ1(-1)
     +     - 1./2.*HZ2(-1,-1)
     +     + 1./4.*HZ2(-1,0)
     +     + 3./4.*HZ2(0,-1)
     +     - 1./2.*HZ2(1,0)
     +     )
      C_a2_4 = C_a2_4 + pi*s**2*(1.-r)**(-2)*zeta2 * (
     +     - 1./8.
     +     )
      C_a2_4 = C_a2_4 + pi*s**2*(1.-r)**(-2) * (
     +     + 1./8.*GYZ1(2)*HZ1(0)
     +     + 1./8.*GYZ1(3)*HZ1(0)
     +     - 1./4.*GYZ2(0,3)
     +     - 1./8.*GYZ2(2,1)
     +     - 1./8.*GYZ2(3,1)
     +     + 1./8.*HZ2(-1,-1)
     +     - 1./4.*HZ2(-1,0)
     +     )
      C_a2_4 = C_a2_4 + pi*s**2*(1.-r)**(-2) * (
     +     - 3./8.*HZ2(0,-1)
     +     + 3./8.*HZ2(0,0)
     +     - 1./8.*HZ2(1,0)
     +     )
      C_a2_4 = C_a2_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1)*zeta2 * (
     +     - 1./2.
     +     )
      C_a2_4 = C_a2_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1) * (
     +     - 29./16.
     +     + 5./8.*GYZ1(1)
     +     - 1./2.*GYZ1(1)*HZ1(-1)
     +     + 7./4.*GYZ1(1)*HZ1(0)
     +     - 1./4.*GYZ1(2)*HZ1(0)
     +     - 3./8.*GYZ1(3)
     +     - 3./4.*GYZ1(3)*HZ1(-1)
     +     )
      C_a2_4 = C_a2_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1) * (
     +     + 1./2.*GYZ2(1,3)
     +     + 1./4.*GYZ2(2,1)
     +     + GYZ2(3,1)
     +     - 3./8.*HZ1(-1)
     +     - 3./2.*HZ1(0)
     +     + 3./4.*HZ2(-1,-1)
     +     - 5./4.*HZ2(-1,0)
     +     )
      C_a2_4 = C_a2_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1) * (
     +     - 3./2.*HZ2(0,-1)
     +     - 1./4.*HZ2(0,0)
     +     + 1./4.*HZ2(1,0)
     +     )
      C_a2_4 = C_a2_4 + pi*s**2*(1.+s)**(-2)*zeta2 * (
     +     - 1./4.
     +     )
      C_a2_4 = C_a2_4 + pi*s**2*(1.+s)**(-2) * (
     +     - 23./32.
     +     - 3./8.*GYZ1(1)
     +     - 1./8.*GYZ1(1)*HZ1(-1)
     +     + 1./4.*GYZ1(1)*HZ1(0)
     +     + 3./16.*GYZ1(3)
     +     + 1./8.*GYZ1(3)*HZ1(-1)
     +     + 1./8.*GYZ2(1,3)
     +     )
      C_a2_4 = C_a2_4 + pi*s**2*(1.+s)**(-2) * (
     +     + 7./16.*HZ1(-1)
     +     - 3./8.*HZ1(0)
     +     - 1./4.*HZ2(-1,-1)
     +     + 1./8.*HZ2(0,-1)
     +     - 1./8.*HZ2(0,0)
     +     )
      C_a2_4 = C_a2_4 + pi*s**2*(1.+s)**(-1)*(r+s)**(-1) * (
     +     + 3./2.*GYZ1(1)
     +     - 1./4.*GYZ1(1)*HZ1(-1)
     +     + 3./4.*GYZ1(1)*HZ1(0)
     +     - 1./4.*GYZ1(2)*HZ1(0)
     +     - 1./2.*GYZ1(3)*HZ1(-1)
     +     + 1./4.*GYZ2(1,3)
     +     + 1./4.*GYZ2(2,1)
     +     )
      C_a2_4 = C_a2_4 + pi*s**2*(1.+s)**(-1)*(r+s)**(-1) * (
     +     + 1./2.*GYZ2(3,1)
     +     - 11./8.*HZ1(-1)
     +     - 1./8.*HZ1(0)
     +     + 3./4.*HZ2(-1,-1)
     +     - 3./4.*HZ2(-1,0)
     +     - 3./4.*HZ2(0,-1)
     +     + 1./4.*HZ2(1,0)
     +     )
      C_a2_4 = C_a2_4 + pi*s**2*(r+s)**(-2) * (
     +     + 1./8.*GYZ1(1)*HZ1(-1)
     +     - 1./8.*GYZ1(1)*HZ1(0)
     +     - 1./4.*HZ2(-1,-1)
     +     + 1./8.*HZ2(-1,0)
     +     + 1./8.*HZ2(0,-1)
     +     )
      C_a2_4 = C_a2_4 + pi*s**3*(1.-r)**(-2)*(1.+s)**(-1)*zeta2 * (
     +     + 1./4.
     +     )
      C_a2_4 = C_a2_4 + pi*s**3*(1.-r)**(-2)*(1.+s)**(-1) * (
     +     - 1./4.*GYZ1(2)*HZ1(0)
     +     + 1./4.*GYZ2(0,3)
     +     + 1./4.*GYZ2(2,1)
     +     + 1./4.*HZ2(0,-1)
     +     + 1./4.*HZ2(1,0)
     +     )
      C_a2_4 = C_a2_4 + pi*s**3*(1.-r)**(-1)*(1.+s)**(-2)*zeta2 * (
     +     + 1./4.
     +     )
      C_a2_4 = C_a2_4 + pi*s**3*(1.-r)**(-1)*(1.+s)**(-2) * (
     +     - 1./4.*GYZ1(2)*HZ1(0)
     +     + 1./4.*GYZ2(0,3)
     +     + 1./4.*GYZ2(2,1)
     +     + 1./4.*HZ2(0,-1)
     +     + 1./4.*HZ2(1,0)
     +     )
      C_a2_4 = C_a2_4 + pi*s**3*(1.+s)**(-2)*(r+s)**(-1)*zeta2 * (
     +     + 1./4.
     +     )
      C_a2_4 = C_a2_4 + pi*s**3*(1.+s)**(-2)*(r+s)**(-1) * (
     +     - 1./4.*GYZ1(2)*HZ1(0)
     +     + 1./4.*GYZ2(0,3)
     +     + 1./4.*GYZ2(2,1)
     +     + 1./4.*HZ2(0,-1)
     +     + 1./4.*HZ2(1,0)
     +     )
      C_a2_4 = C_a2_4 + pi*(1.-r-s)**(-2)*zeta2 * (
     +     + 1./8.
     +     )
      C_a2_4 = C_a2_4 + pi*(1.-r-s)**(-2) * (
     +     + 1./8.*GYZ1(1)*HZ1(-1)
     +     - 1./8.*GYZ1(1)*HZ1(0)
     +     - 1./8.*GYZ1(3)*HZ1(-1)
     +     + 1./8.*GYZ1(3)*HZ1(0)
     +     - 1./8.*GYZ2(1,3)
     +     - 1./4.*HZ2(0,-1)
     +     + 1./4.*HZ2(0,0)
     +     )
      C_a2_4 = C_a2_4 + pi*(1.-r-s)**(-1)*zeta2 * (
     +     + 1./4.
     +     )
      C_a2_4 = C_a2_4 + pi*(1.-r-s)**(-1) * (
     +     + 1./4.*GYZ1(1)*HZ1(-1)
     +     - 1./4.*GYZ1(1)*HZ1(0)
     +     - 1./4.*GYZ1(3)*HZ1(-1)
     +     + 1./4.*GYZ1(3)*HZ1(0)
     +     - 1./4.*GYZ2(1,3)
     +     - 1./8.*HZ1(-1)
     +     + 1./8.*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + pi*(1.-r-s)**(-1) * (
     +     - 1./2.*HZ2(0,-1)
     +     + 1./2.*HZ2(0,0)
     +     )
      C_a2_4 = C_a2_4 + pi*(1.-r)**(-2)*zeta2 * (
     +     + 1
     +     - 1./2.*GYZ1(3)
     +     + 1./2.*HZ1(-1)
     +     - 1./2.*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + pi*(1.-r)**(-2)*zeta3 * (
     +     + 3./2.
     +     )
      C_a2_4 = C_a2_4 + pi*(1.-r)**(-2) * (
     +     + 1./8.*GYZ1(1)*HZ1(-1)
     +     - 1./8.*GYZ1(1)*HZ1(0)
     +     - 15./16.*GYZ1(3)
     +     - 1./8.*GYZ1(3)*HZ1(-1)
     +     - 5./8.*GYZ1(3)*HZ1(0)
     +     + 5./4.*GYZ1(3)*HZ2(-1,-1)
     +     - 7./4.*GYZ1(3)*HZ2(-1,0)
     +     )
      C_a2_4 = C_a2_4 + pi*(1.-r)**(-2) * (
     +     - 5./2.*GYZ1(3)*HZ2(0,-1)
     +     + 1./2.*GYZ1(3)*HZ2(0,0)
     +     + 5./4.*GYZ2(0,1)*HZ1(-1)
     +     - 5./4.*GYZ2(0,1)*HZ1(0)
     +     - 1./8.*GYZ2(0,3)
     +     - 5./4.*GYZ2(0,3)*HZ1(-1)
     +     - 1./8.*GYZ2(1,3)
     +     )
      C_a2_4 = C_a2_4 + pi*(1.-r)**(-2) * (
     +     + 3./4.*GYZ2(3,1)
     +     - 1./4.*GYZ2(3,1)*HZ1(-1)
     +     + 3./2.*GYZ2(3,1)*HZ1(0)
     +     - 3./8.*GYZ2(3,3)
     +     - 5./4.*GYZ2(3,3)*HZ1(-1)
     +     + 1./2.*GYZ2(3,3)*HZ1(0)
     +     + 5./4.*GYZ3(0,3,1)
     +     )
      C_a2_4 = C_a2_4 + pi*(1.-r)**(-2) * (
     +     + 1./2.*GYZ3(0,3,3)
     +     + 1./4.*GYZ3(3,1,3)
     +     + 5./4.*GYZ3(3,3,1)
     +     + 15./16.*HZ1(-1)
     +     - 15./16.*HZ1(0)
     +     - 1./4.*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     )
      C_a2_4 = C_a2_4 + pi*(1.-r)**(-2) * (
     +     - 3./4.*HZ2(0,0)
     +     - 3./4.*HZ3(-1,-1,-1)
     +     + 5./4.*HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,-1)
     +     + 5./4.*HZ3(0,-1,-1)
     +     - 7./4.*HZ3(0,-1,0)
     +     - 5./2.*HZ3(0,0,-1)
     +     )
      C_a2_4 = C_a2_4 + pi*(1.-r)**(-2) * (
     +     + 1./2.*HZ3(0,0,0)
     +     )
      C_a2_4 = C_a2_4 + pi*(1.-r)**(-1)*zeta2 * (
     +     - 11./4.
     +     + GYZ1(3)
     +     - HZ1(-1)
     +     + HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + pi*(1.-r)**(-1) * (
     +     - 29./16.
     +     + 3./4.*GYZ1(1)
     +     + 5./4.*GYZ1(1)*HZ1(-1)
     +     + 1./2.*GYZ1(3)
     +     - 5./2.*GYZ1(3)*HZ1(-1)
     +     + 7./4.*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,-1)
     +     )
      C_a2_4 = C_a2_4 + pi*(1.-r)**(-1) * (
     +     + 2*GYZ1(3)*HZ2(-1,0)
     +     + 2*GYZ1(3)*HZ2(0,-1)
     +     - GYZ1(3)*HZ2(0,0)
     +     - GYZ2(0,1)*HZ1(-1)
     +     + GYZ2(0,1)*HZ1(0)
     +     + GYZ2(0,3)
     +     + GYZ2(0,3)*HZ1(-1)
     +     )
      C_a2_4 = C_a2_4 + pi*(1.-r)**(-1) * (
     +     + GYZ2(3,1)
     +     + 1./2.*GYZ2(3,1)*HZ1(-1)
     +     - 3./2.*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,3)
     +     + GYZ2(3,3)*HZ1(-1)
     +     - GYZ2(3,3)*HZ1(0)
     +     - GYZ3(0,3,1)
     +     )
      C_a2_4 = C_a2_4 + pi*(1.-r)**(-1) * (
     +     - GYZ3(0,3,3)
     +     - 1./2.*GYZ3(3,1,3)
     +     - GYZ3(3,3,1)
     +     - 19./8.*HZ1(-1)
     +     + 3./8.*HZ1(0)
     +     + 2*HZ2(-1,-1)
     +     - 15./4.*HZ2(-1,0)
     +     )
      C_a2_4 = C_a2_4 + pi*(1.-r)**(-1) * (
     +     - 9./4.*HZ2(0,-1)
     +     + 3./2.*HZ2(0,0)
     +     - HZ3(-1,-1,0)
     +     - HZ3(-1,0,-1)
     +     - HZ3(0,-1,-1)
     +     + 2*HZ3(0,-1,0)
     +     + 2*HZ3(0,0,-1)
     +     )
      C_a2_4 = C_a2_4 + pi*(1.-r)**(-1) * (
     +     - HZ3(0,0,0)
     +     )
      C_a2_4 = C_a2_4 + pi*(r+s)**(-2) * (
     +     + 3./4.*GYZ1(1)
     +     - 3./4.*HZ1(-1)
     +     )
      C_a2_4 = C_a2_4 + pi*(r+s)**(-1) * (
     +     + 3./4.
     +     - GYZ1(1)
     +     + HZ1(-1)
     +     )
      C_a2_4 = C_a2_4 + pi*zeta2 * (
     +     + 3./2.
     +     - 1./2.*GYZ1(3)
     +     + 1./2.*HZ1(-1)
     +     - 1./2.*HZ1(0)
     +     )
      C_a2_4 = C_a2_4 + pi*zeta3 * (
     +     - 3./2.
     +     )
      C_a2_4 = C_a2_4 + pi * (
     +     + 39./32.
     +     - 3./8.*GYZ1(1)*HZ1(0)
     +     - 1./2.*GYZ1(1)*HZ2(-1,-1)
     +     + 1./2.*GYZ1(1)*HZ2(-1,0)
     +     + 1./2.*GYZ1(1)*HZ2(0,-1)
     +     - 1./2.*GYZ1(1)*HZ2(0,0)
     +     - 5./16.*GYZ1(3)
     +     )
      C_a2_4 = C_a2_4 + pi * (
     +     + 3./8.*GYZ1(3)*HZ1(-1)
     +     - 3./4.*GYZ1(3)*HZ1(0)
     +     + 1./2.*GYZ1(3)*HZ2(-1,-1)
     +     - GYZ1(3)*HZ2(-1,0)
     +     - 1./2.*GYZ1(3)*HZ2(0,-1)
     +     + GYZ1(3)*HZ2(0,0)
     +     + 1./2.*GYZ2(0,1)*HZ1(-1)
     +     )
      C_a2_4 = C_a2_4 + pi * (
     +     - 1./2.*GYZ2(0,1)*HZ1(0)
     +     - 1./2.*GYZ2(0,3)*HZ1(-1)
     +     + 1./2.*GYZ2(0,3)*HZ1(0)
     +     - 1./2.*GYZ2(1,1)*HZ1(-1)
     +     + 1./2.*GYZ2(1,1)*HZ1(0)
     +     - 3./8.*GYZ2(1,3)
     +     + 1./2.*GYZ2(1,3)*HZ1(-1)
     +     )
      C_a2_4 = C_a2_4 + pi * (
     +     - 1./2.*GYZ2(1,3)*HZ1(0)
     +     - 1./4.*GYZ2(3,1)*HZ1(-1)
     +     + 1./4.*GYZ2(3,1)*HZ1(0)
     +     - 3./4.*GYZ2(3,3)
     +     + 1./2.*GYZ2(3,3)*HZ1(0)
     +     + 1./2.*GYZ3(0,0,3)
     +     - 1./2.*GYZ3(0,1,3)
     +     )
      C_a2_4 = C_a2_4 + pi * (
     +     + 1./2.*GYZ3(0,3,3)
     +     - 1./2.*GYZ3(1,0,3)
     +     + 1./2.*GYZ3(1,1,3)
     +     + 1./4.*GYZ3(3,1,3)
     +     + HZ1(-1)
     +     - 5./16.*HZ1(0)
     +     - 3./8.*HZ2(-1,-1)
     +     )
      C_a2_4 = C_a2_4 + pi * (
     +     + 3./2.*HZ2(-1,0)
     +     + 3./8.*HZ2(0,-1)
     +     - 3./4.*HZ2(0,0)
     +     + 1./2.*HZ3(-1,-1,-1)
     +     - 1./2.*HZ3(-1,0,-1)
     +     + 1./2.*HZ3(0,-1,-1)
     +     - HZ3(0,-1,0)
     +     )
      C_a2_4 = C_a2_4 + pi * (
     +     - 1./2.*HZ3(0,0,-1)
     +     + HZ3(0,0,0)
     +     )

      C_b2_4 = 0d0
     +
      C_b2_4 = C_b2_4 + pi*r**(-4)*s * (
     +     + 9./2.*GYZ1(1)*HZ1(-1)
     +     - 9./2.*GYZ1(1)*HZ1(0)
     +     - 9./2.*GYZ1(3)*HZ1(-1)
     +     + 9./2.*GYZ2(3,1)
     +     )
      C_b2_4 = C_b2_4 + pi*r**(-3)*s * (
     +     - 9*GYZ1(1)*HZ1(-1)
     +     + 9*GYZ1(1)*HZ1(0)
     +     + 9*GYZ1(3)*HZ1(-1)
     +     - 9*GYZ2(3,1)
     +     + 9./2.*HZ1(-1)
     +     - 9./2.*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + pi*r**(-3) * (
     +     - 9./2.*GYZ1(1)
     +     + 9./2.*HZ1(-1)
     +     )
      C_b2_4 = C_b2_4 + pi*r**(-2)*s**(-1) * (
     +     + 9./4.*GYZ1(1)
     +     - 9./4.*HZ1(-1)
     +     )
      C_b2_4 = C_b2_4 + pi*r**(-2)*s * (
     +     + 59./8.*GYZ1(1)*HZ1(-1)
     +     - 59./8.*GYZ1(1)*HZ1(0)
     +     - 3./16.*GYZ1(3)
     +     - 59./8.*GYZ1(3)*HZ1(-1)
     +     + 1./8.*GYZ1(3)*HZ1(0)
     +     + 1./8.*GYZ2(0,3)
     +     - 1./8.*GYZ2(1,3)
     +     )
      C_b2_4 = C_b2_4 + pi*r**(-2)*s * (
     +     + 29./4.*GYZ2(3,1)
     +     + 1./8.*GYZ2(3,3)
     +     - 27./4.*HZ1(-1)
     +     + 27./4.*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + pi*r**(-2) * (
     +     - 9./4.
     +     + 9*GYZ1(1)
     +     - 9*HZ1(-1)
     +     )
      C_b2_4 = C_b2_4 + pi*r**(-1)*s**(-2) * (
     +     - 3./2.*GYZ1(1)
     +     + 3./2.*HZ1(-1)
     +     )
      C_b2_4 = C_b2_4 + pi*r**(-1)*s**(-1) * (
     +     + 3./4.
     +     - 9./2.*GYZ1(1)
     +     + 9./2.*HZ1(-1)
     +     )
      C_b2_4 = C_b2_4 + pi*r**(-1)*s * (
     +     - 7./4.*GYZ1(1)*HZ1(-1)
     +     + 7./4.*GYZ1(1)*HZ1(0)
     +     - 7./8.*GYZ1(3)
     +     + 7./4.*GYZ1(3)*HZ1(-1)
     +     + GYZ1(3)*HZ1(0)
     +     + GYZ2(0,3)
     +     - GYZ2(1,3)
     +     )
      C_b2_4 = C_b2_4 + pi*r**(-1)*s * (
     +     - 11./4.*GYZ2(3,1)
     +     - 1./2.*GYZ2(3,3)
     +     + 35./8.*HZ1(-1)
     +     - 35./8.*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + pi*r**(-1) * (
     +     + 49./16.
     +     - 29./4.*GYZ1(1)
     +     - 1./8.*GYZ1(3)
     +     + 59./8.*HZ1(-1)
     +     - 1./8.*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + pi*s**(-2)*(r+s)**(-1) * (
     +     + 3./2.*GYZ1(1)
     +     - 3./2.*HZ1(-1)
     +     )
      C_b2_4 = C_b2_4 + pi*s**(-1)*(1.-r-s)**(-1) * (
     +     + 1./8.*GYZ1(3)
     +     - 1./8.*HZ1(-1)
     +     + 1./8.*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + pi*s**(-1)*(1.-r)**(-1) * (
     +     - 1./8.*GYZ1(3)
     +     + 1./8.*HZ1(-1)
     +     - 1./8.*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + pi*s**(-1)*(r+s)**(-2) * (
     +     - 3./4.*GYZ1(1)
     +     + 3./4.*HZ1(-1)
     +     )
      C_b2_4 = C_b2_4 + pi*s**(-1)*(r+s)**(-1) * (
     +     - 3./4.
     +     + 9./2.*GYZ1(1)
     +     - 9./2.*HZ1(-1)
     +     )
      C_b2_4 = C_b2_4 + pi*s*(1.-r)**(-2)*zeta2 * (
     +     + 1
     +     - 1./2.*GYZ1(3)
     +     + 1./2.*HZ1(-1)
     +     - 1./2.*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + pi*s*(1.-r)**(-2)*zeta3 * (
     +     + 3./2.
     +     )
      C_b2_4 = C_b2_4 + pi*s*(1.-r)**(-2) * (
     +     + 1./8.*GYZ1(1)*HZ1(-1)
     +     - 1./8.*GYZ1(1)*HZ1(0)
     +     - 13./16.*GYZ1(3)
     +     - 1./8.*GYZ1(3)*HZ1(-1)
     +     - 7./8.*GYZ1(3)*HZ1(0)
     +     + 5./4.*GYZ1(3)*HZ2(-1,-1)
     +     - 7./4.*GYZ1(3)*HZ2(-1,0)
     +     )
      C_b2_4 = C_b2_4 + pi*s*(1.-r)**(-2) * (
     +     - 5./2.*GYZ1(3)*HZ2(0,-1)
     +     + 1./2.*GYZ1(3)*HZ2(0,0)
     +     + 5./4.*GYZ2(0,1)*HZ1(-1)
     +     - 5./4.*GYZ2(0,1)*HZ1(0)
     +     + 1./8.*GYZ2(0,3)
     +     - 5./4.*GYZ2(0,3)*HZ1(-1)
     +     - 1./8.*GYZ2(1,3)
     +     )
      C_b2_4 = C_b2_4 + pi*s*(1.-r)**(-2) * (
     +     + GYZ2(3,1)
     +     - 1./4.*GYZ2(3,1)*HZ1(-1)
     +     + 3./2.*GYZ2(3,1)*HZ1(0)
     +     - 3./8.*GYZ2(3,3)
     +     - 5./4.*GYZ2(3,3)*HZ1(-1)
     +     + 1./2.*GYZ2(3,3)*HZ1(0)
     +     + 5./4.*GYZ3(0,3,1)
     +     )
      C_b2_4 = C_b2_4 + pi*s*(1.-r)**(-2) * (
     +     + 1./2.*GYZ3(0,3,3)
     +     + 1./4.*GYZ3(3,1,3)
     +     + 5./4.*GYZ3(3,3,1)
     +     + 13./16.*HZ1(-1)
     +     - 13./16.*HZ1(0)
     +     - 1./2.*HZ2(-1,-1)
     +     + 3./2.*HZ2(-1,0)
     +     )
      C_b2_4 = C_b2_4 + pi*s*(1.-r)**(-2) * (
     +     + 1./2.*HZ2(0,-1)
     +     - 3./2.*HZ2(0,0)
     +     - 3./4.*HZ3(-1,-1,-1)
     +     + 5./4.*HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,-1)
     +     + 5./4.*HZ3(0,-1,-1)
     +     - 7./4.*HZ3(0,-1,0)
     +     )
      C_b2_4 = C_b2_4 + pi*s*(1.-r)**(-2) * (
     +     - 5./2.*HZ3(0,0,-1)
     +     + 1./2.*HZ3(0,0,0)
     +     )
      C_b2_4 = C_b2_4 + pi*s*(1.-r)**(-1)*zeta2 * (
     +     - 9./4.
     +     + GYZ1(3)
     +     - HZ1(-1)
     +     + HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + pi*s*(1.-r)**(-1) * (
     +     + 1./8.*GYZ1(1)
     +     + 7./4.*GYZ1(1)*HZ1(-1)
     +     - 7./4.*GYZ1(1)*HZ1(0)
     +     + 1./4.*GYZ1(2)*HZ1(0)
     +     + 9./8.*GYZ1(3)
     +     - 7./4.*GYZ1(3)*HZ1(-1)
     +     + 2*GYZ1(3)*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + pi*s*(1.-r)**(-1) * (
     +     - GYZ1(3)*HZ2(-1,-1)
     +     + 2*GYZ1(3)*HZ2(-1,0)
     +     + 2*GYZ1(3)*HZ2(0,-1)
     +     - GYZ1(3)*HZ2(0,0)
     +     - GYZ2(0,1)*HZ1(-1)
     +     + GYZ2(0,1)*HZ1(0)
     +     + 3./4.*GYZ2(0,3)
     +     )
      C_b2_4 = C_b2_4 + pi*s*(1.-r)**(-1) * (
     +     + GYZ2(0,3)*HZ1(-1)
     +     - 1./2.*GYZ2(1,3)
     +     - 1./4.*GYZ2(2,1)
     +     - 1./4.*GYZ2(3,1)
     +     + 1./2.*GYZ2(3,1)*HZ1(-1)
     +     - 3./2.*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,3)
     +     )
      C_b2_4 = C_b2_4 + pi*s*(1.-r)**(-1) * (
     +     + GYZ2(3,3)*HZ1(-1)
     +     - GYZ2(3,3)*HZ1(0)
     +     - GYZ3(0,3,1)
     +     - GYZ3(0,3,3)
     +     - 1./2.*GYZ3(3,1,3)
     +     - GYZ3(3,3,1)
     +     - 9./4.*HZ1(-1)
     +     )
      C_b2_4 = C_b2_4 + pi*s*(1.-r)**(-1) * (
     +     + 17./8.*HZ1(0)
     +     + 3./2.*HZ2(-1,-1)
     +     - 3*HZ2(-1,0)
     +     - 5./4.*HZ2(0,-1)
     +     + 5./2.*HZ2(0,0)
     +     - 1./4.*HZ2(1,0)
     +     - HZ3(-1,-1,0)
     +     )
      C_b2_4 = C_b2_4 + pi*s*(1.-r)**(-1) * (
     +     - HZ3(-1,0,-1)
     +     - HZ3(0,-1,-1)
     +     + 2*HZ3(0,-1,0)
     +     + 2*HZ3(0,0,-1)
     +     - HZ3(0,0,0)
     +     )
      C_b2_4 = C_b2_4 + pi*s*(1.+s)**(-1)*zeta2 * (
     +     + 1./4.
     +     )
      C_b2_4 = C_b2_4 + pi*s*(1.+s)**(-1) * (
     +     + 23./32.
     +     + 3./8.*GYZ1(1)
     +     + 1./8.*GYZ1(1)*HZ1(-1)
     +     - 1./4.*GYZ1(1)*HZ1(0)
     +     - 3./16.*GYZ1(3)
     +     - 1./8.*GYZ1(3)*HZ1(-1)
     +     - 1./8.*GYZ2(1,3)
     +     )
      C_b2_4 = C_b2_4 + pi*s*(1.+s)**(-1) * (
     +     - 7./16.*HZ1(-1)
     +     + 3./8.*HZ1(0)
     +     + 1./4.*HZ2(-1,-1)
     +     - 1./8.*HZ2(0,-1)
     +     + 1./8.*HZ2(0,0)
     +     )
      C_b2_4 = C_b2_4 + pi*s*(r+s)**(-2) * (
     +     - 3./4.*GYZ1(1)
     +     - 1./8.*GYZ1(1)*HZ1(-1)
     +     + 1./8.*GYZ1(1)*HZ1(0)
     +     + 3./4.*HZ1(-1)
     +     + 1./4.*HZ2(-1,-1)
     +     - 1./8.*HZ2(-1,0)
     +     - 1./8.*HZ2(0,-1)
     +     )
      C_b2_4 = C_b2_4 + pi*s*(r+s)**(-1)*zeta2 * (
     +     + 1./2.
     +     )
      C_b2_4 = C_b2_4 + pi*s*(r+s)**(-1) * (
     +     + GYZ1(1)
     +     + 1./4.*GYZ1(1)*HZ1(-1)
     +     - 3./4.*GYZ1(1)*HZ1(0)
     +     - 1./4.*GYZ1(2)*HZ1(0)
     +     + 1./2.*GYZ1(3)*HZ1(-1)
     +     + 1./2.*GYZ2(0,3)
     +     - 1./4.*GYZ2(1,3)
     +     )
      C_b2_4 = C_b2_4 + pi*s*(r+s)**(-1) * (
     +     + 1./4.*GYZ2(2,1)
     +     - 1./2.*GYZ2(3,1)
     +     - 9./8.*HZ1(-1)
     +     + 1./8.*HZ1(0)
     +     - 3./4.*HZ2(-1,-1)
     +     + 3./4.*HZ2(-1,0)
     +     + 5./4.*HZ2(0,-1)
     +     )
      C_b2_4 = C_b2_4 + pi*s*(r+s)**(-1) * (
     +     + 1./4.*HZ2(1,0)
     +     )
      C_b2_4 = C_b2_4 + pi*s*zeta2 * (
     +     - 3./8.
     +     )
      C_b2_4 = C_b2_4 + pi*s * (
     +     + 3./8.*GYZ1(2)*HZ1(0)
     +     - 3./8.*GYZ1(3)*HZ1(0)
     +     - 3./8.*GYZ2(2,1)
     +     + 3./8.*GYZ2(3,1)
     +     - 3./8.*HZ2(-1,-1)
     +     + 3./4.*HZ2(-1,0)
     +     + 3./8.*HZ2(0,-1)
     +     )
      C_b2_4 = C_b2_4 + pi*s * (
     +     - 9./8.*HZ2(0,0)
     +     - 3./8.*HZ2(1,0)
     +     )
      C_b2_4 = C_b2_4 + pi*s**2*(1.-r)**(-2)*zeta2 * (
     +     - 1./8.
     +     )
      C_b2_4 = C_b2_4 + pi*s**2*(1.-r)**(-2) * (
     +     + 1./8.*GYZ1(2)*HZ1(0)
     +     + 1./8.*GYZ1(3)
     +     - 1./8.*GYZ1(3)*HZ1(0)
     +     - 1./8.*GYZ2(2,1)
     +     + 1./8.*GYZ2(3,1)
     +     - 1./8.*HZ1(-1)
     +     + 1./8.*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + pi*s**2*(1.-r)**(-2) * (
     +     - 1./8.*HZ2(-1,-1)
     +     + 1./4.*HZ2(-1,0)
     +     + 1./8.*HZ2(0,-1)
     +     - 3./8.*HZ2(0,0)
     +     - 1./8.*HZ2(1,0)
     +     )
      C_b2_4 = C_b2_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1)*zeta2 * (
     +     - 1./4.
     +     )
      C_b2_4 = C_b2_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1) * (
     +     + 1./4.*GYZ1(2)*HZ1(0)
     +     - 1./4.*GYZ2(0,3)
     +     - 1./4.*GYZ2(2,1)
     +     - 1./4.*HZ2(0,-1)
     +     - 1./4.*HZ2(1,0)
     +     )
      C_b2_4 = C_b2_4 + pi*s**2*(1.-r)**(-1)*zeta2 * (
     +     + 1./4.
     +     )
      C_b2_4 = C_b2_4 + pi*s**2*(1.-r)**(-1) * (
     +     - 1./4.*GYZ1(2)*HZ1(0)
     +     + 1./4.*GYZ1(3)*HZ1(0)
     +     + 1./4.*GYZ2(2,1)
     +     - 1./4.*GYZ2(3,1)
     +     + 1./4.*HZ2(-1,-1)
     +     - 1./2.*HZ2(-1,0)
     +     - 1./4.*HZ2(0,-1)
     +     )
      C_b2_4 = C_b2_4 + pi*s**2*(1.-r)**(-1) * (
     +     + 3./4.*HZ2(0,0)
     +     + 1./4.*HZ2(1,0)
     +     )
      C_b2_4 = C_b2_4 + pi*s**2*(1.+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     - 1./4.
     +     )
      C_b2_4 = C_b2_4 + pi*s**2*(1.+s)**(-1)*(r+s)**(-1) * (
     +     + 1./4.*GYZ1(2)*HZ1(0)
     +     - 1./4.*GYZ2(0,3)
     +     - 1./4.*GYZ2(2,1)
     +     - 1./4.*HZ2(0,-1)
     +     - 1./4.*HZ2(1,0)
     +     )
      C_b2_4 = C_b2_4 + pi*s**2*(r+s)**(-2) * (
     +     - 1./8.*GYZ1(1)*HZ1(-1)
     +     + 1./8.*GYZ1(1)*HZ1(0)
     +     + 1./4.*HZ2(-1,-1)
     +     - 1./8.*HZ2(-1,0)
     +     - 1./8.*HZ2(0,-1)
     +     )
      C_b2_4 = C_b2_4 + pi*s**3*(1.-r)**(-2)*zeta2 * (
     +     + 1./8.
     +     )
      C_b2_4 = C_b2_4 + pi*s**3*(1.-r)**(-2) * (
     +     - 1./8.*GYZ1(2)*HZ1(0)
     +     + 1./8.*GYZ1(3)*HZ1(0)
     +     + 1./8.*GYZ2(2,1)
     +     - 1./8.*GYZ2(3,1)
     +     + 1./8.*HZ2(-1,-1)
     +     - 1./4.*HZ2(-1,0)
     +     - 1./8.*HZ2(0,-1)
     +     )
      C_b2_4 = C_b2_4 + pi*s**3*(1.-r)**(-2) * (
     +     + 3./8.*HZ2(0,0)
     +     + 1./8.*HZ2(1,0)
     +     )
      C_b2_4 = C_b2_4 + pi*(1.-r-s)**(-2)*zeta2 * (
     +     + 1./8.
     +     )
      C_b2_4 = C_b2_4 + pi*(1.-r-s)**(-2) * (
     +     + 1./8.*GYZ1(1)*HZ1(-1)
     +     - 1./8.*GYZ1(1)*HZ1(0)
     +     - 1./8.*GYZ1(3)*HZ1(-1)
     +     + 1./8.*GYZ1(3)*HZ1(0)
     +     - 1./8.*GYZ2(1,3)
     +     - 1./4.*HZ2(0,-1)
     +     + 1./4.*HZ2(0,0)
     +     )
      C_b2_4 = C_b2_4 + pi*(1.-r-s)**(-1)*zeta2 * (
     +     + 1./4.
     +     )
      C_b2_4 = C_b2_4 + pi*(1.-r-s)**(-1) * (
     +     + 1./4.*GYZ1(1)*HZ1(-1)
     +     - 1./4.*GYZ1(1)*HZ1(0)
     +     - 1./4.*GYZ1(3)*HZ1(-1)
     +     + 1./4.*GYZ1(3)*HZ1(0)
     +     - 1./4.*GYZ2(1,3)
     +     - 1./8.*HZ1(-1)
     +     + 1./8.*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + pi*(1.-r-s)**(-1) * (
     +     - 1./2.*HZ2(0,-1)
     +     + 1./2.*HZ2(0,0)
     +     )
      C_b2_4 = C_b2_4 + pi*(1.-r)**(-2)*zeta2 * (
     +     + 1
     +     - 1./2.*GYZ1(3)
     +     + 1./2.*HZ1(-1)
     +     - 1./2.*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + pi*(1.-r)**(-2)*zeta3 * (
     +     + 3./2.
     +     )
      C_b2_4 = C_b2_4 + pi*(1.-r)**(-2) * (
     +     + 1./8.*GYZ1(1)*HZ1(-1)
     +     - 1./8.*GYZ1(1)*HZ1(0)
     +     - 15./16.*GYZ1(3)
     +     - 1./8.*GYZ1(3)*HZ1(-1)
     +     - 5./8.*GYZ1(3)*HZ1(0)
     +     + 5./4.*GYZ1(3)*HZ2(-1,-1)
     +     - 7./4.*GYZ1(3)*HZ2(-1,0)
     +     )
      C_b2_4 = C_b2_4 + pi*(1.-r)**(-2) * (
     +     - 5./2.*GYZ1(3)*HZ2(0,-1)
     +     + 1./2.*GYZ1(3)*HZ2(0,0)
     +     + 5./4.*GYZ2(0,1)*HZ1(-1)
     +     - 5./4.*GYZ2(0,1)*HZ1(0)
     +     - 1./8.*GYZ2(0,3)
     +     - 5./4.*GYZ2(0,3)*HZ1(-1)
     +     - 1./8.*GYZ2(1,3)
     +     )
      C_b2_4 = C_b2_4 + pi*(1.-r)**(-2) * (
     +     + 3./4.*GYZ2(3,1)
     +     - 1./4.*GYZ2(3,1)*HZ1(-1)
     +     + 3./2.*GYZ2(3,1)*HZ1(0)
     +     - 3./8.*GYZ2(3,3)
     +     - 5./4.*GYZ2(3,3)*HZ1(-1)
     +     + 1./2.*GYZ2(3,3)*HZ1(0)
     +     + 5./4.*GYZ3(0,3,1)
     +     )
      C_b2_4 = C_b2_4 + pi*(1.-r)**(-2) * (
     +     + 1./2.*GYZ3(0,3,3)
     +     + 1./4.*GYZ3(3,1,3)
     +     + 5./4.*GYZ3(3,3,1)
     +     + 15./16.*HZ1(-1)
     +     - 15./16.*HZ1(0)
     +     - 1./4.*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     )
      C_b2_4 = C_b2_4 + pi*(1.-r)**(-2) * (
     +     - 3./4.*HZ2(0,0)
     +     - 3./4.*HZ3(-1,-1,-1)
     +     + 5./4.*HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,-1)
     +     + 5./4.*HZ3(0,-1,-1)
     +     - 7./4.*HZ3(0,-1,0)
     +     - 5./2.*HZ3(0,0,-1)
     +     )
      C_b2_4 = C_b2_4 + pi*(1.-r)**(-2) * (
     +     + 1./2.*HZ3(0,0,0)
     +     )
      C_b2_4 = C_b2_4 + pi*(1.-r)**(-1)*zeta2 * (
     +     - 11./4.
     +     + GYZ1(3)
     +     - HZ1(-1)
     +     + HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + pi*(1.-r)**(-1) * (
     +     - 29./16.
     +     + 3./4.*GYZ1(1)
     +     + 5./4.*GYZ1(1)*HZ1(-1)
     +     + 5./8.*GYZ1(3)
     +     - 5./2.*GYZ1(3)*HZ1(-1)
     +     + 7./4.*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,-1)
     +     )
      C_b2_4 = C_b2_4 + pi*(1.-r)**(-1) * (
     +     + 2*GYZ1(3)*HZ2(-1,0)
     +     + 2*GYZ1(3)*HZ2(0,-1)
     +     - GYZ1(3)*HZ2(0,0)
     +     - GYZ2(0,1)*HZ1(-1)
     +     + GYZ2(0,1)*HZ1(0)
     +     + GYZ2(0,3)
     +     + GYZ2(0,3)*HZ1(-1)
     +     )
      C_b2_4 = C_b2_4 + pi*(1.-r)**(-1) * (
     +     + GYZ2(3,1)
     +     + 1./2.*GYZ2(3,1)*HZ1(-1)
     +     - 3./2.*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,3)
     +     + GYZ2(3,3)*HZ1(-1)
     +     - GYZ2(3,3)*HZ1(0)
     +     - GYZ3(0,3,1)
     +     )
      C_b2_4 = C_b2_4 + pi*(1.-r)**(-1) * (
     +     - GYZ3(0,3,3)
     +     - 1./2.*GYZ3(3,1,3)
     +     - GYZ3(3,3,1)
     +     - 5./2.*HZ1(-1)
     +     + 1./2.*HZ1(0)
     +     + 2*HZ2(-1,-1)
     +     - 15./4.*HZ2(-1,0)
     +     )
      C_b2_4 = C_b2_4 + pi*(1.-r)**(-1) * (
     +     - 9./4.*HZ2(0,-1)
     +     + 3./2.*HZ2(0,0)
     +     - HZ3(-1,-1,0)
     +     - HZ3(-1,0,-1)
     +     - HZ3(0,-1,-1)
     +     + 2*HZ3(0,-1,0)
     +     + 2*HZ3(0,0,-1)
     +     )
      C_b2_4 = C_b2_4 + pi*(1.-r)**(-1) * (
     +     - HZ3(0,0,0)
     +     )
      C_b2_4 = C_b2_4 + pi*(r+s)**(-2) * (
     +     - 3./2.*GYZ1(1)
     +     + 3./2.*HZ1(-1)
     +     )
      C_b2_4 = C_b2_4 + pi*(r+s)**(-1) * (
     +     - 3./4.
     +     + 11./2.*GYZ1(1)
     +     - 11./2.*HZ1(-1)
     +     )
      C_b2_4 = C_b2_4 + pi*zeta2 * (
     +     + 3./2.
     +     - 1./2.*GYZ1(3)
     +     + 1./2.*HZ1(-1)
     +     - 1./2.*HZ1(0)
     +     )
      C_b2_4 = C_b2_4 + pi*zeta3 * (
     +     - 3./2.
     +     )
      C_b2_4 = C_b2_4 + pi * (
     +     + 33./32.
     +     - 3./8.*GYZ1(1)*HZ1(0)
     +     - 1./2.*GYZ1(1)*HZ2(-1,-1)
     +     + 1./2.*GYZ1(1)*HZ2(-1,0)
     +     + 1./2.*GYZ1(1)*HZ2(0,-1)
     +     - 1./2.*GYZ1(1)*HZ2(0,0)
     +     - 3./16.*GYZ1(3)
     +     )
      C_b2_4 = C_b2_4 + pi * (
     +     + 3./8.*GYZ1(3)*HZ1(-1)
     +     - 3./4.*GYZ1(3)*HZ1(0)
     +     + 1./2.*GYZ1(3)*HZ2(-1,-1)
     +     - GYZ1(3)*HZ2(-1,0)
     +     - 1./2.*GYZ1(3)*HZ2(0,-1)
     +     + GYZ1(3)*HZ2(0,0)
     +     + 1./2.*GYZ2(0,1)*HZ1(-1)
     +     )
      C_b2_4 = C_b2_4 + pi * (
     +     - 1./2.*GYZ2(0,1)*HZ1(0)
     +     - 1./2.*GYZ2(0,3)*HZ1(-1)
     +     + 1./2.*GYZ2(0,3)*HZ1(0)
     +     - 1./2.*GYZ2(1,1)*HZ1(-1)
     +     + 1./2.*GYZ2(1,1)*HZ1(0)
     +     - 3./8.*GYZ2(1,3)
     +     + 1./2.*GYZ2(1,3)*HZ1(-1)
     +     )
      C_b2_4 = C_b2_4 + pi * (
     +     - 1./2.*GYZ2(1,3)*HZ1(0)
     +     - 1./4.*GYZ2(3,1)*HZ1(-1)
     +     + 1./4.*GYZ2(3,1)*HZ1(0)
     +     - 3./4.*GYZ2(3,3)
     +     + 1./2.*GYZ2(3,3)*HZ1(0)
     +     + 1./2.*GYZ3(0,0,3)
     +     - 1./2.*GYZ3(0,1,3)
     +     )
      C_b2_4 = C_b2_4 + pi * (
     +     + 1./2.*GYZ3(0,3,3)
     +     - 1./2.*GYZ3(1,0,3)
     +     + 1./2.*GYZ3(1,1,3)
     +     + 1./4.*GYZ3(3,1,3)
     +     + 7./8.*HZ1(-1)
     +     - 3./16.*HZ1(0)
     +     - 3./8.*HZ2(-1,-1)
     +     )
      C_b2_4 = C_b2_4 + pi * (
     +     + 3./2.*HZ2(-1,0)
     +     + 3./8.*HZ2(0,-1)
     +     - 3./4.*HZ2(0,0)
     +     + 1./2.*HZ3(-1,-1,-1)
     +     - 1./2.*HZ3(-1,0,-1)
     +     + 1./2.*HZ3(0,-1,-1)
     +     - HZ3(0,-1,0)
     +     )
      C_b2_4 = C_b2_4 + pi * (
     +     - 1./2.*HZ3(0,0,-1)
     +     + HZ3(0,0,0)
     +     )

      C_c2_4 = 0d0
     +
      C_c2_4 = C_c2_4 + pi*r**(-4)*s * (
     +     - 9./2.*GYZ1(1)*HZ1(-1)
     +     + 9./2.*GYZ1(1)*HZ1(0)
     +     + 9./2.*GYZ1(3)*HZ1(-1)
     +     - 9./2.*GYZ2(3,1)
     +     )
      C_c2_4 = C_c2_4 + pi*r**(-3)*s * (
     +     + 6*GYZ1(1)*HZ1(-1)
     +     - 6*GYZ1(1)*HZ1(0)
     +     - 6*GYZ1(3)*HZ1(-1)
     +     + 6*GYZ2(3,1)
     +     - 9./2.*HZ1(-1)
     +     + 9./2.*HZ1(0)
     +     )
      C_c2_4 = C_c2_4 + pi*r**(-3) * (
     +     + 9./2.*GYZ1(1)
     +     - 9./2.*HZ1(-1)
     +     )
      C_c2_4 = C_c2_4 + pi*r**(-2)*s**(-1) * (
     +     - 9./4.*GYZ1(1)
     +     + 9./4.*HZ1(-1)
     +     )
      C_c2_4 = C_c2_4 + pi*r**(-2)*s * (
     +     - 23./8.*GYZ1(1)*HZ1(-1)
     +     + 23./8.*GYZ1(1)*HZ1(0)
     +     + 3./16.*GYZ1(3)
     +     + 23./8.*GYZ1(3)*HZ1(-1)
     +     - 1./8.*GYZ1(3)*HZ1(0)
     +     - 1./8.*GYZ2(0,3)
     +     + 1./8.*GYZ2(1,3)
     +     )
      C_c2_4 = C_c2_4 + pi*r**(-2)*s * (
     +     - 11./4.*GYZ2(3,1)
     +     - 1./8.*GYZ2(3,3)
     +     + 15./4.*HZ1(-1)
     +     - 15./4.*HZ1(0)
     +     )
      C_c2_4 = C_c2_4 + pi*r**(-2) * (
     +     + 9./4.
     +     - 6*GYZ1(1)
     +     + 6*HZ1(-1)
     +     )
      C_c2_4 = C_c2_4 + pi*r**(-1)*s**(-2) * (
     +     + 3./2.*GYZ1(1)
     +     - 3./2.*HZ1(-1)
     +     )
      C_c2_4 = C_c2_4 + pi*r**(-1)*s**(-1) * (
     +     - 3./4.
     +     + 3*GYZ1(1)
     +     - 3*HZ1(-1)
     +     )
      C_c2_4 = C_c2_4 + pi*r**(-1)*s * (
     +     + GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     + 1./4.*GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     - 1./4.*GYZ1(3)*HZ1(0)
     +     - 1./4.*GYZ2(0,3)
     +     + 1./4.*GYZ2(1,3)
     +     )
      C_c2_4 = C_c2_4 + pi*r**(-1)*s * (
     +     + 5./4.*GYZ2(3,1)
     +     + 1./4.*GYZ2(3,3)
     +     - 11./8.*HZ1(-1)
     +     + 11./8.*HZ1(0)
     +     )
      C_c2_4 = C_c2_4 + pi*r**(-1) * (
     +     - 25./16.
     +     + 11./4.*GYZ1(1)
     +     + 1./8.*GYZ1(3)
     +     - 23./8.*HZ1(-1)
     +     + 1./8.*HZ1(0)
     +     )
      C_c2_4 = C_c2_4 + pi*s**(-2)*(r+s)**(-1) * (
     +     - 3./2.*GYZ1(1)
     +     + 3./2.*HZ1(-1)
     +     )
      C_c2_4 = C_c2_4 + pi*s**(-1)*(r+s)**(-2) * (
     +     + 3./4.*GYZ1(1)
     +     - 3./4.*HZ1(-1)
     +     )
      C_c2_4 = C_c2_4 + pi*s**(-1)*(r+s)**(-1) * (
     +     + 3./4.
     +     - 3*GYZ1(1)
     +     + 3*HZ1(-1)
     +     )
      C_c2_4 = C_c2_4 + pi*s*(1.-r)**(-2)*zeta2 * (
     +     + 1
     +     - 1./2.*GYZ1(3)
     +     + 1./2.*HZ1(-1)
     +     - 1./2.*HZ1(0)
     +     )
      C_c2_4 = C_c2_4 + pi*s*(1.-r)**(-2)*zeta3 * (
     +     + 3./2.
     +     )
      C_c2_4 = C_c2_4 + pi*s*(1.-r)**(-2) * (
     +     + 1./8.*GYZ1(1)*HZ1(-1)
     +     - 1./8.*GYZ1(1)*HZ1(0)
     +     - 15./16.*GYZ1(3)
     +     - 1./8.*GYZ1(3)*HZ1(-1)
     +     - 5./8.*GYZ1(3)*HZ1(0)
     +     + 5./4.*GYZ1(3)*HZ2(-1,-1)
     +     - 7./4.*GYZ1(3)*HZ2(-1,0)
     +     )
      C_c2_4 = C_c2_4 + pi*s*(1.-r)**(-2) * (
     +     - 5./2.*GYZ1(3)*HZ2(0,-1)
     +     + 1./2.*GYZ1(3)*HZ2(0,0)
     +     + 5./4.*GYZ2(0,1)*HZ1(-1)
     +     - 5./4.*GYZ2(0,1)*HZ1(0)
     +     - 1./8.*GYZ2(0,3)
     +     - 5./4.*GYZ2(0,3)*HZ1(-1)
     +     - 1./8.*GYZ2(1,3)
     +     )
      C_c2_4 = C_c2_4 + pi*s*(1.-r)**(-2) * (
     +     + 3./4.*GYZ2(3,1)
     +     - 1./4.*GYZ2(3,1)*HZ1(-1)
     +     + 3./2.*GYZ2(3,1)*HZ1(0)
     +     - 3./8.*GYZ2(3,3)
     +     - 5./4.*GYZ2(3,3)*HZ1(-1)
     +     + 1./2.*GYZ2(3,3)*HZ1(0)
     +     + 5./4.*GYZ3(0,3,1)
     +     )
      C_c2_4 = C_c2_4 + pi*s*(1.-r)**(-2) * (
     +     + 1./2.*GYZ3(0,3,3)
     +     + 1./4.*GYZ3(3,1,3)
     +     + 5./4.*GYZ3(3,3,1)
     +     + 15./16.*HZ1(-1)
     +     - 15./16.*HZ1(0)
     +     - 1./4.*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     )
      C_c2_4 = C_c2_4 + pi*s*(1.-r)**(-2) * (
     +     - 3./4.*HZ2(0,0)
     +     - 3./4.*HZ3(-1,-1,-1)
     +     + 5./4.*HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,-1)
     +     + 5./4.*HZ3(0,-1,-1)
     +     - 7./4.*HZ3(0,-1,0)
     +     - 5./2.*HZ3(0,0,-1)
     +     )
      C_c2_4 = C_c2_4 + pi*s*(1.-r)**(-2) * (
     +     + 1./2.*HZ3(0,0,0)
     +     )
      C_c2_4 = C_c2_4 + pi*s*(1.-r)**(-1)*zeta2 * (
     +     - 3./4.
     +     )
      C_c2_4 = C_c2_4 + pi*s*(1.-r)**(-1) * (
     +     - 29./16.
     +     + 3./4.*GYZ1(1)
     +     + 1./2.*GYZ1(1)*HZ1(-1)
     +     + 3./4.*GYZ1(1)*HZ1(0)
     +     - 3./8.*GYZ1(3)
     +     - 7./4.*GYZ1(3)*HZ1(-1)
     +     - 3./4.*GYZ2(0,3)
     +     )
      C_c2_4 = C_c2_4 + pi*s*(1.-r)**(-1) * (
     +     + 3./4.*GYZ2(1,3)
     +     + 2*GYZ2(3,1)
     +     + 1./4.*GYZ2(3,3)
     +     - 3./2.*HZ1(-1)
     +     - 1./2.*HZ1(0)
     +     + HZ2(-1,-1)
     +     - 7./4.*HZ2(-1,0)
     +     )
      C_c2_4 = C_c2_4 + pi*s*(1.-r)**(-1) * (
     +     - 9./4.*HZ2(0,-1)
     +     + 1./2.*HZ2(0,0)
     +     )
      C_c2_4 = C_c2_4 + pi*s*(1.+s)**(-1)*zeta2 * (
     +     - 1./4.
     +     )
      C_c2_4 = C_c2_4 + pi*s*(1.+s)**(-1) * (
     +     - 29./32.
     +     - 1./2.*GYZ1(1)
     +     - 1./8.*GYZ1(1)*HZ1(-1)
     +     + 1./4.*GYZ1(1)*HZ1(0)
     +     + 7./16.*GYZ1(3)
     +     + 1./8.*GYZ1(3)*HZ1(-1)
     +     + 1./8.*GYZ2(1,3)
     +     )
      C_c2_4 = C_c2_4 + pi*s*(1.+s)**(-1) * (
     +     + 3./16.*HZ1(-1)
     +     - 1./4.*HZ2(-1,-1)
     +     + 1./8.*HZ2(0,-1)
     +     - 1./8.*HZ2(0,0)
     +     )
      C_c2_4 = C_c2_4 + pi*s*(r+s)**(-2) * (
     +     + 1./8.*GYZ1(1)*HZ1(-1)
     +     - 1./8.*GYZ1(1)*HZ1(0)
     +     - 1./4.*HZ2(-1,-1)
     +     + 1./8.*HZ2(-1,0)
     +     + 1./8.*HZ2(0,-1)
     +     )
      C_c2_4 = C_c2_4 + pi*s*(r+s)**(-1)*zeta2 * (
     +     - 1./2.
     +     )
      C_c2_4 = C_c2_4 + pi*s*(r+s)**(-1) * (
     +     + 3./2.*GYZ1(1)
     +     - 1./4.*GYZ1(1)*HZ1(-1)
     +     + 3./4.*GYZ1(1)*HZ1(0)
     +     + 1./4.*GYZ1(2)*HZ1(0)
     +     - 1./2.*GYZ1(3)*HZ1(-1)
     +     - 1./2.*GYZ2(0,3)
     +     + 1./4.*GYZ2(1,3)
     +     )
      C_c2_4 = C_c2_4 + pi*s*(r+s)**(-1) * (
     +     - 1./4.*GYZ2(2,1)
     +     + 1./2.*GYZ2(3,1)
     +     - 11./8.*HZ1(-1)
     +     - 1./8.*HZ1(0)
     +     + 3./4.*HZ2(-1,-1)
     +     - 3./4.*HZ2(-1,0)
     +     - 5./4.*HZ2(0,-1)
     +     )
      C_c2_4 = C_c2_4 + pi*s*(r+s)**(-1) * (
     +     - 1./4.*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + pi*s*zeta2 * (
     +     + 1./8.
     +     )
      C_c2_4 = C_c2_4 + pi*s * (
     +     - 1./8.*GYZ1(2)*HZ1(0)
     +     + 1./8.*GYZ1(3)*HZ1(0)
     +     + 1./8.*GYZ2(2,1)
     +     - 1./8.*GYZ2(3,1)
     +     + 1./8.*HZ2(-1,-1)
     +     - 1./4.*HZ2(-1,0)
     +     - 1./8.*HZ2(0,-1)
     +     )
      C_c2_4 = C_c2_4 + pi*s * (
     +     + 3./8.*HZ2(0,0)
     +     + 1./8.*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + pi*s**2*(1.-r)**(-2) * (
     +     + 1./8.*GYZ1(3)
     +     - 1./4.*GYZ1(3)*HZ1(0)
     +     + 1./4.*GYZ2(0,3)
     +     + 1./4.*GYZ2(3,1)
     +     - 1./8.*HZ1(-1)
     +     + 1./8.*HZ1(0)
     +     - 1./4.*HZ2(-1,-1)
     +     )
      C_c2_4 = C_c2_4 + pi*s**2*(1.-r)**(-2) * (
     +     + 1./2.*HZ2(-1,0)
     +     + 1./2.*HZ2(0,-1)
     +     - 3./4.*HZ2(0,0)
     +     )
      C_c2_4 = C_c2_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1)*zeta2 * (
     +     + 5./4.
     +     )
      C_c2_4 = C_c2_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1) * (
     +     + 29./16.
     +     - 5./8.*GYZ1(1)
     +     + 1./2.*GYZ1(1)*HZ1(-1)
     +     - 7./4.*GYZ1(1)*HZ1(0)
     +     - 1./2.*GYZ1(2)*HZ1(0)
     +     + 3./8.*GYZ1(3)
     +     + 3./4.*GYZ1(3)*HZ1(-1)
     +     )
      C_c2_4 = C_c2_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1) * (
     +     + 3./4.*GYZ2(0,3)
     +     - 1./2.*GYZ2(1,3)
     +     + 1./2.*GYZ2(2,1)
     +     - GYZ2(3,1)
     +     + 3./8.*HZ1(-1)
     +     + 3./2.*HZ1(0)
     +     - 3./4.*HZ2(-1,-1)
     +     )
      C_c2_4 = C_c2_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1) * (
     +     + 5./4.*HZ2(-1,0)
     +     + 9./4.*HZ2(0,-1)
     +     + 1./4.*HZ2(0,0)
     +     + 1./2.*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + pi*s**2*(1.-r)**(-1)*zeta2 * (
     +     - 1./4.
     +     )
      C_c2_4 = C_c2_4 + pi*s**2*(1.-r)**(-1) * (
     +     + 1./4.*GYZ1(2)*HZ1(0)
     +     - 1./4.*GYZ1(3)*HZ1(0)
     +     - 1./4.*GYZ2(2,1)
     +     + 1./4.*GYZ2(3,1)
     +     - 1./4.*HZ2(-1,-1)
     +     + 1./2.*HZ2(-1,0)
     +     + 1./4.*HZ2(0,-1)
     +     )
      C_c2_4 = C_c2_4 + pi*s**2*(1.-r)**(-1) * (
     +     - 3./4.*HZ2(0,0)
     +     - 1./4.*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + pi*s**2*(1.+s)**(-2)*zeta2 * (
     +     + 1./4.
     +     )
      C_c2_4 = C_c2_4 + pi*s**2*(1.+s)**(-2) * (
     +     + 23./32.
     +     + 3./8.*GYZ1(1)
     +     + 1./8.*GYZ1(1)*HZ1(-1)
     +     - 1./4.*GYZ1(1)*HZ1(0)
     +     - 3./16.*GYZ1(3)
     +     - 1./8.*GYZ1(3)*HZ1(-1)
     +     - 1./8.*GYZ2(1,3)
     +     )
      C_c2_4 = C_c2_4 + pi*s**2*(1.+s)**(-2) * (
     +     - 7./16.*HZ1(-1)
     +     + 3./8.*HZ1(0)
     +     + 1./4.*HZ2(-1,-1)
     +     - 1./8.*HZ2(0,-1)
     +     + 1./8.*HZ2(0,0)
     +     )
      C_c2_4 = C_c2_4 + pi*s**2*(1.+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     + 3./4.
     +     )
      C_c2_4 = C_c2_4 + pi*s**2*(1.+s)**(-1)*(r+s)**(-1) * (
     +     - 3./2.*GYZ1(1)
     +     + 1./4.*GYZ1(1)*HZ1(-1)
     +     - 3./4.*GYZ1(1)*HZ1(0)
     +     - 1./2.*GYZ1(2)*HZ1(0)
     +     + 1./2.*GYZ1(3)*HZ1(-1)
     +     + 3./4.*GYZ2(0,3)
     +     - 1./4.*GYZ2(1,3)
     +     )
      C_c2_4 = C_c2_4 + pi*s**2*(1.+s)**(-1)*(r+s)**(-1) * (
     +     + 1./2.*GYZ2(2,1)
     +     - 1./2.*GYZ2(3,1)
     +     + 11./8.*HZ1(-1)
     +     + 1./8.*HZ1(0)
     +     - 3./4.*HZ2(-1,-1)
     +     + 3./4.*HZ2(-1,0)
     +     + 3./2.*HZ2(0,-1)
     +     )
      C_c2_4 = C_c2_4 + pi*s**2*(1.+s)**(-1)*(r+s)**(-1) * (
     +     + 1./2.*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + pi*s**3*(1.-r)**(-2)*(1.+s)**(-1)*zeta2 * (
     +     - 1./4.
     +     )
      C_c2_4 = C_c2_4 + pi*s**3*(1.-r)**(-2)*(1.+s)**(-1) * (
     +     + 1./4.*GYZ1(2)*HZ1(0)
     +     - 1./4.*GYZ2(0,3)
     +     - 1./4.*GYZ2(2,1)
     +     - 1./4.*HZ2(0,-1)
     +     - 1./4.*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + pi*s**3*(1.-r)**(-2)*zeta2 * (
     +     + 1./8.
     +     )
      C_c2_4 = C_c2_4 + pi*s**3*(1.-r)**(-2) * (
     +     - 1./8.*GYZ1(2)*HZ1(0)
     +     + 1./8.*GYZ1(3)*HZ1(0)
     +     + 1./8.*GYZ2(2,1)
     +     - 1./8.*GYZ2(3,1)
     +     + 1./8.*HZ2(-1,-1)
     +     - 1./4.*HZ2(-1,0)
     +     - 1./8.*HZ2(0,-1)
     +     )
      C_c2_4 = C_c2_4 + pi*s**3*(1.-r)**(-2) * (
     +     + 3./8.*HZ2(0,0)
     +     + 1./8.*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + pi*s**3*(1.-r)**(-1)*(1.+s)**(-2)*zeta2 * (
     +     - 1./4.
     +     )
      C_c2_4 = C_c2_4 + pi*s**3*(1.-r)**(-1)*(1.+s)**(-2) * (
     +     + 1./4.*GYZ1(2)*HZ1(0)
     +     - 1./4.*GYZ2(0,3)
     +     - 1./4.*GYZ2(2,1)
     +     - 1./4.*HZ2(0,-1)
     +     - 1./4.*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + pi*s**3*(1.+s)**(-2)*(r+s)**(-1)*zeta2 * (
     +     - 1./4.
     +     )
      C_c2_4 = C_c2_4 + pi*s**3*(1.+s)**(-2)*(r+s)**(-1) * (
     +     + 1./4.*GYZ1(2)*HZ1(0)
     +     - 1./4.*GYZ2(0,3)
     +     - 1./4.*GYZ2(2,1)
     +     - 1./4.*HZ2(0,-1)
     +     - 1./4.*HZ2(1,0)
     +     )
      C_c2_4 = C_c2_4 + pi*(1.-r)**(-1) * (
     +     - 1./8.*GYZ1(3)
     +     + 1./8.*HZ1(-1)
     +     - 1./8.*HZ1(0)
     +     )
      C_c2_4 = C_c2_4 + pi*(r+s)**(-2) * (
     +     + 3./4.*GYZ1(1)
     +     - 3./4.*HZ1(-1)
     +     )
      C_c2_4 = C_c2_4 + pi*(r+s)**(-1) * (
     +     - 2*GYZ1(1)
     +     + 2*HZ1(-1)
     +     )
      C_c2_4 = C_c2_4 + pi * (
     +     + 3./16.
     +     - 1./8.*GYZ1(3)
     +     + 1./8.*HZ1(-1)
     +     - 1./8.*HZ1(0)
     +     )

      D_a2_4 = 0d0
     +
      D_a2_4 = D_a2_4 + pi*s*(1.+s)**(-1) * (
     +     - 37./144.
     +     + 1./24.*GYZ1(1)
     +     + 1./6.*HZ1(-1)
     +     - 11./24.*HZ1(0)
     +     )
      D_a2_4 = D_a2_4 + pi*s*(r+s)**(-2) * (
     +     + 1./6.*GYZ1(1)
     +     - 1./6.*HZ1(-1)
     +     )
      D_a2_4 = D_a2_4 + pi*s*(r+s)**(-1) * (
     +     - 1./12.
     +     )
      D_a2_4 = D_a2_4 + pi*s**2*(1.+s)**(-2) * (
     +     - 25./72.
     +     + 1./48.*GYZ1(1)
     +     + 1./12.*HZ1(-1)
     +     - 11./48.*HZ1(0)
     +     )
      D_a2_4 = D_a2_4 + pi*s**2*(1.+s)**(-1)*(r+s)**(-1) * (
     +     + 1./12.
     +     )
      D_a2_4 = D_a2_4 + pi*(r+s)**(-2) * (
     +     + 1./4.*GYZ1(1)
     +     - 1./4.*HZ1(-1)
     +     )
      D_a2_4 = D_a2_4 + pi*(r+s)**(-1) * (
     +     + 1./4.
     +     - 1./2.*GYZ1(1)
     +     + 1./2.*HZ1(-1)
     +     )
      D_a2_4 = D_a2_4 + pi*zeta2 * (
     +     + 1./24.
     +     )
      D_a2_4 = D_a2_4 + pi * (
     +     + 25./144.
     +     - 29./144.*GYZ1(1)
     +     - 5./24.*GYZ1(1)*HZ1(-1)
     +     - 7./24.*GYZ1(1)*HZ1(0)
     +     + 1./24.*GYZ1(2)*HZ1(0)
     +     + 1./6.*GYZ1(3)*HZ1(-1)
     +     + 1./4.*GYZ2(1,1)
     +     )
      D_a2_4 = D_a2_4 + pi * (
     +     - 1./24.*GYZ2(2,1)
     +     - 1./6.*GYZ2(3,1)
     +     + 5./18.*HZ1(-1)
     +     - 13./48.*HZ1(0)
     +     - 1./6.*HZ2(-1,-1)
     +     + 11./24.*HZ2(-1,0)
     +     + 5./12.*HZ2(0,-1)
     +     )
      D_a2_4 = D_a2_4 + pi * (
     +     - 1./24.*HZ2(1,0)
     +     )

      D_b2_4 = 0d0
     +
      D_b2_4 = D_b2_4 + pi*r**(-4)*s * (
     +     + 3./2.*GYZ1(1)*HZ1(-1)
     +     - 3./2.*GYZ1(1)*HZ1(0)
     +     - 3./2.*GYZ1(3)*HZ1(-1)
     +     + 3./2.*GYZ2(3,1)
     +     )
      D_b2_4 = D_b2_4 + pi*r**(-3)*s * (
     +     - 3*GYZ1(1)*HZ1(-1)
     +     + 3*GYZ1(1)*HZ1(0)
     +     + 3*GYZ1(3)*HZ1(-1)
     +     - 3*GYZ2(3,1)
     +     + 3./2.*HZ1(-1)
     +     - 3./2.*HZ1(0)
     +     )
      D_b2_4 = D_b2_4 + pi*r**(-3) * (
     +     - 3./2.*GYZ1(1)
     +     + 3./2.*HZ1(-1)
     +     )
      D_b2_4 = D_b2_4 + pi*r**(-2)*s**(-1) * (
     +     + 3./4.*GYZ1(1)
     +     - 3./4.*HZ1(-1)
     +     )
      D_b2_4 = D_b2_4 + pi*r**(-2)*s * (
     +     + 2*GYZ1(1)*HZ1(-1)
     +     - 2*GYZ1(1)*HZ1(0)
     +     - 2*GYZ1(3)*HZ1(-1)
     +     + 2*GYZ2(3,1)
     +     - 9./4.*HZ1(-1)
     +     + 9./4.*HZ1(0)
     +     )
      D_b2_4 = D_b2_4 + pi*r**(-2) * (
     +     - 3./4.
     +     + 3*GYZ1(1)
     +     - 3*HZ1(-1)
     +     )
      D_b2_4 = D_b2_4 + pi*r**(-1)*s**(-2) * (
     +     - 1./2.*GYZ1(1)
     +     + 1./2.*HZ1(-1)
     +     )
      D_b2_4 = D_b2_4 + pi*r**(-1)*s**(-1) * (
     +     + 1./4.
     +     - 3./2.*GYZ1(1)
     +     + 3./2.*HZ1(-1)
     +     )
      D_b2_4 = D_b2_4 + pi*r**(-1)*s * (
     +     - 1./2.*GYZ1(1)*HZ1(-1)
     +     + 1./2.*GYZ1(1)*HZ1(0)
     +     + 1./2.*GYZ1(3)*HZ1(-1)
     +     - 1./2.*GYZ2(3,1)
     +     + HZ1(-1)
     +     - HZ1(0)
     +     )
      D_b2_4 = D_b2_4 + pi*r**(-1) * (
     +     + 1
     +     - 2*GYZ1(1)
     +     + 2*HZ1(-1)
     +     )
      D_b2_4 = D_b2_4 + pi*s**(-2)*(r+s)**(-1) * (
     +     + 1./2.*GYZ1(1)
     +     - 1./2.*HZ1(-1)
     +     )
      D_b2_4 = D_b2_4 + pi*s**(-1)*(r+s)**(-2) * (
     +     - 1./4.*GYZ1(1)
     +     + 1./4.*HZ1(-1)
     +     )
      D_b2_4 = D_b2_4 + pi*s**(-1)*(r+s)**(-1) * (
     +     - 1./4.
     +     + 3./2.*GYZ1(1)
     +     - 3./2.*HZ1(-1)
     +     )
      D_b2_4 = D_b2_4 + pi*s*(1.+s)**(-1) * (
     +     + 25./72.
     +     - 1./48.*GYZ1(1)
     +     - 1./12.*HZ1(-1)
     +     + 11./48.*HZ1(0)
     +     )
      D_b2_4 = D_b2_4 + pi*s*(r+s)**(-2) * (
     +     - 1./6.*GYZ1(1)
     +     + 1./6.*HZ1(-1)
     +     )
      D_b2_4 = D_b2_4 + pi*s*(r+s)**(-1) * (
     +     + 1./6.*GYZ1(1)
     +     - 1./6.*HZ1(-1)
     +     )
      D_b2_4 = D_b2_4 + pi*(r+s)**(-2) * (
     +     - 5./12.*GYZ1(1)
     +     + 5./12.*HZ1(-1)
     +     )
      D_b2_4 = D_b2_4 + pi*(r+s)**(-1) * (
     +     - 1./6.
     +     + 7./6.*GYZ1(1)
     +     - 7./6.*HZ1(-1)
     +     )
      D_b2_4 = D_b2_4 + pi*zeta2 * (
     +     + 1./24.
     +     )
      D_b2_4 = D_b2_4 + pi * (
     +     + 5./72.
     +     - 29./144.*GYZ1(1)
     +     - 5./24.*GYZ1(1)*HZ1(-1)
     +     - 7./24.*GYZ1(1)*HZ1(0)
     +     + 1./24.*GYZ1(2)*HZ1(0)
     +     + 1./6.*GYZ1(3)*HZ1(-1)
     +     + 1./4.*GYZ2(1,1)
     +     )
      D_b2_4 = D_b2_4 + pi * (
     +     - 1./24.*GYZ2(2,1)
     +     - 1./6.*GYZ2(3,1)
     +     + 5./18.*HZ1(-1)
     +     - 13./48.*HZ1(0)
     +     - 1./6.*HZ2(-1,-1)
     +     + 11./24.*HZ2(-1,0)
     +     + 5./12.*HZ2(0,-1)
     +     )
      D_b2_4 = D_b2_4 + pi * (
     +     - 1./24.*HZ2(1,0)
     +     )

      D_c2_4 = 0d0
     +
      D_c2_4 = D_c2_4 + pi*r**(-4)*s * (
     +     - 3./2.*GYZ1(1)*HZ1(-1)
     +     + 3./2.*GYZ1(1)*HZ1(0)
     +     + 3./2.*GYZ1(3)*HZ1(-1)
     +     - 3./2.*GYZ2(3,1)
     +     )
      D_c2_4 = D_c2_4 + pi*r**(-3)*s * (
     +     + 2*GYZ1(1)*HZ1(-1)
     +     - 2*GYZ1(1)*HZ1(0)
     +     - 2*GYZ1(3)*HZ1(-1)
     +     + 2*GYZ2(3,1)
     +     - 3./2.*HZ1(-1)
     +     + 3./2.*HZ1(0)
     +     )
      D_c2_4 = D_c2_4 + pi*r**(-3) * (
     +     + 3./2.*GYZ1(1)
     +     - 3./2.*HZ1(-1)
     +     )
      D_c2_4 = D_c2_4 + pi*r**(-2)*s**(-1) * (
     +     - 3./4.*GYZ1(1)
     +     + 3./4.*HZ1(-1)
     +     )
      D_c2_4 = D_c2_4 + pi*r**(-2)*s * (
     +     - 1./2.*GYZ1(1)*HZ1(-1)
     +     + 1./2.*GYZ1(1)*HZ1(0)
     +     + 1./2.*GYZ1(3)*HZ1(-1)
     +     - 1./2.*GYZ2(3,1)
     +     + 5./4.*HZ1(-1)
     +     - 5./4.*HZ1(0)
     +     )
      D_c2_4 = D_c2_4 + pi*r**(-2) * (
     +     + 3./4.
     +     - 2*GYZ1(1)
     +     + 2*HZ1(-1)
     +     )
      D_c2_4 = D_c2_4 + pi*r**(-1)*s**(-2) * (
     +     + 1./2.*GYZ1(1)
     +     - 1./2.*HZ1(-1)
     +     )
      D_c2_4 = D_c2_4 + pi*r**(-1)*s**(-1) * (
     +     - 1./4.
     +     + GYZ1(1)
     +     - HZ1(-1)
     +     )
      D_c2_4 = D_c2_4 + pi*r**(-1) * (
     +     - 1./2.
     +     + 1./2.*GYZ1(1)
     +     - 1./2.*HZ1(-1)
     +     )
      D_c2_4 = D_c2_4 + pi*s**(-2)*(r+s)**(-1) * (
     +     - 1./2.*GYZ1(1)
     +     + 1./2.*HZ1(-1)
     +     )
      D_c2_4 = D_c2_4 + pi*s**(-1)*(r+s)**(-2) * (
     +     + 1./4.*GYZ1(1)
     +     - 1./4.*HZ1(-1)
     +     )
      D_c2_4 = D_c2_4 + pi*s**(-1)*(r+s)**(-1) * (
     +     + 1./4.
     +     - GYZ1(1)
     +     + HZ1(-1)
     +     )
      D_c2_4 = D_c2_4 + pi*s*(1.+s)**(-1) * (
     +     - 65./144.
     +     + 1./48.*GYZ1(1)
     +     + 1./12.*HZ1(-1)
     +     - 11./48.*HZ1(0)
     +     )
      D_c2_4 = D_c2_4 + pi*s*(r+s)**(-1) * (
     +     + 1./12.
     +     )
      D_c2_4 = D_c2_4 + pi*s**2*(1.+s)**(-2) * (
     +     + 25./72.
     +     - 1./48.*GYZ1(1)
     +     - 1./12.*HZ1(-1)
     +     + 11./48.*HZ1(0)
     +     )
      D_c2_4 = D_c2_4 + pi*s**2*(1.+s)**(-1)*(r+s)**(-1) * (
     +     - 1./12.
     +     )
      D_c2_4 = D_c2_4 + pi*(r+s)**(-2) * (
     +     + 1./6.*GYZ1(1)
     +     - 1./6.*HZ1(-1)
     +     )
      D_c2_4 = D_c2_4 + pi*(r+s)**(-1) * (
     +     - 1./12.
     +     - 1./6.*GYZ1(1)
     +     + 1./6.*HZ1(-1)
     +     )
      D_c2_4 = D_c2_4 + pi * (
     +     + 5./48.
     +     )

      E_a2_4 = 0d0
     +
      E_a2_4 = E_a2_4 + pi*s*(1.-r)**(-1) * (
     +     - 19./36.
     +     + 1./24.*GYZ1(1)
     +     + 1./6.*HZ1(-1)
     +     - 11./24.*HZ1(0)
     +     )
      E_a2_4 = E_a2_4 + pi*s*(1.+s)**(-1) * (
     +     + 37./144.
     +     - 1./24.*GYZ1(1)
     +     - 1./6.*HZ1(-1)
     +     + 11./24.*HZ1(0)
     +     )
      E_a2_4 = E_a2_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1) * (
     +     + 19./36.
     +     - 1./24.*GYZ1(1)
     +     - 1./6.*HZ1(-1)
     +     + 11./24.*HZ1(0)
     +     )
      E_a2_4 = E_a2_4 + pi*s**2*(1.+s)**(-2) * (
     +     + 25./72.
     +     - 1./48.*GYZ1(1)
     +     - 1./12.*HZ1(-1)
     +     + 11./48.*HZ1(0)
     +     )
      E_a2_4 = E_a2_4 + pi*(1.-r)**(-2)*zeta2 * (
     +     - 5./24.
     +     )
      E_a2_4 = E_a2_4 + pi*(1.-r)**(-2) * (
     +     + 1./24.*GYZ1(1)*HZ1(-1)
     +     - 1./24.*GYZ1(1)*HZ1(0)
     +     + 19./36.*GYZ1(3)
     +     + 7./24.*GYZ1(3)*HZ1(0)
     +     + 5./24.*GYZ2(0,3)
     +     - 1./24.*GYZ2(1,3)
     +     - 1./24.*GYZ2(3,1)
     +     )
      E_a2_4 = E_a2_4 + pi*(1.-r)**(-2) * (
     +     - 1./6.*GYZ2(3,3)
     +     - 19./36.*HZ1(-1)
     +     + 19./36.*HZ1(0)
     +     + 1./6.*HZ2(-1,-1)
     +     - 11./24.*HZ2(-1,0)
     +     - 1./4.*HZ2(0,-1)
     +     + 13./24.*HZ2(0,0)
     +     )
      E_a2_4 = E_a2_4 + pi*(1.-r)**(-1)*zeta2 * (
     +     + 5./12.
     +     )
      E_a2_4 = E_a2_4 + pi*(1.-r)**(-1) * (
     +     + 19./36.
     +     - 1./24.*GYZ1(1)
     +     - 1./12.*GYZ1(1)*HZ1(-1)
     +     + 1./12.*GYZ1(1)*HZ1(0)
     +     - 61./72.*GYZ1(3)
     +     - 7./12.*GYZ1(3)*HZ1(0)
     +     - 5./12.*GYZ2(0,3)
     +     )
      E_a2_4 = E_a2_4 + pi*(1.-r)**(-1) * (
     +     + 1./12.*GYZ2(1,3)
     +     + 1./12.*GYZ2(3,1)
     +     + 1./3.*GYZ2(3,3)
     +     + 8./9.*HZ1(-1)
     +     - 43./72.*HZ1(0)
     +     - 1./3.*HZ2(-1,-1)
     +     + 11./12.*HZ2(-1,0)
     +     )
      E_a2_4 = E_a2_4 + pi*(1.-r)**(-1) * (
     +     + 1./2.*HZ2(0,-1)
     +     - 13./12.*HZ2(0,0)
     +     )
      E_a2_4 = E_a2_4 + pi*zeta2 * (
     +     - 1./8.
     +     )
      E_a2_4 = E_a2_4 + pi * (
     +     - 37./48.
     +     + 1./16.*GYZ1(1)
     +     + 1./24.*GYZ1(1)*HZ1(-1)
     +     - 1./24.*GYZ1(1)*HZ1(0)
     +     - 1./24.*GYZ1(2)*HZ1(0)
     +     + 31./144.*GYZ1(3)
     +     + 1./3.*GYZ1(3)*HZ1(0)
     +     )
      E_a2_4 = E_a2_4 + pi * (
     +     + 1./4.*GYZ2(0,3)
     +     - 1./12.*GYZ2(1,3)
     +     + 1./24.*GYZ2(2,1)
     +     - 1./12.*GYZ2(3,1)
     +     - 1./6.*GYZ2(3,3)
     +     - 5./18.*HZ1(-1)
     +     - 23./144.*HZ1(0)
     +     )
      E_a2_4 = E_a2_4 + pi * (
     +     + 1./6.*HZ2(-1,-1)
     +     - 11./24.*HZ2(-1,0)
     +     - 1./4.*HZ2(0,-1)
     +     + 7./12.*HZ2(0,0)
     +     + 1./24.*HZ2(1,0)
     +     )

      E_b2_4 = 0d0
     +
      E_b2_4 = E_b2_4 + pi*r**(-2)*s * (
     +     + 1./8.*GYZ1(3)
     +     )
      E_b2_4 = E_b2_4 + pi*r**(-1)*s * (
     +     - 3./8.*GYZ1(3)
     +     )
      E_b2_4 = E_b2_4 + pi*r**(-1) * (
     +     - 1./8.
     +     )
      E_b2_4 = E_b2_4 + pi*s*(1.-r)**(-2)*zeta2 * (
     +     - 5./24.
     +     )
      E_b2_4 = E_b2_4 + pi*s*(1.-r)**(-2) * (
     +     + 1./24.*GYZ1(1)*HZ1(-1)
     +     - 1./24.*GYZ1(1)*HZ1(0)
     +     + 19./36.*GYZ1(3)
     +     + 7./24.*GYZ1(3)*HZ1(0)
     +     + 5./24.*GYZ2(0,3)
     +     - 1./24.*GYZ2(1,3)
     +     - 1./24.*GYZ2(3,1)
     +     )
      E_b2_4 = E_b2_4 + pi*s*(1.-r)**(-2) * (
     +     - 1./6.*GYZ2(3,3)
     +     - 19./36.*HZ1(-1)
     +     + 19./36.*HZ1(0)
     +     + 1./6.*HZ2(-1,-1)
     +     - 11./24.*HZ2(-1,0)
     +     - 1./4.*HZ2(0,-1)
     +     + 13./24.*HZ2(0,0)
     +     )
      E_b2_4 = E_b2_4 + pi*s*(1.-r)**(-1)*zeta2 * (
     +     + 5./12.
     +     )
      E_b2_4 = E_b2_4 + pi*s*(1.-r)**(-1) * (
     +     - 1./12.*GYZ1(1)*HZ1(-1)
     +     + 1./12.*GYZ1(1)*HZ1(0)
     +     - 61./72.*GYZ1(3)
     +     - 7./12.*GYZ1(3)*HZ1(0)
     +     - 5./12.*GYZ2(0,3)
     +     + 1./12.*GYZ2(1,3)
     +     + 1./12.*GYZ2(3,1)
     +     )
      E_b2_4 = E_b2_4 + pi*s*(1.-r)**(-1) * (
     +     + 1./3.*GYZ2(3,3)
     +     + 19./18.*HZ1(-1)
     +     - 19./18.*HZ1(0)
     +     - 1./3.*HZ2(-1,-1)
     +     + 11./12.*HZ2(-1,0)
     +     + 1./2.*HZ2(0,-1)
     +     - 13./12.*HZ2(0,0)
     +     )
      E_b2_4 = E_b2_4 + pi*s*(1.+s)**(-1) * (
     +     - 25./72.
     +     + 1./48.*GYZ1(1)
     +     + 1./12.*HZ1(-1)
     +     - 11./48.*HZ1(0)
     +     )
      E_b2_4 = E_b2_4 + pi*(1.-r)**(-2)*zeta2 * (
     +     - 5./24.
     +     )
      E_b2_4 = E_b2_4 + pi*(1.-r)**(-2) * (
     +     + 1./24.*GYZ1(1)*HZ1(-1)
     +     - 1./24.*GYZ1(1)*HZ1(0)
     +     + 19./36.*GYZ1(3)
     +     + 7./24.*GYZ1(3)*HZ1(0)
     +     + 5./24.*GYZ2(0,3)
     +     - 1./24.*GYZ2(1,3)
     +     - 1./24.*GYZ2(3,1)
     +     )
      E_b2_4 = E_b2_4 + pi*(1.-r)**(-2) * (
     +     - 1./6.*GYZ2(3,3)
     +     - 19./36.*HZ1(-1)
     +     + 19./36.*HZ1(0)
     +     + 1./6.*HZ2(-1,-1)
     +     - 11./24.*HZ2(-1,0)
     +     - 1./4.*HZ2(0,-1)
     +     + 13./24.*HZ2(0,0)
     +     )
      E_b2_4 = E_b2_4 + pi*(1.-r)**(-1)*zeta2 * (
     +     + 5./12.
     +     )
      E_b2_4 = E_b2_4 + pi*(1.-r)**(-1) * (
     +     + 19./36.
     +     - 1./24.*GYZ1(1)
     +     - 1./12.*GYZ1(1)*HZ1(-1)
     +     + 1./12.*GYZ1(1)*HZ1(0)
     +     - 61./72.*GYZ1(3)
     +     - 7./12.*GYZ1(3)*HZ1(0)
     +     - 5./12.*GYZ2(0,3)
     +     )
      E_b2_4 = E_b2_4 + pi*(1.-r)**(-1) * (
     +     + 1./12.*GYZ2(1,3)
     +     + 1./12.*GYZ2(3,1)
     +     + 1./3.*GYZ2(3,3)
     +     + 8./9.*HZ1(-1)
     +     - 43./72.*HZ1(0)
     +     - 1./3.*HZ2(-1,-1)
     +     + 11./12.*HZ2(-1,0)
     +     )
      E_b2_4 = E_b2_4 + pi*(1.-r)**(-1) * (
     +     + 1./2.*HZ2(0,-1)
     +     - 13./12.*HZ2(0,0)
     +     )
      E_b2_4 = E_b2_4 + pi*zeta2 * (
     +     - 1./8.
     +     )
      E_b2_4 = E_b2_4 + pi * (
     +     - 2./3.
     +     + 1./16.*GYZ1(1)
     +     + 1./24.*GYZ1(1)*HZ1(-1)
     +     - 1./24.*GYZ1(1)*HZ1(0)
     +     - 1./24.*GYZ1(2)*HZ1(0)
     +     + 31./144.*GYZ1(3)
     +     + 1./3.*GYZ1(3)*HZ1(0)
     +     )
      E_b2_4 = E_b2_4 + pi * (
     +     + 1./4.*GYZ2(0,3)
     +     - 1./12.*GYZ2(1,3)
     +     + 1./24.*GYZ2(2,1)
     +     - 1./12.*GYZ2(3,1)
     +     - 1./6.*GYZ2(3,3)
     +     - 5./18.*HZ1(-1)
     +     - 23./144.*HZ1(0)
     +     )
      E_b2_4 = E_b2_4 + pi * (
     +     + 1./6.*HZ2(-1,-1)
     +     - 11./24.*HZ2(-1,0)
     +     - 1./4.*HZ2(0,-1)
     +     + 7./12.*HZ2(0,0)
     +     + 1./24.*HZ2(1,0)
     +     )

      E_c2_4 = 0d0
     +
      E_c2_4 = E_c2_4 + pi*r**(-2)*s * (
     +     - 1./8.*GYZ1(3)
     +     )
      E_c2_4 = E_c2_4 + pi*r**(-1)*s * (
     +     + 5./24.*GYZ1(3)
     +     )
      E_c2_4 = E_c2_4 + pi*r**(-1) * (
     +     + 1./8.
     +     )
      E_c2_4 = E_c2_4 + pi*s*(1.-r)**(-2)*zeta2 * (
     +     - 5./24.
     +     )
      E_c2_4 = E_c2_4 + pi*s*(1.-r)**(-2) * (
     +     + 1./24.*GYZ1(1)*HZ1(-1)
     +     - 1./24.*GYZ1(1)*HZ1(0)
     +     + 19./36.*GYZ1(3)
     +     + 7./24.*GYZ1(3)*HZ1(0)
     +     + 5./24.*GYZ2(0,3)
     +     - 1./24.*GYZ2(1,3)
     +     - 1./24.*GYZ2(3,1)
     +     )
      E_c2_4 = E_c2_4 + pi*s*(1.-r)**(-2) * (
     +     - 1./6.*GYZ2(3,3)
     +     - 19./36.*HZ1(-1)
     +     + 19./36.*HZ1(0)
     +     + 1./6.*HZ2(-1,-1)
     +     - 11./24.*HZ2(-1,0)
     +     - 1./4.*HZ2(0,-1)
     +     + 13./24.*HZ2(0,0)
     +     )
      E_c2_4 = E_c2_4 + pi*s*(1.-r)**(-1) * (
     +     + 19./36.
     +     - 1./24.*GYZ1(1)
     +     + 5./24.*GYZ1(3)
     +     - 1./6.*HZ1(-1)
     +     + 11./24.*HZ1(0)
     +     )
      E_c2_4 = E_c2_4 + pi*s*(1.+s)**(-1) * (
     +     + 65./144.
     +     - 1./48.*GYZ1(1)
     +     - 1./12.*HZ1(-1)
     +     + 11./48.*HZ1(0)
     +     )
      E_c2_4 = E_c2_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1) * (
     +     - 19./36.
     +     + 1./24.*GYZ1(1)
     +     + 1./6.*HZ1(-1)
     +     - 11./24.*HZ1(0)
     +     )
      E_c2_4 = E_c2_4 + pi*s**2*(1.+s)**(-2) * (
     +     - 25./72.
     +     + 1./48.*GYZ1(1)
     +     + 1./12.*HZ1(-1)
     +     - 11./48.*HZ1(0)
     +     )
      E_c2_4 = E_c2_4 + pi * (
     +     - 5./48.
     +     )

      F_a2_4 = 0d0
     +
      F_a2_4 = F_a2_4 + pi * (
     +     + 5./108.
     +     - 1./144.*GYZ1(1)
     +     + 1./24.*HZ1(0)
     +     )

      F_b2_4 = 0d0
     +
      F_b2_4 = F_b2_4 + pi * (
     +     + 5./108.
     +     - 1./144.*GYZ1(1)
     +     + 1./24.*HZ1(0)
     +     )

      F_c2_4 = 0

      G_a2_4 = 0d0
     +
      G_a2_4 = G_a2_4 + pi*r**(-1) * (
     +     - 1./3.*GYZ2(3,3)
     +     )
      G_a2_4 = G_a2_4 + pi*s*(1.-r)**(-2) * (
     +     - 1./12.*GYZ1(3)
     +     + 1./12.*HZ1(-1)
     +     - 1./12.*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + pi*s*(1.-r)**(-1) * (
     +     + 1./3.
     +     - 1./6.*GYZ1(1)
     +     + 1./8.*GYZ1(3)
     +     + 5./24.*HZ1(-1)
     +     - 1./24.*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + pi*s*(r+s)**(-3) * (
     +     + 1./4.*GYZ1(1)
     +     - 1./4.*HZ1(-1)
     +     )
      G_a2_4 = G_a2_4 + pi*s*(r+s)**(-2)*zeta2 * (
     +     - 1./6.
     +     )
      G_a2_4 = G_a2_4 + pi*s*(r+s)**(-2) * (
     +     - 1./12.
     +     - 1./8.*GYZ1(1)
     +     + 1./12.*GYZ1(2)*HZ1(0)
     +     + 1./3.*GYZ1(3)
     +     - 1./6.*GYZ2(0,3)
     +     + 1./12.*GYZ2(1,3)
     +     - 1./12.*GYZ2(2,1)
     +     )
      G_a2_4 = G_a2_4 + pi*s*(r+s)**(-2) * (
     +     + 1./8.*HZ1(-1)
     +     - 1./12.*HZ2(-1,-1)
     +     - 1./12.*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + pi*s*(r+s)**(-1)*zeta2 * (
     +     + 1./4.
     +     )
      G_a2_4 = G_a2_4 + pi*s*(r+s)**(-1) * (
     +     - 1./24.
     +     - 1./24.*GYZ1(1)
     +     + 1./4.*GYZ2(0,3)
     +     - 1./4.*GYZ2(1,3)
     +     - 1./24.*HZ1(-1)
     +     + 1./12.*HZ1(0)
     +     + 1./4.*HZ2(-1,-1)
     +     )
      G_a2_4 = G_a2_4 + pi*s*(r+s)**(-1) * (
     +     - 1./4.*HZ2(0,-1)
     +     )
      G_a2_4 = G_a2_4 + pi*s**2*(1.-r)**(-2) * (
     +     - 1./12.*GYZ1(3)
     +     + 1./12.*HZ1(-1)
     +     - 1./12.*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1)*zeta2 * (
     +     + 1./4.
     +     )
      G_a2_4 = G_a2_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1) * (
     +     - 1./4.
     +     - 1./4.*GYZ1(2)*HZ1(0)
     +     - 13./24.*GYZ1(3)
     +     + 1./4.*GYZ2(0,3)
     +     + 1./4.*GYZ2(2,1)
     +     + 5./24.*HZ1(-1)
     +     - 5./24.*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1) * (
     +     + 1./4.*HZ2(0,-1)
     +     + 1./4.*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + pi*s**2*(1.+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     + 1./4.
     +     )
      G_a2_4 = G_a2_4 + pi*s**2*(1.+s)**(-1)*(r+s)**(-1) * (
     +     + 1./8.
     +     - 1./8.*GYZ1(1)
     +     - 1./4.*GYZ1(2)*HZ1(0)
     +     - 5./12.*GYZ1(3)
     +     + 1./4.*GYZ2(0,3)
     +     + 1./4.*GYZ2(2,1)
     +     + 11./24.*HZ1(-1)
     +     )
      G_a2_4 = G_a2_4 + pi*s**2*(1.+s)**(-1)*(r+s)**(-1) * (
     +     - 1./3.*HZ1(0)
     +     + 1./4.*HZ2(0,-1)
     +     + 1./4.*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + pi*s**2*(r+s)**(-3)*zeta2 * (
     +     + 1./3.
     +     )
      G_a2_4 = G_a2_4 + pi*s**2*(r+s)**(-3) * (
     +     - 1./6.*GYZ1(2)*HZ1(0)
     +     + 1./3.*GYZ2(0,3)
     +     - 1./6.*GYZ2(1,3)
     +     + 1./6.*GYZ2(2,1)
     +     + 1./6.*HZ2(-1,-1)
     +     + 1./6.*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + pi*s**2*(r+s)**(-2) * (
     +     + 1./12.
     +     - 1./6.*GYZ1(1)
     +     - 1./4.*GYZ1(2)*HZ1(0)
     +     - 1./3.*GYZ1(3)
     +     + 1./4.*GYZ2(1,3)
     +     + 1./4.*GYZ2(2,1)
     +     + 1./3.*HZ1(-1)
     +     )
      G_a2_4 = G_a2_4 + pi*s**2*(r+s)**(-2) * (
     +     - 1./6.*HZ1(0)
     +     - 1./4.*HZ2(-1,-1)
     +     + 1./2.*HZ2(0,-1)
     +     + 1./4.*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + pi*s**3*(1.-r)**(-2)*(1.+s)**(-1)*zeta2 * (
     +     - 1./6.
     +     )
      G_a2_4 = G_a2_4 + pi*s**3*(1.-r)**(-2)*(1.+s)**(-1) * (
     +     + 1./6.*GYZ1(2)*HZ1(0)
     +     + 1./4.*GYZ1(3)
     +     - 1./6.*GYZ2(0,3)
     +     - 1./6.*GYZ2(2,1)
     +     - 1./4.*HZ1(-1)
     +     + 1./4.*HZ1(0)
     +     - 1./6.*HZ2(0,-1)
     +     )
      G_a2_4 = G_a2_4 + pi*s**3*(1.-r)**(-2)*(1.+s)**(-1) * (
     +     - 1./6.*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + pi*s**3*(1.-r)**(-1)*(1.+s)**(-2)*zeta2 * (
     +     - 11./12.
     +     )
      G_a2_4 = G_a2_4 + pi*s**3*(1.-r)**(-1)*(1.+s)**(-2) * (
     +     - 1./12.
     +     + 1./3.*GYZ1(1)
     +     + 11./12.*GYZ1(2)*HZ1(0)
     +     + 3./4.*GYZ1(3)
     +     - 11./12.*GYZ2(0,3)
     +     - 11./12.*GYZ2(2,1)
     +     - 11./12.*HZ1(-1)
     +     )
      G_a2_4 = G_a2_4 + pi*s**3*(1.-r)**(-1)*(1.+s)**(-2) * (
     +     + 7./12.*HZ1(0)
     +     - 11./12.*HZ2(0,-1)
     +     - 11./12.*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + pi*s**3*(1.+s)**(-2)*(r+s)**(-1)*zeta2 * (
     +     - 11./12.
     +     )
      G_a2_4 = G_a2_4 + pi*s**3*(1.+s)**(-2)*(r+s)**(-1) * (
     +     - 1./12.
     +     + 1./3.*GYZ1(1)
     +     + 11./12.*GYZ1(2)*HZ1(0)
     +     + 3./4.*GYZ1(3)
     +     - 11./12.*GYZ2(0,3)
     +     - 11./12.*GYZ2(2,1)
     +     - 11./12.*HZ1(-1)
     +     )
      G_a2_4 = G_a2_4 + pi*s**3*(1.+s)**(-2)*(r+s)**(-1) * (
     +     + 7./12.*HZ1(0)
     +     - 11./12.*HZ2(0,-1)
     +     - 11./12.*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + pi*s**3*(1.+s)**(-1)*(r+s)**(-2)*zeta2 * (
     +     - 3./4.
     +     )
      G_a2_4 = G_a2_4 + pi*s**3*(1.+s)**(-1)*(r+s)**(-2) * (
     +     - 1./12.
     +     + 1./3.*GYZ1(1)
     +     + 3./4.*GYZ1(2)*HZ1(0)
     +     + 1./2.*GYZ1(3)
     +     - 3./4.*GYZ2(0,3)
     +     - 3./4.*GYZ2(2,1)
     +     - 2./3.*HZ1(-1)
     +     )
      G_a2_4 = G_a2_4 + pi*s**3*(1.+s)**(-1)*(r+s)**(-2) * (
     +     + 1./3.*HZ1(0)
     +     - 3./4.*HZ2(0,-1)
     +     - 3./4.*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + pi*s**3*(r+s)**(-3)*zeta2 * (
     +     - 1./6.
     +     )
      G_a2_4 = G_a2_4 + pi*s**3*(r+s)**(-3) * (
     +     + 1./6.*GYZ1(1)
     +     + 1./3.*GYZ1(2)*HZ1(0)
     +     - 1./6.*GYZ2(0,3)
     +     - 1./6.*GYZ2(1,3)
     +     - 1./3.*GYZ2(2,1)
     +     - 1./6.*HZ1(-1)
     +     + 1./6.*HZ2(-1,-1)
     +     )
      G_a2_4 = G_a2_4 + pi*s**3*(r+s)**(-3) * (
     +     - 1./2.*HZ2(0,-1)
     +     - 1./3.*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + pi*s**4*(1.-r)**(-2)*(1.+s)**(-2)*zeta2 * (
     +     + 1./3.
     +     )
      G_a2_4 = G_a2_4 + pi*s**4*(1.-r)**(-2)*(1.+s)**(-2) * (
     +     - 1./3.*GYZ1(2)*HZ1(0)
     +     - 1./6.*GYZ1(3)
     +     + 1./3.*GYZ2(0,3)
     +     + 1./3.*GYZ2(2,1)
     +     + 1./6.*HZ1(-1)
     +     - 1./6.*HZ1(0)
     +     + 1./3.*HZ2(0,-1)
     +     )
      G_a2_4 = G_a2_4 + pi*s**4*(1.-r)**(-2)*(1.+s)**(-2) * (
     +     + 1./3.*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + pi*s**4*(1.-r)**(-1)*(1.+s)**(-3)*zeta2 * (
     +     + 7./6.
     +     )
      G_a2_4 = G_a2_4 + pi*s**4*(1.-r)**(-1)*(1.+s)**(-3) * (
     +     - 1./6.*GYZ1(1)
     +     - 7./6.*GYZ1(2)*HZ1(0)
     +     - 1./3.*GYZ1(3)
     +     + 7./6.*GYZ2(0,3)
     +     + 7./6.*GYZ2(2,1)
     +     + 1./2.*HZ1(-1)
     +     - 1./3.*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + pi*s**4*(1.-r)**(-1)*(1.+s)**(-3) * (
     +     + 7./6.*HZ2(0,-1)
     +     + 7./6.*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + pi*s**4*(1.+s)**(-3)*(r+s)**(-1)*zeta2 * (
     +     + 7./6.
     +     )
      G_a2_4 = G_a2_4 + pi*s**4*(1.+s)**(-3)*(r+s)**(-1) * (
     +     - 1./6.*GYZ1(1)
     +     - 7./6.*GYZ1(2)*HZ1(0)
     +     - 1./3.*GYZ1(3)
     +     + 7./6.*GYZ2(0,3)
     +     + 7./6.*GYZ2(2,1)
     +     + 1./2.*HZ1(-1)
     +     - 1./3.*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + pi*s**4*(1.+s)**(-3)*(r+s)**(-1) * (
     +     + 7./6.*HZ2(0,-1)
     +     + 7./6.*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + pi*s**4*(1.+s)**(-2)*(r+s)**(-2)*zeta2 * (
     +     + 5./6.
     +     )
      G_a2_4 = G_a2_4 + pi*s**4*(1.+s)**(-2)*(r+s)**(-2) * (
     +     - 1./6.*GYZ1(1)
     +     - 5./6.*GYZ1(2)*HZ1(0)
     +     - 1./6.*GYZ1(3)
     +     + 5./6.*GYZ2(0,3)
     +     + 5./6.*GYZ2(2,1)
     +     + 1./3.*HZ1(-1)
     +     - 1./6.*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + pi*s**4*(1.+s)**(-2)*(r+s)**(-2) * (
     +     + 5./6.*HZ2(0,-1)
     +     + 5./6.*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + pi*s**4*(1.+s)**(-1)*(r+s)**(-3)*zeta2 * (
     +     + 1./2.
     +     )
      G_a2_4 = G_a2_4 + pi*s**4*(1.+s)**(-1)*(r+s)**(-3) * (
     +     - 1./6.*GYZ1(1)
     +     - 1./2.*GYZ1(2)*HZ1(0)
     +     + 1./2.*GYZ2(0,3)
     +     + 1./2.*GYZ2(2,1)
     +     + 1./6.*HZ1(-1)
     +     + 1./2.*HZ2(0,-1)
     +     + 1./2.*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + pi*s**5*(1.-r)**(-2)*(1.+s)**(-3)*zeta2 * (
     +     - 1./6.
     +     )
      G_a2_4 = G_a2_4 + pi*s**5*(1.-r)**(-2)*(1.+s)**(-3) * (
     +     + 1./6.*GYZ1(2)*HZ1(0)
     +     - 1./6.*GYZ2(0,3)
     +     - 1./6.*GYZ2(2,1)
     +     - 1./6.*HZ2(0,-1)
     +     - 1./6.*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + pi*s**5*(1.-r)**(-1)*(1.+s)**(-4)*zeta2 * (
     +     - 1./2.
     +     )
      G_a2_4 = G_a2_4 + pi*s**5*(1.-r)**(-1)*(1.+s)**(-4) * (
     +     + 1./2.*GYZ1(2)*HZ1(0)
     +     - 1./2.*GYZ2(0,3)
     +     - 1./2.*GYZ2(2,1)
     +     - 1./2.*HZ2(0,-1)
     +     - 1./2.*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + pi*s**5*(1.+s)**(-4)*(r+s)**(-1)*zeta2 * (
     +     - 1./2.
     +     )
      G_a2_4 = G_a2_4 + pi*s**5*(1.+s)**(-4)*(r+s)**(-1) * (
     +     + 1./2.*GYZ1(2)*HZ1(0)
     +     - 1./2.*GYZ2(0,3)
     +     - 1./2.*GYZ2(2,1)
     +     - 1./2.*HZ2(0,-1)
     +     - 1./2.*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + pi*s**5*(1.+s)**(-3)*(r+s)**(-2)*zeta2 * (
     +     - 1./3.
     +     )
      G_a2_4 = G_a2_4 + pi*s**5*(1.+s)**(-3)*(r+s)**(-2) * (
     +     + 1./3.*GYZ1(2)*HZ1(0)
     +     - 1./3.*GYZ2(0,3)
     +     - 1./3.*GYZ2(2,1)
     +     - 1./3.*HZ2(0,-1)
     +     - 1./3.*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + pi*s**5*(1.+s)**(-2)*(r+s)**(-3)*zeta2 * (
     +     - 1./6.
     +     )
      G_a2_4 = G_a2_4 + pi*s**5*(1.+s)**(-2)*(r+s)**(-3) * (
     +     + 1./6.*GYZ1(2)*HZ1(0)
     +     - 1./6.*GYZ2(0,3)
     +     - 1./6.*GYZ2(2,1)
     +     - 1./6.*HZ2(0,-1)
     +     - 1./6.*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + pi*(1.-r)**(-2) * (
     +     - 1./4.*GYZ1(3)
     +     - 1./6.*GYZ1(3)*HZ1(0)
     +     + 1./6.*GYZ2(0,3)
     +     + 1./6.*GYZ2(3,1)
     +     - 1./3.*GYZ2(3,3)
     +     + 1./4.*HZ1(-1)
     +     - 1./4.*HZ1(0)
     +     )
      G_a2_4 = G_a2_4 + pi*(1.-r)**(-2) * (
     +     + 1./6.*HZ2(-1,-1)
     +     - 1./6.*HZ2(0,0)
     +     )
      G_a2_4 = G_a2_4 + pi*(1.-r)**(-1)*zeta2 * (
     +     + 1./4.
     +     )
      G_a2_4 = G_a2_4 + pi*(1.-r)**(-1) * (
     +     - 5./12.
     +     + 1./6.*GYZ1(1)
     +     + 7./12.*GYZ1(3)
     +     - 1./6.*GYZ1(3)*HZ1(0)
     +     - 1./12.*GYZ2(0,3)
     +     + 1./6.*GYZ2(3,1)
     +     - 1./12.*GYZ2(3,3)
     +     )
      G_a2_4 = G_a2_4 + pi*(1.-r)**(-1) * (
     +     - 3./4.*HZ1(-1)
     +     + 7./12.*HZ1(0)
     +     - 1./12.*HZ2(-1,-1)
     +     + 1./4.*HZ2(-1,0)
     +     - 1./6.*HZ2(0,0)
     +     )
      G_a2_4 = G_a2_4 + pi*(r+s)**(-1)*zeta2 * (
     +     + 1./3.
     +     )
      G_a2_4 = G_a2_4 + pi*(r+s)**(-1) * (
     +     + 1./3.
     +     + 1./4.*GYZ1(1)
     +     - 1./6.*GYZ1(2)*HZ1(0)
     +     + 1./3.*GYZ2(0,3)
     +     - 1./6.*GYZ2(1,3)
     +     + 1./6.*GYZ2(2,1)
     +     - 1./4.*HZ1(-1)
     +     )
      G_a2_4 = G_a2_4 + pi*(r+s)**(-1) * (
     +     + 1./6.*HZ2(-1,-1)
     +     + 1./6.*HZ2(1,0)
     +     )
      G_a2_4 = G_a2_4 + pi*zeta2 * (
     +     - 1./3.
     +     )
      G_a2_4 = G_a2_4 + pi * (
     +     + 1./6.*GYZ1(2)*HZ1(0)
     +     - 1./6.*GYZ1(3)*HZ1(0)
     +     - 1./6.*GYZ2(0,3)
     +     + 1./6.*GYZ2(1,3)
     +     - 1./6.*GYZ2(2,1)
     +     + 1./6.*GYZ2(3,1)
     +     - 1./6.*HZ2(0,0)
     +     )
      G_a2_4 = G_a2_4 + pi * (
     +     - 1./6.*HZ2(1,0)
     +     )

      G_b2_4 = 0d0
     +
      G_b2_4 = G_b2_4 + pi*r**(-3)*s * (
     +     + GYZ1(3)
     +     + 1./3.*GYZ2(3,3)
     +     )
      G_b2_4 = G_b2_4 + pi*r**(-2)*s * (
     +     - 5./4.*GYZ1(3)
     +     + 1./4.*GYZ1(3)*HZ1(0)
     +     + 1./4.*GYZ2(0,3)
     +     - 1./4.*GYZ2(1,3)
     +     - 1./4.*GYZ2(3,1)
     +     - 1./4.*GYZ2(3,3)
     +     )
      G_b2_4 = G_b2_4 + pi*r**(-2) * (
     +     - 1
     +     + 1./6.*GYZ1(3)
     +     )
      G_b2_4 = G_b2_4 + pi*r**(-1)*s**(-1) * (
     +     + 1./6.
     +     + 1./6.*GYZ1(3)
     +     )
      G_b2_4 = G_b2_4 + pi*r**(-1)*s * (
     +     + 1./4.*GYZ1(3)
     +     - 1./4.*GYZ1(3)*HZ1(0)
     +     - 1./4.*GYZ2(0,3)
     +     + 1./4.*GYZ2(1,3)
     +     + 1./4.*GYZ2(3,1)
     +     - 1./12.*GYZ2(3,3)
     +     )
      G_b2_4 = G_b2_4 + pi*r**(-1) * (
     +     + 1
     +     + 1./4.*GYZ1(1)
     +     - 1./2.*GYZ1(3)
     +     - 1./3.*GYZ2(3,3)
     +     - 1./4.*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + pi*s**(-1)*(r+s)**(-1) * (
     +     - 1./6.
     +     - 1./6.*GYZ1(3)
     +     )
      G_b2_4 = G_b2_4 + pi*s*(1.-r)**(-2) * (
     +     - 1./3.*GYZ1(3)
     +     - 1./6.*GYZ1(3)*HZ1(0)
     +     + 1./6.*GYZ2(0,3)
     +     + 1./6.*GYZ2(3,1)
     +     - 1./3.*GYZ2(3,3)
     +     + 1./3.*HZ1(-1)
     +     - 1./3.*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + pi*s*(1.-r)**(-2) * (
     +     + 1./6.*HZ2(-1,-1)
     +     - 1./6.*HZ2(0,0)
     +     )
      G_b2_4 = G_b2_4 + pi*s*(1.-r)**(-1)*zeta2 * (
     +     + 1./4.
     +     )
      G_b2_4 = G_b2_4 + pi*s*(1.-r)**(-1) * (
     +     - 1./12.
     +     + 1./3.*GYZ1(3)
     +     - 1./6.*GYZ1(3)*HZ1(0)
     +     - 1./12.*GYZ2(0,3)
     +     + 1./6.*GYZ2(3,1)
     +     - 1./12.*GYZ2(3,3)
     +     - 1./6.*HZ1(-1)
     +     )
      G_b2_4 = G_b2_4 + pi*s*(1.-r)**(-1) * (
     +     + 1./6.*HZ1(0)
     +     - 1./12.*HZ2(-1,-1)
     +     + 1./4.*HZ2(-1,0)
     +     - 1./6.*HZ2(0,0)
     +     )
      G_b2_4 = G_b2_4 + pi*s*(r+s)**(-3)*zeta2 * (
     +     - 1./3.
     +     )
      G_b2_4 = G_b2_4 + pi*s*(r+s)**(-3) * (
     +     - 1./4.*GYZ1(1)
     +     + 1./6.*GYZ1(2)*HZ1(0)
     +     - 1./3.*GYZ2(0,3)
     +     + 1./6.*GYZ2(1,3)
     +     - 1./6.*GYZ2(2,1)
     +     + 1./4.*HZ1(-1)
     +     - 1./6.*HZ2(-1,-1)
     +     )
      G_b2_4 = G_b2_4 + pi*s*(r+s)**(-3) * (
     +     - 1./6.*HZ2(1,0)
     +     )
      G_b2_4 = G_b2_4 + pi*s*(r+s)**(-2)*zeta2 * (
     +     + 1./3.
     +     )
      G_b2_4 = G_b2_4 + pi*s*(r+s)**(-2) * (
     +     + 5./24.*GYZ1(1)
     +     - 1./6.*GYZ1(2)*HZ1(0)
     +     + 1./3.*GYZ2(0,3)
     +     - 1./6.*GYZ2(1,3)
     +     + 1./6.*GYZ2(2,1)
     +     - 3./8.*HZ1(-1)
     +     + 1./6.*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + pi*s*(r+s)**(-2) * (
     +     + 1./6.*HZ2(-1,-1)
     +     + 1./6.*HZ2(1,0)
     +     )
      G_b2_4 = G_b2_4 + pi*s*(r+s)**(-1)*zeta2 * (
     +     + 1./12.
     +     )
      G_b2_4 = G_b2_4 + pi*s*(r+s)**(-1) * (
     +     - 1./12.
     +     + 1./12.*GYZ1(2)*HZ1(0)
     +     + 1./12.*GYZ1(3)
     +     + 1./12.*GYZ2(0,3)
     +     - 1./6.*GYZ2(1,3)
     +     - 1./12.*GYZ2(2,1)
     +     + 1./12.*HZ1(-1)
     +     )
      G_b2_4 = G_b2_4 + pi*s*(r+s)**(-1) * (
     +     - 1./12.*HZ1(0)
     +     + 1./6.*HZ2(-1,-1)
     +     - 1./4.*HZ2(0,-1)
     +     - 1./12.*HZ2(1,0)
     +     )
      G_b2_4 = G_b2_4 + pi*s**2*(1.-r)**(-2) * (
     +     - 1./6.*GYZ1(3)
     +     + 1./6.*HZ1(-1)
     +     - 1./6.*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1)*zeta2 * (
     +     + 1./4.
     +     )
      G_b2_4 = G_b2_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1) * (
     +     + 1./12.
     +     - 1./6.*GYZ1(1)
     +     - 1./4.*GYZ1(2)*HZ1(0)
     +     - 5./12.*GYZ1(3)
     +     + 1./4.*GYZ2(0,3)
     +     + 1./4.*GYZ2(2,1)
     +     + 5./12.*HZ1(-1)
     +     )
      G_b2_4 = G_b2_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1) * (
     +     - 1./4.*HZ1(0)
     +     + 1./4.*HZ2(0,-1)
     +     + 1./4.*HZ2(1,0)
     +     )
      G_b2_4 = G_b2_4 + pi*s**2*(1.+s)**(-1)*(r+s)**(-1)*zeta2 * (
     +     + 1./4.
     +     )
      G_b2_4 = G_b2_4 + pi*s**2*(1.+s)**(-1)*(r+s)**(-1) * (
     +     + 1./12.
     +     - 1./6.*GYZ1(1)
     +     - 1./4.*GYZ1(2)*HZ1(0)
     +     - 5./12.*GYZ1(3)
     +     + 1./4.*GYZ2(0,3)
     +     + 1./4.*GYZ2(2,1)
     +     + 5./12.*HZ1(-1)
     +     )
      G_b2_4 = G_b2_4 + pi*s**2*(1.+s)**(-1)*(r+s)**(-1) * (
     +     - 1./4.*HZ1(0)
     +     + 1./4.*HZ2(0,-1)
     +     + 1./4.*HZ2(1,0)
     +     )
      G_b2_4 = G_b2_4 + pi*s**2*(r+s)**(-3)*zeta2 * (
     +     - 1./6.
     +     )
      G_b2_4 = G_b2_4 + pi*s**2*(r+s)**(-3) * (
     +     - 1./6.*GYZ1(1)
     +     - 1./6.*GYZ1(2)*HZ1(0)
     +     - 1./6.*GYZ2(0,3)
     +     + 1./3.*GYZ2(1,3)
     +     + 1./6.*GYZ2(2,1)
     +     + 1./6.*HZ1(-1)
     +     - 1./3.*HZ2(-1,-1)
     +     )
      G_b2_4 = G_b2_4 + pi*s**2*(r+s)**(-3) * (
     +     + 1./2.*HZ2(0,-1)
     +     + 1./6.*HZ2(1,0)
     +     )
      G_b2_4 = G_b2_4 + pi*s**2*(r+s)**(-2)*zeta2 * (
     +     + 1./3.
     +     )
      G_b2_4 = G_b2_4 + pi*s**2*(r+s)**(-2) * (
     +     - 1./6.*GYZ1(1)
     +     - 1./6.*GYZ1(2)*HZ1(0)
     +     - 1./6.*GYZ1(3)
     +     + 1./3.*GYZ2(0,3)
     +     - 1./6.*GYZ2(1,3)
     +     + 1./6.*GYZ2(2,1)
     +     + 1./3.*HZ1(-1)
     +     )
      G_b2_4 = G_b2_4 + pi*s**2*(r+s)**(-2) * (
     +     - 1./6.*HZ1(0)
     +     + 1./6.*HZ2(-1,-1)
     +     + 1./6.*HZ2(1,0)
     +     )
      G_b2_4 = G_b2_4 + pi*s**3*(1.-r)**(-2)*(1.+s)**(-1)*zeta2 * (
     +     - 1./6.
     +     )
      G_b2_4 = G_b2_4 + pi*s**3*(1.-r)**(-2)*(1.+s)**(-1) * (
     +     + 1./6.*GYZ1(2)*HZ1(0)
     +     + 1./6.*GYZ1(3)
     +     - 1./6.*GYZ2(0,3)
     +     - 1./6.*GYZ2(2,1)
     +     - 1./6.*HZ1(-1)
     +     + 1./6.*HZ1(0)
     +     - 1./6.*HZ2(0,-1)
     +     )
      G_b2_4 = G_b2_4 + pi*s**3*(1.-r)**(-2)*(1.+s)**(-1) * (
     +     - 1./6.*HZ2(1,0)
     +     )
      G_b2_4 = G_b2_4 + pi*s**3*(1.-r)**(-1)*(1.+s)**(-2)*zeta2 * (
     +     - 2./3.
     +     )
      G_b2_4 = G_b2_4 + pi*s**3*(1.-r)**(-1)*(1.+s)**(-2) * (
     +     + 1./6.*GYZ1(1)
     +     + 2./3.*GYZ1(2)*HZ1(0)
     +     + 1./3.*GYZ1(3)
     +     - 2./3.*GYZ2(0,3)
     +     - 2./3.*GYZ2(2,1)
     +     - 1./2.*HZ1(-1)
     +     + 1./3.*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + pi*s**3*(1.-r)**(-1)*(1.+s)**(-2) * (
     +     - 2./3.*HZ2(0,-1)
     +     - 2./3.*HZ2(1,0)
     +     )
      G_b2_4 = G_b2_4 + pi*s**3*(1.+s)**(-2)*(r+s)**(-1)*zeta2 * (
     +     - 2./3.
     +     )
      G_b2_4 = G_b2_4 + pi*s**3*(1.+s)**(-2)*(r+s)**(-1) * (
     +     + 1./6.*GYZ1(1)
     +     + 2./3.*GYZ1(2)*HZ1(0)
     +     + 1./3.*GYZ1(3)
     +     - 2./3.*GYZ2(0,3)
     +     - 2./3.*GYZ2(2,1)
     +     - 1./2.*HZ1(-1)
     +     + 1./3.*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + pi*s**3*(1.+s)**(-2)*(r+s)**(-1) * (
     +     - 2./3.*HZ2(0,-1)
     +     - 2./3.*HZ2(1,0)
     +     )
      G_b2_4 = G_b2_4 + pi*s**3*(1.+s)**(-1)*(r+s)**(-2)*zeta2 * (
     +     - 1./2.
     +     )
      G_b2_4 = G_b2_4 + pi*s**3*(1.+s)**(-1)*(r+s)**(-2) * (
     +     + 1./6.*GYZ1(1)
     +     + 1./2.*GYZ1(2)*HZ1(0)
     +     + 1./6.*GYZ1(3)
     +     - 1./2.*GYZ2(0,3)
     +     - 1./2.*GYZ2(2,1)
     +     - 1./3.*HZ1(-1)
     +     + 1./6.*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + pi*s**3*(1.+s)**(-1)*(r+s)**(-2) * (
     +     - 1./2.*HZ2(0,-1)
     +     - 1./2.*HZ2(1,0)
     +     )
      G_b2_4 = G_b2_4 + pi*s**3*(r+s)**(-3)*zeta2 * (
     +     - 1./3.
     +     )
      G_b2_4 = G_b2_4 + pi*s**3*(r+s)**(-3) * (
     +     + 1./6.*GYZ1(2)*HZ1(0)
     +     - 1./3.*GYZ2(0,3)
     +     + 1./6.*GYZ2(1,3)
     +     - 1./6.*GYZ2(2,1)
     +     - 1./6.*HZ2(-1,-1)
     +     - 1./6.*HZ2(1,0)
     +     )
      G_b2_4 = G_b2_4 + pi*s**4*(1.-r)**(-2)*(1.+s)**(-2)*zeta2 * (
     +     + 1./6.
     +     )
      G_b2_4 = G_b2_4 + pi*s**4*(1.-r)**(-2)*(1.+s)**(-2) * (
     +     - 1./6.*GYZ1(2)*HZ1(0)
     +     + 1./6.*GYZ2(0,3)
     +     + 1./6.*GYZ2(2,1)
     +     + 1./6.*HZ2(0,-1)
     +     + 1./6.*HZ2(1,0)
     +     )
      G_b2_4 = G_b2_4 + pi*s**4*(1.-r)**(-1)*(1.+s)**(-3)*zeta2 * (
     +     + 1./2.
     +     )
      G_b2_4 = G_b2_4 + pi*s**4*(1.-r)**(-1)*(1.+s)**(-3) * (
     +     - 1./2.*GYZ1(2)*HZ1(0)
     +     + 1./2.*GYZ2(0,3)
     +     + 1./2.*GYZ2(2,1)
     +     + 1./2.*HZ2(0,-1)
     +     + 1./2.*HZ2(1,0)
     +     )
      G_b2_4 = G_b2_4 + pi*s**4*(1.+s)**(-3)*(r+s)**(-1)*zeta2 * (
     +     + 1./2.
     +     )
      G_b2_4 = G_b2_4 + pi*s**4*(1.+s)**(-3)*(r+s)**(-1) * (
     +     - 1./2.*GYZ1(2)*HZ1(0)
     +     + 1./2.*GYZ2(0,3)
     +     + 1./2.*GYZ2(2,1)
     +     + 1./2.*HZ2(0,-1)
     +     + 1./2.*HZ2(1,0)
     +     )
      G_b2_4 = G_b2_4 + pi*s**4*(1.+s)**(-2)*(r+s)**(-2)*zeta2 * (
     +     + 1./3.
     +     )
      G_b2_4 = G_b2_4 + pi*s**4*(1.+s)**(-2)*(r+s)**(-2) * (
     +     - 1./3.*GYZ1(2)*HZ1(0)
     +     + 1./3.*GYZ2(0,3)
     +     + 1./3.*GYZ2(2,1)
     +     + 1./3.*HZ2(0,-1)
     +     + 1./3.*HZ2(1,0)
     +     )
      G_b2_4 = G_b2_4 + pi*s**4*(1.+s)**(-1)*(r+s)**(-3)*zeta2 * (
     +     + 1./6.
     +     )
      G_b2_4 = G_b2_4 + pi*s**4*(1.+s)**(-1)*(r+s)**(-3) * (
     +     - 1./6.*GYZ1(2)*HZ1(0)
     +     + 1./6.*GYZ2(0,3)
     +     + 1./6.*GYZ2(2,1)
     +     + 1./6.*HZ2(0,-1)
     +     + 1./6.*HZ2(1,0)
     +     )
      G_b2_4 = G_b2_4 + pi*(1.-r)**(-2) * (
     +     - 1./4.*GYZ1(3)
     +     - 1./6.*GYZ1(3)*HZ1(0)
     +     + 1./6.*GYZ2(0,3)
     +     + 1./6.*GYZ2(3,1)
     +     - 1./3.*GYZ2(3,3)
     +     + 1./4.*HZ1(-1)
     +     - 1./4.*HZ1(0)
     +     )
      G_b2_4 = G_b2_4 + pi*(1.-r)**(-2) * (
     +     + 1./6.*HZ2(-1,-1)
     +     - 1./6.*HZ2(0,0)
     +     )
      G_b2_4 = G_b2_4 + pi*(1.-r)**(-1)*zeta2 * (
     +     + 1./4.
     +     )
      G_b2_4 = G_b2_4 + pi*(1.-r)**(-1) * (
     +     - 5./12.
     +     + 1./6.*GYZ1(1)
     +     + 5./24.*GYZ1(3)
     +     - 1./6.*GYZ1(3)*HZ1(0)
     +     - 1./12.*GYZ2(0,3)
     +     + 1./6.*GYZ2(3,1)
     +     - 1./12.*GYZ2(3,3)
     +     )
      G_b2_4 = G_b2_4 + pi*(1.-r)**(-1) * (
     +     - 3./8.*HZ1(-1)
     +     + 5./24.*HZ1(0)
     +     - 1./12.*HZ2(-1,-1)
     +     + 1./4.*HZ2(-1,0)
     +     - 1./6.*HZ2(0,0)
     +     )
      G_b2_4 = G_b2_4 + pi*(r+s)**(-3) * (
     +     - 1./4.*GYZ1(1)
     +     + 1./4.*HZ1(-1)
     +     )
      G_b2_4 = G_b2_4 + pi*(r+s)**(-2) * (
     +     + 1./12.
     +     + 3./8.*GYZ1(1)
     +     - 1./3.*GYZ1(3)
     +     - 3./8.*HZ1(-1)
     +     )
      G_b2_4 = G_b2_4 + pi*(r+s)**(-1)*zeta2 * (
     +     + 1./3.
     +     )
      G_b2_4 = G_b2_4 + pi*(r+s)**(-1) * (
     +     - 7./24.
     +     - 1./8.*GYZ1(1)
     +     - 1./6.*GYZ1(2)*HZ1(0)
     +     + 1./4.*GYZ1(3)
     +     + 1./3.*GYZ2(0,3)
     +     - 1./6.*GYZ2(1,3)
     +     + 1./6.*GYZ2(2,1)
     +     )
      G_b2_4 = G_b2_4 + pi*(r+s)**(-1) * (
     +     + 1./8.*HZ1(-1)
     +     + 1./6.*HZ2(-1,-1)
     +     + 1./6.*HZ2(1,0)
     +     )
      G_b2_4 = G_b2_4 + pi*zeta2 * (
     +     - 1./3.
     +     )
      G_b2_4 = G_b2_4 + pi * (
     +     + 1./6.*GYZ1(2)*HZ1(0)
     +     - 1./6.*GYZ1(3)*HZ1(0)
     +     - 1./6.*GYZ2(0,3)
     +     + 1./6.*GYZ2(1,3)
     +     - 1./6.*GYZ2(2,1)
     +     + 1./6.*GYZ2(3,1)
     +     - 1./6.*HZ2(0,0)
     +     )
      G_b2_4 = G_b2_4 + pi * (
     +     - 1./6.*HZ2(1,0)
     +     )

      G_c2_4 = 0d0
     +
      G_c2_4 = G_c2_4 + pi*r**(-3)*s * (
     +     - GYZ1(3)
     +     - 1./3.*GYZ2(3,3)
     +     )
      G_c2_4 = G_c2_4 + pi*r**(-2)*s * (
     +     - 1./4.*GYZ1(1)*HZ1(-1)
     +     + 1./4.*GYZ1(1)*HZ1(0)
     +     + 3./4.*GYZ1(3)
     +     + 1./4.*GYZ1(3)*HZ1(-1)
     +     - 1./4.*GYZ1(3)*HZ1(0)
     +     - 1./4.*GYZ2(0,3)
     +     + 1./4.*GYZ2(1,3)
     +     )
      G_c2_4 = G_c2_4 + pi*r**(-2)*s * (
     +     + 1./12.*GYZ2(3,3)
     +     )
      G_c2_4 = G_c2_4 + pi*r**(-2) * (
     +     + 1
     +     - 1./6.*GYZ1(3)
     +     )
      G_c2_4 = G_c2_4 + pi*r**(-1)*s**(-1) * (
     +     - 1./6.
     +     - 1./6.*GYZ1(3)
     +     )
      G_c2_4 = G_c2_4 + pi*r**(-1)*s * (
     +     - 1./4.*GYZ1(1)*HZ1(-1)
     +     + 1./4.*GYZ1(1)*HZ1(0)
     +     + 1./4.*GYZ1(3)
     +     + 1./4.*GYZ1(3)*HZ1(-1)
     +     - 1./4.*GYZ1(3)*HZ1(0)
     +     - 1./4.*GYZ2(0,3)
     +     + 1./4.*GYZ2(1,3)
     +     )
      G_c2_4 = G_c2_4 + pi*r**(-1)*s * (
     +     - 1./4.*GYZ2(3,3)
     +     - 1./4.*HZ1(-1)
     +     + 1./4.*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + pi*r**(-1) * (
     +     - 1./2.
     +     + 2./3.*GYZ1(3)
     +     - 1./4.*HZ1(-1)
     +     + 1./4.*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + pi*s**(-1)*(r+s)**(-1) * (
     +     + 1./6.
     +     + 1./6.*GYZ1(3)
     +     )
      G_c2_4 = G_c2_4 + pi*s*(1.-r)**(-2) * (
     +     - 1./4.*GYZ1(3)
     +     - 1./6.*GYZ1(3)*HZ1(0)
     +     + 1./6.*GYZ2(0,3)
     +     + 1./6.*GYZ2(3,1)
     +     - 1./3.*GYZ2(3,3)
     +     + 1./4.*HZ1(-1)
     +     - 1./4.*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + pi*s*(1.-r)**(-2) * (
     +     + 1./6.*HZ2(-1,-1)
     +     - 1./6.*HZ2(0,0)
     +     )
      G_c2_4 = G_c2_4 + pi*s*(1.-r)**(-1) * (
     +     - 5./12.
     +     + 1./6.*GYZ1(1)
     +     - 1./4.*GYZ1(1)*HZ1(-1)
     +     + 1./4.*GYZ1(1)*HZ1(0)
     +     + 11./24.*GYZ1(3)
     +     + 1./4.*GYZ1(3)*HZ1(-1)
     +     - 1./4.*GYZ1(3)*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + pi*s*(1.-r)**(-1) * (
     +     - 1./4.*GYZ2(0,3)
     +     + 1./4.*GYZ2(1,3)
     +     - 1./4.*GYZ2(3,3)
     +     - 5./8.*HZ1(-1)
     +     + 11./24.*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + pi*s*(r+s)**(-3)*zeta2 * (
     +     + 1./3.
     +     )
      G_c2_4 = G_c2_4 + pi*s*(r+s)**(-3) * (
     +     - 1./6.*GYZ1(2)*HZ1(0)
     +     + 1./3.*GYZ2(0,3)
     +     - 1./6.*GYZ2(1,3)
     +     + 1./6.*GYZ2(2,1)
     +     + 1./6.*HZ2(-1,-1)
     +     + 1./6.*HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + pi*s*(r+s)**(-2)*zeta2 * (
     +     - 1./3.
     +     )
      G_c2_4 = G_c2_4 + pi*s*(r+s)**(-2) * (
     +     + 1./12.
     +     + 1./6.*GYZ1(1)
     +     + 1./6.*GYZ1(2)*HZ1(0)
     +     - 1./3.*GYZ1(3)
     +     - 1./3.*GYZ2(0,3)
     +     + 1./6.*GYZ2(1,3)
     +     - 1./6.*GYZ2(2,1)
     +     )
      G_c2_4 = G_c2_4 + pi*s*(r+s)**(-2) * (
     +     - 1./6.*HZ1(0)
     +     - 1./6.*HZ2(-1,-1)
     +     - 1./6.*HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + pi*s*(r+s)**(-1) * (
     +     - 1./24.
     +     + 1./24.*GYZ1(1)
     +     + 1./3.*GYZ1(3)
     +     - 1./8.*HZ1(-1)
     +     + 1./12.*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + pi*s**2*(1.-r)**(-2) * (
     +     - 1./12.*GYZ1(3)
     +     + 1./12.*HZ1(-1)
     +     - 1./12.*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + pi*s**2*(1.-r)**(-1)*(1.+s)**(-1) * (
     +     + 1./3.
     +     - 1./6.*GYZ1(1)
     +     + 5./24.*GYZ1(3)
     +     + 1./8.*HZ1(-1)
     +     + 1./24.*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + pi*s**2*(1.+s)**(-1)*(r+s)**(-1) * (
     +     - 1./24.
     +     - 1./24.*GYZ1(1)
     +     + 1./12.*GYZ1(3)
     +     - 1./8.*HZ1(-1)
     +     + 1./6.*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + pi*s**2*(r+s)**(-3)*zeta2 * (
     +     - 1./6.
     +     )
      G_c2_4 = G_c2_4 + pi*s**2*(r+s)**(-3) * (
     +     + 1./6.*GYZ1(1)
     +     + 1./3.*GYZ1(2)*HZ1(0)
     +     - 1./6.*GYZ2(0,3)
     +     - 1./6.*GYZ2(1,3)
     +     - 1./3.*GYZ2(2,1)
     +     - 1./6.*HZ1(-1)
     +     + 1./6.*HZ2(-1,-1)
     +     )
      G_c2_4 = G_c2_4 + pi*s**2*(r+s)**(-3) * (
     +     - 1./2.*HZ2(0,-1)
     +     - 1./3.*HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + pi*s**2*(r+s)**(-2) * (
     +     - 1./12.
     +     + 1./2.*GYZ1(3)
     +     - 1./3.*HZ1(-1)
     +     + 1./3.*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + pi*s**3*(1.-r)**(-2)*(1.+s)**(-1) * (
     +     - 1./12.*GYZ1(3)
     +     + 1./12.*HZ1(-1)
     +     - 1./12.*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + pi*s**3*(1.-r)**(-1)*(1.+s)**(-2)*zeta2 * (
     +     + 1./2.
     +     )
      G_c2_4 = G_c2_4 + pi*s**3*(1.-r)**(-1)*(1.+s)**(-2) * (
     +     + 1./12.
     +     - 1./6.*GYZ1(1)
     +     - 1./2.*GYZ1(2)*HZ1(0)
     +     - 3./4.*GYZ1(3)
     +     + 1./2.*GYZ2(0,3)
     +     + 1./2.*GYZ2(2,1)
     +     + 3./4.*HZ1(-1)
     +     )
      G_c2_4 = G_c2_4 + pi*s**3*(1.-r)**(-1)*(1.+s)**(-2) * (
     +     - 7./12.*HZ1(0)
     +     + 1./2.*HZ2(0,-1)
     +     + 1./2.*HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + pi*s**3*(1.+s)**(-2)*(r+s)**(-1)*zeta2 * (
     +     + 1./2.
     +     )
      G_c2_4 = G_c2_4 + pi*s**3*(1.+s)**(-2)*(r+s)**(-1) * (
     +     + 1./12.
     +     - 1./6.*GYZ1(1)
     +     - 1./2.*GYZ1(2)*HZ1(0)
     +     - 3./4.*GYZ1(3)
     +     + 1./2.*GYZ2(0,3)
     +     + 1./2.*GYZ2(2,1)
     +     + 3./4.*HZ1(-1)
     +     )
      G_c2_4 = G_c2_4 + pi*s**3*(1.+s)**(-2)*(r+s)**(-1) * (
     +     - 7./12.*HZ1(0)
     +     + 1./2.*HZ2(0,-1)
     +     + 1./2.*HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + pi*s**3*(1.+s)**(-1)*(r+s)**(-2)*zeta2 * (
     +     + 1./2.
     +     )
      G_c2_4 = G_c2_4 + pi*s**3*(1.+s)**(-1)*(r+s)**(-2) * (
     +     + 1./12.
     +     - 1./6.*GYZ1(1)
     +     - 1./2.*GYZ1(2)*HZ1(0)
     +     - 2./3.*GYZ1(3)
     +     + 1./2.*GYZ2(0,3)
     +     + 1./2.*GYZ2(2,1)
     +     + 2./3.*HZ1(-1)
     +     )
      G_c2_4 = G_c2_4 + pi*s**3*(1.+s)**(-1)*(r+s)**(-2) * (
     +     - 1./2.*HZ1(0)
     +     + 1./2.*HZ2(0,-1)
     +     + 1./2.*HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + pi*s**3*(r+s)**(-3)*zeta2 * (
     +     + 1./2.
     +     )
      G_c2_4 = G_c2_4 + pi*s**3*(r+s)**(-3) * (
     +     - 1./6.*GYZ1(1)
     +     - 1./2.*GYZ1(2)*HZ1(0)
     +     + 1./2.*GYZ2(0,3)
     +     + 1./2.*GYZ2(2,1)
     +     + 1./6.*HZ1(-1)
     +     + 1./2.*HZ2(0,-1)
     +     + 1./2.*HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + pi*s**4*(1.-r)**(-2)*(1.+s)**(-2)*zeta2 * (
     +     - 1./6.
     +     )
      G_c2_4 = G_c2_4 + pi*s**4*(1.-r)**(-2)*(1.+s)**(-2) * (
     +     + 1./6.*GYZ1(2)*HZ1(0)
     +     + 1./6.*GYZ1(3)
     +     - 1./6.*GYZ2(0,3)
     +     - 1./6.*GYZ2(2,1)
     +     - 1./6.*HZ1(-1)
     +     + 1./6.*HZ1(0)
     +     - 1./6.*HZ2(0,-1)
     +     )
      G_c2_4 = G_c2_4 + pi*s**4*(1.-r)**(-2)*(1.+s)**(-2) * (
     +     - 1./6.*HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + pi*s**4*(1.-r)**(-1)*(1.+s)**(-3)*zeta2 * (
     +     - 1
     +     )
      G_c2_4 = G_c2_4 + pi*s**4*(1.-r)**(-1)*(1.+s)**(-3) * (
     +     + 1./6.*GYZ1(1)
     +     + GYZ1(2)*HZ1(0)
     +     + 1./3.*GYZ1(3)
     +     - GYZ2(0,3)
     +     - GYZ2(2,1)
     +     - 1./2.*HZ1(-1)
     +     + 1./3.*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + pi*s**4*(1.-r)**(-1)*(1.+s)**(-3) * (
     +     - HZ2(0,-1)
     +     - HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + pi*s**4*(1.+s)**(-3)*(r+s)**(-1)*zeta2 * (
     +     - 1
     +     )
      G_c2_4 = G_c2_4 + pi*s**4*(1.+s)**(-3)*(r+s)**(-1) * (
     +     + 1./6.*GYZ1(1)
     +     + GYZ1(2)*HZ1(0)
     +     + 1./3.*GYZ1(3)
     +     - GYZ2(0,3)
     +     - GYZ2(2,1)
     +     - 1./2.*HZ1(-1)
     +     + 1./3.*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + pi*s**4*(1.+s)**(-3)*(r+s)**(-1) * (
     +     - HZ2(0,-1)
     +     - HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + pi*s**4*(1.+s)**(-2)*(r+s)**(-2)*zeta2 * (
     +     - 5./6.
     +     )
      G_c2_4 = G_c2_4 + pi*s**4*(1.+s)**(-2)*(r+s)**(-2) * (
     +     + 1./6.*GYZ1(1)
     +     + 5./6.*GYZ1(2)*HZ1(0)
     +     + 1./6.*GYZ1(3)
     +     - 5./6.*GYZ2(0,3)
     +     - 5./6.*GYZ2(2,1)
     +     - 1./3.*HZ1(-1)
     +     + 1./6.*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + pi*s**4*(1.+s)**(-2)*(r+s)**(-2) * (
     +     - 5./6.*HZ2(0,-1)
     +     - 5./6.*HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + pi*s**4*(1.+s)**(-1)*(r+s)**(-3)*zeta2 * (
     +     - 2./3.
     +     )
      G_c2_4 = G_c2_4 + pi*s**4*(1.+s)**(-1)*(r+s)**(-3) * (
     +     + 1./6.*GYZ1(1)
     +     + 2./3.*GYZ1(2)*HZ1(0)
     +     - 2./3.*GYZ2(0,3)
     +     - 2./3.*GYZ2(2,1)
     +     - 1./6.*HZ1(-1)
     +     - 2./3.*HZ2(0,-1)
     +     - 2./3.*HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + pi*s**5*(1.-r)**(-2)*(1.+s)**(-3)*zeta2 * (
     +     + 1./6.
     +     )
      G_c2_4 = G_c2_4 + pi*s**5*(1.-r)**(-2)*(1.+s)**(-3) * (
     +     - 1./6.*GYZ1(2)*HZ1(0)
     +     + 1./6.*GYZ2(0,3)
     +     + 1./6.*GYZ2(2,1)
     +     + 1./6.*HZ2(0,-1)
     +     + 1./6.*HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + pi*s**5*(1.-r)**(-1)*(1.+s)**(-4)*zeta2 * (
     +     + 1./2.
     +     )
      G_c2_4 = G_c2_4 + pi*s**5*(1.-r)**(-1)*(1.+s)**(-4) * (
     +     - 1./2.*GYZ1(2)*HZ1(0)
     +     + 1./2.*GYZ2(0,3)
     +     + 1./2.*GYZ2(2,1)
     +     + 1./2.*HZ2(0,-1)
     +     + 1./2.*HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + pi*s**5*(1.+s)**(-4)*(r+s)**(-1)*zeta2 * (
     +     + 1./2.
     +     )
      G_c2_4 = G_c2_4 + pi*s**5*(1.+s)**(-4)*(r+s)**(-1) * (
     +     - 1./2.*GYZ1(2)*HZ1(0)
     +     + 1./2.*GYZ2(0,3)
     +     + 1./2.*GYZ2(2,1)
     +     + 1./2.*HZ2(0,-1)
     +     + 1./2.*HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + pi*s**5*(1.+s)**(-3)*(r+s)**(-2)*zeta2 * (
     +     + 1./3.
     +     )
      G_c2_4 = G_c2_4 + pi*s**5*(1.+s)**(-3)*(r+s)**(-2) * (
     +     - 1./3.*GYZ1(2)*HZ1(0)
     +     + 1./3.*GYZ2(0,3)
     +     + 1./3.*GYZ2(2,1)
     +     + 1./3.*HZ2(0,-1)
     +     + 1./3.*HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + pi*s**5*(1.+s)**(-2)*(r+s)**(-3)*zeta2 * (
     +     + 1./6.
     +     )
      G_c2_4 = G_c2_4 + pi*s**5*(1.+s)**(-2)*(r+s)**(-3) * (
     +     - 1./6.*GYZ1(2)*HZ1(0)
     +     + 1./6.*GYZ2(0,3)
     +     + 1./6.*GYZ2(2,1)
     +     + 1./6.*HZ2(0,-1)
     +     + 1./6.*HZ2(1,0)
     +     )
      G_c2_4 = G_c2_4 + pi*(1.-r)**(-1) * (
     +     + 3./8.*GYZ1(3)
     +     - 3./8.*HZ1(-1)
     +     + 3./8.*HZ1(0)
     +     )
      G_c2_4 = G_c2_4 + pi*(r+s)**(-3) * (
     +     + 1./4.*GYZ1(1)
     +     - 1./4.*HZ1(-1)
     +     )
      G_c2_4 = G_c2_4 + pi*(r+s)**(-2) * (
     +     - 1./12.
     +     - 3./8.*GYZ1(1)
     +     + 1./3.*GYZ1(3)
     +     + 3./8.*HZ1(-1)
     +     )
      G_c2_4 = G_c2_4 + pi*(r+s)**(-1) * (
     +     + 1./8.
     +     + 1./8.*GYZ1(1)
     +     - 5./12.*GYZ1(3)
     +     - 1./8.*HZ1(-1)
     +     )

      return
      end


==> fortran/zone5.f <==
      subroutine makecoef5(r,s,a_a1_5,a_b1_5,a_c1_5,
     $                         b_a1_5,b_b1_5,b_c1_5,
     $                         c_a1_5,c_b1_5,c_c1_5,
     $                         A_a2_5,A_b2_5,A_c2_5,
     $                         B_a2_5,B_b2_5,B_c2_5,
     $                         C_a2_5,C_b2_5,C_c2_5,
     $                         D_a2_5,D_b2_5,D_c2_5,
     $                         E_a2_5,E_b2_5,E_c2_5,
     $                         F_a2_5,F_b2_5,F_c2_5,
     $                         G_a2_5,G_b2_5,G_c2_5)
      
      real*8 a_a1_5,a_b1_5,a_c1_5,
     $       b_a1_5,b_b1_5,b_c1_5,
     $       c_a1_5,c_b1_5,c_c1_5,
     $       A_a2_5,A_b2_5,A_c2_5,
     $       B_a2_5,B_b2_5,B_c2_5,
     $       C_a2_5,C_b2_5,C_c2_5,
     $       D_a2_5,D_b2_5,D_c2_5,
     $       E_a2_5,E_b2_5,E_c2_5,
     $       F_a2_5,F_b2_5,F_c2_5,
     $       G_a2_5,G_b2_5,G_c2_5

      real*8 r,s
      real*8 zeta2,zeta3,zeta4
      integer nmax
      real*8 HZa1,HZa2,HZa3,HZa4,HZ1,HZ2,HZ3,HZ4,GYZ1,GYZ2,GYZ3,GYZ4
      dimension HZa1(0:1),HZa2(0:1,0:1),HZa3(0:1,0:1,0:1), 
     $          HZa4(0:1,0:1,0:1,0:1), 
     $          HZ1(-1:1),HZ2(-1:1,-1:1),HZ3(-1:1,-1:1,-1:1), 
     $          HZ4(-1:1,-1:1,-1:1,-1:1), 
     $          GYZ1(0:3),GYZ2(0:3,0:3),GYZ3(0:3,0:3,0:3), 
     $          GYZ4(0:3,0:3,0:3,0:3)       
      parameter (zeta2=1.64493406684822644d0)
      parameter (zeta3=1.20205690315959429d0)
      parameter (zeta4=1.08232323371113819d0)

      nmax = 4
      call tdhpl(r,s,nmax,GYZ1,GYZ2,GYZ3,GYZ4,HZa1,HZa2,HZa3,HZa4)
      call get1dhplog0m11(0,nmax,s,HZ1,HZ2,HZ3,HZ4)

      a_a1_5 = 0d0
     +
      a_a1_5 = a_a1_5 + (1.d0-r-s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      a_a1_5 = a_a1_5 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      a_a1_5 = a_a1_5 - 7.d0/4.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +
      a_a1_5 = a_a1_5 - 1.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +

      a_b1_5 = 0d0
     +
      a_b1_5 = a_b1_5 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      a_b1_5 = a_b1_5 - 3.d0/2.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +
      a_b1_5 = a_b1_5 - 1.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +

      a_c1_5 = 0d0
     +
      a_c1_5 = a_c1_5 + (1.d0-r-s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      a_c1_5 = a_c1_5 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      a_c1_5 = a_c1_5 - 1.d0/4.d0
     +

      b_a1_5 = 0d0
     +
      b_a1_5 = b_a1_5 + (1.d0-r-s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      b_a1_5 = b_a1_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_a1_5 = b_a1_5 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_a1_5 = b_a1_5 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_a1_5 = b_a1_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      b_a1_5 = b_a1_5 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 1
     +     )
      b_a1_5 = b_a1_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(0)
     +     - GYZ2(2,3)
     +     - HZ2(-1,0)
     +     + 2*HZ2(0,0)
     +     + HZ2(1,0)
     +     )
      b_a1_5 = b_a1_5 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_a1_5 = b_a1_5 + zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_a1_5 = b_a1_5 + 7.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - HZ2(-1,0)
     +
      b_a1_5 = b_a1_5 + HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +

      b_b1_5 = 0d0
     +
      b_b1_5 = b_b1_5 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      b_b1_5 = b_b1_5 + (1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      b_b1_5 = b_b1_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      b_b1_5 = b_b1_5 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_b1_5 = b_b1_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      b_b1_5 = b_b1_5 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 1
     +     )
      b_b1_5 = b_b1_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(0)
     +     - GYZ2(2,3)
     +     - HZ2(-1,0)
     +     + 2*HZ2(0,0)
     +     + HZ2(1,0)
     +     )
      b_b1_5 = b_b1_5 + (1.d0-r)**(-1)*zeta2 * (
     +     - 1
     +     )
      b_b1_5 = b_b1_5 + (1.d0-r)**(-1) * (
     +     + GYZ1(2)*HZ1(0)
     +     - GYZ1(3)*HZ1(0)
     +     + GYZ2(2,3)
     +     - 1.d0/2.d0*HZ1(0)
     +     + HZ2(-1,0)
     +     - 2*HZ2(0,0)
     +     - HZ2(1,0)
     +     )
      b_b1_5 = b_b1_5 + (1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_b1_5 = b_b1_5 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/2.d0
     +     )
      b_b1_5 = b_b1_5 + (1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_b1_5 = b_b1_5 + zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_b1_5 = b_b1_5 + 3.d0/2.d0
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - HZ2(-1,0)
     +
      b_b1_5 = b_b1_5 + HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +

      b_c1_5 = 0d0
     +
      b_c1_5 = b_c1_5 + (1.d0-r-s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      b_c1_5 = b_c1_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_c1_5 = b_c1_5 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      b_c1_5 = b_c1_5 + (1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      b_c1_5 = b_c1_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      b_c1_5 = b_c1_5 + (1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(3)
     +     )
      b_c1_5 = b_c1_5 + (1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_c1_5 = b_c1_5 + (1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/2.d0
     +     )
      b_c1_5 = b_c1_5 + (1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_c1_5 = b_c1_5 + 1.d0/4.d0
     +

      c_a1_5 =
     +  - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +

      c_b1_5 =
     +  - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +

      c_c1_5 = 0

      A_a2_5 = 0d0
     +
      A_a2_5 = A_a2_5 + r**(-2)*(r+s) * (
     +     - 1.d0/16.d0*GYZ1(1)
     +     )
      A_a2_5 = A_a2_5 + r**(-1)*(r+s) * (
     +     - 1.d0/16.d0
     +     )
      A_a2_5 = A_a2_5 + r**(-1) * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     )
      A_a2_5 = A_a2_5 + s**(-2)*(r+s) * (
     +     - 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ2(0,1)
     +     - 5.d0/12.d0*GYZ2(1,3)
     +     + 5.d0/12.d0*GYZ2(2,3)
     +     - 5.d0/12.d0*GYZ2(3,1)
     +     - 5.d0/12.d0*HZ2(1,0)
     +     )
      A_a2_5 = A_a2_5 + s**(-2)*(r+s)**2 * (
     +     + 11.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/16.d0*GYZ2(0,1)
     +     + 11.d0/16.d0*GYZ2(1,3)
     +     - 11.d0/16.d0*GYZ2(2,3)
     +     + 11.d0/16.d0*GYZ2(3,1)
     +     + 11.d0/16.d0*HZ2(1,0)
     +     )
      A_a2_5 = A_a2_5 + s**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      A_a2_5 = A_a2_5 + s**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,2,3)
     +     )
      A_a2_5 = A_a2_5 + s**(-2) * (
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      A_a2_5 = A_a2_5 + s**(-1)*(1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      A_a2_5 = A_a2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 13.d0/48.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 13.d0/48.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      A_a2_5 = A_a2_5 + s**(-1)*(r+s) * (
     +     - 11.d0/16.d0*GYZ1(1)
     +     - 7.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 7.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/16.d0*GYZ1(3)
     +     + 7.d0/4.d0*GYZ2(0,1)
     +     - 7.d0/4.d0*GYZ2(1,3)
     +     + 7.d0/4.d0*GYZ2(2,3)
     +     )
      A_a2_5 = A_a2_5 + s**(-1)*(r+s) * (
     +     - 7.d0/4.d0*GYZ2(3,1)
     +     + 11.d0/16.d0*HZ1(0)
     +     - 7.d0/4.d0*HZ2(1,0)
     +     )
      A_a2_5 = A_a2_5 + s**(-1)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      A_a2_5 = A_a2_5 + s**(-1) * (
     +     + 5.d0/12.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 13.d0/48.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     )
      A_a2_5 = A_a2_5 + s**(-1) * (
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 13.d0/48.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      A_a2_5 = A_a2_5 + (1.d0-r-s)**(-2)*zeta2 * (
     +     - 1.d0/48.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      A_a2_5 = A_a2_5 + (1.d0-r-s)**(-2) * (
     +     + 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/48.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 355.d0/288.d0*GYZ1(3)
     +     )
      A_a2_5 = A_a2_5 + (1.d0-r-s)**(-2) * (
     +     + 15.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/48.d0*GYZ2(2,3)
     +     )
      A_a2_5 = A_a2_5 + (1.d0-r-s)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 5.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 15.d0/16.d0*GYZ2(3,3)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,2,3)
     +     )
      A_a2_5 = A_a2_5 + (1.d0-r-s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     - 1.d0/8.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 3.d0/8.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     )
      A_a2_5 = A_a2_5 + (1.d0-r-s)**(-2) * (
     +     - 355.d0/288.d0*HZ1(0)
     +     + 15.d0/16.d0*HZ2(0,0)
     +     - 1.d0/48.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      A_a2_5 = A_a2_5 + (1.d0-r-s)**(-1)*zeta2 * (
     +     - 19.d0/24.d0
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      A_a2_5 = A_a2_5 + (1.d0-r-s)**(-1) * (
     +     - 277.d0/288.d0
     +     + 5.d0/24.d0*GYZ1(1)
     +     + 13.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      A_a2_5 = A_a2_5 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 65.d0/72.d0*GYZ1(3)
     +     + 9.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 13.d0/24.d0*GYZ2(1,3)
     +     )
      A_a2_5 = A_a2_5 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 13.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      A_a2_5 = A_a2_5 + (1.d0-r-s)**(-1) * (
     +     + 9.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     )
      A_a2_5 = A_a2_5 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 3.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - 65.d0/72.d0*HZ1(0)
     +     + 9.d0/8.d0*HZ2(0,0)
     +     - 2.d0/3.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      A_a2_5 = A_a2_5 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      A_a2_5 = A_a2_5 + zeta2 * (
     +     + 101.d0/48.d0
     +     + 29.d0/48.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     + 11.d0/12.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     - 17.d0/16.d0*GYZ1(3)
     +     )
      A_a2_5 = A_a2_5 + zeta2 * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     + 1.d0/2.d0*GYZ2(2,2)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     )
      A_a2_5 = A_a2_5 + zeta2 * (
     +     - 17.d0/16.d0*HZ1(0)
     +     - 11.d0/12.d0*HZ1(1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ2(1,1)
     +     )
      A_a2_5 = A_a2_5 + zeta3 * (
     +     + 383.d0/72.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      A_a2_5 = A_a2_5 + zeta4 * (
     +     + 1.d0/2.d0
     +     )
      A_a2_5 = A_a2_5 - 89959.d0/10368.d0
     +     + 49.d0/216.d0*GYZ1(1)
     +     - 11.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 4.d0/3.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +
      A_a2_5 = A_a2_5 + 71.d0/72.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,0)
     +     + 11.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 2149.d0/864.d0*GYZ1(3)
     +     + 23.d0/144.d0*GYZ1(3)*HZ1(0)
     +
      A_a2_5 = A_a2_5 + 1.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 71.d0/72.d0*GYZ2(0,1)
     +     - 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 20.d0/9.d0*GYZ2(1,1)
     +     + 7.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +
      A_a2_5 = A_a2_5 + 1.d0/2.d0*GYZ2(1,1)*HZ2(0,0)
     +     - 4.d0/3.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     - 11.d0/12.d0*GYZ2(1,3)
     +     + GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ2(1,0)
     +     - 5.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +
      A_a2_5 = A_a2_5 - 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     - 11.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     + 71.d0/72.d0*GYZ2(2,3)
     +     - GYZ2(2,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +
      A_a2_5 = A_a2_5 - 11.d0/12.d0*GYZ2(3,1)
     +     + GYZ2(3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 23.d0/144.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 11.d0/12.d0*GYZ3(0,0,1)
     +
      A_a2_5 = A_a2_5 - 7.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(0,1,3)
     +     - 1.d0/24.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)*HZ1(0)
     +
      A_a2_5 = A_a2_5 + 7.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     - 4.d0/3.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(1,2,3)*HZ1(0)
     +     + 7.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +
      A_a2_5 = A_a2_5 - 1.d0/4.d0*GYZ3(1,3,2)*HZ1(0)
     +     + GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 11.d0/12.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)*HZ1(0)
     +
      A_a2_5 = A_a2_5 - 5.d0/12.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +     - GYZ3(2,3,3)
     +     - 23.d0/24.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     + 7.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +
      A_a2_5 = A_a2_5 - 3.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(3,2,3)
     +     + GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(0,0,0,1)
     +
      A_a2_5 = A_a2_5 + 1.d0/2.d0*GYZ4(0,0,1,1)
     +     + 3.d0/4.d0*GYZ4(0,1,0,1)
     +     - 1.d0/2.d0*GYZ4(0,1,1,3)
     +     + 1.d0/4.d0*GYZ4(0,1,2,3)
     +     - 1.d0/2.d0*GYZ4(0,1,3,1)
     +     + 1.d0/4.d0*GYZ4(0,3,0,1)
     +     - 1.d0/2.d0*GYZ4(0,3,1,1)
     +     + 1.d0/4.d0*GYZ4(0,3,2,3)
     +
      A_a2_5 = A_a2_5 + 1.d0/2.d0*GYZ4(1,0,0,1)
     +     - 1.d0/4.d0*GYZ4(1,0,1,3)
     +     - 1.d0/4.d0*GYZ4(1,0,3,1)
     +     - 1.d0/2.d0*GYZ4(1,1,0,1)
     +     + 1.d0/2.d0*GYZ4(1,1,3,3)
     +     + 1.d0/2.d0*GYZ4(1,2,1,3)
     +     - 1.d0/2.d0*GYZ4(1,2,2,3)
     +     + 1.d0/2.d0*GYZ4(1,2,3,1)
     +
      A_a2_5 = A_a2_5 - 1.d0/2.d0*GYZ4(1,2,3,3)
     +     - 3.d0/4.d0*GYZ4(1,3,0,1)
     +     + 1.d0/2.d0*GYZ4(1,3,1,3)
     +     - 1.d0/4.d0*GYZ4(1,3,2,3)
     +     + 1.d0/2.d0*GYZ4(1,3,3,1)
     +     + 1.d0/4.d0*GYZ4(2,1,0,1)
     +     + 1.d0/4.d0*GYZ4(2,1,2,3)
     +     - 1.d0/2.d0*GYZ4(2,1,3,3)
     +
      A_a2_5 = A_a2_5 - 1.d0/2.d0*GYZ4(2,2,2,3)
     +     + 1.d0/2.d0*GYZ4(2,2,3,3)
     +     + 1.d0/4.d0*GYZ4(2,3,0,1)
     +     - 1.d0/2.d0*GYZ4(2,3,1,3)
     +     + 3.d0/4.d0*GYZ4(2,3,2,3)
     +     - 1.d0/2.d0*GYZ4(2,3,3,1)
     +     - 1.d0/2.d0*GYZ4(3,0,0,1)
     +     - 1.d0/2.d0*GYZ4(3,0,1,1)
     +
      A_a2_5 = A_a2_5 + 1.d0/2.d0*GYZ4(3,0,1,3)
     +     + 1.d0/2.d0*GYZ4(3,0,3,1)
     +     - 1.d0/4.d0*GYZ4(3,1,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,1,3)
     +     - 3.d0/4.d0*GYZ4(3,1,2,3)
     +     + 1.d0/2.d0*GYZ4(3,1,3,1)
     +     - 1.d0/4.d0*GYZ4(3,2,1,3)
     +     + 1.d0/2.d0*GYZ4(3,2,2,3)
     +
      A_a2_5 = A_a2_5 - 1.d0/4.d0*GYZ4(3,2,3,1)
     +     + 1.d0/2.d0*GYZ4(3,3,1,1)
     +     - 1.d0/2.d0*GYZ4(3,3,2,3)
     +     + 2149.d0/864.d0*HZ1(0)
     +     + 23.d0/144.d0*HZ2(0,0)
     +     - 71.d0/72.d0*HZ2(1,0)
     +     - 7.d0/8.d0*HZ3(0,1,0)
     +     + HZ3(1,0,0)
     +
      A_a2_5 = A_a2_5 - 11.d0/12.d0*HZ3(1,1,0)
     +     + HZ4(-1,0,1,0)
     +     - 1.d0/4.d0*HZ4(0,0,1,0)
     +     + HZ4(0,1,1,0)
     +     + 1.d0/2.d0*HZ4(1,0,1,0)
     +     + 1.d0/2.d0*HZ4(1,1,0,0)
     +     + 1.d0/2.d0*HZ4(1,1,1,0)
     +

      A_b2_5 = 0d0
     +
      A_b2_5 = A_b2_5 + r**(-2)*(r+s) * (
     +     - 1.d0/16.d0*GYZ1(1)
     +     )
      A_b2_5 = A_b2_5 + r**(-1)*(r+s) * (
     +     - 1.d0/16.d0
     +     )
      A_b2_5 = A_b2_5 + r**(-1) * (
     +     + 5.d0/24.d0*GYZ1(1)
     +     )
      A_b2_5 = A_b2_5 + s**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      A_b2_5 = A_b2_5 + s**(-2)*(r+s) * (
     +     + 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 5.d0/12.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ2(1,3)
     +     )
      A_b2_5 = A_b2_5 + s**(-2)*(r+s) * (
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(2,3)
     +     + 5.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,2,3)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     )
      A_b2_5 = A_b2_5 + s**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      A_b2_5 = A_b2_5 + s**(-2)*(r+s)**2 * (
     +     - 53.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 53.d0/48.d0*GYZ1(2)*HZ1(0)
     +     + 53.d0/48.d0*GYZ2(0,1)
     +     - 53.d0/48.d0*GYZ2(1,3)
     +     + 53.d0/48.d0*GYZ2(2,3)
     +     - 53.d0/48.d0*GYZ2(3,1)
     +     - 53.d0/48.d0*HZ2(1,0)
     +     )
      A_b2_5 = A_b2_5 + s**(-2)*(r+s)**3 * (
     +     + 11.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/16.d0*GYZ2(0,1)
     +     + 11.d0/16.d0*GYZ2(1,3)
     +     - 11.d0/16.d0*GYZ2(2,3)
     +     + 11.d0/16.d0*GYZ2(3,1)
     +     + 11.d0/16.d0*HZ2(1,0)
     +     )
      A_b2_5 = A_b2_5 + s**(-2)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      A_b2_5 = A_b2_5 + s**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,2,3)
     +     )
      A_b2_5 = A_b2_5 + s**(-2) * (
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      A_b2_5 = A_b2_5 + s**(-1)*(r+s) * (
     +     + 53.d0/48.d0*GYZ1(1)
     +     + 19.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 19.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(3)
     +     - 19.d0/6.d0*GYZ2(0,1)
     +     + 19.d0/6.d0*GYZ2(1,3)
     +     - 19.d0/6.d0*GYZ2(2,3)
     +     )
      A_b2_5 = A_b2_5 + s**(-1)*(r+s) * (
     +     + 19.d0/6.d0*GYZ2(3,1)
     +     - 5.d0/12.d0*HZ1(0)
     +     + 19.d0/6.d0*HZ2(1,0)
     +     )
      A_b2_5 = A_b2_5 + s**(-1)*(r+s)**2 * (
     +     - 11.d0/16.d0*GYZ1(1)
     +     - 33.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/16.d0*GYZ1(3)
     +     + 33.d0/8.d0*GYZ2(0,1)
     +     - 33.d0/8.d0*GYZ2(1,3)
     +     + 33.d0/8.d0*GYZ2(2,3)
     +     )
      A_b2_5 = A_b2_5 + s**(-1)*(r+s)**2 * (
     +     - 33.d0/8.d0*GYZ2(3,1)
     +     + 11.d0/16.d0*HZ1(0)
     +     - 33.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_5 = A_b2_5 + s**(-1)*(r+s)**3 * (
     +     + 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(0,1)
     +     + 11.d0/8.d0*GYZ2(1,3)
     +     - 11.d0/8.d0*GYZ2(2,3)
     +     + 11.d0/8.d0*GYZ2(3,1)
     +     + 11.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_5 = A_b2_5 + s**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      A_b2_5 = A_b2_5 + s**(-1) * (
     +     - 5.d0/12.d0*GYZ1(1)
     +     - 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 13.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/24.d0*GYZ2(0,1)
     +     - 5.d0/12.d0*GYZ2(1,3)
     +     + 13.d0/24.d0*GYZ2(2,3)
     +     - 5.d0/12.d0*GYZ2(3,1)
     +     )
      A_b2_5 = A_b2_5 + s**(-1) * (
     +     - 13.d0/24.d0*HZ2(1,0)
     +     )
      A_b2_5 = A_b2_5 + (1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/48.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      A_b2_5 = A_b2_5 + (1.d0-r-s)**(-1) * (
     +     - 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/48.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 355.d0/288.d0*GYZ1(3)
     +     )
      A_b2_5 = A_b2_5 + (1.d0-r-s)**(-1) * (
     +     - 15.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/48.d0*GYZ2(2,3)
     +     )
      A_b2_5 = A_b2_5 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 5.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 15.d0/16.d0*GYZ2(3,3)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,2,3)
     +     )
      A_b2_5 = A_b2_5 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     + 1.d0/8.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 3.d0/8.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     )
      A_b2_5 = A_b2_5 + (1.d0-r-s)**(-1) * (
     +     + 355.d0/288.d0*HZ1(0)
     +     - 15.d0/16.d0*HZ2(0,0)
     +     + 1.d0/48.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      A_b2_5 = A_b2_5 + (1.d0+s)**(-4)*(r+s)**3*zeta2 * (
     +     + 33.d0/8.d0*GYZ1(1)
     +     - 33.d0/8.d0*GYZ1(3)
     +     - 33.d0/8.d0*HZ1(0)
     +     )
      A_b2_5 = A_b2_5 + (1.d0+s)**(-4)*(r+s)**3*zeta3 * (
     +     + 99.d0/8.d0
     +     )
      A_b2_5 = A_b2_5 + (1.d0+s)**(-4)*(r+s)**3 * (
     +     + 33.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 33.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 33.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 33.d0/8.d0*GYZ3(1,0,1)
     +     - 33.d0/8.d0*GYZ3(1,2,3)
     +     - 33.d0/8.d0*GYZ3(3,0,1)
     +     )
      A_b2_5 = A_b2_5 + (1.d0+s)**(-4)*(r+s)**3 * (
     +     + 33.d0/8.d0*GYZ3(3,2,3)
     +     - 33.d0/4.d0*HZ3(0,1,0)
     +     )
      A_b2_5 = A_b2_5 + (1.d0+s)**(-3)*(r+s)**2*zeta2 * (
     +     + 33.d0/8.d0
     +     - 33.d0/4.d0*GYZ1(1)
     +     + 33.d0/4.d0*GYZ1(3)
     +     + 33.d0/4.d0*HZ1(0)
     +     )
      A_b2_5 = A_b2_5 + (1.d0+s)**(-3)*(r+s)**2*zeta3 * (
     +     - 99.d0/4.d0
     +     )
      A_b2_5 = A_b2_5 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     - 33.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 33.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 33.d0/8.d0*GYZ2(0,1)
     +     + 33.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(2,3)
     +     - 33.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      A_b2_5 = A_b2_5 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     - 33.d0/4.d0*GYZ3(1,0,1)
     +     + 33.d0/4.d0*GYZ3(1,2,3)
     +     + 33.d0/4.d0*GYZ3(3,0,1)
     +     - 33.d0/4.d0*GYZ3(3,2,3)
     +     + 33.d0/8.d0*HZ2(1,0)
     +     + 33.d0/2.d0*HZ3(0,1,0)
     +     )
      A_b2_5 = A_b2_5 + (1.d0+s)**(-3)*(r+s)**3 * (
     +     - 33.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(0,1)
     +     - 33.d0/8.d0*GYZ2(1,3)
     +     + 33.d0/8.d0*GYZ2(2,3)
     +     - 33.d0/8.d0*GYZ2(3,1)
     +     - 33.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_5 = A_b2_5 + (1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     - 99.d0/16.d0
     +     + 47.d0/8.d0*GYZ1(1)
     +     - 47.d0/8.d0*GYZ1(3)
     +     - 47.d0/8.d0*HZ1(0)
     +     )
      A_b2_5 = A_b2_5 + (1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     + 141.d0/8.d0
     +     )
      A_b2_5 = A_b2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     + 47.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 99.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 47.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 99.d0/16.d0*GYZ2(0,1)
     +     - 47.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 99.d0/16.d0*GYZ2(2,3)
     +     + 47.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     )
      A_b2_5 = A_b2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     + 47.d0/8.d0*GYZ3(1,0,1)
     +     - 47.d0/8.d0*GYZ3(1,2,3)
     +     - 47.d0/8.d0*GYZ3(3,0,1)
     +     + 47.d0/8.d0*GYZ3(3,2,3)
     +     - 99.d0/16.d0*HZ2(1,0)
     +     - 47.d0/4.d0*HZ3(0,1,0)
     +     )
      A_b2_5 = A_b2_5 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 33.d0/16.d0*GYZ1(1)
     +     + 33.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 33.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 33.d0/16.d0*GYZ1(3)
     +     - 33.d0/4.d0*GYZ2(0,1)
     +     + 33.d0/4.d0*GYZ2(1,3)
     +     - 33.d0/4.d0*GYZ2(2,3)
     +     )
      A_b2_5 = A_b2_5 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 33.d0/4.d0*GYZ2(3,1)
     +     - 33.d0/16.d0*HZ1(0)
     +     + 33.d0/4.d0*HZ2(1,0)
     +     )
      A_b2_5 = A_b2_5 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     - 33.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 33.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 33.d0/16.d0*GYZ2(0,1)
     +     - 33.d0/16.d0*GYZ2(1,3)
     +     + 33.d0/16.d0*GYZ2(2,3)
     +     - 33.d0/16.d0*GYZ2(3,1)
     +     - 33.d0/16.d0*HZ2(1,0)
     +     )
      A_b2_5 = A_b2_5 + (1.d0+s)**(-1)*(r+s) * (
     +     + 11.d0/16.d0
     +     - 55.d0/16.d0*GYZ1(1)
     +     - 47.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 47.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/4.d0*GYZ1(3)
     +     + 47.d0/8.d0*GYZ2(0,1)
     +     - 47.d0/8.d0*GYZ2(1,3)
     +     )
      A_b2_5 = A_b2_5 + (1.d0+s)**(-1)*(r+s) * (
     +     + 47.d0/8.d0*GYZ2(2,3)
     +     - 47.d0/8.d0*GYZ2(3,1)
     +     + 11.d0/4.d0*HZ1(0)
     +     - 47.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_5 = A_b2_5 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 11.d0/16.d0*GYZ1(1)
     +     + 33.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/16.d0*GYZ1(3)
     +     - 33.d0/8.d0*GYZ2(0,1)
     +     + 33.d0/8.d0*GYZ2(1,3)
     +     - 33.d0/8.d0*GYZ2(2,3)
     +     )
      A_b2_5 = A_b2_5 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 33.d0/8.d0*GYZ2(3,1)
     +     - 11.d0/16.d0*HZ1(0)
     +     + 33.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_5 = A_b2_5 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     - 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(0,1)
     +     - 11.d0/8.d0*GYZ2(1,3)
     +     + 11.d0/8.d0*GYZ2(2,3)
     +     - 11.d0/8.d0*GYZ2(3,1)
     +     - 11.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_5 = A_b2_5 + (1.d0+s)**(-1)*zeta2 * (
     +     + 25.d0/8.d0
     +     - 7.d0/4.d0*GYZ1(1)
     +     + 7.d0/4.d0*GYZ1(3)
     +     + 7.d0/4.d0*HZ1(0)
     +     )
      A_b2_5 = A_b2_5 + (1.d0+s)**(-1)*zeta3 * (
     +     - 21.d0/4.d0
     +     )
      A_b2_5 = A_b2_5 + (1.d0+s)**(-1) * (
     +     - 7.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 25.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 25.d0/8.d0*GYZ2(0,1)
     +     + 7.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 25.d0/8.d0*GYZ2(2,3)
     +     - 7.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      A_b2_5 = A_b2_5 + (1.d0+s)**(-1) * (
     +     - 7.d0/4.d0*GYZ3(1,0,1)
     +     + 7.d0/4.d0*GYZ3(1,2,3)
     +     + 7.d0/4.d0*GYZ3(3,0,1)
     +     - 7.d0/4.d0*GYZ3(3,2,3)
     +     + 25.d0/8.d0*HZ2(1,0)
     +     + 7.d0/2.d0*HZ3(0,1,0)
     +     )
      A_b2_5 = A_b2_5 + zeta2 * (
     +     + 101.d0/48.d0
     +     + 29.d0/48.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     + 11.d0/12.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     - 17.d0/16.d0*GYZ1(3)
     +     )
      A_b2_5 = A_b2_5 + zeta2 * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     + 1.d0/2.d0*GYZ2(2,2)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     )
      A_b2_5 = A_b2_5 + zeta2 * (
     +     - 17.d0/16.d0*HZ1(0)
     +     - 11.d0/12.d0*HZ1(1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ2(1,1)
     +     )
      A_b2_5 = A_b2_5 + zeta3 * (
     +     + 383.d0/72.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      A_b2_5 = A_b2_5 + zeta4 * (
     +     + 1.d0/2.d0
     +     )
      A_b2_5 = A_b2_5 - 79987.d0/10368.d0
     +     + 1.d0/54.d0*GYZ1(1)
     +     - 25.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 4.d0/3.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +
      A_b2_5 = A_b2_5 + 10.d0/9.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,0)
     +     + 11.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 1735.d0/864.d0*GYZ1(3)
     +     + 23.d0/144.d0*GYZ1(3)*HZ1(0)
     +
      A_b2_5 = A_b2_5 + 1.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 10.d0/9.d0*GYZ2(0,1)
     +     - 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 20.d0/9.d0*GYZ2(1,1)
     +     + 7.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +
      A_b2_5 = A_b2_5 + 1.d0/2.d0*GYZ2(1,1)*HZ2(0,0)
     +     - 4.d0/3.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     - 25.d0/24.d0*GYZ2(1,3)
     +     + GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ2(1,0)
     +     - 5.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +
      A_b2_5 = A_b2_5 - 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     - 11.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     + 10.d0/9.d0*GYZ2(2,3)
     +     - GYZ2(2,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +
      A_b2_5 = A_b2_5 - 25.d0/24.d0*GYZ2(3,1)
     +     + GYZ2(3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 23.d0/144.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 11.d0/12.d0*GYZ3(0,0,1)
     +
      A_b2_5 = A_b2_5 - 7.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(0,1,3)
     +     - 1.d0/24.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)*HZ1(0)
     +
      A_b2_5 = A_b2_5 + 7.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     - 4.d0/3.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(1,2,3)*HZ1(0)
     +     + 7.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +
      A_b2_5 = A_b2_5 - 1.d0/4.d0*GYZ3(1,3,2)*HZ1(0)
     +     + GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 11.d0/12.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)*HZ1(0)
     +
      A_b2_5 = A_b2_5 - 5.d0/12.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +     - GYZ3(2,3,3)
     +     - 23.d0/24.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     + 7.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +
      A_b2_5 = A_b2_5 - 3.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(3,2,3)
     +     + GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(0,0,0,1)
     +
      A_b2_5 = A_b2_5 + 1.d0/2.d0*GYZ4(0,0,1,1)
     +     + 3.d0/4.d0*GYZ4(0,1,0,1)
     +     - 1.d0/2.d0*GYZ4(0,1,1,3)
     +     + 1.d0/4.d0*GYZ4(0,1,2,3)
     +     - 1.d0/2.d0*GYZ4(0,1,3,1)
     +     + 1.d0/4.d0*GYZ4(0,3,0,1)
     +     - 1.d0/2.d0*GYZ4(0,3,1,1)
     +     + 1.d0/4.d0*GYZ4(0,3,2,3)
     +
      A_b2_5 = A_b2_5 + 1.d0/2.d0*GYZ4(1,0,0,1)
     +     - 1.d0/4.d0*GYZ4(1,0,1,3)
     +     - 1.d0/4.d0*GYZ4(1,0,3,1)
     +     - 1.d0/2.d0*GYZ4(1,1,0,1)
     +     + 1.d0/2.d0*GYZ4(1,1,3,3)
     +     + 1.d0/2.d0*GYZ4(1,2,1,3)
     +     - 1.d0/2.d0*GYZ4(1,2,2,3)
     +     + 1.d0/2.d0*GYZ4(1,2,3,1)
     +
      A_b2_5 = A_b2_5 - 1.d0/2.d0*GYZ4(1,2,3,3)
     +     - 3.d0/4.d0*GYZ4(1,3,0,1)
     +     + 1.d0/2.d0*GYZ4(1,3,1,3)
     +     - 1.d0/4.d0*GYZ4(1,3,2,3)
     +     + 1.d0/2.d0*GYZ4(1,3,3,1)
     +     + 1.d0/4.d0*GYZ4(2,1,0,1)
     +     + 1.d0/4.d0*GYZ4(2,1,2,3)
     +     - 1.d0/2.d0*GYZ4(2,1,3,3)
     +
      A_b2_5 = A_b2_5 - 1.d0/2.d0*GYZ4(2,2,2,3)
     +     + 1.d0/2.d0*GYZ4(2,2,3,3)
     +     + 1.d0/4.d0*GYZ4(2,3,0,1)
     +     - 1.d0/2.d0*GYZ4(2,3,1,3)
     +     + 3.d0/4.d0*GYZ4(2,3,2,3)
     +     - 1.d0/2.d0*GYZ4(2,3,3,1)
     +     - 1.d0/2.d0*GYZ4(3,0,0,1)
     +     - 1.d0/2.d0*GYZ4(3,0,1,1)
     +
      A_b2_5 = A_b2_5 + 1.d0/2.d0*GYZ4(3,0,1,3)
     +     + 1.d0/2.d0*GYZ4(3,0,3,1)
     +     - 1.d0/4.d0*GYZ4(3,1,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,1,3)
     +     - 3.d0/4.d0*GYZ4(3,1,2,3)
     +     + 1.d0/2.d0*GYZ4(3,1,3,1)
     +     - 1.d0/4.d0*GYZ4(3,2,1,3)
     +     + 1.d0/2.d0*GYZ4(3,2,2,3)
     +
      A_b2_5 = A_b2_5 - 1.d0/4.d0*GYZ4(3,2,3,1)
     +     + 1.d0/2.d0*GYZ4(3,3,1,1)
     +     - 1.d0/2.d0*GYZ4(3,3,2,3)
     +     + 1735.d0/864.d0*HZ1(0)
     +     + 23.d0/144.d0*HZ2(0,0)
     +     - 10.d0/9.d0*HZ2(1,0)
     +     - 7.d0/8.d0*HZ3(0,1,0)
     +     + HZ3(1,0,0)
     +
      A_b2_5 = A_b2_5 - 11.d0/12.d0*HZ3(1,1,0)
     +     + HZ4(-1,0,1,0)
     +     - 1.d0/4.d0*HZ4(0,0,1,0)
     +     + HZ4(0,1,1,0)
     +     + 1.d0/2.d0*HZ4(1,0,1,0)
     +     + 1.d0/2.d0*HZ4(1,1,0,0)
     +     + 1.d0/2.d0*HZ4(1,1,1,0)
     +

      A_c2_5 = 0d0
     +
      A_c2_5 = A_c2_5 + s**(-2)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      A_c2_5 = A_c2_5 + s**(-2)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,2,3)
     +     )
      A_c2_5 = A_c2_5 + s**(-2)*(r+s) * (
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      A_c2_5 = A_c2_5 + s**(-2)*(r+s)**2 * (
     +     + 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(0,1)
     +     + 5.d0/12.d0*GYZ2(1,3)
     +     - 5.d0/12.d0*GYZ2(2,3)
     +     + 5.d0/12.d0*GYZ2(3,1)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     )
      A_c2_5 = A_c2_5 + s**(-2)*(r+s)**3 * (
     +     - 11.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/16.d0*GYZ2(0,1)
     +     - 11.d0/16.d0*GYZ2(1,3)
     +     + 11.d0/16.d0*GYZ2(2,3)
     +     - 11.d0/16.d0*GYZ2(3,1)
     +     - 11.d0/16.d0*HZ2(1,0)
     +     )
      A_c2_5 = A_c2_5 + s**(-1)*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      A_c2_5 = A_c2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 13.d0/48.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     + 13.d0/48.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_5 = A_c2_5 + s**(-1)*(r+s) * (
     +     - 5.d0/12.d0*GYZ1(1)
     +     - 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 13.d0/48.d0*GYZ1(3)
     +     + 5.d0/12.d0*GYZ2(0,1)
     +     - 5.d0/12.d0*GYZ2(1,3)
     +     + 5.d0/12.d0*GYZ2(2,3)
     +     )
      A_c2_5 = A_c2_5 + s**(-1)*(r+s) * (
     +     - 5.d0/12.d0*GYZ2(3,1)
     +     - 13.d0/48.d0*HZ1(0)
     +     - 5.d0/12.d0*HZ2(1,0)
     +     )
      A_c2_5 = A_c2_5 + s**(-1)*(r+s)**2 * (
     +     + 11.d0/16.d0*GYZ1(1)
     +     + 11.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/16.d0*GYZ1(3)
     +     - 11.d0/4.d0*GYZ2(0,1)
     +     + 11.d0/4.d0*GYZ2(1,3)
     +     - 11.d0/4.d0*GYZ2(2,3)
     +     )
      A_c2_5 = A_c2_5 + s**(-1)*(r+s)**2 * (
     +     + 11.d0/4.d0*GYZ2(3,1)
     +     - 11.d0/16.d0*HZ1(0)
     +     + 11.d0/4.d0*HZ2(1,0)
     +     )
      A_c2_5 = A_c2_5 + s**(-1)*(r+s)**3 * (
     +     - 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(0,1)
     +     - 11.d0/8.d0*GYZ2(1,3)
     +     + 11.d0/8.d0*GYZ2(2,3)
     +     - 11.d0/8.d0*GYZ2(3,1)
     +     - 11.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_5 = A_c2_5 + s**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      A_c2_5 = A_c2_5 + s**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 13.d0/48.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 13.d0/48.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_5 = A_c2_5 + (1.d0-r-s)**(-2)*zeta2 * (
     +     + 1.d0/48.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      A_c2_5 = A_c2_5 + (1.d0-r-s)**(-2) * (
     +     - 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/48.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 355.d0/288.d0*GYZ1(3)
     +     )
      A_c2_5 = A_c2_5 + (1.d0-r-s)**(-2) * (
     +     - 15.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/48.d0*GYZ2(2,3)
     +     )
      A_c2_5 = A_c2_5 + (1.d0-r-s)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 5.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 15.d0/16.d0*GYZ2(3,3)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,2,3)
     +     )
      A_c2_5 = A_c2_5 + (1.d0-r-s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     + 1.d0/8.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 3.d0/8.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     )
      A_c2_5 = A_c2_5 + (1.d0-r-s)**(-2) * (
     +     + 355.d0/288.d0*HZ1(0)
     +     - 15.d0/16.d0*HZ2(0,0)
     +     + 1.d0/48.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      A_c2_5 = A_c2_5 + (1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/48.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      A_c2_5 = A_c2_5 + (1.d0-r-s)**(-1) * (
     +     + 277.d0/288.d0
     +     - 5.d0/24.d0*GYZ1(1)
     +     + 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 7.d0/48.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     )
      A_c2_5 = A_c2_5 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 493.d0/288.d0*GYZ1(3)
     +     + 15.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(1,3)
     +     )
      A_c2_5 = A_c2_5 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 7.d0/48.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     )
      A_c2_5 = A_c2_5 + (1.d0-r-s)**(-1) * (
     +     + 15.d0/16.d0*GYZ2(3,3)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,2,3)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     - 1.d0/8.d0*GYZ3(3,0,1)
     +     )
      A_c2_5 = A_c2_5 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 3.d0/8.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     - 493.d0/288.d0*HZ1(0)
     +     + 15.d0/16.d0*HZ2(0,0)
     +     - 7.d0/48.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      A_c2_5 = A_c2_5 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      A_c2_5 = A_c2_5 + (1.d0+s)**(-4)*(r+s)**3*zeta2 * (
     +     - 33.d0/8.d0*GYZ1(1)
     +     + 33.d0/8.d0*GYZ1(3)
     +     + 33.d0/8.d0*HZ1(0)
     +     )
      A_c2_5 = A_c2_5 + (1.d0+s)**(-4)*(r+s)**3*zeta3 * (
     +     - 99.d0/8.d0
     +     )
      A_c2_5 = A_c2_5 + (1.d0+s)**(-4)*(r+s)**3 * (
     +     - 33.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 33.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 33.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ3(1,0,1)
     +     + 33.d0/8.d0*GYZ3(1,2,3)
     +     + 33.d0/8.d0*GYZ3(3,0,1)
     +     )
      A_c2_5 = A_c2_5 + (1.d0+s)**(-4)*(r+s)**3 * (
     +     - 33.d0/8.d0*GYZ3(3,2,3)
     +     + 33.d0/4.d0*HZ3(0,1,0)
     +     )
      A_c2_5 = A_c2_5 + (1.d0+s)**(-3)*(r+s)**2*zeta2 * (
     +     - 33.d0/8.d0
     +     + 11.d0/2.d0*GYZ1(1)
     +     - 11.d0/2.d0*GYZ1(3)
     +     - 11.d0/2.d0*HZ1(0)
     +     )
      A_c2_5 = A_c2_5 + (1.d0+s)**(-3)*(r+s)**2*zeta3 * (
     +     + 33.d0/2.d0
     +     )
      A_c2_5 = A_c2_5 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     + 11.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 33.d0/8.d0*GYZ2(0,1)
     +     - 11.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(2,3)
     +     + 11.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      A_c2_5 = A_c2_5 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     + 11.d0/2.d0*GYZ3(1,0,1)
     +     - 11.d0/2.d0*GYZ3(1,2,3)
     +     - 11.d0/2.d0*GYZ3(3,0,1)
     +     + 11.d0/2.d0*GYZ3(3,2,3)
     +     - 33.d0/8.d0*HZ2(1,0)
     +     - 11*HZ3(0,1,0)
     +     )
      A_c2_5 = A_c2_5 + (1.d0+s)**(-3)*(r+s)**3 * (
     +     + 33.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(0,1)
     +     + 33.d0/8.d0*GYZ2(1,3)
     +     - 33.d0/8.d0*GYZ2(2,3)
     +     + 33.d0/8.d0*GYZ2(3,1)
     +     + 33.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_5 = A_c2_5 + (1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     + 55.d0/16.d0
     +     - 11.d0/8.d0*GYZ1(1)
     +     + 11.d0/8.d0*GYZ1(3)
     +     + 11.d0/8.d0*HZ1(0)
     +     )
      A_c2_5 = A_c2_5 + (1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     - 33.d0/8.d0
     +     )
      A_c2_5 = A_c2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     - 11.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 55.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 55.d0/16.d0*GYZ2(0,1)
     +     + 11.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 55.d0/16.d0*GYZ2(2,3)
     +     - 11.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     )
      A_c2_5 = A_c2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     - 11.d0/8.d0*GYZ3(1,0,1)
     +     + 11.d0/8.d0*GYZ3(1,2,3)
     +     + 11.d0/8.d0*GYZ3(3,0,1)
     +     - 11.d0/8.d0*GYZ3(3,2,3)
     +     + 55.d0/16.d0*HZ2(1,0)
     +     + 11.d0/4.d0*HZ3(0,1,0)
     +     )
      A_c2_5 = A_c2_5 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 33.d0/16.d0*GYZ1(1)
     +     - 11.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 33.d0/16.d0*GYZ1(3)
     +     + 11.d0/2.d0*GYZ2(0,1)
     +     - 11.d0/2.d0*GYZ2(1,3)
     +     + 11.d0/2.d0*GYZ2(2,3)
     +     )
      A_c2_5 = A_c2_5 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 11.d0/2.d0*GYZ2(3,1)
     +     + 33.d0/16.d0*HZ1(0)
     +     - 11.d0/2.d0*HZ2(1,0)
     +     )
      A_c2_5 = A_c2_5 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 33.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 33.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 33.d0/16.d0*GYZ2(0,1)
     +     + 33.d0/16.d0*GYZ2(1,3)
     +     - 33.d0/16.d0*GYZ2(2,3)
     +     + 33.d0/16.d0*GYZ2(3,1)
     +     + 33.d0/16.d0*HZ2(1,0)
     +     )
      A_c2_5 = A_c2_5 + (1.d0+s)**(-1)*(r+s) * (
     +     - 11.d0/16.d0
     +     + 33.d0/16.d0*GYZ1(1)
     +     + 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(3)
     +     - 11.d0/8.d0*GYZ2(0,1)
     +     + 11.d0/8.d0*GYZ2(1,3)
     +     )
      A_c2_5 = A_c2_5 + (1.d0+s)**(-1)*(r+s) * (
     +     - 11.d0/8.d0*GYZ2(2,3)
     +     + 11.d0/8.d0*GYZ2(3,1)
     +     - 11.d0/8.d0*HZ1(0)
     +     + 11.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_5 = A_c2_5 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 11.d0/16.d0*GYZ1(1)
     +     - 11.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/16.d0*GYZ1(3)
     +     + 11.d0/4.d0*GYZ2(0,1)
     +     - 11.d0/4.d0*GYZ2(1,3)
     +     + 11.d0/4.d0*GYZ2(2,3)
     +     )
      A_c2_5 = A_c2_5 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 11.d0/4.d0*GYZ2(3,1)
     +     + 11.d0/16.d0*HZ1(0)
     +     - 11.d0/4.d0*HZ2(1,0)
     +     )
      A_c2_5 = A_c2_5 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     + 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(0,1)
     +     + 11.d0/8.d0*GYZ2(1,3)
     +     - 11.d0/8.d0*GYZ2(2,3)
     +     + 11.d0/8.d0*GYZ2(3,1)
     +     + 11.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_5 = A_c2_5 - 277.d0/288.d0
     +     + 5.d0/24.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 23.d0/48.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +
      A_c2_5 = A_c2_5 + 1.d0/8.d0*GYZ2(3,1)
     +     + 23.d0/48.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +

      B_a2_5 = 0d0
     +
      B_a2_5 = B_a2_5 + r**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     )
      B_a2_5 = B_a2_5 + r**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + r**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,2,3)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     )
      B_a2_5 = B_a2_5 + r**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     )
      B_a2_5 = B_a2_5 + r**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + r**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_5 = B_a2_5 + r**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_a2_5 = B_a2_5 + r**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_5 = B_a2_5 + r**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     )
      B_a2_5 = B_a2_5 + s**(-2)*(1.d0-r-s)**(-2)*zeta2 * (
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      B_a2_5 = B_a2_5 + s**(-2)*(1.d0-r-s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(3,2,3)
     +     )
      B_a2_5 = B_a2_5 + s**(-2)*(1.d0-r-s)**(-2) * (
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      B_a2_5 = B_a2_5 + s**(-2)*(1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_a2_5 = B_a2_5 + s**(-2)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     )
      B_a2_5 = B_a2_5 + s**(-2)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_5 = B_a2_5 + s**(-2)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_a2_5 = B_a2_5 + s**(-2)*(r+s) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*GYZ2(2,3)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_5 = B_a2_5 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_5 = B_a2_5 + s**(-2)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_a2_5 = B_a2_5 + s**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     )
      B_a2_5 = B_a2_5 + s**(-2) * (
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     )
      B_a2_5 = B_a2_5 + s**(-2) * (
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     )
      B_a2_5 = B_a2_5 + s**(-2) * (
     +     + 1.d0/8.d0*GYZ3(2,2,3)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      B_a2_5 = B_a2_5 + s**(-2) * (
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_a2_5 = B_a2_5 + s**(-1)*(1.d0-r-s)**(-3)*zeta2 * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_a2_5 = B_a2_5 + s**(-1)*(1.d0-r-s)**(-3) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      B_a2_5 = B_a2_5 + s**(-1)*(1.d0-r-s)**(-3) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_a2_5 = B_a2_5 + s**(-1)*(1.d0-r-s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_a2_5 = B_a2_5 + s**(-1)*(1.d0-r-s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     )
      B_a2_5 = B_a2_5 + s**(-1)*(1.d0-r-s)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      B_a2_5 = B_a2_5 + s**(-1)*(1.d0-r-s)**(-2) * (
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_a2_5 = B_a2_5 + s**(-1)*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 3.d0/8.d0
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_a2_5 = B_a2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     )
      B_a2_5 = B_a2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_a2_5 = B_a2_5 + s**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     )
      B_a2_5 = B_a2_5 + s**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_a2_5 = B_a2_5 + s**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_5 = B_a2_5 + s**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     )
      B_a2_5 = B_a2_5 + s**(-1) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     )
      B_a2_5 = B_a2_5 + s**(-1) * (
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_a2_5 = B_a2_5 + s**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_a2_5 = B_a2_5 + s**(-1) * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-3)*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-3)*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-3)*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-3)*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-3)*(1.d0-r)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-3)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     - HZ3(0,-1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(3,2,3)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ3(0,-1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-2)*zeta2 * (
     +     + 1.d0/12.d0
     +     + 5.d0/8.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 9.d0/8.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-2)*zeta3 * (
     +     + 13.d0/8.d0
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 37.d0/72.d0*GYZ1(3)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-2) * (
     +     - 19.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-2) * (
     +     + 5.d0/12.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 5.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 5.d0/8.d0*GYZ2(3,3)
     +     - 3.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-2) * (
     +     + 5.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 5.d0/8.d0*GYZ3(3,0,1)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     + 5.d0/8.d0*GYZ3(3,2,3)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(3,3,1)
     +     + 37.d0/72.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 7.d0/4.d0*HZ2(0,0)
     +     - 5.d0/12.d0*HZ2(1,0)
     +     + 5.d0/4.d0*HZ3(0,-1,0)
     +     - 9.d0/8.d0*HZ3(0,0,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-2) * (
     +     - 5.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1)*zeta2 * (
     +     - 5.d0/24.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1)*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 47.d0/18.d0*GYZ1(3)
     +     - 11.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 5.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,2,3)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 3.d0/4.d0*GYZ3(2,3,3)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 5.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + 47.d0/18.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 9.d0/4.d0*HZ2(0,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/12.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 3.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/12.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + GYZ1(2)
     +     - GYZ1(3)
     +     - 3.d0/4.d0*HZ1(0)
     +     - HZ1(1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-1)*zeta3 * (
     +     - 5.d0/4.d0
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-1) * (
     +     + 31.d0/72.d0
     +     + 5.d0/12.d0*GYZ1(1)
     +     - 17.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 7.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ2(0,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-1) * (
     +     + GYZ1(2)*HZ2(1,0)
     +     + 29.d0/72.d0*GYZ1(3)
     +     - 7.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 5.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-1) * (
     +     - 11.d0/12.d0*GYZ2(1,3)
     +     - GYZ2(2,2)*HZ1(0)
     +     - 7.d0/24.d0*GYZ2(2,3)
     +     + GYZ2(2,3)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-1) * (
     +     - 3.d0/4.d0*GYZ2(3,3)
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     - GYZ3(2,2,3)
     +     + GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 5.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - 59.d0/144.d0*HZ1(0)
     +     + 9.d0/8.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     + 7.d0/24.d0*HZ2(1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     - 9.d0/4.d0*HZ3(0,0,0)
     +     - 5.d0/4.d0*HZ3(0,1,0)
     +     - HZ3(1,0,0)
     +     - HZ3(1,1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 47.d0/18.d0
     +     + 5.d0/24.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(1)
     +     + 61.d0/24.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     - 1.d0/4.d0*GYZ2(1,2)
     +     + GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,2)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)
     +     + 3.d0/4.d0*GYZ2(3,3)
     +     - 37.d0/12.d0*HZ1(-1)
     +     + 37.d0/24.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,-1)
     +     - HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(0,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ2(1,1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta3 * (
     +     + 1.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(2)
     +     + GYZ1(3)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta4 * (
     +     - 11.d0/2.d0
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 5.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 5.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ3(-1,0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ3(0,0,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ3(1,0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(1,1,0)
     +     - 47.d0/18.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ3(1,0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 47.d0/18.d0*GYZ1(3)*HZ1(0)
     +     + 23.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     - 13.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 13.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ3(0,0,0)
     +     - 5.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 5.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ2(1,0)
     +     + 5.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ2(0,0)
     +     + 19.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ2(2,3)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     + GYZ2(2,3)*HZ2(0,0)
     +     + GYZ2(2,3)*HZ2(1,0)
     +     - 19.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 13.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ3(1,2,1)*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(1,2,2)*HZ1(0)
     +     - 5.d0/24.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(1,2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 19.d0/24.d0*GYZ3(2,1,3)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     - 3.d0/4.d0*GYZ3(2,2,3)*HZ1(0)
     +     + 19.d0/24.d0*GYZ3(2,3,1)
     +     - GYZ3(2,3,2)*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 13.d0/24.d0*GYZ3(3,2,3)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(1,2,1,3)
     +     + 1.d0/4.d0*GYZ4(1,2,2,3)
     +     - 1.d0/2.d0*GYZ4(1,2,3,1)
     +     + 1.d0/4.d0*GYZ4(1,2,3,3)
     +     - 1.d0/4.d0*GYZ4(2,1,0,1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ4(2,1,2,3)
     +     + 1.d0/4.d0*GYZ4(2,1,3,3)
     +     + 1.d0/4.d0*GYZ4(2,2,1,3)
     +     + 1.d0/4.d0*GYZ4(2,2,2,3)
     +     + 1.d0/4.d0*GYZ4(2,2,3,1)
     +     - 3.d0/4.d0*GYZ4(2,2,3,3)
     +     - 1.d0/4.d0*GYZ4(2,3,0,1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ4(2,3,1,3)
     +     - GYZ4(2,3,2,3)
     +     + 1.d0/4.d0*GYZ4(2,3,3,1)
     +     + 1.d0/2.d0*GYZ4(3,0,0,1)
     +     - 1.d0/4.d0*GYZ4(3,1,0,1)
     +     - 1.d0/4.d0*GYZ4(3,1,2,3)
     +     + 1.d0/4.d0*GYZ4(3,2,1,3)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ4(3,2,2,3)
     +     + 1.d0/4.d0*GYZ4(3,2,3,1)
     +     + 1.d0/4.d0*GYZ4(3,3,0,1)
     +     + 3.d0/4.d0*GYZ4(3,3,2,3)
     +     - 47.d0/18.d0*HZ2(-1,0)
     +     + 47.d0/9.d0*HZ2(0,0)
     +     + 47.d0/18.d0*HZ2(1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 5.d0/12.d0*HZ3(-1,-1,0)
     +     + 13.d0/12.d0*HZ3(-1,0,0)
     +     + 17.d0/8.d0*HZ3(0,-1,0)
     +     - 5*HZ3(0,0,0)
     +     - 37.d0/24.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     - HZ4(-1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,0,0,0)
     +     + 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - 7.d0/4.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/4.d0*HZ4(0,-1,0,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 3.d0/4.d0*HZ4(0,0,-1,0)
     +     - 3.d0/2.d0*HZ4(0,0,0,0)
     +     - 5.d0/4.d0*HZ4(0,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,1,1,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(1,0,0,0)
     +     - 1.d0/2.d0*HZ4(1,0,1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 3.d0/4.d0*HZ4(1,1,0,0)
     +     - 1.d0/4.d0*HZ4(1,1,1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 613.d0/72.d0
     +     - 1.d0/3.d0*GYZ1(1)
     +     - 2*GYZ1(1)*HZ1(-1)
     +     + 5.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     - 1.d0/3.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     + 49.d0/12.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ1(1)
     +     - 1.d0/2.d0*GYZ2(1,2)
     +     + 2*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,2)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + GYZ2(3,2)
     +     + 3.d0/2.d0*GYZ2(3,3)
     +     - 41.d0/12.d0*HZ1(-1)
     +     + 19.d0/12.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ1(1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     - HZ2(-1,0)
     +     + 2*HZ2(0,-1)
     +     - 2*HZ2(0,0)
     +     - HZ2(0,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ2(1,1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     + 13.d0/4.d0
     +     - GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(2)
     +     + 2*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     + HZ1(0)
     +     - 3.d0/2.d0*HZ1(1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s)*zeta4 * (
     +     - 11
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 7.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 5.d0/12.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,-1,0)
     +     - 3*GYZ1(1)*HZ3(0,0,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(0,1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     - 265.d0/72.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + GYZ1(2)*HZ3(0,-1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 3*GYZ1(2)*HZ3(0,0,0)
     +     + GYZ1(2)*HZ3(0,1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     - 47.d0/18.d0*GYZ1(3)
     +     + 44.d0/9.d0*GYZ1(3)*HZ1(0)
     +     + 19.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 61.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     + GYZ1(3)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     - 5.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - GYZ1(3)*HZ3(1,1,0)
     +     - 5.d0/12.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     + 7.d0/24.d0*GYZ2(1,3)
     +     + 5.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 3.d0/2.d0*GYZ2(1,3)*HZ2(0,0)
     +     + 11.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 265.d0/72.d0*GYZ2(2,3)
     +     + 5.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(-1,0)
     +     + 2*GYZ2(2,3)*HZ2(0,0)
     +     + 2*GYZ2(2,3)*HZ2(1,0)
     +     + 7.d0/24.d0*GYZ2(3,1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 11.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(3,2)*HZ1(0)
     +     + GYZ2(3,2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     - GYZ3(1,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 5.d0/12.d0*GYZ3(1,2,3)
     +     + GYZ3(1,2,3)*HZ1(0)
     +     + GYZ3(1,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 11.d0/6.d0*GYZ3(2,1,3)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(2,2,3)
     +     - 3.d0/2.d0*GYZ3(2,2,3)*HZ1(0)
     +     + 11.d0/6.d0*GYZ3(2,3,1)
     +     - 2*GYZ3(2,3,2)*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 5.d0/4.d0*GYZ3(2,3,3)
     +     + GYZ3(2,3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     - GYZ3(3,2,2)*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/3.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     - GYZ3(3,3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - GYZ4(1,2,1,3)
     +     + 1.d0/2.d0*GYZ4(1,2,2,3)
     +     - GYZ4(1,2,3,1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ4(1,2,3,3)
     +     - 1.d0/2.d0*GYZ4(2,1,0,1)
     +     - 1.d0/2.d0*GYZ4(2,1,2,3)
     +     + 1.d0/2.d0*GYZ4(2,1,3,3)
     +     + 1.d0/2.d0*GYZ4(2,2,1,3)
     +     + 1.d0/2.d0*GYZ4(2,2,2,3)
     +     + 1.d0/2.d0*GYZ4(2,2,3,1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 3.d0/2.d0*GYZ4(2,2,3,3)
     +     - 1.d0/2.d0*GYZ4(2,3,0,1)
     +     + 1.d0/2.d0*GYZ4(2,3,1,3)
     +     - 2*GYZ4(2,3,2,3)
     +     + 1.d0/2.d0*GYZ4(2,3,3,1)
     +     + GYZ4(3,0,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,0,1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ4(3,1,2,3)
     +     + 1.d0/2.d0*GYZ4(3,2,1,3)
     +     - GYZ4(3,2,2,3)
     +     + 1.d0/2.d0*GYZ4(3,2,3,1)
     +     + 1.d0/2.d0*GYZ4(3,3,0,1)
     +     + 3.d0/2.d0*GYZ4(3,3,2,3)
     +     - 301.d0/72.d0*HZ2(-1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 283.d0/36.d0*HZ2(0,0)
     +     + 265.d0/72.d0*HZ2(1,0)
     +     - 17.d0/6.d0*HZ3(-1,-1,0)
     +     + 47.d0/12.d0*HZ3(-1,0,0)
     +     + 11.d0/2.d0*HZ3(0,-1,0)
     +     - 43.d0/4.d0*HZ3(0,0,0)
     +     - 31.d0/12.d0*HZ3(0,1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 5.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +     + 3*HZ4(-1,-1,-1,0)
     +     - HZ4(-1,-1,0,0)
     +     - 2*HZ4(-1,0,-1,0)
     +     + 3*HZ4(-1,0,0,0)
     +     + HZ4(-1,0,1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 7.d0/2.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     + 3.d0/2.d0*HZ4(0,0,-1,0)
     +     - 3*HZ4(0,0,0,0)
     +     - 5.d0/2.d0*HZ4(0,0,1,0)
     +     - HZ4(0,1,1,0)
     +     - HZ4(1,0,-1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 3*HZ4(1,0,0,0)
     +     - HZ4(1,0,1,0)
     +     - 3.d0/2.d0*HZ4(1,1,0,0)
     +     - 1.d0/2.d0*HZ4(1,1,1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/3.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1)*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1) * (
     +     + 7.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1) * (
     +     - 47.d0/18.d0*GYZ1(3)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + GYZ1(3)*HZ2(0,0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,3)
     +     - 3.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 3.d0/4.d0*GYZ3(2,3,3)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 5.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     - 47.d0/18.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 5.d0/2.d0*HZ2(0,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1) * (
     +     + 1.d0/3.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 3.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_5 = B_a2_5 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_a2_5 = B_a2_5 + zeta2 * (
     +     + 517.d0/144.d0
     +     + 43.d0/24.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 13.d0/24.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ1(1)
     +     )
      B_a2_5 = B_a2_5 + zeta2 * (
     +     + 35.d0/12.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ1(1)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + GYZ2(1,1)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     )
      B_a2_5 = B_a2_5 + zeta2 * (
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - GYZ2(2,2)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + GYZ2(3,2)
     +     - 11.d0/3.d0*HZ1(-1)
     +     + 53.d0/48.d0*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + zeta2 * (
     +     + 13.d0/24.d0*HZ1(1)
     +     + HZ2(0,-1)
     +     - HZ2(0,0)
     +     - HZ2(0,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - HZ2(1,1)
     +     )
      B_a2_5 = B_a2_5 + zeta3 * (
     +     - 65.d0/144.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(2)
     +     - 2*HZ1(-1)
     +     + HZ1(0)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      B_a2_5 = B_a2_5 + zeta4 * (
     +     - 59.d0/32.d0
     +     )
      B_a2_5 = B_a2_5 + 14135.d0/2592.d0
     +     - 31.d0/12.d0*GYZ1(1)
     +     + 53.d0/72.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 17.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     + 5.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +
      B_a2_5 = B_a2_5 + 3.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +     - 3*GYZ1(1)*HZ3(0,0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     + 1.d0/72.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 13.d0/24.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +
      B_a2_5 = B_a2_5 + 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     + GYZ1(2)*HZ3(0,1,0)
     +     + GYZ1(2)*HZ3(1,0,0)
     +     + GYZ1(2)*HZ3(1,1,0)
     +     - 31.d0/12.d0*GYZ1(3)
     +     + 331.d0/144.d0*GYZ1(3)*HZ1(0)
     +     + 11.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 13.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +
      B_a2_5 = B_a2_5 - 1.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 5.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     - GYZ1(3)*HZ3(1,1,0)
     +     - 53.d0/72.d0*GYZ2(0,1)
     +
      B_a2_5 = B_a2_5 + 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - GYZ2(0,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 7.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(-1,0)
     +
      B_a2_5 = B_a2_5 + 1.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 7.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(1,3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ2(1,0)
     +
      B_a2_5 = B_a2_5 + 19.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 13.d0/24.d0*GYZ2(2,2)*HZ1(0)
     +     - GYZ2(2,2)*HZ2(0,0)
     +     - GYZ2(2,2)*HZ2(1,0)
     +     + 1.d0/72.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +
      B_a2_5 = B_a2_5 + GYZ2(2,3)*HZ2(0,0)
     +     + GYZ2(2,3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 5.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 1.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +
      B_a2_5 = B_a2_5 + 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     + GYZ2(3,2)*HZ2(1,0)
     +     + 11.d0/8.d0*GYZ2(3,3)
     +     - 5.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 31.d0/24.d0*GYZ3(0,0,1)
     +     + 7.d0/4.d0*GYZ3(0,1,1)
     +
      B_a2_5 = B_a2_5 + GYZ3(0,1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(1,0,1)
     +
      B_a2_5 = B_a2_5 + 1.d0/2.d0*GYZ3(1,0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(1,2,3)
     +     + GYZ3(1,2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,3,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(1,3,3)
     +
      B_a2_5 = B_a2_5 - 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 19.d0/24.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     + GYZ3(2,2,2)*HZ1(0)
     +     + 13.d0/24.d0*GYZ3(2,2,3)
     +     - GYZ3(2,2,3)*HZ1(0)
     +     + 19.d0/24.d0*GYZ3(2,3,1)
     +     - GYZ3(2,3,2)*HZ1(0)
     +
      B_a2_5 = B_a2_5 + 1.d0/4.d0*GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +
      B_a2_5 = B_a2_5 - GYZ3(3,2,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + GYZ4(0,0,0,1)
     +     - GYZ4(0,0,1,1)
     +     - GYZ4(0,1,0,1)
     +
      B_a2_5 = B_a2_5 + 1.d0/2.d0*GYZ4(0,1,1,3)
     +     + 1.d0/4.d0*GYZ4(0,1,2,3)
     +     + 1.d0/2.d0*GYZ4(0,1,3,1)
     +     + 1.d0/2.d0*GYZ4(0,3,1,1)
     +     + 1.d0/4.d0*GYZ4(0,3,2,3)
     +     - GYZ4(1,0,0,1)
     +     + 1.d0/4.d0*GYZ4(1,0,1,3)
     +     + 1.d0/4.d0*GYZ4(1,0,3,1)
     +
      B_a2_5 = B_a2_5 + 1.d0/2.d0*GYZ4(1,1,0,1)
     +     - 1.d0/2.d0*GYZ4(1,1,2,3)
     +     - 1.d0/2.d0*GYZ4(1,2,1,3)
     +     - 1.d0/2.d0*GYZ4(1,2,3,1)
     +     + 1.d0/2.d0*GYZ4(1,2,3,3)
     +     - 1.d0/4.d0*GYZ4(1,3,0,1)
     +     - 1.d0/4.d0*GYZ4(1,3,2,3)
     +     + 1.d0/4.d0*GYZ4(2,1,0,1)
     +
      B_a2_5 = B_a2_5 + 1.d0/2.d0*GYZ4(2,1,3,3)
     +     + GYZ4(2,2,2,3)
     +     - GYZ4(2,2,3,3)
     +     + 1.d0/4.d0*GYZ4(2,3,0,1)
     +     + 1.d0/2.d0*GYZ4(2,3,1,3)
     +     - GYZ4(2,3,2,3)
     +     + 1.d0/2.d0*GYZ4(2,3,3,1)
     +     + 1.d0/2.d0*GYZ4(3,0,1,1)
     +
      B_a2_5 = B_a2_5 - 1.d0/2.d0*GYZ4(3,0,1,3)
     +     - 1.d0/2.d0*GYZ4(3,0,3,1)
     +     - 1.d0/4.d0*GYZ4(3,1,0,1)
     +     - 1.d0/4.d0*GYZ4(3,1,2,3)
     +     + 1.d0/4.d0*GYZ4(3,2,1,3)
     +     - GYZ4(3,2,2,3)
     +     + 1.d0/4.d0*GYZ4(3,2,3,1)
     +     - 1.d0/2.d0*GYZ4(3,3,0,1)
     +
      B_a2_5 = B_a2_5 + 1.d0/2.d0*GYZ4(3,3,2,3)
     +     - 799.d0/432.d0*HZ1(0)
     +     - 187.d0/72.d0*HZ2(-1,0)
     +     + 133.d0/72.d0*HZ2(0,0)
     +     - 1.d0/72.d0*HZ2(1,0)
     +     - 11.d0/6.d0*HZ3(-1,-1,0)
     +     + 7.d0/3.d0*HZ3(-1,0,0)
     +     + 77.d0/24.d0*HZ3(0,-1,0)
     +
      B_a2_5 = B_a2_5 - 37.d0/8.d0*HZ3(0,0,0)
     +     - 7.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 13.d0/24.d0*HZ3(1,1,0)
     +     + 3*HZ4(-1,-1,-1,0)
     +     - 2*HZ4(-1,-1,0,0)
     +     - 3.d0/2.d0*HZ4(-1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,0,0,0)
     +
      B_a2_5 = B_a2_5 - 5.d0/2.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     + 1.d0/4.d0*HZ4(0,0,-1,0)
     +     - 3.d0/4.d0*HZ4(0,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     - HZ4(0,1,1,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(1,0,0,0)
     +
      B_a2_5 = B_a2_5 - HZ4(1,0,1,0)
     +     - HZ4(1,1,0,0)
     +     - HZ4(1,1,1,0)
     +

      B_b2_5 = 0d0
     +
      B_b2_5 = B_b2_5 + r**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     )
      B_b2_5 = B_b2_5 + r**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + r**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,2,3)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     )
      B_b2_5 = B_b2_5 + r**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     )
      B_b2_5 = B_b2_5 + r**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + r**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + r**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_b2_5 = B_b2_5 + r**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + r**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     )
      B_b2_5 = B_b2_5 + s**(-2)*(1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_b2_5 = B_b2_5 + s**(-2)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     )
      B_b2_5 = B_b2_5 + s**(-2)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      B_b2_5 = B_b2_5 + s**(-2)*(r+s)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_b2_5 = B_b2_5 + s**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     )
      B_b2_5 = B_b2_5 + s**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     )
      B_b2_5 = B_b2_5 + s**(-2)*(r+s) * (
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     )
      B_b2_5 = B_b2_5 + s**(-2)*(r+s) * (
     +     + 1.d0/8.d0*GYZ3(2,2,3)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      B_b2_5 = B_b2_5 + s**(-2)*(r+s) * (
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_5 = B_b2_5 + s**(-2)*(r+s)**2 * (
     +     + 5.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/8.d0*GYZ2(0,1)
     +     + 5.d0/8.d0*GYZ2(1,3)
     +     - 5.d0/8.d0*GYZ2(2,3)
     +     + 5.d0/8.d0*GYZ2(3,1)
     +     + 5.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + s**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + s**(-2)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_b2_5 = B_b2_5 + s**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + s**(-2) * (
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     )
      B_b2_5 = B_b2_5 + s**(-2) * (
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,3)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     )
      B_b2_5 = B_b2_5 + s**(-2) * (
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_5 = B_b2_5 + s**(-1)*(1.d0-r-s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_b2_5 = B_b2_5 + s**(-1)*(1.d0-r-s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      B_b2_5 = B_b2_5 + s**(-1)*(1.d0-r-s)**(-2) * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_b2_5 = B_b2_5 + s**(-1)*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_b2_5 = B_b2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     )
      B_b2_5 = B_b2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + s**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_b2_5 = B_b2_5 + s**(-1)*(r+s) * (
     +     - 5.d0/8.d0*GYZ1(1)
     +     - 9.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 9.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     + 9.d0/8.d0*GYZ2(0,1)
     +     - 9.d0/8.d0*GYZ2(1,3)
     +     + 9.d0/8.d0*GYZ2(2,3)
     +     )
      B_b2_5 = B_b2_5 + s**(-1)*(r+s) * (
     +     - 9.d0/8.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 9.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + s**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(2,3)
     +     )
      B_b2_5 = B_b2_5 + s**(-1)*(r+s)**2 * (
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + s**(-1)*(r+s)**3 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + s**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_b2_5 = B_b2_5 + s**(-1) * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     )
      B_b2_5 = B_b2_5 + s**(-1) * (
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_b2_5 = B_b2_5 + s**(-1) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     + HZ3(0,-1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/12.d0
     +     - 5.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 9.d0/8.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r-s)**(-1)*zeta3 * (
     +     - 13.d0/8.d0
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 37.d0/72.d0*GYZ1(3)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r-s)**(-1) * (
     +     + 19.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r-s)**(-1) * (
     +     - 5.d0/12.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 5.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(3,3)
     +     + 3.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r-s)**(-1) * (
     +     - 5.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 5.d0/8.d0*GYZ3(3,0,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 5.d0/8.d0*GYZ3(3,2,3)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/8.d0*GYZ3(3,3,1)
     +     - 37.d0/72.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 7.d0/4.d0*HZ2(0,0)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     - 5.d0/4.d0*HZ3(0,-1,0)
     +     + 9.d0/8.d0*HZ3(0,0,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r-s)**(-1) * (
     +     + 5.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 179.d0/72.d0
     +     - 5.d0/24.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(-1)
     +     - 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(1)
     +     + 5.d0/12.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(1)
     +     - 61.d0/24.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 1.d0/4.d0*GYZ2(1,2)
     +     - GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,2)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 3.d0/4.d0*GYZ2(3,3)
     +     + 10.d0/3.d0*HZ1(-1)
     +     - 37.d0/24.d0*HZ1(0)
     +     - 5.d0/12.d0*HZ1(1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - HZ2(0,-1)
     +     + HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ2(1,1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     - 1.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(2)
     +     - GYZ1(3)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ1(1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)*zeta4 * (
     +     + 11.d0/2.d0
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 5.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     - 5.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ3(-1,0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ3(0,0,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ3(1,0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(1,1,0)
     +     + 179.d0/72.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ3(1,1,0)
     +     - 179.d0/72.d0*GYZ1(3)*HZ1(0)
     +     - 23.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     + 13.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     + 19.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 3.d0/4.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ3(-1,0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 5.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ2(1,0)
     +     - 5.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(1,3)*HZ2(0,0)
     +     - 25.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     - 5.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ2(1,0)
     +     + 179.d0/72.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - GYZ2(2,3)*HZ2(0,0)
     +     - GYZ2(2,3)*HZ2(1,0)
     +     + 25.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 19.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(1,2,1)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(1,2,2)*HZ1(0)
     +     + 5.d0/24.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(1,2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     - 25.d0/24.d0*GYZ3(2,1,3)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ3(2,2,3)
     +     + 3.d0/4.d0*GYZ3(2,2,3)*HZ1(0)
     +     - 25.d0/24.d0*GYZ3(2,3,1)
     +     + GYZ3(2,3,2)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 19.d0/24.d0*GYZ3(3,2,3)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ4(1,2,1,3)
     +     - 1.d0/4.d0*GYZ4(1,2,2,3)
     +     + 1.d0/2.d0*GYZ4(1,2,3,1)
     +     - 1.d0/4.d0*GYZ4(1,2,3,3)
     +     + 1.d0/4.d0*GYZ4(2,1,0,1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*GYZ4(2,1,2,3)
     +     - 1.d0/4.d0*GYZ4(2,1,3,3)
     +     - 1.d0/4.d0*GYZ4(2,2,1,3)
     +     - 1.d0/4.d0*GYZ4(2,2,2,3)
     +     - 1.d0/4.d0*GYZ4(2,2,3,1)
     +     + 3.d0/4.d0*GYZ4(2,2,3,3)
     +     + 1.d0/4.d0*GYZ4(2,3,0,1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ4(2,3,1,3)
     +     + GYZ4(2,3,2,3)
     +     - 1.d0/4.d0*GYZ4(2,3,3,1)
     +     - 1.d0/2.d0*GYZ4(3,0,0,1)
     +     + 1.d0/4.d0*GYZ4(3,1,0,1)
     +     + 1.d0/4.d0*GYZ4(3,1,2,3)
     +     - 1.d0/4.d0*GYZ4(3,2,1,3)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ4(3,2,2,3)
     +     - 1.d0/4.d0*GYZ4(3,2,3,1)
     +     - 1.d0/4.d0*GYZ4(3,3,0,1)
     +     - 3.d0/4.d0*GYZ4(3,3,2,3)
     +     + 179.d0/72.d0*HZ2(-1,0)
     +     - 179.d0/36.d0*HZ2(0,0)
     +     - 179.d0/72.d0*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 7.d0/12.d0*HZ3(-1,0,0)
     +     - 19.d0/8.d0*HZ3(0,-1,0)
     +     + 5*HZ3(0,0,0)
     +     + 43.d0/24.d0*HZ3(0,1,0)
     +     - 5.d0/12.d0*HZ3(1,1,0)
     +     - 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     + HZ4(-1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     + 7.d0/4.d0*HZ4(0,-1,-1,0)
     +     + 1.d0/4.d0*HZ4(0,-1,0,0)
     +     - 3.d0/4.d0*HZ4(0,0,-1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 3.d0/2.d0*HZ4(0,0,0,0)
     +     + 5.d0/4.d0*HZ4(0,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     + 1.d0/2.d0*HZ4(1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(1,0,0,0)
     +     + 1.d0/2.d0*HZ4(1,0,1,0)
     +     + 3.d0/4.d0*HZ4(1,1,0,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*HZ4(1,1,1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 47.d0/18.d0
     +     + 5.d0/24.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(1)
     +     + 61.d0/24.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     - 1.d0/4.d0*GYZ2(1,2)
     +     + GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,2)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)
     +     + 3.d0/4.d0*GYZ2(3,3)
     +     - 37.d0/12.d0*HZ1(-1)
     +     + 37.d0/24.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,-1)
     +     - HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(0,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ2(1,1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta3 * (
     +     + 1.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(2)
     +     + GYZ1(3)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta4 * (
     +     - 11.d0/2.d0
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 5.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 5.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ3(-1,0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ3(0,0,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ3(1,0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(1,1,0)
     +     - 47.d0/18.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ3(1,0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 47.d0/18.d0*GYZ1(3)*HZ1(0)
     +     + 23.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     - 13.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 13.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ3(0,0,0)
     +     - 5.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 5.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ2(1,0)
     +     + 5.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ2(0,0)
     +     + 19.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ2(2,3)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     + GYZ2(2,3)*HZ2(0,0)
     +     + GYZ2(2,3)*HZ2(1,0)
     +     - 19.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 13.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ3(1,2,1)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(1,2,2)*HZ1(0)
     +     - 5.d0/24.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(1,2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 19.d0/24.d0*GYZ3(2,1,3)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     - 3.d0/4.d0*GYZ3(2,2,3)*HZ1(0)
     +     + 19.d0/24.d0*GYZ3(2,3,1)
     +     - GYZ3(2,3,2)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 13.d0/24.d0*GYZ3(3,2,3)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(1,2,1,3)
     +     + 1.d0/4.d0*GYZ4(1,2,2,3)
     +     - 1.d0/2.d0*GYZ4(1,2,3,1)
     +     + 1.d0/4.d0*GYZ4(1,2,3,3)
     +     - 1.d0/4.d0*GYZ4(2,1,0,1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ4(2,1,2,3)
     +     + 1.d0/4.d0*GYZ4(2,1,3,3)
     +     + 1.d0/4.d0*GYZ4(2,2,1,3)
     +     + 1.d0/4.d0*GYZ4(2,2,2,3)
     +     + 1.d0/4.d0*GYZ4(2,2,3,1)
     +     - 3.d0/4.d0*GYZ4(2,2,3,3)
     +     - 1.d0/4.d0*GYZ4(2,3,0,1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ4(2,3,1,3)
     +     - GYZ4(2,3,2,3)
     +     + 1.d0/4.d0*GYZ4(2,3,3,1)
     +     + 1.d0/2.d0*GYZ4(3,0,0,1)
     +     - 1.d0/4.d0*GYZ4(3,1,0,1)
     +     - 1.d0/4.d0*GYZ4(3,1,2,3)
     +     + 1.d0/4.d0*GYZ4(3,2,1,3)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ4(3,2,2,3)
     +     + 1.d0/4.d0*GYZ4(3,2,3,1)
     +     + 1.d0/4.d0*GYZ4(3,3,0,1)
     +     + 3.d0/4.d0*GYZ4(3,3,2,3)
     +     - 47.d0/18.d0*HZ2(-1,0)
     +     + 47.d0/9.d0*HZ2(0,0)
     +     + 47.d0/18.d0*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 5.d0/12.d0*HZ3(-1,-1,0)
     +     + 13.d0/12.d0*HZ3(-1,0,0)
     +     + 17.d0/8.d0*HZ3(0,-1,0)
     +     - 5*HZ3(0,0,0)
     +     - 37.d0/24.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     - HZ4(-1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,0,0,0)
     +     + 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - 7.d0/4.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/4.d0*HZ4(0,-1,0,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 3.d0/4.d0*HZ4(0,0,-1,0)
     +     - 3.d0/2.d0*HZ4(0,0,0,0)
     +     - 5.d0/4.d0*HZ4(0,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,1,1,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(1,0,0,0)
     +     - 1.d0/2.d0*HZ4(1,0,1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 3.d0/4.d0*HZ4(1,1,0,0)
     +     - 1.d0/4.d0*HZ4(1,1,1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 595.d0/72.d0
     +     - 1.d0/3.d0*GYZ1(1)
     +     - 2*GYZ1(1)*HZ1(-1)
     +     + 5.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     - 1.d0/3.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     + 49.d0/12.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ1(1)
     +     - 1.d0/2.d0*GYZ2(1,2)
     +     + 2*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,2)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + GYZ2(3,2)
     +     + 3.d0/2.d0*GYZ2(3,3)
     +     - 41.d0/12.d0*HZ1(-1)
     +     + 19.d0/12.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ1(1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     - HZ2(-1,0)
     +     + 2*HZ2(0,-1)
     +     - 2*HZ2(0,0)
     +     - HZ2(0,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ2(1,1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     + 13.d0/4.d0
     +     - GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(2)
     +     + 2*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     + HZ1(0)
     +     - 3.d0/2.d0*HZ1(1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s)*zeta4 * (
     +     - 11
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 7.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 5.d0/12.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,-1,0)
     +     - 3*GYZ1(1)*HZ3(0,0,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(0,1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     - 247.d0/72.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + GYZ1(2)*HZ3(0,-1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 3*GYZ1(2)*HZ3(0,0,0)
     +     + GYZ1(2)*HZ3(0,1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     - 47.d0/18.d0*GYZ1(3)
     +     + 167.d0/36.d0*GYZ1(3)*HZ1(0)
     +     + 19.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 61.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     + GYZ1(3)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     - 5.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - GYZ1(3)*HZ3(1,1,0)
     +     - 5.d0/12.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     + 7.d0/24.d0*GYZ2(1,3)
     +     + 5.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 3.d0/2.d0*GYZ2(1,3)*HZ2(0,0)
     +     + 11.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 247.d0/72.d0*GYZ2(2,3)
     +     + 5.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(-1,0)
     +     + 2*GYZ2(2,3)*HZ2(0,0)
     +     + 2*GYZ2(2,3)*HZ2(1,0)
     +     + 7.d0/24.d0*GYZ2(3,1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 11.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(3,2)*HZ1(0)
     +     + GYZ2(3,2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     - GYZ3(1,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 5.d0/12.d0*GYZ3(1,2,3)
     +     + GYZ3(1,2,3)*HZ1(0)
     +     + GYZ3(1,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 11.d0/6.d0*GYZ3(2,1,3)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(2,2,3)
     +     - 3.d0/2.d0*GYZ3(2,2,3)*HZ1(0)
     +     + 11.d0/6.d0*GYZ3(2,3,1)
     +     - 2*GYZ3(2,3,2)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 5.d0/4.d0*GYZ3(2,3,3)
     +     + GYZ3(2,3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     - GYZ3(3,2,2)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/3.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     - GYZ3(3,3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - GYZ4(1,2,1,3)
     +     + 1.d0/2.d0*GYZ4(1,2,2,3)
     +     - GYZ4(1,2,3,1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ4(1,2,3,3)
     +     - 1.d0/2.d0*GYZ4(2,1,0,1)
     +     - 1.d0/2.d0*GYZ4(2,1,2,3)
     +     + 1.d0/2.d0*GYZ4(2,1,3,3)
     +     + 1.d0/2.d0*GYZ4(2,2,1,3)
     +     + 1.d0/2.d0*GYZ4(2,2,2,3)
     +     + 1.d0/2.d0*GYZ4(2,2,3,1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 3.d0/2.d0*GYZ4(2,2,3,3)
     +     - 1.d0/2.d0*GYZ4(2,3,0,1)
     +     + 1.d0/2.d0*GYZ4(2,3,1,3)
     +     - 2*GYZ4(2,3,2,3)
     +     + 1.d0/2.d0*GYZ4(2,3,3,1)
     +     + GYZ4(3,0,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,0,1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ4(3,1,2,3)
     +     + 1.d0/2.d0*GYZ4(3,2,1,3)
     +     - GYZ4(3,2,2,3)
     +     + 1.d0/2.d0*GYZ4(3,2,3,1)
     +     + 1.d0/2.d0*GYZ4(3,3,0,1)
     +     + 3.d0/2.d0*GYZ4(3,3,2,3)
     +     - 283.d0/72.d0*HZ2(-1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 265.d0/36.d0*HZ2(0,0)
     +     + 247.d0/72.d0*HZ2(1,0)
     +     - 17.d0/6.d0*HZ3(-1,-1,0)
     +     + 47.d0/12.d0*HZ3(-1,0,0)
     +     + 11.d0/2.d0*HZ3(0,-1,0)
     +     - 43.d0/4.d0*HZ3(0,0,0)
     +     - 31.d0/12.d0*HZ3(0,1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 5.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +     + 3*HZ4(-1,-1,-1,0)
     +     - HZ4(-1,-1,0,0)
     +     - 2*HZ4(-1,0,-1,0)
     +     + 3*HZ4(-1,0,0,0)
     +     + HZ4(-1,0,1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 7.d0/2.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     + 3.d0/2.d0*HZ4(0,0,-1,0)
     +     - 3*HZ4(0,0,0,0)
     +     - 5.d0/2.d0*HZ4(0,0,1,0)
     +     - HZ4(0,1,1,0)
     +     - HZ4(1,0,-1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 3*HZ4(1,0,0,0)
     +     - HZ4(1,0,1,0)
     +     - 3.d0/2.d0*HZ4(1,1,0,0)
     +     - 1.d0/2.d0*HZ4(1,1,1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*zeta2 * (
     +     - 145.d0/18.d0
     +     + 1.d0/3.d0*GYZ1(1)
     +     + 2*GYZ1(1)*HZ1(-1)
     +     - 5.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     + 1.d0/12.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     - 43.d0/12.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ1(1)
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     - 2*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,2)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*zeta2 * (
     +     - GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - GYZ2(3,2)
     +     - 3.d0/2.d0*GYZ2(3,3)
     +     + 11.d0/3.d0*HZ1(-1)
     +     - 4.d0/3.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ1(1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*zeta2 * (
     +     + HZ2(-1,0)
     +     - 2*HZ2(0,-1)
     +     + 2*HZ2(0,0)
     +     + HZ2(0,1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ2(1,1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*zeta3 * (
     +     - 5.d0/2.d0
     +     + GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(2)
     +     - 2*GYZ1(3)
     +     + 3.d0/2.d0*HZ1(-1)
     +     - HZ1(0)
     +     + 3.d0/2.d0*HZ1(1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1)*zeta4 * (
     +     + 11
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1) * (
     +     + 7.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(0,-1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1) * (
     +     + 3*GYZ1(1)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,1,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     + 29.d0/9.d0*GYZ1(2)*HZ1(0)
     +     - 2*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1) * (
     +     - GYZ1(2)*HZ3(0,-1,0)
     +     - 3*GYZ1(2)*HZ3(0,0,0)
     +     - GYZ1(2)*HZ3(0,1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     - 235.d0/72.d0*GYZ1(3)*HZ1(0)
     +     - 35.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1) * (
     +     + 73.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     + 19.d0/12.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     - GYZ1(3)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 5.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1) * (
     +     + GYZ1(3)*HZ3(1,1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(1,3)*HZ2(0,0)
     +     - 19.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(1,0)
     +     - 1.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     + 29.d0/9.d0*GYZ2(2,3)
     +     - 2*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - 2*GYZ2(2,3)*HZ2(0,0)
     +     - 2*GYZ2(2,3)*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 25.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 19.d0/12.d0*GYZ2(3,2)*HZ1(0)
     +     - GYZ2(3,2)*HZ2(1,0)
     +     + 2*GYZ2(3,3)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1) * (
     +     + GYZ3(1,2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(1,2,3)
     +     - GYZ3(1,2,3)*HZ1(0)
     +     - GYZ3(1,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,1,2)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1) * (
     +     - 19.d0/12.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ3(2,2,3)
     +     + 3.d0/2.d0*GYZ3(2,2,3)*HZ1(0)
     +     - 19.d0/12.d0*GYZ3(2,3,1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1) * (
     +     + 2*GYZ3(2,3,2)*HZ1(0)
     +     - 2*GYZ3(2,3,3)
     +     - GYZ3(2,3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1) * (
     +     + GYZ3(3,2,2)*HZ1(0)
     +     - 19.d0/12.d0*GYZ3(3,2,3)
     +     + GYZ3(3,3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + GYZ4(1,2,1,3)
     +     - 1.d0/2.d0*GYZ4(1,2,2,3)
     +     + GYZ4(1,2,3,1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ4(1,2,3,3)
     +     + 1.d0/2.d0*GYZ4(2,1,0,1)
     +     + 1.d0/2.d0*GYZ4(2,1,2,3)
     +     - 1.d0/2.d0*GYZ4(2,1,3,3)
     +     - 1.d0/2.d0*GYZ4(2,2,1,3)
     +     - 1.d0/2.d0*GYZ4(2,2,2,3)
     +     - 1.d0/2.d0*GYZ4(2,2,3,1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*GYZ4(2,2,3,3)
     +     + 1.d0/2.d0*GYZ4(2,3,0,1)
     +     - 1.d0/2.d0*GYZ4(2,3,1,3)
     +     + 2*GYZ4(2,3,2,3)
     +     - 1.d0/2.d0*GYZ4(2,3,3,1)
     +     - GYZ4(3,0,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,0,1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ4(3,1,2,3)
     +     - 1.d0/2.d0*GYZ4(3,2,1,3)
     +     + GYZ4(3,2,2,3)
     +     - 1.d0/2.d0*GYZ4(3,2,3,1)
     +     - 1.d0/2.d0*GYZ4(3,3,0,1)
     +     - 3.d0/2.d0*GYZ4(3,3,2,3)
     +     - 47.d0/18.d0*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1) * (
     +     + 137.d0/36.d0*HZ2(-1,0)
     +     - 46.d0/9.d0*HZ2(0,0)
     +     - 29.d0/9.d0*HZ2(1,0)
     +     + 31.d0/12.d0*HZ3(-1,-1,0)
     +     - 41.d0/12.d0*HZ3(-1,0,0)
     +     - 5*HZ3(0,-1,0)
     +     + 49.d0/4.d0*HZ3(0,0,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1) * (
     +     + 10.d0/3.d0*HZ3(0,1,0)
     +     + 2*HZ3(1,0,0)
     +     - 1.d0/12.d0*HZ3(1,1,0)
     +     - 3*HZ4(-1,-1,-1,0)
     +     + HZ4(-1,-1,0,0)
     +     + 2*HZ4(-1,0,-1,0)
     +     - 3*HZ4(-1,0,0,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1) * (
     +     - HZ4(-1,0,1,0)
     +     + 7.d0/2.d0*HZ4(0,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,0,0)
     +     - 3.d0/2.d0*HZ4(0,0,-1,0)
     +     + 3*HZ4(0,0,0,0)
     +     + 5.d0/2.d0*HZ4(0,0,1,0)
     +     + HZ4(0,1,1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)**(-1) * (
     +     + HZ4(1,0,-1,0)
     +     + 3*HZ4(1,0,0,0)
     +     + HZ4(1,0,1,0)
     +     + 3.d0/2.d0*HZ4(1,1,0,0)
     +     + 1.d0/2.d0*HZ4(1,1,1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-4)*(r+s)**3*zeta2 * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(3)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-4)*(r+s)**3*zeta3 * (
     +     - 9.d0/2.d0
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-4)*(r+s)**3 * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(1,0,1)
     +     + 3.d0/2.d0*GYZ3(1,2,3)
     +     + 3.d0/2.d0*GYZ3(3,0,1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-4)*(r+s)**3 * (
     +     - 3.d0/2.d0*GYZ3(3,2,3)
     +     + 3*HZ3(0,1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-3)*(r+s)**2*zeta2 * (
     +     - 3.d0/2.d0
     +     + 3*GYZ1(1)
     +     - 3*GYZ1(3)
     +     - 3*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-3)*(r+s)**2*zeta3 * (
     +     + 9
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     + 3*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 3*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,3)
     +     + 3*GYZ2(3,2)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     + 3*GYZ3(1,0,1)
     +     - 3*GYZ3(1,2,3)
     +     - 3*GYZ3(3,0,1)
     +     + 3*GYZ3(3,2,3)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     - 6*HZ3(0,1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-3)*(r+s)**3 * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(2,3)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     + 67.d0/12.d0
     +     - GYZ1(1)
     +     + 2*GYZ1(3)
     +     + 5.d0/4.d0*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     - 4
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 9.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 9.d0/4.d0*GYZ2(2,3)
     +     - 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(1,0,1)
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     + 3.d0/2.d0*GYZ3(1,2,3)
     +     + 3.d0/2.d0*GYZ3(3,0,1)
     +     - 3.d0/2.d0*GYZ3(3,2,3)
     +     + 115.d0/36.d0*HZ1(0)
     +     + 11.d0/12.d0*HZ2(-1,0)
     +     - 13.d0/6.d0*HZ2(0,0)
     +     + 9.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     - 3.d0/2.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     + HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     + 3*HZ3(0,1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 3*GYZ1(1)*HZ1(0)
     +     + 3*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 3*GYZ2(0,1)
     +     - 3*GYZ2(1,3)
     +     + 3*GYZ2(2,3)
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 3*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 3*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-1)*(r+s) * (
     +     + 85.d0/36.d0
     +     + 9.d0/8.d0*GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-1)*(r+s) * (
     +     - 3.d0/2.d0*GYZ2(2,3)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     - 9.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     + 3.d0/2.d0*GYZ2(2,3)
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-1)*zeta2 * (
     +     - 23.d0/6.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-1)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(1,0,1)
     +     + 3.d0/4.d0*GYZ3(1,2,3)
     +     - 3.d0/4.d0*GYZ3(3,0,1)
     +     - 3.d0/4.d0*GYZ3(3,2,3)
     +     - 115.d0/36.d0*HZ1(0)
     +     - 11.d0/12.d0*HZ2(-1,0)
     +     )
      B_b2_5 = B_b2_5 + (1.d0+s)**(-1) * (
     +     + 8.d0/3.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     + 3.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     - 7.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 3.d0/2.d0*HZ3(0,1,0)
     +     )
      B_b2_5 = B_b2_5 + (r+s)**(-1)*zeta2 * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(2)
     +     - 3.d0/8.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(1)
     +     )
      B_b2_5 = B_b2_5 + (r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + (r+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(1,0,1)
     +     - 3.d0/8.d0*GYZ3(2,1,3)
     +     + 3.d0/8.d0*GYZ3(2,2,3)
     +     - 3.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_b2_5 = B_b2_5 + (r+s)**(-1) * (
     +     + 3.d0/8.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     + 3.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_5 = B_b2_5 + zeta2 * (
     +     + 535.d0/144.d0
     +     + 43.d0/24.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 13.d0/24.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ1(1)
     +     )
      B_b2_5 = B_b2_5 + zeta2 * (
     +     + 35.d0/12.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ1(1)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + GYZ2(1,1)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     )
      B_b2_5 = B_b2_5 + zeta2 * (
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - GYZ2(2,2)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + GYZ2(3,2)
     +     - 11.d0/3.d0*HZ1(-1)
     +     + 53.d0/48.d0*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + zeta2 * (
     +     + 13.d0/24.d0*HZ1(1)
     +     + HZ2(0,-1)
     +     - HZ2(0,0)
     +     - HZ2(0,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - HZ2(1,1)
     +     )
      B_b2_5 = B_b2_5 + zeta3 * (
     +     - 65.d0/144.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(2)
     +     - 2*HZ1(-1)
     +     + HZ1(0)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      B_b2_5 = B_b2_5 + zeta4 * (
     +     - 59.d0/32.d0
     +     )
      B_b2_5 = B_b2_5 + 13019.d0/2592.d0
     +     - 3*GYZ1(1)
     +     + 71.d0/72.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 17.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     + 5.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +
      B_b2_5 = B_b2_5 + 3.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +     - 3*GYZ1(1)*HZ3(0,0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     - 17.d0/72.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 13.d0/24.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +
      B_b2_5 = B_b2_5 + 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     + GYZ1(2)*HZ3(0,1,0)
     +     + GYZ1(2)*HZ3(1,0,0)
     +     + GYZ1(2)*HZ3(1,1,0)
     +     - 55.d0/24.d0*GYZ1(3)
     +     + 349.d0/144.d0*GYZ1(3)*HZ1(0)
     +     + 11.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 13.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +
      B_b2_5 = B_b2_5 - 1.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 5.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     - GYZ1(3)*HZ3(1,1,0)
     +     - 71.d0/72.d0*GYZ2(0,1)
     +
      B_b2_5 = B_b2_5 + 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - GYZ2(0,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 7.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(-1,0)
     +
      B_b2_5 = B_b2_5 + 1.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 7.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(1,3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ2(1,0)
     +
      B_b2_5 = B_b2_5 + 19.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 13.d0/24.d0*GYZ2(2,2)*HZ1(0)
     +     - GYZ2(2,2)*HZ2(0,0)
     +     - GYZ2(2,2)*HZ2(1,0)
     +     - 17.d0/72.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +
      B_b2_5 = B_b2_5 + GYZ2(2,3)*HZ2(0,0)
     +     + GYZ2(2,3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 5.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 1.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +
      B_b2_5 = B_b2_5 + 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     + GYZ2(3,2)*HZ2(1,0)
     +     + 11.d0/8.d0*GYZ2(3,3)
     +     - 5.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 31.d0/24.d0*GYZ3(0,0,1)
     +     + 7.d0/4.d0*GYZ3(0,1,1)
     +
      B_b2_5 = B_b2_5 + GYZ3(0,1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(1,0,1)
     +
      B_b2_5 = B_b2_5 + 1.d0/2.d0*GYZ3(1,0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(1,2,3)
     +     + GYZ3(1,2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,3,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(1,3,3)
     +
      B_b2_5 = B_b2_5 - 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 19.d0/24.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     + GYZ3(2,2,2)*HZ1(0)
     +     + 13.d0/24.d0*GYZ3(2,2,3)
     +     - GYZ3(2,2,3)*HZ1(0)
     +     + 19.d0/24.d0*GYZ3(2,3,1)
     +     - GYZ3(2,3,2)*HZ1(0)
     +
      B_b2_5 = B_b2_5 + 1.d0/4.d0*GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +
      B_b2_5 = B_b2_5 - GYZ3(3,2,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + GYZ4(0,0,0,1)
     +     - GYZ4(0,0,1,1)
     +     - GYZ4(0,1,0,1)
     +
      B_b2_5 = B_b2_5 + 1.d0/2.d0*GYZ4(0,1,1,3)
     +     + 1.d0/4.d0*GYZ4(0,1,2,3)
     +     + 1.d0/2.d0*GYZ4(0,1,3,1)
     +     + 1.d0/2.d0*GYZ4(0,3,1,1)
     +     + 1.d0/4.d0*GYZ4(0,3,2,3)
     +     - GYZ4(1,0,0,1)
     +     + 1.d0/4.d0*GYZ4(1,0,1,3)
     +     + 1.d0/4.d0*GYZ4(1,0,3,1)
     +
      B_b2_5 = B_b2_5 + 1.d0/2.d0*GYZ4(1,1,0,1)
     +     - 1.d0/2.d0*GYZ4(1,1,2,3)
     +     - 1.d0/2.d0*GYZ4(1,2,1,3)
     +     - 1.d0/2.d0*GYZ4(1,2,3,1)
     +     + 1.d0/2.d0*GYZ4(1,2,3,3)
     +     - 1.d0/4.d0*GYZ4(1,3,0,1)
     +     - 1.d0/4.d0*GYZ4(1,3,2,3)
     +     + 1.d0/4.d0*GYZ4(2,1,0,1)
     +
      B_b2_5 = B_b2_5 + 1.d0/2.d0*GYZ4(2,1,3,3)
     +     + GYZ4(2,2,2,3)
     +     - GYZ4(2,2,3,3)
     +     + 1.d0/4.d0*GYZ4(2,3,0,1)
     +     + 1.d0/2.d0*GYZ4(2,3,1,3)
     +     - GYZ4(2,3,2,3)
     +     + 1.d0/2.d0*GYZ4(2,3,3,1)
     +     + 1.d0/2.d0*GYZ4(3,0,1,1)
     +
      B_b2_5 = B_b2_5 - 1.d0/2.d0*GYZ4(3,0,1,3)
     +     - 1.d0/2.d0*GYZ4(3,0,3,1)
     +     - 1.d0/4.d0*GYZ4(3,1,0,1)
     +     - 1.d0/4.d0*GYZ4(3,1,2,3)
     +     + 1.d0/4.d0*GYZ4(3,2,1,3)
     +     - GYZ4(3,2,2,3)
     +     + 1.d0/4.d0*GYZ4(3,2,3,1)
     +     - 1.d0/2.d0*GYZ4(3,3,0,1)
     +
      B_b2_5 = B_b2_5 + 1.d0/2.d0*GYZ4(3,3,2,3)
     +     - 161.d0/216.d0*HZ1(0)
     +     - 205.d0/72.d0*HZ2(-1,0)
     +     + 151.d0/72.d0*HZ2(0,0)
     +     + 17.d0/72.d0*HZ2(1,0)
     +     - 11.d0/6.d0*HZ3(-1,-1,0)
     +     + 7.d0/3.d0*HZ3(-1,0,0)
     +     + 77.d0/24.d0*HZ3(0,-1,0)
     +
      B_b2_5 = B_b2_5 - 37.d0/8.d0*HZ3(0,0,0)
     +     - 7.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 13.d0/24.d0*HZ3(1,1,0)
     +     + 3*HZ4(-1,-1,-1,0)
     +     - 2*HZ4(-1,-1,0,0)
     +     - 3.d0/2.d0*HZ4(-1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,0,0,0)
     +
      B_b2_5 = B_b2_5 - 5.d0/2.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     + 1.d0/4.d0*HZ4(0,0,-1,0)
     +     - 3.d0/4.d0*HZ4(0,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     - HZ4(0,1,1,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(1,0,0,0)
     +
      B_b2_5 = B_b2_5 - HZ4(1,0,1,0)
     +     - HZ4(1,1,0,0)
     +     - HZ4(1,1,1,0)
     +

      B_c2_5 = 0d0
     +
      B_c2_5 = B_c2_5 + s**(-2)*(1.d0-r-s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_c2_5 = B_c2_5 + s**(-2)*(1.d0-r-s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     )
      B_c2_5 = B_c2_5 + s**(-2)*(1.d0-r-s)**(-2) * (
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      B_c2_5 = B_c2_5 + s**(-2)*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 3.d0/8.d0*HZ1(-1)
     +     )
      B_c2_5 = B_c2_5 + s**(-2)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     )
      B_c2_5 = B_c2_5 + s**(-2)*(1.d0-r-s)**(-1) * (
     +     - 3.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(0,0,1)
     +     - 3.d0/8.d0*GYZ3(0,1,3)
     +     - 3.d0/8.d0*GYZ3(0,3,1)
     +     + 3.d0/8.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_5 = B_c2_5 + s**(-2)*(1.d0-r-s)**(-1) * (
     +     + 3.d0/8.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     - 3.d0/8.d0*HZ3(0,1,0)
     +     )
      B_c2_5 = B_c2_5 + s**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_5 = B_c2_5 + s**(-2)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     )
      B_c2_5 = B_c2_5 + s**(-2)*(r+s) * (
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     )
      B_c2_5 = B_c2_5 + s**(-2)*(r+s) * (
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     )
      B_c2_5 = B_c2_5 + s**(-2)*(r+s) * (
     +     - 1.d0/8.d0*GYZ3(2,2,3)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     )
      B_c2_5 = B_c2_5 + s**(-2)*(r+s) * (
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_5 = B_c2_5 + s**(-2)*(r+s)**2 * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     + 3.d0/8.d0*GYZ2(2,3)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_5 = B_c2_5 + s**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_5 = B_c2_5 + s**(-2)*zeta2 * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_5 = B_c2_5 + s**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     )
      B_c2_5 = B_c2_5 + s**(-2) * (
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_5 = B_c2_5 + s**(-2) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_5 = B_c2_5 + s**(-1)*(1.d0-r-s)**(-3)*zeta2 * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_5 = B_c2_5 + s**(-1)*(1.d0-r-s)**(-3) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      B_c2_5 = B_c2_5 + s**(-1)*(1.d0-r-s)**(-3) * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_5 = B_c2_5 + s**(-1)*(1.d0-r-s)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_5 = B_c2_5 + s**(-1)*(1.d0-r-s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     )
      B_c2_5 = B_c2_5 + s**(-1)*(1.d0-r-s)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      B_c2_5 = B_c2_5 + s**(-1)*(1.d0-r-s)**(-2) * (
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_5 = B_c2_5 + s**(-1)*(1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_5 = B_c2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      B_c2_5 = B_c2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_c2_5 = B_c2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      B_c2_5 = B_c2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_5 = B_c2_5 + s**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_5 = B_c2_5 + s**(-1)*(r+s) * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*GYZ2(2,3)
     +     )
      B_c2_5 = B_c2_5 + s**(-1)*(r+s) * (
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_5 = B_c2_5 + s**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(0)
     +     + GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + GYZ2(0,1)
     +     - GYZ2(1,3)
     +     + GYZ2(2,3)
     +     )
      B_c2_5 = B_c2_5 + s**(-1)*(r+s)**2 * (
     +     - GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - HZ2(1,0)
     +     )
      B_c2_5 = B_c2_5 + s**(-1)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_5 = B_c2_5 + s**(-1)*zeta2 * (
     +     - 3.d0/8.d0
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_5 = B_c2_5 + s**(-1) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     )
      B_c2_5 = B_c2_5 + s**(-1) * (
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_c2_5 = B_c2_5 + s**(-1) * (
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      B_c2_5 = B_c2_5 + s**(-1) * (
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-3)*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-3)*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-3)*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-3)*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-3)*(1.d0-r)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-3)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     + HZ3(0,-1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - HZ3(0,-1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-2)*zeta2 * (
     +     - 1.d0/12.d0
     +     - 5.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 9.d0/8.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-2)*zeta3 * (
     +     - 13.d0/8.d0
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 37.d0/72.d0*GYZ1(3)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-2) * (
     +     + 19.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-2) * (
     +     - 5.d0/12.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 5.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(3,3)
     +     + 3.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-2) * (
     +     - 5.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 5.d0/8.d0*GYZ3(3,0,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 5.d0/8.d0*GYZ3(3,2,3)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(3,3,1)
     +     - 37.d0/72.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 7.d0/4.d0*HZ2(0,0)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     - 5.d0/4.d0*HZ3(0,-1,0)
     +     + 9.d0/8.d0*HZ3(0,0,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-2) * (
     +     + 5.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/12.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1)*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 7.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 47.d0/18.d0*GYZ1(3)
     +     + 5.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(2,3)
     +     - 3.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 3.d0/4.d0*GYZ3(2,3,3)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 3.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     - 47.d0/18.d0*HZ1(0)
     +     + 2*HZ2(0,0)
     +     + 1.d0/12.d0*HZ2(1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/3.d0
     +     + 5.d0/8.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 9.d0/8.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-1)*zeta3 * (
     +     + 13.d0/8.d0
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-1) * (
     +     - 31.d0/72.d0
     +     - 5.d0/12.d0*GYZ1(1)
     +     + 11.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 29.d0/36.d0*GYZ1(3)
     +     - 19.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-1) * (
     +     + 5.d0/12.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 5.d0/12.d0*GYZ2(3,1)
     +     - 5.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-1) * (
     +     - 5.d0/8.d0*GYZ2(3,3)
     +     - 3.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     + 5.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 5.d0/8.d0*GYZ3(3,0,1)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     + 5.d0/8.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*GYZ3(3,3,1)
     +     + 233.d0/144.d0*HZ1(0)
     +     - 9.d0/8.d0*HZ2(-1,0)
     +     - 7.d0/4.d0*HZ2(0,0)
     +     - 1.d0/24.d0*HZ2(1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r-s)**(-1) * (
     +     + 5.d0/4.d0*HZ3(0,-1,0)
     +     - 9.d0/8.d0*HZ3(0,0,0)
     +     - 5.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 47.d0/18.d0
     +     - 5.d0/24.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(-1)
     +     - 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(1)
     +     - 61.d0/24.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 1.d0/4.d0*GYZ2(1,2)
     +     - GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,2)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 3.d0/4.d0*GYZ2(3,3)
     +     + 37.d0/12.d0*HZ1(-1)
     +     - 37.d0/24.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - HZ2(0,-1)
     +     + HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ2(1,1)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     - 1.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(2)
     +     - GYZ1(3)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ1(1)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2)*(r+s)*zeta4 * (
     +     + 11.d0/2.d0
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 5.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     - 5.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ3(-1,0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ3(0,0,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ3(1,0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(1,1,0)
     +     + 47.d0/18.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ3(1,1,0)
     +     - 47.d0/18.d0*GYZ1(3)*HZ1(0)
     +     - 23.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     + 13.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 13.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ3(-1,0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 5.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ2(1,0)
     +     - 5.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(1,3)*HZ2(0,0)
     +     - 19.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ2(1,0)
     +     + 47.d0/18.d0*GYZ2(2,3)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - GYZ2(2,3)*HZ2(0,0)
     +     - GYZ2(2,3)*HZ2(1,0)
     +     + 19.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 13.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ3(1,2,1)*HZ1(0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(1,2,2)*HZ1(0)
     +     + 5.d0/24.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(1,2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     - 19.d0/24.d0*GYZ3(2,1,3)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     + 3.d0/4.d0*GYZ3(2,2,3)*HZ1(0)
     +     - 19.d0/24.d0*GYZ3(2,3,1)
     +     + GYZ3(2,3,2)*HZ1(0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 13.d0/24.d0*GYZ3(3,2,3)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ4(1,2,1,3)
     +     - 1.d0/4.d0*GYZ4(1,2,2,3)
     +     + 1.d0/2.d0*GYZ4(1,2,3,1)
     +     - 1.d0/4.d0*GYZ4(1,2,3,3)
     +     + 1.d0/4.d0*GYZ4(2,1,0,1)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*GYZ4(2,1,2,3)
     +     - 1.d0/4.d0*GYZ4(2,1,3,3)
     +     - 1.d0/4.d0*GYZ4(2,2,1,3)
     +     - 1.d0/4.d0*GYZ4(2,2,2,3)
     +     - 1.d0/4.d0*GYZ4(2,2,3,1)
     +     + 3.d0/4.d0*GYZ4(2,2,3,3)
     +     + 1.d0/4.d0*GYZ4(2,3,0,1)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ4(2,3,1,3)
     +     + GYZ4(2,3,2,3)
     +     - 1.d0/4.d0*GYZ4(2,3,3,1)
     +     - 1.d0/2.d0*GYZ4(3,0,0,1)
     +     + 1.d0/4.d0*GYZ4(3,1,0,1)
     +     + 1.d0/4.d0*GYZ4(3,1,2,3)
     +     - 1.d0/4.d0*GYZ4(3,2,1,3)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ4(3,2,2,3)
     +     - 1.d0/4.d0*GYZ4(3,2,3,1)
     +     - 1.d0/4.d0*GYZ4(3,3,0,1)
     +     - 3.d0/4.d0*GYZ4(3,3,2,3)
     +     + 47.d0/18.d0*HZ2(-1,0)
     +     - 47.d0/9.d0*HZ2(0,0)
     +     - 47.d0/18.d0*HZ2(1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 5.d0/12.d0*HZ3(-1,-1,0)
     +     - 13.d0/12.d0*HZ3(-1,0,0)
     +     - 17.d0/8.d0*HZ3(0,-1,0)
     +     + 5*HZ3(0,0,0)
     +     + 37.d0/24.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     + HZ4(-1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     + 7.d0/4.d0*HZ4(0,-1,-1,0)
     +     + 1.d0/4.d0*HZ4(0,-1,0,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 3.d0/4.d0*HZ4(0,0,-1,0)
     +     + 3.d0/2.d0*HZ4(0,0,0,0)
     +     + 5.d0/4.d0*HZ4(0,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     + 1.d0/2.d0*HZ4(1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(1,0,0,0)
     +     + 1.d0/2.d0*HZ4(1,0,1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 3.d0/4.d0*HZ4(1,1,0,0)
     +     + 1.d0/4.d0*HZ4(1,1,1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-1)*zeta2 * (
     +     - 59.d0/12.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-1)*zeta3 * (
     +     - 7.d0/4.d0
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 47.d0/18.d0*GYZ1(3)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-1) * (
     +     - 31.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 7.d0/24.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-1) * (
     +     - 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,3)
     +     + 5.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 7.d0/24.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 3.d0/4.d0*GYZ3(1,2,3)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     - 3.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     - 3.d0/4.d0*GYZ3(2,3,1)
     +     + 3.d0/4.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + 7.d0/12.d0*HZ2(-1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-1) * (
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/12.d0*HZ2(1,0)
     +     + 5.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     - 2*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     + 3.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)**(-1) * (
     +     - 7.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-4)*(r+s)**3*zeta2 * (
     +     + 3.d0/2.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-4)*(r+s)**3*zeta3 * (
     +     + 9.d0/2.d0
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-4)*(r+s)**3 * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(1,0,1)
     +     - 3.d0/2.d0*GYZ3(1,2,3)
     +     - 3.d0/2.d0*GYZ3(3,0,1)
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-4)*(r+s)**3 * (
     +     + 3.d0/2.d0*GYZ3(3,2,3)
     +     - 3*HZ3(0,1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-3)*(r+s)**2*zeta2 * (
     +     + 3.d0/2.d0
     +     - 2*GYZ1(1)
     +     + 2*GYZ1(3)
     +     + 2*HZ1(0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-3)*(r+s)**2*zeta3 * (
     +     - 6
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     - 2*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 2*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,3)
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     - 2*GYZ3(1,0,1)
     +     + 2*GYZ3(1,2,3)
     +     + 2*GYZ3(3,0,1)
     +     - 2*GYZ3(3,2,3)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     + 4*HZ3(0,1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-3)*(r+s)**3 * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     + 3.d0/2.d0*GYZ2(2,3)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     - 55.d0/12.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(3)
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 115.d0/36.d0*HZ1(0)
     +     - 11.d0/12.d0*HZ2(-1,0)
     +     + 13.d0/6.d0*HZ2(0,0)
     +     - 5.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     + 3.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     - HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 2*GYZ1(1)*HZ1(0)
     +     - 2*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 2*GYZ2(0,1)
     +     + 2*GYZ2(1,3)
     +     - 2*GYZ2(2,3)
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 2*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     + 2*HZ2(1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-1)*(r+s) * (
     +     - 85.d0/36.d0
     +     - 5.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 7.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(0)
     +     - GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - GYZ2(0,1)
     +     + GYZ2(1,3)
     +     - GYZ2(2,3)
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + HZ2(1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-1)*zeta2 * (
     +     + 55.d0/12.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-1)*zeta3 * (
     +     + 1
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-1) * (
     +     - 7.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     + 47.d0/18.d0*HZ1(0)
     +     - 7.d0/12.d0*HZ2(-1,0)
     +     - 4.d0/3.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     - 3.d0/2.d0*HZ3(-1,-1,0)
     +     )
      B_c2_5 = B_c2_5 + (1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 5.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - HZ3(0,1,0)
     +     )
      B_c2_5 = B_c2_5 + (r+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_5 = B_c2_5 + (r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     )
      B_c2_5 = B_c2_5 + (r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,3)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_5 = B_c2_5 + (r+s)**(-1) * (
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_5 = B_c2_5 + zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_c2_5 = B_c2_5 + 31.d0/72.d0
     +     + 5.d0/12.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/24.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +
      B_c2_5 = B_c2_5 + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 53.d0/48.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +

      C_a2_5 = 0d0
     +
      C_a2_5 = C_a2_5 + r**(-2)*(r+s) * (
     +     + 1.d0/16.d0*GYZ1(1)
     +     )
      C_a2_5 = C_a2_5 + r**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     )
      C_a2_5 = C_a2_5 + r**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_a2_5 = C_a2_5 + r**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,2,3)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     )
      C_a2_5 = C_a2_5 + r**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     )
      C_a2_5 = C_a2_5 + r**(-1)*(r+s) * (
     +     + 1.d0/16.d0
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     )
      C_a2_5 = C_a2_5 + r**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_a2_5 = C_a2_5 + r**(-1)*(r+s) * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_a2_5 = C_a2_5 + r**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_a2_5 = C_a2_5 + r**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_a2_5 = C_a2_5 + r**(-1) * (
     +     - 5.d0/8.d0*GYZ1(1)
     +     )
      C_a2_5 = C_a2_5 + s**(-2)*(r+s) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_5 = C_a2_5 + s**(-2)*(r+s)**2 * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_5 = C_a2_5 + s**(-2)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_5 = C_a2_5 + s**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,2,3)
     +     )
      C_a2_5 = C_a2_5 + s**(-2) * (
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_5 = C_a2_5 + s**(-1)*(1.d0-r-s)**(-2)*zeta2 * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      C_a2_5 = C_a2_5 + s**(-1)*(1.d0-r-s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      C_a2_5 = C_a2_5 + s**(-1)*(1.d0-r-s)**(-2) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      C_a2_5 = C_a2_5 + s**(-1)*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(1)
     +     )
      C_a2_5 = C_a2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 13.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_a2_5 = C_a2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     )
      C_a2_5 = C_a2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     )
      C_a2_5 = C_a2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     + 3.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     )
      C_a2_5 = C_a2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     + 11.d0/8.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_5 = C_a2_5 + s**(-1)*(r+s) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(0)
     +     - GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - GYZ2(0,1)
     +     + GYZ2(1,3)
     +     - GYZ2(2,3)
     +     )
      C_a2_5 = C_a2_5 + s**(-1)*(r+s) * (
     +     + GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     + HZ2(1,0)
     +     )
      C_a2_5 = C_a2_5 + s**(-1)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      C_a2_5 = C_a2_5 + s**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_a2_5 = C_a2_5 + s**(-1) * (
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     + GYZ2(1,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,3)
     +     )
      C_a2_5 = C_a2_5 + s**(-1) * (
     +     - GYZ2(2,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     - 3.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     )
      C_a2_5 = C_a2_5 + s**(-1) * (
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     + 3.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     + 3.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     )
      C_a2_5 = C_a2_5 + s**(-1) * (
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     - 2*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 3.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-3)*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-3)*(1.d0-r)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-3)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     + HZ3(0,-1,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - HZ3(0,-1,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-2)*zeta2 * (
     +     - 1.d0/16.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-2)*zeta3 * (
     +     - 5.d0/4.d0
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-2) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 7.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-2) * (
     +     + 23.d0/32.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-2) * (
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 7.d0/16.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-2) * (
     +     - 5.d0/16.d0*GYZ2(3,3)
     +     + 1.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,2,3)
     +     + 1.d0/8.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-2) * (
     +     - 3.d0/8.d0*GYZ3(3,0,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*GYZ3(3,3,1)
     +     + 23.d0/32.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 11.d0/16.d0*HZ2(0,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-2) * (
     +     + 7.d0/16.d0*HZ2(1,0)
     +     - HZ3(0,-1,0)
     +     + 3.d0/8.d0*HZ3(0,0,0)
     +     + 3.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1)*zeta2 * (
     +     + 11.d0/8.d0
     +     - 2*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 5.d0/4.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1)*zeta3 * (
     +     - 7.d0/4.d0
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 5.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 29.d0/16.d0*GYZ1(3)
     +     - 7.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 7.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 5.d0/8.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + GYZ2(2,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,3)
     +     - 5.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 5.d0/8.d0*GYZ2(3,1)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     + 5.d0/4.d0*GYZ3(1,3,3)
     +     + GYZ3(2,1,3)
     +     - 3.d0/4.d0*GYZ3(2,2,3)
     +     + GYZ3(2,3,1)
     +     - 3.d0/2.d0*GYZ3(2,3,3)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*GYZ3(3,0,1)
     +     + 5.d0/4.d0*GYZ3(3,1,3)
     +     - 5.d0/4.d0*GYZ3(3,2,3)
     +     + 5.d0/4.d0*GYZ3(3,3,1)
     +     + 29.d0/16.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 3.d0/8.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 3.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     + HZ3(1,0,0)
     +     - 3.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-1)*zeta2 * (
     +     + 7.d0/8.d0
     +     - GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 3.d0/2.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-1)*zeta3 * (
     +     - 5.d0/2.d0
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-1) * (
     +     + 17.d0/32.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     + GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     + GYZ2(3,1)*HZ1(0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,2,3)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 3.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     + 9.d0/16.d0*HZ1(0)
     +     - HZ2(-1,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r-s)**(-1) * (
     +     + 11.d0/8.d0*HZ2(0,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     - 2*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 3.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 15.d0/16.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(1)
     +     - 17.d0/8.d0*GYZ1(3)
     +     + 3*GYZ1(3)*HZ1(-1)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 7.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(2,2)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 11.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 9.d0/4.d0*HZ1(-1)
     +     - 9.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     - 3*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 3*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     - 3.d0/4.d0*HZ2(0,1)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     - 3.d0/4.d0*HZ2(1,1)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta3 * (
     +     + 7.d0/8.d0
     +     + 3.d0/2.d0*GYZ1(2)
     +     - 15.d0/4.d0*GYZ1(3)
     +     + 15.d0/4.d0*HZ1(-1)
     +     - 21.d0/4.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ1(1)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta4 * (
     +     + 63.d0/16.d0
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + GYZ1(2)*HZ3(0,-1,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     - 7.d0/4.d0*GYZ1(2)*HZ3(1,0,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 15.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 11.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 7.d0/4.d0*GYZ2(2,2)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(2,3)
     +     - 3.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - GYZ2(2,3)*HZ2(0,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 3.d0/2.d0*GYZ2(2,3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 5.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 5.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ3(1,2,3)
     +     - 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,1,3)
     +     - GYZ3(2,1,3)*HZ1(0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 5.d0/4.d0*GYZ3(2,2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     + 7.d0/4.d0*GYZ3(2,2,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,3,1)
     +     - 3.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(2,3,2)*HZ1(0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 3.d0/2.d0*GYZ4(2,1,0,1)
     +     - 1.d0/4.d0*GYZ4(2,1,2,3)
     +     - 5.d0/4.d0*GYZ4(2,1,3,3)
     +     - 5.d0/4.d0*GYZ4(2,2,1,3)
     +     + 3.d0/4.d0*GYZ4(2,2,2,3)
     +     - 5.d0/4.d0*GYZ4(2,2,3,1)
     +     + 7.d0/4.d0*GYZ4(2,2,3,3)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 3.d0/2.d0*GYZ4(2,3,0,1)
     +     - 5.d0/4.d0*GYZ4(2,3,1,3)
     +     + 3.d0/2.d0*GYZ4(2,3,2,3)
     +     - 5.d0/4.d0*GYZ4(2,3,3,1)
     +     + 1.d0/2.d0*GYZ4(3,0,0,1)
     +     - 2*GYZ4(3,1,0,1)
     +     + 5.d0/4.d0*GYZ4(3,1,2,3)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ4(3,2,2,3)
     +     + 2*GYZ4(3,3,0,1)
     +     - 5.d0/4.d0*GYZ4(3,3,2,3)
     +     - 15.d0/16.d0*HZ2(-1,0)
     +     + 15.d0/8.d0*HZ2(0,0)
     +     + 15.d0/16.d0*HZ2(1,0)
     +     - 9.d0/8.d0*HZ3(-1,-1,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*HZ3(-1,0,0)
     +     + 11.d0/8.d0*HZ3(0,-1,0)
     +     + 9.d0/8.d0*HZ3(0,0,0)
     +     + 3.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     + 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     + 3.d0/4.d0*HZ4(-1,-1,0,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - 5.d0/2.d0*HZ4(-1,0,1,0)
     +     - 3.d0/4.d0*HZ4(0,-1,-1,0)
     +     - 3.d0/4.d0*HZ4(0,-1,0,0)
     +     - HZ4(0,0,-1,0)
     +     + 3*HZ4(0,0,0,0)
     +     + 3*HZ4(0,0,1,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 7.d0/4.d0*HZ4(0,1,0,0)
     +     - 3.d0/4.d0*HZ4(0,1,1,0)
     +     - HZ4(1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(1,0,0,0)
     +     + 1.d0/2.d0*HZ4(1,0,1,0)
     +     + 7.d0/4.d0*HZ4(1,1,0,0)
     +     - 3.d0/4.d0*HZ4(1,1,1,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,3)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/8.d0
     +     - 5.d0/4.d0*GYZ1(1)
     +     - 2*GYZ1(2)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 17.d0/4.d0*GYZ1(3)
     +     + 6*GYZ1(3)*HZ1(-1)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + GYZ1(3)*HZ1(1)
     +     + 2*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - 4*GYZ2(3,1)
     +     - GYZ2(3,2)
     +     - 2*GYZ2(3,3)
     +     + 8*HZ1(-1)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     - 9.d0/2.d0*HZ1(0)
     +     + 2*HZ1(1)
     +     - 6*HZ2(-1,-1)
     +     + 2*HZ2(-1,0)
     +     + 6*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     + 1.d0/2.d0
     +     + 3*GYZ1(2)
     +     - 3*GYZ1(3)
     +     + 3*HZ1(-1)
     +     - 6*HZ1(0)
     +     - 3*HZ1(1)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1)*(r+s)*zeta4 * (
     +     + 21.d0/8.d0
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 5.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 19.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 2*GYZ1(2)*HZ2(1,0)
     +     + 2*GYZ1(2)*HZ3(0,-1,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 3*GYZ1(2)*HZ3(0,0,0)
     +     - GYZ1(2)*HZ3(0,1,0)
     +     - 2*GYZ1(2)*HZ3(1,0,0)
     +     - 29.d0/16.d0*GYZ1(3)
     +     + 7.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 7.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 3*GYZ1(3)*HZ3(0,0,0)
     +     + 5.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     + GYZ1(3)*HZ3(1,0,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + GYZ1(3)*HZ3(1,1,0)
     +     + 5.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 5.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(1,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 2*GYZ2(2,2)*HZ1(0)
     +     + 2*GYZ2(2,2)*HZ2(0,0)
     +     - 19.d0/8.d0*GYZ2(2,3)
     +     + GYZ2(2,3)*HZ2(-1,0)
     +     - 2*GYZ2(2,3)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ2(2,3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 15.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     - GYZ2(3,1)*HZ2(1,0)
     +     - GYZ2(3,2)*HZ1(0)
     +     - GYZ2(3,2)*HZ2(0,0)
     +     - GYZ2(3,2)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ2(3,3)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + GYZ2(3,3)*HZ2(0,0)
     +     + GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 5.d0/4.d0*GYZ3(1,2,3)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 5.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     - GYZ3(2,2,1)*HZ1(0)
     +     + 2*GYZ3(2,2,3)
     +     + 2*GYZ3(2,2,3)*HZ1(0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 3.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(2,3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(2,3,3)
     +     - GYZ3(2,3,3)*HZ1(0)
     +     + 7.d0/2.d0*GYZ3(3,0,1)
     +     + GYZ3(3,1,2)*HZ1(0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 5.d0/4.d0*GYZ3(3,1,3)
     +     + GYZ3(3,2,2)*HZ1(0)
     +     - GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,2,3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ3(3,3,1)
     +     - 3.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     - GYZ3(3,3,2)*HZ1(0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 3.d0/2.d0*GYZ4(2,1,0,1)
     +     - 1.d0/2.d0*GYZ4(2,1,2,3)
     +     - GYZ4(2,1,3,3)
     +     - GYZ4(2,2,1,3)
     +     - GYZ4(2,2,3,1)
     +     + 2*GYZ4(2,2,3,3)
     +     + 3.d0/2.d0*GYZ4(2,3,0,1)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - GYZ4(2,3,1,3)
     +     + 3.d0/2.d0*GYZ4(2,3,2,3)
     +     - GYZ4(2,3,3,1)
     +     + GYZ4(3,0,0,1)
     +     - 5.d0/2.d0*GYZ4(3,1,0,1)
     +     + GYZ4(3,1,2,3)
     +     + GYZ4(3,2,2,3)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 5.d0/2.d0*GYZ4(3,3,0,1)
     +     - GYZ4(3,3,2,3)
     +     + 19.d0/8.d0*HZ2(0,0)
     +     + 19.d0/8.d0*HZ2(1,0)
     +     - 17.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 17.d0/4.d0*HZ3(0,-1,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 9.d0/4.d0*HZ3(0,0,0)
     +     + 7.d0/2.d0*HZ3(0,1,0)
     +     + 3.d0/2.d0*HZ3(1,0,0)
     +     + 2*HZ3(1,1,0)
     +     + 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,-1,0,0)
     +     - 3*HZ4(-1,0,0,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 2*HZ4(-1,0,1,0)
     +     - 3.d0/2.d0*HZ4(0,-1,-1,0)
     +     - 3.d0/2.d0*HZ4(0,-1,0,0)
     +     - 2*HZ4(0,0,-1,0)
     +     + 6*HZ4(0,0,0,0)
     +     + 3*HZ4(0,0,1,0)
     +     + 2*HZ4(0,1,0,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 2*HZ4(1,0,-1,0)
     +     + 3*HZ4(1,0,0,0)
     +     + HZ4(1,0,1,0)
     +     + 2*HZ4(1,1,0,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1)*zeta2 * (
     +     - 11.d0/8.d0
     +     + 2*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 5.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1)*zeta3 * (
     +     + 7.d0/4.d0
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1) * (
     +     - 29.d0/16.d0*GYZ1(3)
     +     + 7.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - GYZ1(3)*HZ2(1,0)
     +     - 15.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1) * (
     +     + 5.d0/8.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,3)
     +     + 3.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(3,1)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1) * (
     +     - 5.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     - 5.d0/4.d0*GYZ3(1,3,3)
     +     - 5.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)
     +     - 5.d0/4.d0*GYZ3(2,3,1)
     +     + 3.d0/2.d0*GYZ3(2,3,3)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*GYZ3(3,0,1)
     +     - 5.d0/4.d0*GYZ3(3,1,3)
     +     + GYZ3(3,2,3)
     +     - 5.d0/4.d0*GYZ3(3,3,1)
     +     - 29.d0/16.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1) * (
     +     + 3.d0/8.d0*HZ2(1,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 5.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/2.d0*HZ3(1,0,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_a2_5 = C_a2_5 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_a2_5 = C_a2_5 + zeta2 * (
     +     + 3.d0/16.d0
     +     - 9.d0/4.d0*GYZ1(1)
     +     + 2*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     - 3.d0/8.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     )
      C_a2_5 = C_a2_5 + zeta2 * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     - 3*GYZ1(3)
     +     + 2*GYZ1(3)*HZ1(-1)
     +     - 5.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     - 2*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,2)
     +     )
      C_a2_5 = C_a2_5 + zeta2 * (
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,2)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 3.d0/2.d0*GYZ2(3,3)
     +     + 27.d0/4.d0*HZ1(-1)
     +     )
      C_a2_5 = C_a2_5 + zeta2 * (
     +     - 39.d0/8.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ1(1)
     +     - 4*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     + 2*HZ2(0,-1)
     +     - HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      C_a2_5 = C_a2_5 + zeta2 * (
     +     + 1.d0/2.d0*HZ2(1,1)
     +     )
      C_a2_5 = C_a2_5 + zeta3 * (
     +     + 3.d0/2.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      C_a2_5 = C_a2_5 + zeta4 * (
     +     - 13.d0/16.d0
     +     )
      C_a2_5 = C_a2_5 + 187.d0/128.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 15.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +
      C_a2_5 = C_a2_5 + GYZ1(1)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     - GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +
      C_a2_5 = C_a2_5 - 1.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     - 39.d0/32.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(0)
     +     + 27.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +
      C_a2_5 = C_a2_5 + 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 15.d0/16.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ2(-1,0)
     +
      C_a2_5 = C_a2_5 - 1.d0/2.d0*GYZ2(1,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +
      C_a2_5 = C_a2_5 + 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     - GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - GYZ2(2,3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     - 27.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +
      C_a2_5 = C_a2_5 - 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 11.d0/16.d0*GYZ2(3,3)
     +     - 3.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 9.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)*HZ1(0)
     +
      C_a2_5 = C_a2_5 + 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 9.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(1,3,3)
     +
      C_a2_5 = C_a2_5 - 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +
      C_a2_5 = C_a2_5 + 3.d0/4.d0*GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     + 3*GYZ3(3,0,1)
     +     - 3.d0/8.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +
      C_a2_5 = C_a2_5 - 1.d0/2.d0*GYZ4(0,0,0,1)
     +     + 1.d0/2.d0*GYZ4(0,0,1,1)
     +     + 1.d0/4.d0*GYZ4(0,1,0,1)
     +     - 1.d0/4.d0*GYZ4(0,3,0,1)
     +     + 1.d0/2.d0*GYZ4(1,0,0,1)
     +     + 1.d0/2.d0*GYZ4(1,1,2,3)
     +     + 1.d0/2.d0*GYZ4(1,2,2,3)
     +     - 1.d0/2.d0*GYZ4(1,3,2,3)
     +
      C_a2_5 = C_a2_5 - 1.d0/4.d0*GYZ4(2,1,2,3)
     +     - 1.d0/2.d0*GYZ4(2,2,2,3)
     +     + 1.d0/2.d0*GYZ4(2,2,3,3)
     +     + 1.d0/4.d0*GYZ4(2,3,2,3)
     +     + 1.d0/2.d0*GYZ4(3,0,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,0,1)
     +     + 1.d0/2.d0*GYZ4(3,2,2,3)
     +     + 1.d0/2.d0*GYZ4(3,3,0,1)
     +
      C_a2_5 = C_a2_5 + 11.d0/32.d0*HZ1(0)
     +     + 1.d0/16.d0*HZ2(-1,0)
     +     + 15.d0/8.d0*HZ2(0,0)
     +     + HZ2(1,0)
     +     - 27.d0/8.d0*HZ3(-1,-1,0)
     +     - 9.d0/8.d0*HZ3(-1,0,0)
     +     + 33.d0/8.d0*HZ3(0,-1,0)
     +     + 9.d0/8.d0*HZ3(0,0,0)
     +
      C_a2_5 = C_a2_5 + 3.d0/8.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 3.d0/8.d0*HZ3(1,1,0)
     +     + HZ4(-1,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - HZ4(-1,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,-1,0)
     +
      C_a2_5 = C_a2_5 - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     - 3.d0/4.d0*HZ4(0,0,-1,0)
     +     + 3*HZ4(0,0,0,0)
     +     + 1.d0/2.d0*HZ4(0,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(1,0,0,0)
     +     + 1.d0/2.d0*HZ4(1,0,1,0)
     +
      C_a2_5 = C_a2_5 + 1.d0/2.d0*HZ4(1,1,0,0)
     +     + 1.d0/2.d0*HZ4(1,1,1,0)
     +

      C_b2_5 = 0d0
     +
      C_b2_5 = C_b2_5 + r**(-2)*(r+s) * (
     +     + 1.d0/16.d0*GYZ1(1)
     +     )
      C_b2_5 = C_b2_5 + r**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     )
      C_b2_5 = C_b2_5 + r**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + r**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,2,3)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     )
      C_b2_5 = C_b2_5 + r**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     )
      C_b2_5 = C_b2_5 + r**(-1)*(r+s) * (
     +     + 1.d0/16.d0
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + r**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_b2_5 = C_b2_5 + r**(-1)*(r+s) * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + r**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_b2_5 = C_b2_5 + r**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + r**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     )
      C_b2_5 = C_b2_5 + s**(-2)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_5 = C_b2_5 + s**(-2)*(r+s) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     )
      C_b2_5 = C_b2_5 + s**(-2)*(r+s) * (
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,2,3)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     )
      C_b2_5 = C_b2_5 + s**(-2)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_5 = C_b2_5 + s**(-2)*(r+s)**2 * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(2,3)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + s**(-2)*(r+s)**3 * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + s**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_5 = C_b2_5 + s**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,2,3)
     +     )
      C_b2_5 = C_b2_5 + s**(-2) * (
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_5 = C_b2_5 + s**(-1)*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      C_b2_5 = C_b2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      C_b2_5 = C_b2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      C_b2_5 = C_b2_5 + s**(-1)*(r+s) * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     - 11.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 11.d0/2.d0*GYZ2(0,1)
     +     - 11.d0/2.d0*GYZ2(1,3)
     +     + 11.d0/2.d0*GYZ2(2,3)
     +     )
      C_b2_5 = C_b2_5 + s**(-1)*(r+s) * (
     +     - 11.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 11.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + s**(-1)*(r+s)**2 * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 9.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 9.d0/2.d0*GYZ2(0,1)
     +     + 9.d0/2.d0*GYZ2(1,3)
     +     - 9.d0/2.d0*GYZ2(2,3)
     +     )
      C_b2_5 = C_b2_5 + s**(-1)*(r+s)**2 * (
     +     + 9.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     + 9.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + s**(-1)*(r+s)**3 * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     + 3.d0/2.d0*GYZ2(2,3)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + s**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(2)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      C_b2_5 = C_b2_5 + s**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 9.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 7.d0/8.d0*GYZ2(0,1)
     +     )
      C_b2_5 = C_b2_5 + s**(-1) * (
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + s**(-1) * (
     +     + GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     )
      C_b2_5 = C_b2_5 + s**(-1) * (
     +     + 1.d0/4.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     - 3.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      C_b2_5 = C_b2_5 + s**(-1) * (
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 3.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     + 9.d0/8.d0*HZ2(1,0)
     +     + HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     - HZ3(0,-1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/16.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r-s)**(-1)*zeta3 * (
     +     + 5.d0/4.d0
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r-s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 7.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r-s)**(-1) * (
     +     - 23.d0/32.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r-s)**(-1) * (
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 7.d0/16.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r-s)**(-1) * (
     +     + 5.d0/16.d0*GYZ2(3,3)
     +     - 1.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,2,3)
     +     - 1.d0/8.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r-s)**(-1) * (
     +     + 3.d0/8.d0*GYZ3(3,0,1)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*GYZ3(3,3,1)
     +     - 23.d0/32.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 11.d0/16.d0*HZ2(0,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r-s)**(-1) * (
     +     - 7.d0/16.d0*HZ2(1,0)
     +     + HZ3(0,-1,0)
     +     - 3.d0/8.d0*HZ3(0,0,0)
     +     - 3.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,3)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 13.d0/16.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(1)
     +     + 17.d0/8.d0*GYZ1(3)
     +     - 3*GYZ1(3)*HZ1(-1)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     - 7.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*GYZ2(2,2)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 11.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 2*HZ1(-1)
     +     + 9.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     + 3*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 3*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     + 3.d0/4.d0*HZ2(0,1)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     + 3.d0/4.d0*HZ2(1,1)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     - 7.d0/8.d0
     +     - 3.d0/2.d0*GYZ1(2)
     +     + 15.d0/4.d0*GYZ1(3)
     +     - 15.d0/4.d0*HZ1(-1)
     +     + 21.d0/4.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ1(1)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)*zeta4 * (
     +     - 63.d0/16.d0
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 13.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - GYZ1(2)*HZ3(0,-1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     + 7.d0/4.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ3(1,1,0)
     +     - 13.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ3(-1,0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     - 11.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(2,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 7.d0/4.d0*GYZ2(2,2)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ2(1,0)
     +     + 13.d0/16.d0*GYZ2(2,3)
     +     + GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ2(-1,0)
     +     + GYZ2(2,3)*HZ2(0,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 3.d0/2.d0*GYZ2(2,3)*HZ2(1,0)
     +     + GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 5.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 5.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(1,2,3)
     +     + 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     - GYZ3(2,1,3)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + GYZ3(2,1,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(2,2,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,2,3)
     +     - 7.d0/4.d0*GYZ3(2,2,3)*HZ1(0)
     +     - GYZ3(2,3,1)
     +     + 3.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 3.d0/2.d0*GYZ3(2,3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 5.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ4(2,1,0,1)
     +     + 1.d0/4.d0*GYZ4(2,1,2,3)
     +     + 5.d0/4.d0*GYZ4(2,1,3,3)
     +     + 5.d0/4.d0*GYZ4(2,2,1,3)
     +     - 3.d0/4.d0*GYZ4(2,2,2,3)
     +     + 5.d0/4.d0*GYZ4(2,2,3,1)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 7.d0/4.d0*GYZ4(2,2,3,3)
     +     - 3.d0/2.d0*GYZ4(2,3,0,1)
     +     + 5.d0/4.d0*GYZ4(2,3,1,3)
     +     - 3.d0/2.d0*GYZ4(2,3,2,3)
     +     + 5.d0/4.d0*GYZ4(2,3,3,1)
     +     - 1.d0/2.d0*GYZ4(3,0,0,1)
     +     + 2*GYZ4(3,1,0,1)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 5.d0/4.d0*GYZ4(3,1,2,3)
     +     - 1.d0/2.d0*GYZ4(3,2,2,3)
     +     - 2*GYZ4(3,3,0,1)
     +     + 5.d0/4.d0*GYZ4(3,3,2,3)
     +     + 13.d0/16.d0*HZ2(-1,0)
     +     - 13.d0/8.d0*HZ2(0,0)
     +     - 13.d0/16.d0*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 7.d0/8.d0*HZ3(-1,-1,0)
     +     + 5.d0/8.d0*HZ3(-1,0,0)
     +     - 13.d0/8.d0*HZ3(0,-1,0)
     +     - 9.d0/8.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 2*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     - 3.d0/4.d0*HZ4(-1,-1,0,0)
     +     + 3.d0/2.d0*HZ4(-1,0,0,0)
     +     + 5.d0/2.d0*HZ4(-1,0,1,0)
     +     + 3.d0/4.d0*HZ4(0,-1,-1,0)
     +     + 3.d0/4.d0*HZ4(0,-1,0,0)
     +     + HZ4(0,0,-1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 3*HZ4(0,0,0,0)
     +     - 3*HZ4(0,0,1,0)
     +     - 7.d0/4.d0*HZ4(0,1,0,0)
     +     + 3.d0/4.d0*HZ4(0,1,1,0)
     +     + HZ4(1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(1,0,0,0)
     +     - 1.d0/2.d0*HZ4(1,0,1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 7.d0/4.d0*HZ4(1,1,0,0)
     +     + 3.d0/4.d0*HZ4(1,1,1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 15.d0/16.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(1)
     +     - 17.d0/8.d0*GYZ1(3)
     +     + 3*GYZ1(3)*HZ1(-1)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 7.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(2,2)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 11.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 9.d0/4.d0*HZ1(-1)
     +     - 9.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     - 3*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 3*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     - 3.d0/4.d0*HZ2(0,1)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     - 3.d0/4.d0*HZ2(1,1)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta3 * (
     +     + 7.d0/8.d0
     +     + 3.d0/2.d0*GYZ1(2)
     +     - 15.d0/4.d0*GYZ1(3)
     +     + 15.d0/4.d0*HZ1(-1)
     +     - 21.d0/4.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ1(1)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta4 * (
     +     + 63.d0/16.d0
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + GYZ1(2)*HZ3(0,-1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     - 7.d0/4.d0*GYZ1(2)*HZ3(1,0,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 15.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 11.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 7.d0/4.d0*GYZ2(2,2)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(2,3)
     +     - 3.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - GYZ2(2,3)*HZ2(0,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 3.d0/2.d0*GYZ2(2,3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 5.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 5.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ3(1,2,3)
     +     - 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,1,3)
     +     - GYZ3(2,1,3)*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 5.d0/4.d0*GYZ3(2,2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     + 7.d0/4.d0*GYZ3(2,2,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,3,1)
     +     - 3.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(2,3,2)*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 3.d0/2.d0*GYZ4(2,1,0,1)
     +     - 1.d0/4.d0*GYZ4(2,1,2,3)
     +     - 5.d0/4.d0*GYZ4(2,1,3,3)
     +     - 5.d0/4.d0*GYZ4(2,2,1,3)
     +     + 3.d0/4.d0*GYZ4(2,2,2,3)
     +     - 5.d0/4.d0*GYZ4(2,2,3,1)
     +     + 7.d0/4.d0*GYZ4(2,2,3,3)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 3.d0/2.d0*GYZ4(2,3,0,1)
     +     - 5.d0/4.d0*GYZ4(2,3,1,3)
     +     + 3.d0/2.d0*GYZ4(2,3,2,3)
     +     - 5.d0/4.d0*GYZ4(2,3,3,1)
     +     + 1.d0/2.d0*GYZ4(3,0,0,1)
     +     - 2*GYZ4(3,1,0,1)
     +     + 5.d0/4.d0*GYZ4(3,1,2,3)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ4(3,2,2,3)
     +     + 2*GYZ4(3,3,0,1)
     +     - 5.d0/4.d0*GYZ4(3,3,2,3)
     +     - 15.d0/16.d0*HZ2(-1,0)
     +     + 15.d0/8.d0*HZ2(0,0)
     +     + 15.d0/16.d0*HZ2(1,0)
     +     - 9.d0/8.d0*HZ3(-1,-1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*HZ3(-1,0,0)
     +     + 11.d0/8.d0*HZ3(0,-1,0)
     +     + 9.d0/8.d0*HZ3(0,0,0)
     +     + 3.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     + 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     + 3.d0/4.d0*HZ4(-1,-1,0,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - 5.d0/2.d0*HZ4(-1,0,1,0)
     +     - 3.d0/4.d0*HZ4(0,-1,-1,0)
     +     - 3.d0/4.d0*HZ4(0,-1,0,0)
     +     - HZ4(0,0,-1,0)
     +     + 3*HZ4(0,0,0,0)
     +     + 3*HZ4(0,0,1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 7.d0/4.d0*HZ4(0,1,0,0)
     +     - 3.d0/4.d0*HZ4(0,1,1,0)
     +     - HZ4(1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(1,0,0,0)
     +     + 1.d0/2.d0*HZ4(1,0,1,0)
     +     + 7.d0/4.d0*HZ4(1,1,0,0)
     +     - 3.d0/4.d0*HZ4(1,1,1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,3)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0
     +     - 5.d0/4.d0*GYZ1(1)
     +     - 2*GYZ1(2)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 17.d0/4.d0*GYZ1(3)
     +     + 6*GYZ1(3)*HZ1(-1)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + GYZ1(3)*HZ1(1)
     +     + 2*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - 4*GYZ2(3,1)
     +     - GYZ2(3,2)
     +     - 2*GYZ2(3,3)
     +     + 8*HZ1(-1)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     - 9.d0/2.d0*HZ1(0)
     +     + 2*HZ1(1)
     +     - 6*HZ2(-1,-1)
     +     + 2*HZ2(-1,0)
     +     + 6*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     + 1.d0/2.d0
     +     + 3*GYZ1(2)
     +     - 3*GYZ1(3)
     +     + 3*HZ1(-1)
     +     - 6*HZ1(0)
     +     - 3*HZ1(1)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*(r+s)*zeta4 * (
     +     + 21.d0/8.d0
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 5.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 2*GYZ1(2)*HZ2(1,0)
     +     + 2*GYZ1(2)*HZ3(0,-1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 3*GYZ1(2)*HZ3(0,0,0)
     +     - GYZ1(2)*HZ3(0,1,0)
     +     - 2*GYZ1(2)*HZ3(1,0,0)
     +     - 29.d0/16.d0*GYZ1(3)
     +     + 15.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 7.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 3*GYZ1(3)*HZ3(0,0,0)
     +     + 5.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     + GYZ1(3)*HZ3(1,0,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + GYZ1(3)*HZ3(1,1,0)
     +     + 5.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 5.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 2*GYZ2(2,2)*HZ1(0)
     +     + 2*GYZ2(2,2)*HZ2(0,0)
     +     - 5.d0/2.d0*GYZ2(2,3)
     +     + GYZ2(2,3)*HZ2(-1,0)
     +     - 2*GYZ2(2,3)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ2(2,3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 15.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     - GYZ2(3,1)*HZ2(1,0)
     +     - GYZ2(3,2)*HZ1(0)
     +     - GYZ2(3,2)*HZ2(0,0)
     +     - GYZ2(3,2)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ2(3,3)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + GYZ2(3,3)*HZ2(0,0)
     +     + GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 5.d0/4.d0*GYZ3(1,2,3)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 5.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     - GYZ3(2,2,1)*HZ1(0)
     +     + 2*GYZ3(2,2,3)
     +     + 2*GYZ3(2,2,3)*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 3.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(2,3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(2,3,3)
     +     - GYZ3(2,3,3)*HZ1(0)
     +     + 7.d0/2.d0*GYZ3(3,0,1)
     +     + GYZ3(3,1,2)*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 5.d0/4.d0*GYZ3(3,1,3)
     +     + GYZ3(3,2,2)*HZ1(0)
     +     - GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,2,3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ3(3,3,1)
     +     - 3.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     - GYZ3(3,3,2)*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 3.d0/2.d0*GYZ4(2,1,0,1)
     +     - 1.d0/2.d0*GYZ4(2,1,2,3)
     +     - GYZ4(2,1,3,3)
     +     - GYZ4(2,2,1,3)
     +     - GYZ4(2,2,3,1)
     +     + 2*GYZ4(2,2,3,3)
     +     + 3.d0/2.d0*GYZ4(2,3,0,1)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - GYZ4(2,3,1,3)
     +     + 3.d0/2.d0*GYZ4(2,3,2,3)
     +     - GYZ4(2,3,3,1)
     +     + GYZ4(3,0,0,1)
     +     - 5.d0/2.d0*GYZ4(3,1,0,1)
     +     + GYZ4(3,1,2,3)
     +     + GYZ4(3,2,2,3)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 5.d0/2.d0*GYZ4(3,3,0,1)
     +     - GYZ4(3,3,2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 21.d0/8.d0*HZ2(0,0)
     +     + 5.d0/2.d0*HZ2(1,0)
     +     - 17.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 17.d0/4.d0*HZ3(0,-1,0)
     +     + 9.d0/4.d0*HZ3(0,0,0)
     +     + 7.d0/2.d0*HZ3(0,1,0)
     +     + 3.d0/2.d0*HZ3(1,0,0)
     +     + 2*HZ3(1,1,0)
     +     + 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,-1,0,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 3*HZ4(-1,0,0,0)
     +     - 2*HZ4(-1,0,1,0)
     +     - 3.d0/2.d0*HZ4(0,-1,-1,0)
     +     - 3.d0/2.d0*HZ4(0,-1,0,0)
     +     - 2*HZ4(0,0,-1,0)
     +     + 6*HZ4(0,0,0,0)
     +     + 3*HZ4(0,0,1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 2*HZ4(0,1,0,0)
     +     - 2*HZ4(1,0,-1,0)
     +     + 3*HZ4(1,0,0,0)
     +     + HZ4(1,0,1,0)
     +     + 2*HZ4(1,1,0,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*zeta2 * (
     +     - 7.d0/4.d0
     +     + 13.d0/4.d0*GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(2)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 15.d0/4.d0*GYZ1(3)
     +     - 6*GYZ1(3)*HZ1(-1)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*zeta2 * (
     +     - GYZ1(3)*HZ1(1)
     +     - 2*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 4*GYZ2(3,1)
     +     + GYZ2(3,2)
     +     + 2*GYZ2(3,3)
     +     - 29.d0/4.d0*HZ1(-1)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*zeta2 * (
     +     + 13.d0/4.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ1(1)
     +     + 6*HZ2(-1,-1)
     +     - 2*HZ2(-1,0)
     +     - 6*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*zeta3 * (
     +     + 5.d0/4.d0
     +     - 3*GYZ1(2)
     +     + 3*GYZ1(3)
     +     - 3*HZ1(-1)
     +     + 6*HZ1(0)
     +     + 3*HZ1(1)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1)*zeta4 * (
     +     - 21.d0/8.d0
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 7.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3*GYZ1(2)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1) * (
     +     - 2*GYZ1(2)*HZ3(0,-1,0)
     +     + 3*GYZ1(2)*HZ3(0,0,0)
     +     + GYZ1(2)*HZ3(0,1,0)
     +     + 2*GYZ1(2)*HZ3(1,0,0)
     +     - 9.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 11.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - GYZ1(3)*HZ2(0,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1) * (
     +     - 2*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 3*GYZ1(3)*HZ3(0,0,0)
     +     - 5.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     - GYZ1(3)*HZ3(1,0,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1) * (
     +     - GYZ1(3)*HZ3(1,1,0)
     +     - 15.d0/8.d0*GYZ2(0,1)
     +     - 7.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + GYZ2(2,1)*HZ2(-1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 2*GYZ2(2,2)*HZ2(0,0)
     +     + 9.d0/4.d0*GYZ2(2,3)
     +     + 3.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - GYZ2(2,3)*HZ2(-1,0)
     +     + 2*GYZ2(2,3)*HZ2(0,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*GYZ2(2,3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 5.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     + GYZ2(3,1)*HZ2(1,0)
     +     + 2*GYZ2(3,2)*HZ1(0)
     +     + GYZ2(3,2)*HZ2(0,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1) * (
     +     + GYZ2(3,2)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - GYZ2(3,3)*HZ2(0,0)
     +     - GYZ2(3,3)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1) * (
     +     + 2*GYZ3(1,0,1)
     +     - 7.d0/4.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(2,1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     + GYZ3(2,2,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(2,2,3)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1) * (
     +     - 2*GYZ3(2,2,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(2,3,1)
     +     + 3.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(2,3,2)*HZ1(0)
     +     + GYZ3(2,3,3)*HZ1(0)
     +     - 2*GYZ3(3,0,1)
     +     - GYZ3(3,1,2)*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1) * (
     +     - GYZ3(3,2,2)*HZ1(0)
     +     + 2*GYZ3(3,2,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + GYZ3(3,3,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ4(2,1,0,1)
     +     + 1.d0/2.d0*GYZ4(2,1,2,3)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1) * (
     +     + GYZ4(2,1,3,3)
     +     + GYZ4(2,2,1,3)
     +     + GYZ4(2,2,3,1)
     +     - 2*GYZ4(2,2,3,3)
     +     - 3.d0/2.d0*GYZ4(2,3,0,1)
     +     + GYZ4(2,3,1,3)
     +     - 3.d0/2.d0*GYZ4(2,3,2,3)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1) * (
     +     + GYZ4(2,3,3,1)
     +     - GYZ4(3,0,0,1)
     +     + 5.d0/2.d0*GYZ4(3,1,0,1)
     +     - GYZ4(3,1,2,3)
     +     - GYZ4(3,2,2,3)
     +     - 5.d0/2.d0*GYZ4(3,3,0,1)
     +     + GYZ4(3,3,2,3)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1) * (
     +     - 29.d0/16.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     - 19.d0/8.d0*HZ2(0,0)
     +     - 9.d0/4.d0*HZ2(1,0)
     +     + 7.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 3*HZ3(0,-1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1) * (
     +     - 3*HZ3(0,0,0)
     +     - 15.d0/4.d0*HZ3(0,1,0)
     +     - 3*HZ3(1,0,0)
     +     - 3.d0/2.d0*HZ3(1,1,0)
     +     - 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,-1,0,0)
     +     + 3*HZ4(-1,0,0,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1) * (
     +     + 2*HZ4(-1,0,1,0)
     +     + 3.d0/2.d0*HZ4(0,-1,-1,0)
     +     + 3.d0/2.d0*HZ4(0,-1,0,0)
     +     + 2*HZ4(0,0,-1,0)
     +     - 6*HZ4(0,0,0,0)
     +     - 3*HZ4(0,0,1,0)
     +     - 2*HZ4(0,1,0,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)**(-1) * (
     +     + 2*HZ4(1,0,-1,0)
     +     - 3*HZ4(1,0,0,0)
     +     - HZ4(1,0,1,0)
     +     - 2*HZ4(1,1,0,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-4)*(r+s)**3*zeta2 * (
     +     - 9.d0/2.d0*GYZ1(1)
     +     + 9.d0/2.d0*GYZ1(3)
     +     + 9.d0/2.d0*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-4)*(r+s)**3*zeta3 * (
     +     - 27.d0/2.d0
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-4)*(r+s)**3 * (
     +     - 9.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 9.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 9.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 9.d0/2.d0*GYZ3(1,0,1)
     +     + 9.d0/2.d0*GYZ3(1,2,3)
     +     + 9.d0/2.d0*GYZ3(3,0,1)
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-4)*(r+s)**3 * (
     +     - 9.d0/2.d0*GYZ3(3,2,3)
     +     + 9*HZ3(0,1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-3)*(r+s)**2*zeta2 * (
     +     - 9.d0/2.d0
     +     + 9*GYZ1(1)
     +     - 9*GYZ1(3)
     +     - 9*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-3)*(r+s)**2*zeta3 * (
     +     + 27
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     + 9*GYZ1(1)*HZ2(1,0)
     +     + 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 9*GYZ1(3)*HZ2(1,0)
     +     - 9.d0/2.d0*GYZ2(0,1)
     +     - 9*GYZ2(1,2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(2,3)
     +     + 9*GYZ2(3,2)*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     + 9*GYZ3(1,0,1)
     +     - 9*GYZ3(1,2,3)
     +     - 9*GYZ3(3,0,1)
     +     + 9*GYZ3(3,2,3)
     +     - 9.d0/2.d0*HZ2(1,0)
     +     - 18*HZ3(0,1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-3)*(r+s)**3 * (
     +     + 9.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(0,1)
     +     + 9.d0/2.d0*GYZ2(1,3)
     +     - 9.d0/2.d0*GYZ2(2,3)
     +     + 9.d0/2.d0*GYZ2(3,1)
     +     + 9.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     + 21.d0/4.d0
     +     - 63.d0/8.d0*GYZ1(1)
     +     + 55.d0/8.d0*GYZ1(3)
     +     + HZ1(-1)
     +     + 7*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     - 173.d0/8.d0
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     - 3.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 59.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 27.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 59.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 27.d0/4.d0*GYZ2(0,1)
     +     + 59.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 27.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     - 59.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 59.d0/8.d0*GYZ3(1,0,1)
     +     + 59.d0/8.d0*GYZ3(1,2,3)
     +     + 59.d0/8.d0*GYZ3(3,0,1)
     +     - 59.d0/8.d0*GYZ3(3,2,3)
     +     + 27.d0/16.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     + 27.d0/4.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 3.d0/8.d0*HZ3(0,0,0)
     +     + 59.d0/4.d0*HZ3(0,1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 9.d0/4.d0*GYZ1(1)
     +     - 9*GYZ1(1)*HZ1(0)
     +     + 9*GYZ1(2)*HZ1(0)
     +     + 9.d0/4.d0*GYZ1(3)
     +     + 9*GYZ2(0,1)
     +     - 9*GYZ2(1,3)
     +     + 9*GYZ2(2,3)
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 9*GYZ2(3,1)
     +     + 9.d0/4.d0*HZ1(0)
     +     - 9*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 9.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/4.d0*GYZ2(0,1)
     +     + 9.d0/4.d0*GYZ2(1,3)
     +     - 9.d0/4.d0*GYZ2(2,3)
     +     + 9.d0/4.d0*GYZ2(3,1)
     +     + 9.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-1)*(r+s) * (
     +     + 17.d0/16.d0
     +     + 59.d0/16.d0*GYZ1(1)
     +     + 59.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 59.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 49.d0/16.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 59.d0/8.d0*GYZ2(0,1)
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-1)*(r+s) * (
     +     + 29.d0/4.d0*GYZ2(1,3)
     +     - 59.d0/8.d0*GYZ2(2,3)
     +     + 29.d0/4.d0*GYZ2(3,1)
     +     - 47.d0/16.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 59.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 9.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 9.d0/2.d0*GYZ2(0,1)
     +     - 9.d0/2.d0*GYZ2(1,3)
     +     + 9.d0/2.d0*GYZ2(2,3)
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 9.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 9.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(2,3)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-1)*zeta2 * (
     +     - 23.d0/8.d0
     +     + 9.d0/4.d0*GYZ1(1)
     +     - 5.d0/4.d0*GYZ1(3)
     +     - HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-1)*zeta3 * (
     +     + 37.d0/4.d0
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-1) * (
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(-1,0)
     +     - 7.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 7.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 35.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 7.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 35.d0/8.d0*GYZ2(0,1)
     +     - 7.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - GYZ2(1,3)*HZ1(0)
     +     + 35.d0/8.d0*GYZ2(2,3)
     +     + 5.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-1) * (
     +     + 7.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 4*GYZ3(1,0,1)
     +     - 7.d0/4.d0*GYZ3(1,2,3)
     +     - 4*GYZ3(3,0,1)
     +     + 7.d0/4.d0*GYZ3(3,2,3)
     +     - 27.d0/16.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     )
      C_b2_5 = C_b2_5 + (1.d0+s)**(-1) * (
     +     - 17.d0/8.d0*HZ2(0,0)
     +     - 35.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 9.d0/4.d0*HZ3(-1,0,0)
     +     - HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 7.d0/2.d0*HZ3(0,1,0)
     +     )
      C_b2_5 = C_b2_5 + (r+s)**(-1)*zeta2 * (
     +     + 3.d0/8.d0*GYZ1(2)
     +     - 3.d0/8.d0*HZ1(1)
     +     )
      C_b2_5 = C_b2_5 + (r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + (r+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ3(0,0,1)
     +     - 3.d0/8.d0*GYZ3(0,1,3)
     +     - 3.d0/8.d0*GYZ3(0,3,1)
     +     - 3.d0/8.d0*GYZ3(2,1,3)
     +     - 3.d0/8.d0*GYZ3(2,2,3)
     +     - 3.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      C_b2_5 = C_b2_5 + (r+s)**(-1) * (
     +     - 3.d0/8.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     - 3.d0/8.d0*HZ3(1,1,0)
     +     )
      C_b2_5 = C_b2_5 + zeta2 * (
     +     + 1.d0/16.d0
     +     - 9.d0/4.d0*GYZ1(1)
     +     + 2*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     - 3.d0/8.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + zeta2 * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     - 3*GYZ1(3)
     +     + 2*GYZ1(3)*HZ1(-1)
     +     - 5.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     - 2*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,2)
     +     )
      C_b2_5 = C_b2_5 + zeta2 * (
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,2)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 3.d0/2.d0*GYZ2(3,3)
     +     + 27.d0/4.d0*HZ1(-1)
     +     )
      C_b2_5 = C_b2_5 + zeta2 * (
     +     - 39.d0/8.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ1(1)
     +     - 4*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     + 2*HZ2(0,-1)
     +     - HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + zeta2 * (
     +     + 1.d0/2.d0*HZ2(1,1)
     +     )
      C_b2_5 = C_b2_5 + zeta3 * (
     +     + 3.d0/2.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      C_b2_5 = C_b2_5 + zeta4 * (
     +     - 13.d0/16.d0
     +     )
      C_b2_5 = C_b2_5 + 119.d0/128.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     - 15.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +
      C_b2_5 = C_b2_5 + GYZ1(1)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     - 7.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +
      C_b2_5 = C_b2_5 - 1.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     - 33.d0/32.d0*GYZ1(3)
     +     + 7.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 27.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +
      C_b2_5 = C_b2_5 + 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 15.d0/16.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ2(-1,0)
     +
      C_b2_5 = C_b2_5 - 1.d0/2.d0*GYZ2(1,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +
      C_b2_5 = C_b2_5 + 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 7.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - GYZ2(2,3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     - 27.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +
      C_b2_5 = C_b2_5 - 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 11.d0/16.d0*GYZ2(3,3)
     +     - 3.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 9.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)*HZ1(0)
     +
      C_b2_5 = C_b2_5 + 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 9.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(1,3,3)
     +
      C_b2_5 = C_b2_5 - 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,2,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +
      C_b2_5 = C_b2_5 + 3.d0/4.d0*GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     + 3*GYZ3(3,0,1)
     +     - 3.d0/8.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +
      C_b2_5 = C_b2_5 - 1.d0/2.d0*GYZ4(0,0,0,1)
     +     + 1.d0/2.d0*GYZ4(0,0,1,1)
     +     + 1.d0/4.d0*GYZ4(0,1,0,1)
     +     - 1.d0/4.d0*GYZ4(0,3,0,1)
     +     + 1.d0/2.d0*GYZ4(1,0,0,1)
     +     + 1.d0/2.d0*GYZ4(1,1,2,3)
     +     + 1.d0/2.d0*GYZ4(1,2,2,3)
     +     - 1.d0/2.d0*GYZ4(1,3,2,3)
     +
      C_b2_5 = C_b2_5 - 1.d0/4.d0*GYZ4(2,1,2,3)
     +     - 1.d0/2.d0*GYZ4(2,2,2,3)
     +     + 1.d0/2.d0*GYZ4(2,2,3,3)
     +     + 1.d0/4.d0*GYZ4(2,3,2,3)
     +     + 1.d0/2.d0*GYZ4(3,0,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,0,1)
     +     + 1.d0/2.d0*GYZ4(3,2,2,3)
     +     + 1.d0/2.d0*GYZ4(3,3,0,1)
     +
      C_b2_5 = C_b2_5 + 15.d0/32.d0*HZ1(0)
     +     + 3.d0/16.d0*HZ2(-1,0)
     +     + 13.d0/8.d0*HZ2(0,0)
     +     + 7.d0/8.d0*HZ2(1,0)
     +     - 27.d0/8.d0*HZ3(-1,-1,0)
     +     - 9.d0/8.d0*HZ3(-1,0,0)
     +     + 33.d0/8.d0*HZ3(0,-1,0)
     +     + 9.d0/8.d0*HZ3(0,0,0)
     +
      C_b2_5 = C_b2_5 + 3.d0/8.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 3.d0/8.d0*HZ3(1,1,0)
     +     + HZ4(-1,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - HZ4(-1,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,-1,0)
     +
      C_b2_5 = C_b2_5 - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     - 3.d0/4.d0*HZ4(0,0,-1,0)
     +     + 3*HZ4(0,0,0,0)
     +     + 1.d0/2.d0*HZ4(0,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(1,0,0,0)
     +     + 1.d0/2.d0*HZ4(1,0,1,0)
     +
      C_b2_5 = C_b2_5 + 1.d0/2.d0*HZ4(1,1,0,0)
     +     + 1.d0/2.d0*HZ4(1,1,1,0)
     +

      C_c2_5 = 0d0
     +
      C_c2_5 = C_c2_5 + s**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_5 = C_c2_5 + s**(-2)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,2,3)
     +     )
      C_c2_5 = C_c2_5 + s**(-2)*(r+s) * (
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_5 = C_c2_5 + s**(-2)*(r+s)**2 * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_5 = C_c2_5 + s**(-2)*(r+s)**3 * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_5 = C_c2_5 + s**(-1)*(1.d0-r-s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      C_c2_5 = C_c2_5 + s**(-1)*(1.d0-r-s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      C_c2_5 = C_c2_5 + s**(-1)*(1.d0-r-s)**(-2) * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      C_c2_5 = C_c2_5 + s**(-1)*(1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      C_c2_5 = C_c2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + GYZ1(3)*HZ2(1,0)
     +     + 13.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     )
      C_c2_5 = C_c2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     + GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,2,3)
     +     )
      C_c2_5 = C_c2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     - 3.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     )
      C_c2_5 = C_c2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     - GYZ3(3,2,3)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - 11.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     - 3.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_5 = C_c2_5 + s**(-1)*(r+s) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 2*GYZ1(1)*HZ1(0)
     +     - 2*GYZ1(2)*HZ1(0)
     +     - 2*GYZ2(0,1)
     +     + 2*GYZ2(1,3)
     +     - 2*GYZ2(2,3)
     +     + 2*GYZ2(3,1)
     +     )
      C_c2_5 = C_c2_5 + s**(-1)*(r+s) * (
     +     + 2*HZ2(1,0)
     +     )
      C_c2_5 = C_c2_5 + s**(-1)*(r+s)**2 * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 3*GYZ1(1)*HZ1(0)
     +     + 3*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 3*GYZ2(0,1)
     +     - 3*GYZ2(1,3)
     +     + 3*GYZ2(2,3)
     +     )
      C_c2_5 = C_c2_5 + s**(-1)*(r+s)**2 * (
     +     - 3*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 3*HZ2(1,0)
     +     )
      C_c2_5 = C_c2_5 + s**(-1)*(r+s)**3 * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(2,3)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_5 = C_c2_5 + s**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(2)
     +     + 3.d0/4.d0*HZ1(1)
     +     )
      C_c2_5 = C_c2_5 + s**(-1) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 13.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + s**(-1) * (
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     )
      C_c2_5 = C_c2_5 + s**(-1) * (
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     )
      C_c2_5 = C_c2_5 + s**(-1) * (
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     + 3.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     )
      C_c2_5 = C_c2_5 + s**(-1) * (
     +     + 3.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     + 11.d0/8.d0*HZ2(1,0)
     +     - HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-3)*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-3)*(1.d0-r)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-3)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     - HZ3(0,-1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ3(0,-1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-2)*zeta2 * (
     +     + 1.d0/16.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-2)*zeta3 * (
     +     + 5.d0/4.d0
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-2) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 7.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-2) * (
     +     - 23.d0/32.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-2) * (
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 7.d0/16.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-2) * (
     +     + 5.d0/16.d0*GYZ2(3,3)
     +     - 1.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,2,3)
     +     - 1.d0/8.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-2) * (
     +     + 3.d0/8.d0*GYZ3(3,0,1)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/8.d0*GYZ3(3,3,1)
     +     - 23.d0/32.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 11.d0/16.d0*HZ2(0,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-2) * (
     +     - 7.d0/16.d0*HZ2(1,0)
     +     + HZ3(0,-1,0)
     +     - 3.d0/8.d0*HZ3(0,0,0)
     +     - 3.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1)*zeta2 * (
     +     - 11.d0/8.d0
     +     + 2*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     - 5.d0/4.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ1(1)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1)*zeta3 * (
     +     + 7.d0/4.d0
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 5.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 29.d0/16.d0*GYZ1(3)
     +     + 7.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 2*GYZ1(3)*HZ2(1,0)
     +     - 7.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 5.d0/8.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - GYZ2(2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,3)
     +     + 5.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(3,1)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 9.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 2*GYZ2(3,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     - 5.d0/4.d0*GYZ3(1,3,3)
     +     - GYZ3(2,1,3)
     +     + 3.d0/4.d0*GYZ3(2,2,3)
     +     - GYZ3(2,3,1)
     +     + 3.d0/2.d0*GYZ3(2,3,3)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*GYZ3(3,0,1)
     +     - 5.d0/4.d0*GYZ3(3,1,3)
     +     + 2*GYZ3(3,2,3)
     +     - 5.d0/4.d0*GYZ3(3,3,1)
     +     - 29.d0/16.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 3.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/2.d0*HZ3(-1,0,0)
     +     + 3.d0/2.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 5.d0/4.d0*HZ3(0,1,0)
     +     - HZ3(1,0,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-1)*zeta2 * (
     +     - 5.d0/16.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-1)*zeta3 * (
     +     - 5.d0/4.d0
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-1) * (
     +     - 17.d0/32.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/16.d0*GYZ1(2)*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 29.d0/32.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/16.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 5.d0/16.d0*GYZ2(3,3)
     +     + 1.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,2,3)
     +     + 1.d0/8.d0*GYZ3(1,3,3)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     - 3.d0/8.d0*GYZ3(3,0,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*GYZ3(3,3,1)
     +     + 27.d0/32.d0*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-1) * (
     +     + HZ2(-1,0)
     +     - 19.d0/16.d0*HZ2(0,0)
     +     + 3.d0/16.d0*HZ2(1,0)
     +     - HZ3(0,-1,0)
     +     + 3.d0/8.d0*HZ3(0,0,0)
     +     + 3.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,3)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 15.d0/16.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(1)
     +     + 17.d0/8.d0*GYZ1(3)
     +     - 3*GYZ1(3)*HZ1(-1)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     - 7.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*GYZ2(2,2)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 11.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 9.d0/4.d0*HZ1(-1)
     +     + 9.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     + 3*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 3*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     + 3.d0/4.d0*HZ2(0,1)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     + 3.d0/4.d0*HZ2(1,1)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     - 7.d0/8.d0
     +     - 3.d0/2.d0*GYZ1(2)
     +     + 15.d0/4.d0*GYZ1(3)
     +     - 15.d0/4.d0*HZ1(-1)
     +     + 21.d0/4.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ1(1)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2)*(r+s)*zeta4 * (
     +     - 63.d0/16.d0
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 15.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - GYZ1(2)*HZ3(0,-1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     + 7.d0/4.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ3(1,1,0)
     +     - 15.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ3(-1,0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     - 11.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(2,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 7.d0/4.d0*GYZ2(2,2)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ2(1,0)
     +     + 15.d0/16.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ2(-1,0)
     +     + GYZ2(2,3)*HZ2(0,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 3.d0/2.d0*GYZ2(2,3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 5.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 5.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ3(1,2,3)
     +     + 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(2,1,3)
     +     + GYZ3(2,1,3)*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 5.d0/4.d0*GYZ3(2,2,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     - 7.d0/4.d0*GYZ3(2,2,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(2,3,1)
     +     + 3.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(2,3,2)*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(2,3,3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 3.d0/2.d0*GYZ4(2,1,0,1)
     +     + 1.d0/4.d0*GYZ4(2,1,2,3)
     +     + 5.d0/4.d0*GYZ4(2,1,3,3)
     +     + 5.d0/4.d0*GYZ4(2,2,1,3)
     +     - 3.d0/4.d0*GYZ4(2,2,2,3)
     +     + 5.d0/4.d0*GYZ4(2,2,3,1)
     +     - 7.d0/4.d0*GYZ4(2,2,3,3)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 3.d0/2.d0*GYZ4(2,3,0,1)
     +     + 5.d0/4.d0*GYZ4(2,3,1,3)
     +     - 3.d0/2.d0*GYZ4(2,3,2,3)
     +     + 5.d0/4.d0*GYZ4(2,3,3,1)
     +     - 1.d0/2.d0*GYZ4(3,0,0,1)
     +     + 2*GYZ4(3,1,0,1)
     +     - 5.d0/4.d0*GYZ4(3,1,2,3)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*GYZ4(3,2,2,3)
     +     - 2*GYZ4(3,3,0,1)
     +     + 5.d0/4.d0*GYZ4(3,3,2,3)
     +     + 15.d0/16.d0*HZ2(-1,0)
     +     - 15.d0/8.d0*HZ2(0,0)
     +     - 15.d0/16.d0*HZ2(1,0)
     +     + 9.d0/8.d0*HZ3(-1,-1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/8.d0*HZ3(-1,0,0)
     +     - 11.d0/8.d0*HZ3(0,-1,0)
     +     - 9.d0/8.d0*HZ3(0,0,0)
     +     - 3.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     - 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     - 3.d0/4.d0*HZ4(-1,-1,0,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 3.d0/2.d0*HZ4(-1,0,0,0)
     +     + 5.d0/2.d0*HZ4(-1,0,1,0)
     +     + 3.d0/4.d0*HZ4(0,-1,-1,0)
     +     + 3.d0/4.d0*HZ4(0,-1,0,0)
     +     + HZ4(0,0,-1,0)
     +     - 3*HZ4(0,0,0,0)
     +     - 3*HZ4(0,0,1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 7.d0/4.d0*HZ4(0,1,0,0)
     +     + 3.d0/4.d0*HZ4(0,1,1,0)
     +     + HZ4(1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(1,0,0,0)
     +     - 1.d0/2.d0*HZ4(1,0,1,0)
     +     - 7.d0/4.d0*HZ4(1,1,0,0)
     +     + 3.d0/4.d0*HZ4(1,1,1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-1)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-1)*zeta2 * (
     +     + 3.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     + GYZ1(2)
     +     - 2*HZ1(-1)
     +     + HZ1(0)
     +     - HZ1(1)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-1)*zeta3 * (
     +     + 9.d0/4.d0
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-1) * (
     +     + GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + GYZ1(2)*HZ2(1,0)
     +     + 29.d0/16.d0*GYZ1(3)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-1) * (
     +     - 7.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - GYZ2(2,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,3)
     +     - GYZ2(2,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 11.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-1) * (
     +     - 5.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     + 5.d0/4.d0*GYZ3(1,3,3)
     +     + 3.d0/4.d0*GYZ3(2,1,3)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-1) * (
     +     - GYZ3(2,2,3)
     +     + 3.d0/4.d0*GYZ3(2,3,1)
     +     - 3.d0/2.d0*GYZ3(2,3,3)
     +     - 7.d0/2.d0*GYZ3(3,0,1)
     +     + 5.d0/4.d0*GYZ3(3,1,3)
     +     - 3.d0/4.d0*GYZ3(3,2,3)
     +     + 5.d0/4.d0*GYZ3(3,3,1)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-1) * (
     +     - 7.d0/8.d0*HZ2(-1,0)
     +     - 5.d0/8.d0*HZ2(0,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,0)
     +     - 2*HZ3(0,-1,0)
     +     - HZ3(0,1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - HZ3(1,1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-4)*(r+s)**3*zeta2 * (
     +     + 9.d0/2.d0*GYZ1(1)
     +     - 9.d0/2.d0*GYZ1(3)
     +     - 9.d0/2.d0*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-4)*(r+s)**3*zeta3 * (
     +     + 27.d0/2.d0
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-4)*(r+s)**3 * (
     +     + 9.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 9.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 9.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ3(1,0,1)
     +     - 9.d0/2.d0*GYZ3(1,2,3)
     +     - 9.d0/2.d0*GYZ3(3,0,1)
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-4)*(r+s)**3 * (
     +     + 9.d0/2.d0*GYZ3(3,2,3)
     +     - 9*HZ3(0,1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-3)*(r+s)**2*zeta2 * (
     +     + 9.d0/2.d0
     +     - 6*GYZ1(1)
     +     + 6*GYZ1(3)
     +     + 6*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-3)*(r+s)**2*zeta3 * (
     +     - 18
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     - 6*GYZ1(1)*HZ2(1,0)
     +     - 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 6*GYZ1(3)*HZ2(1,0)
     +     + 9.d0/2.d0*GYZ2(0,1)
     +     + 6*GYZ2(1,2)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(2,3)
     +     - 6*GYZ2(3,2)*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     - 6*GYZ3(1,0,1)
     +     + 6*GYZ3(1,2,3)
     +     + 6*GYZ3(3,0,1)
     +     - 6*GYZ3(3,2,3)
     +     + 9.d0/2.d0*HZ2(1,0)
     +     + 12*HZ3(0,1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-3)*(r+s)**3 * (
     +     - 9.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(0,1)
     +     - 9.d0/2.d0*GYZ2(1,3)
     +     + 9.d0/2.d0*GYZ2(2,3)
     +     - 9.d0/2.d0*GYZ2(3,1)
     +     - 9.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     - 9.d0/4.d0
     +     + 27.d0/8.d0*GYZ1(1)
     +     - 19.d0/8.d0*GYZ1(3)
     +     - HZ1(-1)
     +     - 5.d0/2.d0*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     + 65.d0/8.d0
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     + 3.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 23.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 15.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 23.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 15.d0/4.d0*GYZ2(0,1)
     +     - 23.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 15.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     + 23.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 23.d0/8.d0*GYZ3(1,0,1)
     +     - 23.d0/8.d0*GYZ3(1,2,3)
     +     - 23.d0/8.d0*GYZ3(3,0,1)
     +     + 23.d0/8.d0*GYZ3(3,2,3)
     +     - 27.d0/16.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     - 15.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 3.d0/8.d0*HZ3(0,0,0)
     +     - 23.d0/4.d0*HZ3(0,1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 9.d0/4.d0*GYZ1(1)
     +     + 6*GYZ1(1)*HZ1(0)
     +     - 6*GYZ1(2)*HZ1(0)
     +     - 9.d0/4.d0*GYZ1(3)
     +     - 6*GYZ2(0,1)
     +     + 6*GYZ2(1,3)
     +     - 6*GYZ2(2,3)
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 6*GYZ2(3,1)
     +     - 9.d0/4.d0*HZ1(0)
     +     + 6*HZ2(1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     - 9.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/4.d0*GYZ2(0,1)
     +     - 9.d0/4.d0*GYZ2(1,3)
     +     + 9.d0/4.d0*GYZ2(2,3)
     +     - 9.d0/4.d0*GYZ2(3,1)
     +     - 9.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-1)*(r+s) * (
     +     - 17.d0/16.d0
     +     - 35.d0/16.d0*GYZ1(1)
     +     - 23.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 23.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 25.d0/16.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 23.d0/8.d0*GYZ2(0,1)
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-1)*(r+s) * (
     +     - 11.d0/4.d0*GYZ2(1,3)
     +     + 23.d0/8.d0*GYZ2(2,3)
     +     - 11.d0/4.d0*GYZ2(3,1)
     +     + 23.d0/16.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 23.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 3*GYZ1(1)*HZ1(0)
     +     - 3*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 3*GYZ2(0,1)
     +     + 3*GYZ2(1,3)
     +     - 3*GYZ2(2,3)
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 3*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     + 3*HZ2(1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     + 3.d0/2.d0*GYZ2(2,3)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-1)*zeta2 * (
     +     + 7.d0/8.d0
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-1)*zeta3 * (
     +     - 4
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - GYZ1(1)*HZ2(1,0)
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + GYZ1(3)*HZ2(1,0)
     +     + 11.d0/8.d0*GYZ2(0,1)
     +     + GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-1) * (
     +     - GYZ2(3,2)*HZ1(0)
     +     - 7.d0/4.d0*GYZ3(1,0,1)
     +     + GYZ3(1,2,3)
     +     + 7.d0/4.d0*GYZ3(3,0,1)
     +     - GYZ3(3,2,3)
     +     + 29.d0/16.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_c2_5 = C_c2_5 + (1.d0+s)**(-1) * (
     +     + 5.d0/8.d0*HZ2(0,0)
     +     + 11.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 2*HZ3(0,1,0)
     +     )
      C_c2_5 = C_c2_5 + (r+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      C_c2_5 = C_c2_5 + (r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + (r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,3)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_c2_5 = C_c2_5 + (r+s)**(-1) * (
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_c2_5 = C_c2_5 + zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_c2_5 = C_c2_5 + 17.d0/32.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/16.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +
      C_c2_5 = C_c2_5 + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +

      D_a2_5 = 0d0
     +
      D_a2_5 = D_a2_5 + r**(-1) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     )
      D_a2_5 = D_a2_5 + s**(-2)*(r+s) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      D_a2_5 = D_a2_5 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      D_a2_5 = D_a2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      D_a2_5 = D_a2_5 + s**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     )
      D_a2_5 = D_a2_5 + s**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      D_a2_5 = D_a2_5 + s**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      D_a2_5 = D_a2_5 + (1.d0-r-s)**(-2)*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      D_a2_5 = D_a2_5 + (1.d0-r-s)**(-2) * (
     +     - 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 25.d0/72.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/48.d0*GYZ2(1,3)
     +     - 1.d0/12.d0*GYZ2(2,3)
     +     - 1.d0/48.d0*GYZ2(3,1)
     +     )
      D_a2_5 = D_a2_5 + (1.d0-r-s)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     + 25.d0/72.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/12.d0*HZ2(1,0)
     +     )
      D_a2_5 = D_a2_5 + (1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      D_a2_5 = D_a2_5 + (1.d0-r-s)**(-1) * (
     +     + 19.d0/72.d0
     +     - 1.d0/48.d0*GYZ1(1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 37.d0/144.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     )
      D_a2_5 = D_a2_5 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     + 37.d0/144.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      D_a2_5 = D_a2_5 + zeta2 * (
     +     - 41.d0/144.d0
     +     - 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      D_a2_5 = D_a2_5 + zeta3 * (
     +     - 25.d0/36.d0
     +     )
      D_a2_5 = D_a2_5 + 3661.d0/2592.d0
     +     + 53.d0/144.d0*GYZ1(1)
     +     + 29.d0/144.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 5.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/18.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +
      D_a2_5 = D_a2_5 - 25.d0/144.d0*GYZ1(3)
     +     - 7.d0/36.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     - 5.d0/18.d0*GYZ2(0,1)
     +     + 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     - 41.d0/72.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     + 5.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +
      D_a2_5 = D_a2_5 + 29.d0/144.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 5.d0/18.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 29.d0/144.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +
      D_a2_5 = D_a2_5 + 1.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     - 7.d0/36.d0*GYZ2(3,3)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/24.d0*GYZ3(0,1,3)
     +     + 1.d0/24.d0*GYZ3(0,3,1)
     +     + 1.d0/24.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +
      D_a2_5 = D_a2_5 + 5.d0/24.d0*GYZ3(1,2,3)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/24.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     + 1.d0/24.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     + 5.d0/24.d0*GYZ3(3,0,1)
     +
      D_a2_5 = D_a2_5 - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/24.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - 25.d0/144.d0*HZ1(0)
     +     - 7.d0/36.d0*HZ2(0,0)
     +     + 5.d0/18.d0*HZ2(1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +
      D_a2_5 = D_a2_5 - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +

      D_b2_5 = 0d0
     +
      D_b2_5 = D_b2_5 + r**(-1) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     )
      D_b2_5 = D_b2_5 + s**(-2)*(r+s) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      D_b2_5 = D_b2_5 + s**(-2)*(r+s)**2 * (
     +     + 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(0,1)
     +     + 5.d0/12.d0*GYZ2(1,3)
     +     - 5.d0/12.d0*GYZ2(2,3)
     +     + 5.d0/12.d0*GYZ2(3,1)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     )
      D_b2_5 = D_b2_5 + s**(-2)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      D_b2_5 = D_b2_5 + s**(-1)*(r+s) * (
     +     - 5.d0/12.d0*GYZ1(1)
     +     - 7.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 7.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 7.d0/6.d0*GYZ2(0,1)
     +     - 7.d0/6.d0*GYZ2(1,3)
     +     + 7.d0/6.d0*GYZ2(2,3)
     +     )
      D_b2_5 = D_b2_5 + s**(-1)*(r+s) * (
     +     - 7.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 7.d0/6.d0*HZ2(1,0)
     +     )
      D_b2_5 = D_b2_5 + s**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(2,3)
     +     )
      D_b2_5 = D_b2_5 + s**(-1)*(r+s)**2 * (
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_5 = D_b2_5 + s**(-1)*(r+s)**3 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_5 = D_b2_5 + s**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      D_b2_5 = D_b2_5 + s**(-1) * (
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      D_b2_5 = D_b2_5 + (1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/12.d0
     +     )
      D_b2_5 = D_b2_5 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 25.d0/72.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/48.d0*GYZ2(1,3)
     +     + 1.d0/12.d0*GYZ2(2,3)
     +     + 1.d0/48.d0*GYZ2(3,1)
     +     )
      D_b2_5 = D_b2_5 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     - 25.d0/72.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/12.d0*HZ2(1,0)
     +     )
      D_b2_5 = D_b2_5 + (1.d0+s)**(-4)*(r+s)**3*zeta2 * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(3)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      D_b2_5 = D_b2_5 + (1.d0+s)**(-4)*(r+s)**3*zeta3 * (
     +     - 9.d0/2.d0
     +     )
      D_b2_5 = D_b2_5 + (1.d0+s)**(-4)*(r+s)**3 * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(1,0,1)
     +     + 3.d0/2.d0*GYZ3(1,2,3)
     +     + 3.d0/2.d0*GYZ3(3,0,1)
     +     )
      D_b2_5 = D_b2_5 + (1.d0+s)**(-4)*(r+s)**3 * (
     +     - 3.d0/2.d0*GYZ3(3,2,3)
     +     + 3*HZ3(0,1,0)
     +     )
      D_b2_5 = D_b2_5 + (1.d0+s)**(-3)*(r+s)**2*zeta2 * (
     +     - 3.d0/2.d0
     +     + 3*GYZ1(1)
     +     - 3*GYZ1(3)
     +     - 3*HZ1(0)
     +     )
      D_b2_5 = D_b2_5 + (1.d0+s)**(-3)*(r+s)**2*zeta3 * (
     +     + 9
     +     )
      D_b2_5 = D_b2_5 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     + 3*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 3*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,3)
     +     + 3*GYZ2(3,2)*HZ1(0)
     +     )
      D_b2_5 = D_b2_5 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     + 3*GYZ3(1,0,1)
     +     - 3*GYZ3(1,2,3)
     +     - 3*GYZ3(3,0,1)
     +     + 3*GYZ3(3,2,3)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     - 6*HZ3(0,1,0)
     +     )
      D_b2_5 = D_b2_5 + (1.d0+s)**(-3)*(r+s)**3 * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(2,3)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_5 = D_b2_5 + (1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     + 9.d0/4.d0
     +     - 2*GYZ1(1)
     +     + 2*GYZ1(3)
     +     + 2*HZ1(0)
     +     )
      D_b2_5 = D_b2_5 + (1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     - 6
     +     )
      D_b2_5 = D_b2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     - 2*GYZ1(1)*HZ2(1,0)
     +     - 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     + 9.d0/4.d0*GYZ2(0,1)
     +     + 2*GYZ2(1,2)*HZ1(0)
     +     - 9.d0/4.d0*GYZ2(2,3)
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     )
      D_b2_5 = D_b2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     - 2*GYZ3(1,0,1)
     +     + 2*GYZ3(1,2,3)
     +     + 2*GYZ3(3,0,1)
     +     - 2*GYZ3(3,2,3)
     +     + 9.d0/4.d0*HZ2(1,0)
     +     + 4*HZ3(0,1,0)
     +     )
      D_b2_5 = D_b2_5 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 3*GYZ1(1)*HZ1(0)
     +     + 3*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 3*GYZ2(0,1)
     +     - 3*GYZ2(1,3)
     +     + 3*GYZ2(2,3)
     +     )
      D_b2_5 = D_b2_5 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 3*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 3*HZ2(1,0)
     +     )
      D_b2_5 = D_b2_5 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      D_b2_5 = D_b2_5 + (1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/4.d0
     +     + 5.d0/4.d0*GYZ1(1)
     +     + 2*GYZ1(1)*HZ1(0)
     +     - 2*GYZ1(2)*HZ1(0)
     +     - GYZ1(3)
     +     - 2*GYZ2(0,1)
     +     + 2*GYZ2(1,3)
     +     )
      D_b2_5 = D_b2_5 + (1.d0+s)**(-1)*(r+s) * (
     +     - 2*GYZ2(2,3)
     +     + 2*GYZ2(3,1)
     +     - HZ1(0)
     +     + 2*HZ2(1,0)
     +     )
      D_b2_5 = D_b2_5 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     + 3.d0/2.d0*GYZ2(2,3)
     +     )
      D_b2_5 = D_b2_5 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_5 = D_b2_5 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_5 = D_b2_5 + (1.d0+s)**(-1)*zeta2 * (
     +     - 1
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      D_b2_5 = D_b2_5 + (1.d0+s)**(-1)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      D_b2_5 = D_b2_5 + (1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      D_b2_5 = D_b2_5 + (1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - HZ2(1,0)
     +     - HZ3(0,1,0)
     +     )
      D_b2_5 = D_b2_5 + zeta2 * (
     +     - 41.d0/144.d0
     +     - 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      D_b2_5 = D_b2_5 + zeta3 * (
     +     - 25.d0/36.d0
     +     )
      D_b2_5 = D_b2_5 + 2977.d0/2592.d0
     +     + 7.d0/18.d0*GYZ1(1)
     +     + 29.d0/144.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 5.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/18.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +
      D_b2_5 = D_b2_5 - 5.d0/72.d0*GYZ1(3)
     +     - 7.d0/36.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     - 5.d0/18.d0*GYZ2(0,1)
     +     + 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     - 41.d0/72.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     + 5.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +
      D_b2_5 = D_b2_5 + 29.d0/144.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 5.d0/18.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 29.d0/144.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +
      D_b2_5 = D_b2_5 + 1.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     - 7.d0/36.d0*GYZ2(3,3)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/24.d0*GYZ3(0,1,3)
     +     + 1.d0/24.d0*GYZ3(0,3,1)
     +     + 1.d0/24.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +
      D_b2_5 = D_b2_5 + 5.d0/24.d0*GYZ3(1,2,3)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/24.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     + 1.d0/24.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     + 5.d0/24.d0*GYZ3(3,0,1)
     +
      D_b2_5 = D_b2_5 - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/24.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - 5.d0/72.d0*HZ1(0)
     +     - 7.d0/36.d0*HZ2(0,0)
     +     + 5.d0/18.d0*HZ2(1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +
      D_b2_5 = D_b2_5 - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +

      D_c2_5 = 0d0
     +
      D_c2_5 = D_c2_5 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      D_c2_5 = D_c2_5 + s**(-2)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      D_c2_5 = D_c2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      D_c2_5 = D_c2_5 + s**(-1)*(r+s) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     )
      D_c2_5 = D_c2_5 + s**(-1)*(r+s) * (
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      D_c2_5 = D_c2_5 + s**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(0)
     +     + GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + GYZ2(0,1)
     +     - GYZ2(1,3)
     +     + GYZ2(2,3)
     +     )
      D_c2_5 = D_c2_5 + s**(-1)*(r+s)**2 * (
     +     - GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - HZ2(1,0)
     +     )
      D_c2_5 = D_c2_5 + s**(-1)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_5 = D_c2_5 + s**(-1) * (
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      D_c2_5 = D_c2_5 + (1.d0-r-s)**(-2)*zeta2 * (
     +     - 1.d0/12.d0
     +     )
      D_c2_5 = D_c2_5 + (1.d0-r-s)**(-2) * (
     +     + 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 25.d0/72.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/48.d0*GYZ2(1,3)
     +     + 1.d0/12.d0*GYZ2(2,3)
     +     + 1.d0/48.d0*GYZ2(3,1)
     +     )
      D_c2_5 = D_c2_5 + (1.d0-r-s)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     - 25.d0/72.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/12.d0*HZ2(1,0)
     +     )
      D_c2_5 = D_c2_5 + (1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      D_c2_5 = D_c2_5 + (1.d0-r-s)**(-1) * (
     +     - 19.d0/72.d0
     +     + 1.d0/48.d0*GYZ1(1)
     +     - 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 65.d0/144.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/48.d0*GYZ2(1,3)
     +     )
      D_c2_5 = D_c2_5 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/12.d0*GYZ2(2,3)
     +     - 1.d0/48.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     + 65.d0/144.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/12.d0*HZ2(1,0)
     +     )
      D_c2_5 = D_c2_5 + (1.d0+s)**(-4)*(r+s)**3*zeta2 * (
     +     + 3.d0/2.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      D_c2_5 = D_c2_5 + (1.d0+s)**(-4)*(r+s)**3*zeta3 * (
     +     + 9.d0/2.d0
     +     )
      D_c2_5 = D_c2_5 + (1.d0+s)**(-4)*(r+s)**3 * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(1,0,1)
     +     - 3.d0/2.d0*GYZ3(1,2,3)
     +     - 3.d0/2.d0*GYZ3(3,0,1)
     +     )
      D_c2_5 = D_c2_5 + (1.d0+s)**(-4)*(r+s)**3 * (
     +     + 3.d0/2.d0*GYZ3(3,2,3)
     +     - 3*HZ3(0,1,0)
     +     )
      D_c2_5 = D_c2_5 + (1.d0+s)**(-3)*(r+s)**2*zeta2 * (
     +     + 3.d0/2.d0
     +     - 2*GYZ1(1)
     +     + 2*GYZ1(3)
     +     + 2*HZ1(0)
     +     )
      D_c2_5 = D_c2_5 + (1.d0+s)**(-3)*(r+s)**2*zeta3 * (
     +     - 6
     +     )
      D_c2_5 = D_c2_5 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     - 2*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 2*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,3)
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     )
      D_c2_5 = D_c2_5 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     - 2*GYZ3(1,0,1)
     +     + 2*GYZ3(1,2,3)
     +     + 2*GYZ3(3,0,1)
     +     - 2*GYZ3(3,2,3)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     + 4*HZ3(0,1,0)
     +     )
      D_c2_5 = D_c2_5 + (1.d0+s)**(-3)*(r+s)**3 * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     + 3.d0/2.d0*GYZ2(2,3)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_5 = D_c2_5 + (1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     - 5.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      D_c2_5 = D_c2_5 + (1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      D_c2_5 = D_c2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      D_c2_5 = D_c2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     - 5.d0/4.d0*HZ2(1,0)
     +     - HZ3(0,1,0)
     +     )
      D_c2_5 = D_c2_5 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 2*GYZ1(1)*HZ1(0)
     +     - 2*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 2*GYZ2(0,1)
     +     + 2*GYZ2(1,3)
     +     - 2*GYZ2(2,3)
     +     )
      D_c2_5 = D_c2_5 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 2*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     + 2*HZ2(1,0)
     +     )
      D_c2_5 = D_c2_5 + (1.d0+s)**(-2)*(r+s)**3 * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      D_c2_5 = D_c2_5 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/4.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     )
      D_c2_5 = D_c2_5 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_5 = D_c2_5 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(0)
     +     - GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - GYZ2(0,1)
     +     + GYZ2(1,3)
     +     - GYZ2(2,3)
     +     )
      D_c2_5 = D_c2_5 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + HZ2(1,0)
     +     )
      D_c2_5 = D_c2_5 + (1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_5 = D_c2_5 + 19.d0/72.d0
     +     - 1.d0/48.d0*GYZ1(1)
     +     - 5.d0/48.d0*GYZ1(3)
     +     - 5.d0/48.d0*HZ1(0)
     +

      E_a2_5 = 0d0
     +
      E_a2_5 = E_a2_5 + (1.d0-r-s)**(-2)*zeta2 * (
     +     - 1.d0/12.d0
     +     )
      E_a2_5 = E_a2_5 + (1.d0-r-s)**(-2) * (
     +     + 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 25.d0/72.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/48.d0*GYZ2(1,3)
     +     + 1.d0/12.d0*GYZ2(2,3)
     +     + 1.d0/48.d0*GYZ2(3,1)
     +     )
      E_a2_5 = E_a2_5 + (1.d0-r-s)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     - 25.d0/72.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/12.d0*HZ2(1,0)
     +     )
      E_a2_5 = E_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      E_a2_5 = E_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 19.d0/36.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/24.d0*GYZ2(3,1)
     +     )
      E_a2_5 = E_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     - 19.d0/36.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      E_a2_5 = E_a2_5 + (1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      E_a2_5 = E_a2_5 + (1.d0-r-s)**(-1) * (
     +     - 19.d0/72.d0
     +     + 1.d0/48.d0*GYZ1(1)
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 37.d0/144.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(1,3)
     +     )
      E_a2_5 = E_a2_5 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     - 37.d0/144.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      E_a2_5 = E_a2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     - 19.d0/36.d0
     +     + 1.d0/24.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 7.d0/24.d0*GYZ1(3)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 7.d0/24.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      E_a2_5 = E_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     + 19.d0/36.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 19.d0/36.d0*GYZ1(3)*HZ1(0)
     +     )
      E_a2_5 = E_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 5.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     )
      E_a2_5 = E_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 19.d0/36.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(1,2,3)
     +     - 1.d0/24.d0*GYZ3(2,1,3)
     +     )
      E_a2_5 = E_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     - 1.d0/24.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     - 1.d0/24.d0*GYZ3(3,2,3)
     +     + 19.d0/36.d0*HZ2(-1,0)
     +     - 19.d0/18.d0*HZ2(0,0)
     +     - 19.d0/36.d0*HZ2(1,0)
     +     )
      E_a2_5 = E_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 7.d0/12.d0*HZ3(-1,0,0)
     +     - 3.d0/8.d0*HZ3(0,-1,0)
     +     + 5.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/24.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      E_a2_5 = E_a2_5 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     - 11.d0/9.d0
     +     + 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(2)
     +     - 7.d0/12.d0*GYZ1(3)
     +     + 2.d0/3.d0*HZ1(-1)
     +     - 7.d0/12.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ1(1)
     +     )
      E_a2_5 = E_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(1,0)
     +     + 8.d0/9.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     )
      E_a2_5 = E_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 79.d0/72.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     + 4.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/12.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/12.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     )
      E_a2_5 = E_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 8.d0/9.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(3,2)*HZ1(0)
     +     )
      E_a2_5 = E_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ3(1,2,3)
     +     - 1.d0/12.d0*GYZ3(2,1,3)
     +     - 1.d0/3.d0*GYZ3(2,2,3)
     +     - 1.d0/12.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     )
      E_a2_5 = E_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/12.d0*GYZ3(3,2,3)
     +     + 8.d0/9.d0*HZ2(-1,0)
     +     - 16.d0/9.d0*HZ2(0,0)
     +     - 8.d0/9.d0*HZ2(1,0)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 7.d0/6.d0*HZ3(-1,0,0)
     +     - 3.d0/4.d0*HZ3(0,-1,0)
     +     )
      E_a2_5 = E_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 5.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/12.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/3.d0*HZ3(1,1,0)
     +     )
      E_a2_5 = E_a2_5 + (1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      E_a2_5 = E_a2_5 + (1.d0-r)**(-1) * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     )
      E_a2_5 = E_a2_5 + (1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     + 19.d0/36.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      E_a2_5 = E_a2_5 + zeta2 * (
     +     - 77.d0/72.d0
     +     - 7.d0/24.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 7.d0/24.d0*GYZ1(3)
     +     + 2.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      E_a2_5 = E_a2_5 + zeta3 * (
     +     + 1.d0/72.d0
     +     )
      E_a2_5 = E_a2_5 - 3401.d0/2592.d0
     +     + 7.d0/48.d0*GYZ1(1)
     +     - 19.d0/36.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/18.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +
      E_a2_5 = E_a2_5 + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 37.d0/48.d0*GYZ1(3)
     +     - 85.d0/144.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     + 19.d0/36.d0*GYZ2(0,1)
     +     - 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +
      E_a2_5 = E_a2_5 + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/16.d0*GYZ2(1,3)
     +     + 1.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 5.d0/18.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +
      E_a2_5 = E_a2_5 - 1.d0/16.d0*GYZ2(3,1)
     +     + 1.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/24.d0*GYZ3(0,1,3)
     +
      E_a2_5 = E_a2_5 - 1.d0/24.d0*GYZ3(0,3,1)
     +     - 1.d0/24.d0*GYZ3(1,0,1)
     +     - 1.d0/24.d0*GYZ3(1,2,3)
     +     - 1.d0/24.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     - 1.d0/24.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     - 1.d0/24.d0*GYZ3(3,0,1)
     +
      E_a2_5 = E_a2_5 - 1.d0/24.d0*GYZ3(3,2,3)
     +     + 265.d0/432.d0*HZ1(0)
     +     + 29.d0/36.d0*HZ2(-1,0)
     +     - 5.d0/9.d0*HZ2(0,0)
     +     - 5.d0/18.d0*HZ2(1,0)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 5.d0/6.d0*HZ3(-1,0,0)
     +     - 7.d0/12.d0*HZ3(0,-1,0)
     +
      E_a2_5 = E_a2_5 + 5.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/24.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +

      E_b2_5 = 0d0
     +
      E_b2_5 = E_b2_5 + (1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 25.d0/72.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/48.d0*GYZ2(1,3)
     +     - 1.d0/12.d0*GYZ2(2,3)
     +     - 1.d0/48.d0*GYZ2(3,1)
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     + 25.d0/72.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/12.d0*HZ2(1,0)
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     + 19.d0/36.d0
     +     - 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 7.d0/24.d0*GYZ1(3)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 7.d0/24.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     - 19.d0/36.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 19.d0/36.d0*GYZ1(3)*HZ1(0)
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 5.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     - 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 19.d0/36.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(1,2,3)
     +     + 1.d0/24.d0*GYZ3(2,1,3)
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     + 1.d0/24.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     + 1.d0/24.d0*GYZ3(3,2,3)
     +     - 19.d0/36.d0*HZ2(-1,0)
     +     + 19.d0/18.d0*HZ2(0,0)
     +     + 19.d0/36.d0*HZ2(1,0)
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 7.d0/12.d0*HZ3(-1,0,0)
     +     + 3.d0/8.d0*HZ3(0,-1,0)
     +     - 5.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/24.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     - 19.d0/36.d0
     +     + 1.d0/24.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 7.d0/24.d0*GYZ1(3)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 7.d0/24.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     + 19.d0/36.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 19.d0/36.d0*GYZ1(3)*HZ1(0)
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 5.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 19.d0/36.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(1,2,3)
     +     - 1.d0/24.d0*GYZ3(2,1,3)
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     - 1.d0/24.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     - 1.d0/24.d0*GYZ3(3,2,3)
     +     + 19.d0/36.d0*HZ2(-1,0)
     +     - 19.d0/18.d0*HZ2(0,0)
     +     - 19.d0/36.d0*HZ2(1,0)
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 7.d0/12.d0*HZ3(-1,0,0)
     +     - 3.d0/8.d0*HZ3(0,-1,0)
     +     + 5.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/24.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     - 11.d0/9.d0
     +     + 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(2)
     +     - 7.d0/12.d0*GYZ1(3)
     +     + 2.d0/3.d0*HZ1(-1)
     +     - 7.d0/12.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ1(1)
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(1,0)
     +     + 8.d0/9.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 79.d0/72.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     + 4.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/12.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/12.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 8.d0/9.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(3,2)*HZ1(0)
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ3(1,2,3)
     +     - 1.d0/12.d0*GYZ3(2,1,3)
     +     - 1.d0/3.d0*GYZ3(2,2,3)
     +     - 1.d0/12.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/12.d0*GYZ3(3,2,3)
     +     + 8.d0/9.d0*HZ2(-1,0)
     +     - 16.d0/9.d0*HZ2(0,0)
     +     - 8.d0/9.d0*HZ2(1,0)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 7.d0/6.d0*HZ3(-1,0,0)
     +     - 3.d0/4.d0*HZ3(0,-1,0)
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 5.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/12.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/3.d0*HZ3(1,1,0)
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r)**(-1)*zeta2 * (
     +     + 25.d0/18.d0
     +     - 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(2)
     +     + 7.d0/12.d0*GYZ1(3)
     +     - 2.d0/3.d0*HZ1(-1)
     +     + 7.d0/12.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ1(1)
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r)**(-1) * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/12.d0*GYZ1(1)*HZ2(1,0)
     +     - 19.d0/18.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r)**(-1) * (
     +     + 61.d0/72.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     - 4.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/12.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r)**(-1) * (
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 19.d0/18.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ3(1,2,3)
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r)**(-1) * (
     +     + 1.d0/12.d0*GYZ3(2,1,3)
     +     + 1.d0/3.d0*GYZ3(2,2,3)
     +     + 1.d0/12.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/12.d0*GYZ3(3,2,3)
     +     + 19.d0/36.d0*HZ1(0)
     +     - 8.d0/9.d0*HZ2(-1,0)
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r)**(-1) * (
     +     + 55.d0/36.d0*HZ2(0,0)
     +     + 19.d0/18.d0*HZ2(1,0)
     +     - 1.d0/3.d0*HZ3(-1,-1,0)
     +     + 7.d0/6.d0*HZ3(-1,0,0)
     +     + 3.d0/4.d0*HZ3(0,-1,0)
     +     - 5.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/12.d0*HZ3(0,1,0)
     +     )
      E_b2_5 = E_b2_5 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +     )
      E_b2_5 = E_b2_5 + (1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/3.d0
     +     )
      E_b2_5 = E_b2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 13.d0/36.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 5.d0/12.d0*HZ2(0,0)
     +     )
      E_b2_5 = E_b2_5 + (1.d0+s)**(-1)*(r+s) * (
     +     - 19.d0/36.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      E_b2_5 = E_b2_5 + (1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/3.d0
     +     )
      E_b2_5 = E_b2_5 + (1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 13.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 11.d0/12.d0*HZ2(0,0)
     +     )
      E_b2_5 = E_b2_5 + zeta2 * (
     +     - 77.d0/72.d0
     +     - 7.d0/24.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 7.d0/24.d0*GYZ1(3)
     +     + 2.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      E_b2_5 = E_b2_5 + zeta3 * (
     +     + 1.d0/72.d0
     +     )
      E_b2_5 = E_b2_5 - 2717.d0/2592.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 19.d0/36.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/18.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +
      E_b2_5 = E_b2_5 + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 2.d0/3.d0*GYZ1(3)
     +     - 85.d0/144.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     + 19.d0/36.d0*GYZ2(0,1)
     +     - 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +
      E_b2_5 = E_b2_5 + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/16.d0*GYZ2(1,3)
     +     + 1.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 5.d0/18.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +
      E_b2_5 = E_b2_5 - 1.d0/16.d0*GYZ2(3,1)
     +     + 1.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/24.d0*GYZ3(0,1,3)
     +
      E_b2_5 = E_b2_5 - 1.d0/24.d0*GYZ3(0,3,1)
     +     - 1.d0/24.d0*GYZ3(1,0,1)
     +     - 1.d0/24.d0*GYZ3(1,2,3)
     +     - 1.d0/24.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     - 1.d0/24.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,3)
     +     - 1.d0/24.d0*GYZ3(3,0,1)
     +
      E_b2_5 = E_b2_5 - 1.d0/24.d0*GYZ3(3,2,3)
     +     + 55.d0/108.d0*HZ1(0)
     +     + 29.d0/36.d0*HZ2(-1,0)
     +     - 5.d0/9.d0*HZ2(0,0)
     +     - 5.d0/18.d0*HZ2(1,0)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 5.d0/6.d0*HZ3(-1,0,0)
     +     - 7.d0/12.d0*HZ3(0,-1,0)
     +
      E_b2_5 = E_b2_5 + 5.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/24.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +

      E_c2_5 = 0d0
     +
      E_c2_5 = E_c2_5 + (1.d0-r-s)**(-2)*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      E_c2_5 = E_c2_5 + (1.d0-r-s)**(-2) * (
     +     - 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 25.d0/72.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/48.d0*GYZ2(1,3)
     +     - 1.d0/12.d0*GYZ2(2,3)
     +     - 1.d0/48.d0*GYZ2(3,1)
     +     )
      E_c2_5 = E_c2_5 + (1.d0-r-s)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     + 25.d0/72.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/12.d0*HZ2(1,0)
     +     )
      E_c2_5 = E_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      E_c2_5 = E_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     )
      E_c2_5 = E_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     + 19.d0/36.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      E_c2_5 = E_c2_5 + (1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/12.d0
     +     )
      E_c2_5 = E_c2_5 + (1.d0-r-s)**(-1) * (
     +     + 19.d0/72.d0
     +     - 1.d0/48.d0*GYZ1(1)
     +     + 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 65.d0/144.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/48.d0*GYZ2(1,3)
     +     )
      E_c2_5 = E_c2_5 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/12.d0*GYZ2(2,3)
     +     + 1.d0/48.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     - 65.d0/144.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/12.d0*HZ2(1,0)
     +     )
      E_c2_5 = E_c2_5 + (1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     + 19.d0/36.d0
     +     - 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 7.d0/24.d0*GYZ1(3)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 7.d0/24.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      E_c2_5 = E_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     - 19.d0/36.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 19.d0/36.d0*GYZ1(3)*HZ1(0)
     +     )
      E_c2_5 = E_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 5.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     - 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     )
      E_c2_5 = E_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 19.d0/36.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(1,2,3)
     +     + 1.d0/24.d0*GYZ3(2,1,3)
     +     )
      E_c2_5 = E_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     + 1.d0/24.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,3)
     +     + 1.d0/24.d0*GYZ3(3,2,3)
     +     - 19.d0/36.d0*HZ2(-1,0)
     +     + 19.d0/18.d0*HZ2(0,0)
     +     + 19.d0/36.d0*HZ2(1,0)
     +     )
      E_c2_5 = E_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 7.d0/12.d0*HZ3(-1,0,0)
     +     + 3.d0/8.d0*HZ3(0,-1,0)
     +     - 5.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/24.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      E_c2_5 = E_c2_5 + (1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      E_c2_5 = E_c2_5 + (1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 19.d0/36.d0*GYZ1(3)
     +     + 1.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     )
      E_c2_5 = E_c2_5 + (1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      E_c2_5 = E_c2_5 + (1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     + 1.d0/3.d0
     +     )
      E_c2_5 = E_c2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 13.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 5.d0/12.d0*HZ2(0,0)
     +     )
      E_c2_5 = E_c2_5 + (1.d0+s)**(-1)*(r+s) * (
     +     + 19.d0/36.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      E_c2_5 = E_c2_5 + (1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/3.d0
     +     )
      E_c2_5 = E_c2_5 + (1.d0+s)**(-1) * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 19.d0/36.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 7.d0/12.d0*HZ2(0,0)
     +     )
      E_c2_5 = E_c2_5 - 19.d0/72.d0
     +     + 1.d0/48.d0*GYZ1(1)
     +     + 5.d0/48.d0*GYZ1(3)
     +     + 5.d0/48.d0*HZ1(0)
     +

      F_a2_5 = 0d0
     +
      F_a2_5 = F_a2_5 + zeta2 * (
     +     + 1.d0/72.d0
     +     )
      F_a2_5 = F_a2_5 - 5.d0/108.d0*GYZ1(1)
     +     + 1.d0/144.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/108.d0*GYZ1(3)
     +     + 5.d0/144.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/144.d0*GYZ2(1,1)
     +     + 1.d0/144.d0*GYZ2(1,3)
     +     + 1.d0/144.d0*GYZ2(3,1)
     +     + 5.d0/144.d0*GYZ2(3,3)
     +
      F_a2_5 = F_a2_5 - 5.d0/108.d0*HZ1(0)
     +     + 5.d0/144.d0*HZ2(0,0)
     +

      F_b2_5 = 0d0
     +
      F_b2_5 = F_b2_5 + zeta2 * (
     +     + 1.d0/72.d0
     +     )
      F_b2_5 = F_b2_5 - 5.d0/108.d0*GYZ1(1)
     +     + 1.d0/144.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/108.d0*GYZ1(3)
     +     + 5.d0/144.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/144.d0*GYZ2(1,1)
     +     + 1.d0/144.d0*GYZ2(1,3)
     +     + 1.d0/144.d0*GYZ2(3,1)
     +     + 5.d0/144.d0*GYZ2(3,3)
     +
      F_b2_5 = F_b2_5 - 5.d0/108.d0*HZ1(0)
     +     + 5.d0/144.d0*HZ2(0,0)
     +

      F_c2_5 = 0

      G_a2_5 = 0d0
     +
      G_a2_5 = G_a2_5 + s**(-3)*(1.d0-r-s)**(-2)*zeta2 * (
     +     - 1.d0/6.d0*HZ1(-1)
     +     )
      G_a2_5 = G_a2_5 + s**(-3)*(1.d0-r-s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(3,2,3)
     +     )
      G_a2_5 = G_a2_5 + s**(-3)*(1.d0-r-s)**(-2) * (
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     )
      G_a2_5 = G_a2_5 + s**(-3)*(1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      G_a2_5 = G_a2_5 + s**(-3)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_a2_5 = G_a2_5 + s**(-3)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_5 = G_a2_5 + s**(-3)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_a2_5 = G_a2_5 + s**(-3)*(r+s)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_5 = G_a2_5 + s**(-3)*(r+s) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_a2_5 = G_a2_5 + s**(-3)*(r+s) * (
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     )
      G_a2_5 = G_a2_5 + s**(-3)*(r+s) * (
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,2,3)
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     )
      G_a2_5 = G_a2_5 + s**(-3)*(r+s) * (
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_5 = G_a2_5 + s**(-3)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_5 = G_a2_5 + s**(-3)*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_5 = G_a2_5 + s**(-3) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     )
      G_a2_5 = G_a2_5 + s**(-3) * (
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_a2_5 = G_a2_5 + s**(-3) * (
     +     - 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(0,0,1)
     +     - 1.d0/3.d0*GYZ3(0,1,3)
     +     - 1.d0/3.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(1,0,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_a2_5 = G_a2_5 + s**(-3) * (
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/3.d0*GYZ3(3,2,3)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/3.d0*HZ3(0,1,0)
     +     )
      G_a2_5 = G_a2_5 + s**(-3) * (
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_5 = G_a2_5 + s**(-2)*(1.d0-r-s)**(-3)*zeta2 * (
     +     + 1.d0/3.d0*HZ1(-1)
     +     )
      G_a2_5 = G_a2_5 + s**(-2)*(1.d0-r-s)**(-3) * (
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(0,0,1)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     - 1.d0/3.d0*GYZ3(3,2,3)
     +     )
      G_a2_5 = G_a2_5 + s**(-2)*(1.d0-r-s)**(-3) * (
     +     - 1.d0/3.d0*HZ3(-1,-1,0)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/3.d0*HZ3(0,1,0)
     +     )
      G_a2_5 = G_a2_5 + s**(-2)*(1.d0-r-s)**(-2)*zeta2 * (
     +     + 1.d0/6.d0
     +     - 5.d0/6.d0*HZ1(-1)
     +     )
      G_a2_5 = G_a2_5 + s**(-2)*(1.d0-r-s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/3.d0*GYZ2(2,3)
     +     )
      G_a2_5 = G_a2_5 + s**(-2)*(1.d0-r-s)**(-2) * (
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 5.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 5.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 5.d0/6.d0*GYZ3(0,0,1)
     +     - 5.d0/6.d0*GYZ3(0,1,3)
     +     - 5.d0/6.d0*GYZ3(0,3,1)
     +     + 5.d0/6.d0*GYZ3(3,2,3)
     +     )
      G_a2_5 = G_a2_5 + s**(-2)*(1.d0-r-s)**(-2) * (
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     + 5.d0/6.d0*HZ3(-1,-1,0)
     +     - 5.d0/3.d0*HZ3(-1,0,0)
     +     - 5.d0/6.d0*HZ3(0,1,0)
     +     )
      G_a2_5 = G_a2_5 + s**(-2)*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     + 3.d0/4.d0*HZ1(-1)
     +     )
      G_a2_5 = G_a2_5 + s**(-2)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     - 1.d0/3.d0*GYZ2(1,3)
     +     )
      G_a2_5 = G_a2_5 + s**(-2)*(1.d0-r-s)**(-1) * (
     +     + 2.d0/3.d0*GYZ2(2,3)
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(0,0,1)
     +     + 3.d0/4.d0*GYZ3(0,1,3)
     +     + 3.d0/4.d0*GYZ3(0,3,1)
     +     )
      G_a2_5 = G_a2_5 + s**(-2)*(1.d0-r-s)**(-1) * (
     +     - 3.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/12.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     - 2.d0/3.d0*HZ2(1,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,0)
     +     )
      G_a2_5 = G_a2_5 + s**(-2)*(1.d0-r-s)**(-1) * (
     +     + 3.d0/4.d0*HZ3(0,1,0)
     +     )
      G_a2_5 = G_a2_5 + s**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/12.d0*GYZ1(2)
     +     - 1.d0/12.d0*HZ1(1)
     +     )
      G_a2_5 = G_a2_5 + s**(-2)*(r+s) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 11.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     )
      G_a2_5 = G_a2_5 + s**(-2)*(r+s) * (
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_a2_5 = G_a2_5 + s**(-2)*(r+s) * (
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/12.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ3(0,0,1)
     +     - 1.d0/12.d0*GYZ3(0,1,3)
     +     )
      G_a2_5 = G_a2_5 + s**(-2)*(r+s) * (
     +     - 1.d0/12.d0*GYZ3(0,3,1)
     +     - 1.d0/12.d0*GYZ3(1,0,1)
     +     + 1.d0/12.d0*GYZ3(2,1,3)
     +     - 1.d0/12.d0*GYZ3(2,2,3)
     +     + 1.d0/12.d0*GYZ3(2,3,1)
     +     + 1.d0/12.d0*GYZ3(3,2,3)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_a2_5 = G_a2_5 + s**(-2)*(r+s) * (
     +     + 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/12.d0*HZ3(0,1,0)
     +     + 1.d0/6.d0*HZ3(1,0,0)
     +     - 1.d0/12.d0*HZ3(1,1,0)
     +     )
      G_a2_5 = G_a2_5 + s**(-2)*zeta2 * (
     +     + 1.d0/3.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      G_a2_5 = G_a2_5 + s**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     )
      G_a2_5 = G_a2_5 + s**(-2) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,3)
     +     )
      G_a2_5 = G_a2_5 + s**(-2) * (
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      G_a2_5 = G_a2_5 + s**(-2) * (
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - 1.d0/12.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_a2_5 = G_a2_5 + s**(-2) * (
     +     + 2.d0/3.d0*HZ2(0,0)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_5 = G_a2_5 + s**(-1)*(1.d0-r-s)**(-4)*zeta2 * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      G_a2_5 = G_a2_5 + s**(-1)*(1.d0-r-s)**(-4) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     )
      G_a2_5 = G_a2_5 + s**(-1)*(1.d0-r-s)**(-4) * (
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_a2_5 = G_a2_5 + s**(-1)*(1.d0-r-s)**(-3)*zeta2 * (
     +     - 1.d0/3.d0
     +     + 7.d0/6.d0*HZ1(-1)
     +     )
      G_a2_5 = G_a2_5 + s**(-1)*(1.d0-r-s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 7.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     )
      G_a2_5 = G_a2_5 + s**(-1)*(1.d0-r-s)**(-3) * (
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 7.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 7.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     - 7.d0/6.d0*GYZ3(0,0,1)
     +     + 7.d0/6.d0*GYZ3(0,1,3)
     +     + 7.d0/6.d0*GYZ3(0,3,1)
     +     - 7.d0/6.d0*GYZ3(3,2,3)
     +     )
      G_a2_5 = G_a2_5 + s**(-1)*(1.d0-r-s)**(-3) * (
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - 7.d0/6.d0*HZ3(-1,-1,0)
     +     + 7.d0/3.d0*HZ3(-1,0,0)
     +     + 7.d0/6.d0*HZ3(0,1,0)
     +     )
      G_a2_5 = G_a2_5 + s**(-1)*(1.d0-r-s)**(-2)*zeta2 * (
     +     + 3.d0/4.d0
     +     - 11.d0/12.d0*HZ1(-1)
     +     )
      G_a2_5 = G_a2_5 + s**(-1)*(1.d0-r-s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 11.d0/12.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(1,3)
     +     )
      G_a2_5 = G_a2_5 + s**(-1)*(1.d0-r-s)**(-2) * (
     +     - 11.d0/12.d0*GYZ2(2,3)
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     - 11.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     + 11.d0/12.d0*GYZ2(3,2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ3(0,0,1)
     +     - 11.d0/12.d0*GYZ3(0,1,3)
     +     - 11.d0/12.d0*GYZ3(0,3,1)
     +     )
      G_a2_5 = G_a2_5 + s**(-1)*(1.d0-r-s)**(-2) * (
     +     + 11.d0/12.d0*GYZ3(3,2,3)
     +     - 1.d0/12.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     + 11.d0/12.d0*HZ2(1,0)
     +     + 11.d0/12.d0*HZ3(-1,-1,0)
     +     - 11.d0/6.d0*HZ3(-1,0,0)
     +     )
      G_a2_5 = G_a2_5 + s**(-1)*(1.d0-r-s)**(-2) * (
     +     - 11.d0/12.d0*HZ3(0,1,0)
     +     )
      G_a2_5 = G_a2_5 + s**(-1)*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 7.d0/12.d0
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      G_a2_5 = G_a2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/24.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      G_a2_5 = G_a2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     + 11.d0/24.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      G_a2_5 = G_a2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/24.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 5.d0/6.d0*HZ2(0,0)
     +     - 11.d0/24.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      G_a2_5 = G_a2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      G_a2_5 = G_a2_5 + s**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_5 = G_a2_5 + s**(-1)*(r+s) * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(3)
     +     )
      G_a2_5 = G_a2_5 + s**(-1)*(r+s) * (
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     )
      G_a2_5 = G_a2_5 + s**(-1)*(r+s) * (
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     )
      G_a2_5 = G_a2_5 + s**(-1)*(r+s) * (
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,2,3)
     +     - 1.d0/3.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_5 = G_a2_5 + s**(-1)*(r+s) * (
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_5 = G_a2_5 + s**(-1)*zeta2 * (
     +     + 1.d0/6.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      G_a2_5 = G_a2_5 + s**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ1(3)
     +     )
      G_a2_5 = G_a2_5 + s**(-1) * (
     +     - 1.d0/24.d0*GYZ2(0,1)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_a2_5 = G_a2_5 + s**(-1) * (
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/24.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_a2_5 = G_a2_5 + s**(-1) * (
     +     + 1.d0/24.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-4)*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-4)*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-4)*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-3)*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/6.d0*HZ1(-1)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-3)*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(3,2,3)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-3)*(1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-3)*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/3.d0
     +     - 7.d0/6.d0*HZ1(-1)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-3)*(1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 7.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-3)*(1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 7.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 7.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ3(0,0,1)
     +     - 7.d0/6.d0*GYZ3(0,1,3)
     +     - 7.d0/6.d0*GYZ3(0,3,1)
     +     + 7.d0/6.d0*GYZ3(3,2,3)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-3)*(1.d0-r)**(-1) * (
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     + 7.d0/6.d0*HZ3(-1,-1,0)
     +     - 7.d0/3.d0*HZ3(-1,0,0)
     +     - 7.d0/6.d0*HZ3(0,1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-3)*(1.d0-r)*zeta2 * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-3)*(1.d0-r)*zeta3 * (
     +     - 9.d0/4.d0
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-3)*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(1,0,1)
     +     - 3.d0/4.d0*GYZ3(3,0,1)
     +     - 3.d0/2.d0*HZ3(0,-1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/6.d0
     +     - 1.d0/3.d0*HZ1(-1)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(0,0,1)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-2) * (
     +     - 1.d0/3.d0*GYZ3(0,1,3)
     +     - 1.d0/3.d0*GYZ3(0,3,1)
     +     + 1.d0/3.d0*GYZ3(3,2,3)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-2) * (
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/3.d0*HZ3(0,1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1)*zeta2 * (
     +     - 3.d0/4.d0
     +     + 11.d0/12.d0*HZ1(-1)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 11.d0/12.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     - 1.d0/3.d0*GYZ2(1,3)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     + 11.d0/12.d0*GYZ2(2,3)
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     + 11.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(3,2)*HZ1(0)
     +     - 11.d0/12.d0*GYZ3(0,0,1)
     +     + 11.d0/12.d0*GYZ3(0,1,3)
     +     + 11.d0/12.d0*GYZ3(0,3,1)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     - 11.d0/12.d0*GYZ3(3,2,3)
     +     + 1.d0/12.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     - 11.d0/12.d0*HZ2(1,0)
     +     - 11.d0/12.d0*HZ3(-1,-1,0)
     +     + 11.d0/6.d0*HZ3(-1,0,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     + 11.d0/12.d0*HZ3(0,1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta3 * (
     +     + 9.d0/4.d0
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(1,0,1)
     +     + 3.d0/4.d0*GYZ3(3,0,1)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ3(0,-1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-2)*zeta2 * (
     +     + 3.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-2)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-2) * (
     +     - HZ3(0,-1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/4.d0
     +     + 1.d0/6.d0*HZ1(-1)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(3,2,3)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-2) * (
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1)*zeta2 * (
     +     + 29.d0/24.d0
     +     - GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + HZ1(0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1)*zeta3 * (
     +     - 3
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 13.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 5.d0/6.d0*GYZ2(0,1)
     +     - 5.d0/24.d0*GYZ2(2,3)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - GYZ3(1,0,1)
     +     - GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/3.d0*HZ1(0)
     +     - 11.d0/8.d0*HZ2(-1,0)
     +     + 13.d0/12.d0*HZ2(0,0)
     +     + 5.d0/24.d0*HZ2(1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 2*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-1)*zeta2 * (
     +     - 3.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-1)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 5.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     - 3.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + HZ3(0,-1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/12.d0
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,3)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     - 1.d0/12.d0*HZ2(1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/4.d0
     +     + 1.d0/6.d0*GYZ1(2)
     +     - GYZ1(2)*HZ1(0)
     +     - GYZ1(3)
     +     + 4*GYZ1(3)*HZ1(-1)
     +     + GYZ2(2,1)
     +     - 4*GYZ2(3,1)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 5.d0/6.d0*HZ1(-1)
     +     - HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     - 4*HZ2(-1,-1)
     +     + 4*HZ2(0,-1)
     +     + HZ2(0,0)
     +     + HZ2(1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta3 * (
     +     + 3*GYZ1(2)
     +     - 3*HZ1(0)
     +     - 3*HZ1(1)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta4 * (
     +     - 4
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 2*GYZ1(2)*HZ3(0,-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - GYZ1(3)*HZ3(-1,-1,0)
     +     - GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + GYZ2(2,3)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - GYZ3(2,3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(3,2,3)
     +     - GYZ3(3,3,1)*HZ1(0)
     +     + GYZ4(2,1,0,1)
     +     + GYZ4(2,3,0,1)
     +     - GYZ4(3,1,0,1)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + GYZ4(3,3,0,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + HZ3(0,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     + HZ4(-1,-1,-1,0)
     +     + HZ4(-1,-1,0,0)
     +     - HZ4(0,-1,-1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - HZ4(0,-1,0,0)
     +     - 2*HZ4(0,0,-1,0)
     +     - 2*HZ4(1,0,-1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(2,3)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/12.d0*HZ2(1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 35.d0/12.d0
     +     - 3*GYZ1(1)
     +     + 1.d0/12.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 2*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     - 2*GYZ2(3,1)
     +     + 41.d0/12.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ1(1)
     +     - 2*HZ2(-1,-1)
     +     + 2*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     + 11.d0/4.d0
     +     + 3.d0/2.d0*GYZ1(2)
     +     - 3.d0/2.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ1(1)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-1)*(r+s)*zeta4 * (
     +     - 2
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     + GYZ1(2)*HZ3(0,-1,0)
     +     - 5.d0/12.d0*GYZ1(3)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 7.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 7.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/12.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 11.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/12.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/12.d0*GYZ3(2,2,3)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 2*GYZ3(3,0,1)
     +     + 1.d0/12.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ4(2,1,0,1)
     +     + 1.d0/2.d0*GYZ4(2,3,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,0,1)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ4(3,3,0,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     - 2.d0/3.d0*HZ3(-1,-1,0)
     +     - 13.d0/12.d0*HZ3(-1,0,0)
     +     + 5.d0/3.d0*HZ3(0,-1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/12.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/12.d0*HZ3(1,1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     - 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     - HZ4(0,0,-1,0)
     +     - HZ4(1,0,-1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-1)*zeta2 * (
     +     - 19.d0/24.d0
     +     + GYZ1(1)
     +     - HZ1(0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-1)*zeta3 * (
     +     + 3
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/24.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,0)
     +     - GYZ2(0,1)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 5.d0/24.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(0)
     +     + GYZ3(1,0,1)
     +     + GYZ3(3,0,1)
     +     - 5.d0/12.d0*HZ1(0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)**(-1) * (
     +     + 23.d0/24.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 5.d0/24.d0*HZ2(1,0)
     +     + 2*HZ3(0,-1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0-r)*(r+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     + GYZ1(1)
     +     - GYZ1(3)
     +     - HZ1(0)
     +     )
      G_a2_5 = G_a2_5 + (1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + HZ3(0,0,0)
     +     )
      G_a2_5 = G_a2_5 + zeta2 * (
     +     - 5.d0/6.d0*GYZ1(1)
     +     + 5.d0/6.d0*HZ1(-1)
     +     )
      G_a2_5 = G_a2_5 - 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(1,0,1)
     +
      G_a2_5 = G_a2_5 + 3.d0/4.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +

      G_b2_5 = 0d0
     +
      G_b2_5 = G_b2_5 + s**(-3)*(1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/6.d0*HZ1(-1)
     +     )
      G_b2_5 = G_b2_5 + s**(-3)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(3,2,3)
     +     )
      G_b2_5 = G_b2_5 + s**(-3)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     )
      G_b2_5 = G_b2_5 + s**(-3)*(r+s)*zeta2 * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(1)
     +     )
      G_b2_5 = G_b2_5 + s**(-3)*(r+s) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     )
      G_b2_5 = G_b2_5 + s**(-3)*(r+s) * (
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_b2_5 = G_b2_5 + s**(-3)*(r+s) * (
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/3.d0*GYZ3(1,0,1)
     +     - 1.d0/3.d0*GYZ3(2,1,3)
     +     )
      G_b2_5 = G_b2_5 + s**(-3)*(r+s) * (
     +     + 1.d0/3.d0*GYZ3(2,2,3)
     +     - 1.d0/3.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,2,3)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     )
      G_b2_5 = G_b2_5 + s**(-3)*(r+s) * (
     +     - 2.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_b2_5 = G_b2_5 + s**(-3)*(r+s)**2*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_5 = G_b2_5 + s**(-3)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     )
      G_b2_5 = G_b2_5 + s**(-3)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     )
      G_b2_5 = G_b2_5 + s**(-3)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_b2_5 = G_b2_5 + s**(-3)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,2,3)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     )
      G_b2_5 = G_b2_5 + s**(-3)*(r+s)**2 * (
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_5 = G_b2_5 + s**(-3)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_5 = G_b2_5 + s**(-3)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_5 = G_b2_5 + s**(-3) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_b2_5 = G_b2_5 + s**(-3) * (
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     )
      G_b2_5 = G_b2_5 + s**(-3) * (
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,2,3)
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     )
      G_b2_5 = G_b2_5 + s**(-3) * (
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_5 = G_b2_5 + s**(-2)*(1.d0-r-s)**(-2)*zeta2 * (
     +     - 1.d0/3.d0*HZ1(-1)
     +     )
      G_b2_5 = G_b2_5 + s**(-2)*(1.d0-r-s)**(-2) * (
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(0,0,1)
     +     - 1.d0/3.d0*GYZ3(0,1,3)
     +     - 1.d0/3.d0*GYZ3(0,3,1)
     +     + 1.d0/3.d0*GYZ3(3,2,3)
     +     )
      G_b2_5 = G_b2_5 + s**(-2)*(1.d0-r-s)**(-2) * (
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/3.d0*HZ3(0,1,0)
     +     )
      G_b2_5 = G_b2_5 + s**(-2)*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/6.d0
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      G_b2_5 = G_b2_5 + s**(-2)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/3.d0*GYZ2(2,3)
     +     )
      G_b2_5 = G_b2_5 + s**(-2)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     )
      G_b2_5 = G_b2_5 + s**(-2)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_b2_5 = G_b2_5 + s**(-2)*(r+s)*zeta2 * (
     +     + 1.d0/3.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_5 = G_b2_5 + s**(-2)*(r+s) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 13.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     )
      G_b2_5 = G_b2_5 + s**(-2)*(r+s) * (
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     + 5.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_b2_5 = G_b2_5 + s**(-2)*(r+s) * (
     +     + 5.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(1,0,1)
     +     )
      G_b2_5 = G_b2_5 + s**(-2)*(r+s) * (
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     )
      G_b2_5 = G_b2_5 + s**(-2)*(r+s) * (
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_5 = G_b2_5 + s**(-2)*(r+s)**2 * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 17.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     )
      G_b2_5 = G_b2_5 + s**(-2)*(r+s)**2 * (
     +     + 3.d0/8.d0*GYZ2(2,3)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*HZ1(0)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      G_b2_5 = G_b2_5 + s**(-2)*zeta2 * (
     +     + 1.d0/6.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_5 = G_b2_5 + s**(-2) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_b2_5 = G_b2_5 + s**(-2) * (
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_b2_5 = G_b2_5 + s**(-2) * (
     +     + 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     )
      G_b2_5 = G_b2_5 + s**(-2) * (
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,2,3)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     )
      G_b2_5 = G_b2_5 + s**(-2) * (
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_5 = G_b2_5 + s**(-1)*(1.d0-r-s)**(-3)*zeta2 * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      G_b2_5 = G_b2_5 + s**(-1)*(1.d0-r-s)**(-3) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     )
      G_b2_5 = G_b2_5 + s**(-1)*(1.d0-r-s)**(-3) * (
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_b2_5 = G_b2_5 + s**(-1)*(1.d0-r-s)**(-2)*zeta2 * (
     +     + 1.d0/3.d0
     +     - 2.d0/3.d0*HZ1(-1)
     +     )
      G_b2_5 = G_b2_5 + s**(-1)*(1.d0-r-s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     )
      G_b2_5 = G_b2_5 + s**(-1)*(1.d0-r-s)**(-2) * (
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 2.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(3,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ3(0,0,1)
     +     - 2.d0/3.d0*GYZ3(0,1,3)
     +     - 2.d0/3.d0*GYZ3(0,3,1)
     +     + 2.d0/3.d0*GYZ3(3,2,3)
     +     )
      G_b2_5 = G_b2_5 + s**(-1)*(1.d0-r-s)**(-2) * (
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     + 2.d0/3.d0*HZ3(-1,-1,0)
     +     - 4.d0/3.d0*HZ3(-1,0,0)
     +     - 2.d0/3.d0*HZ3(0,1,0)
     +     )
      G_b2_5 = G_b2_5 + s**(-1)*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 5.d0/12.d0
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      G_b2_5 = G_b2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     + 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 5.d0/12.d0*GYZ2(2,3)
     +     )
      G_b2_5 = G_b2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      G_b2_5 = G_b2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/12.d0*HZ1(0)
     +     + 5.d0/12.d0*HZ2(-1,0)
     +     - 5.d0/6.d0*HZ2(0,0)
     +     - 5.d0/12.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      G_b2_5 = G_b2_5 + s**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_5 = G_b2_5 + s**(-1)*(r+s) * (
     +     - 13.d0/24.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 7.d0/24.d0*GYZ1(3)
     +     )
      G_b2_5 = G_b2_5 + s**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_b2_5 = G_b2_5 + s**(-1)*(r+s) * (
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_b2_5 = G_b2_5 + s**(-1)*(r+s) * (
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,2,3)
     +     + 3.d0/8.d0*HZ1(0)
     +     )
      G_b2_5 = G_b2_5 + s**(-1)*(r+s) * (
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_5 = G_b2_5 + s**(-1)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_5 = G_b2_5 + s**(-1)*zeta2 * (
     +     + 1.d0/12.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_5 = G_b2_5 + s**(-1) * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     )
      G_b2_5 = G_b2_5 + s**(-1) * (
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,3)
     +     )
      G_b2_5 = G_b2_5 + s**(-1) * (
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ3(0,0,1)
     +     - 1.d0/12.d0*GYZ3(0,1,3)
     +     - 1.d0/12.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(1,0,1)
     +     )
      G_b2_5 = G_b2_5 + s**(-1) * (
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/12.d0*GYZ3(3,2,3)
     +     - 1.d0/12.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     - 1.d0/12.d0*HZ2(1,0)
     +     )
      G_b2_5 = G_b2_5 + s**(-1) * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     - 1.d0/12.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r-s)**(-3)*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r-s)**(-3)*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r-s)**(-3)*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/6.d0*HZ1(-1)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(3,2,3)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/3.d0
     +     + 2.d0/3.d0*HZ1(-1)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 2.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(3,2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ3(0,0,1)
     +     + 2.d0/3.d0*GYZ3(0,1,3)
     +     + 2.d0/3.d0*GYZ3(0,3,1)
     +     - 2.d0/3.d0*GYZ3(3,2,3)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - 2.d0/3.d0*HZ3(-1,-1,0)
     +     + 4.d0/3.d0*HZ3(-1,0,0)
     +     + 2.d0/3.d0*HZ3(0,1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta3 * (
     +     + 9.d0/4.d0
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(1,0,1)
     +     + 3.d0/4.d0*GYZ3(3,0,1)
     +     + 3.d0/2.d0*HZ3(0,-1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/6.d0
     +     + 1.d0/6.d0*HZ1(-1)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(3,2,3)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-2) * (
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1)*zeta2 * (
     +     + 5.d0/12.d0
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 5.d0/12.d0*GYZ2(2,3)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/12.d0*HZ1(0)
     +     - 5.d0/12.d0*HZ2(-1,0)
     +     + 5.d0/6.d0*HZ2(0,0)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r-s)**(-1)*zeta2 * (
     +     - 3.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r-s)**(-1)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r-s)**(-1) * (
     +     + HZ3(0,-1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/3.d0
     +     - 1.d0/6.d0*GYZ1(2)
     +     + GYZ1(2)*HZ1(0)
     +     + GYZ1(3)
     +     - 4*GYZ1(3)*HZ1(-1)
     +     - GYZ2(2,1)
     +     + 4*GYZ2(3,1)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 5.d0/6.d0*HZ1(-1)
     +     + HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     + 4*HZ2(-1,-1)
     +     - 4*HZ2(0,-1)
     +     - HZ2(0,0)
     +     - HZ2(1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     - 3*GYZ1(2)
     +     + 3*HZ1(0)
     +     + 3*HZ1(1)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-2)*(r+s)*zeta4 * (
     +     + 4
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 2*GYZ1(2)*HZ3(0,-1,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + GYZ1(3)*HZ3(-1,-1,0)
     +     + GYZ1(3)*HZ3(-1,0,0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - GYZ2(2,3)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     - GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + GYZ3(2,3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(3,2,3)
     +     + GYZ3(3,3,1)*HZ1(0)
     +     - GYZ4(2,1,0,1)
     +     - GYZ4(2,3,0,1)
     +     + GYZ4(3,1,0,1)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - GYZ4(3,3,0,1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - HZ3(0,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     - HZ4(-1,-1,-1,0)
     +     - HZ4(-1,-1,0,0)
     +     + HZ4(0,-1,-1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + HZ4(0,-1,0,0)
     +     + 2*HZ4(0,0,-1,0)
     +     + 2*HZ4(1,0,-1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/4.d0
     +     + 1.d0/6.d0*GYZ1(2)
     +     - GYZ1(2)*HZ1(0)
     +     - GYZ1(3)
     +     + 4*GYZ1(3)*HZ1(-1)
     +     + GYZ2(2,1)
     +     - 4*GYZ2(3,1)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 5.d0/6.d0*HZ1(-1)
     +     - HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     - 4*HZ2(-1,-1)
     +     + 4*HZ2(0,-1)
     +     + HZ2(0,0)
     +     + HZ2(1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta3 * (
     +     + 3*GYZ1(2)
     +     - 3*HZ1(0)
     +     - 3*HZ1(1)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-2)*(r+s)**2*zeta4 * (
     +     - 4
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 2*GYZ1(2)*HZ3(0,-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - GYZ1(3)*HZ3(-1,-1,0)
     +     - GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + GYZ2(2,3)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - GYZ3(2,3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(3,2,3)
     +     - GYZ3(3,3,1)*HZ1(0)
     +     + GYZ4(2,1,0,1)
     +     + GYZ4(2,3,0,1)
     +     - GYZ4(3,1,0,1)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + GYZ4(3,3,0,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + HZ3(0,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     + HZ4(-1,-1,-1,0)
     +     + HZ4(-1,-1,0,0)
     +     - HZ4(0,-1,-1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - HZ4(0,-1,0,0)
     +     - 2*HZ4(0,0,-1,0)
     +     - 2*HZ4(1,0,-1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 61.d0/24.d0
     +     - 3*GYZ1(1)
     +     + 1.d0/12.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 2*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     - 2*GYZ2(3,1)
     +     + 41.d0/12.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ1(1)
     +     - 2*HZ2(-1,-1)
     +     + 2*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     + 11.d0/4.d0
     +     + 3.d0/2.d0*GYZ1(2)
     +     - 3.d0/2.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ1(1)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-1)*(r+s)*zeta4 * (
     +     - 2
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     + GYZ1(2)*HZ3(0,-1,0)
     +     - 5.d0/12.d0*GYZ1(3)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 5.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 7.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/12.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 11.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/12.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/12.d0*GYZ3(2,2,3)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 2*GYZ3(3,0,1)
     +     + 1.d0/12.d0*GYZ3(3,2,3)
     +     - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ4(2,1,0,1)
     +     + 1.d0/2.d0*GYZ4(2,3,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,0,1)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ4(3,3,0,1)
     +     + 5.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     - 2.d0/3.d0*HZ3(-1,-1,0)
     +     - 13.d0/12.d0*HZ3(-1,0,0)
     +     + 5.d0/3.d0*HZ3(0,-1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/12.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/12.d0*HZ3(1,1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     - 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     - HZ4(0,0,-1,0)
     +     - HZ4(1,0,-1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-1)*zeta2 * (
     +     - 10.d0/3.d0
     +     + 4*GYZ1(1)
     +     - 1.d0/12.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 2*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-1)*zeta2 * (
     +     + 2*GYZ2(3,1)
     +     - 41.d0/12.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ1(1)
     +     + 2*HZ2(-1,-1)
     +     - 2*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-1)*zeta3 * (
     +     + 1.d0/4.d0
     +     - 3.d0/2.d0*GYZ1(2)
     +     + 3.d0/2.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ1(1)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-1)*zeta4 * (
     +     + 2
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     - GYZ1(2)*HZ3(0,-1,0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-1) * (
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/12.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     - GYZ2(0,1)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ2(-1,0)
     +     + 5.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/12.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + GYZ3(1,0,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/12.d0*GYZ3(2,2,3)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     - GYZ3(3,0,1)
     +     - 1.d0/12.d0*GYZ3(3,2,3)
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(2,1,0,1)
     +     - 1.d0/2.d0*GYZ4(2,3,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,0,1)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ4(3,3,0,1)
     +     - 5.d0/12.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     + 2.d0/3.d0*HZ3(-1,-1,0)
     +     + 13.d0/12.d0*HZ3(-1,0,0)
     +     + 1.d0/3.d0*HZ3(0,-1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/12.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/12.d0*HZ3(1,1,0)
     +     - 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     + 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*HZ4(0,-1,0,0)
     +     + HZ4(0,0,-1,0)
     +     + HZ4(1,0,-1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0-r)*(r+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0+s)**(-3)*(r+s)**2*zeta2 * (
     +     + GYZ1(1)
     +     - GYZ1(3)
     +     - HZ1(0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     - GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 2*HZ2(0,0)
     +     + HZ3(0,0,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     + 3.d0/2.d0
     +     - 5.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 2*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     + 1
     +     )
      G_b2_5 = G_b2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     + 7.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 5.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 17.d0/6.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(3)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + HZ1(0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/2.d0
     +     + GYZ1(1)
     +     - GYZ1(3)
     +     - HZ1(0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0+s)**(-1)*(r+s) * (
     +     + 2*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     )
      G_b2_5 = G_b2_5 + (1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 11.d0/6.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + HZ2(0,0)
     +     + HZ3(0,0,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0+s)**(-1)*zeta2 * (
     +     - 3.d0/2.d0
     +     + 3.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 2*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0+s)**(-1)*zeta3 * (
     +     - 1
     +     )
      G_b2_5 = G_b2_5 + (1.d0+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_b2_5 = G_b2_5 + (1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 5.d0/6.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,0,0)
     +     )
      G_b2_5 = G_b2_5 + (r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_b2_5 = G_b2_5 + zeta2 * (
     +     - 5.d0/6.d0*GYZ1(1)
     +     + 5.d0/6.d0*HZ1(-1)
     +     )
      G_b2_5 = G_b2_5 - 9.d0/8.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(0)
     +     + GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(1,0,1)
     +
      G_b2_5 = G_b2_5 + 9.d0/8.d0*HZ1(0)
     +     + HZ2(-1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +

      G_c2_5 = 0d0
     +
      G_c2_5 = G_c2_5 + s**(-3)*(1.d0-r-s)**(-2)*zeta2 * (
     +     + 1.d0/6.d0*HZ1(-1)
     +     )
      G_c2_5 = G_c2_5 + s**(-3)*(1.d0-r-s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(3,2,3)
     +     )
      G_c2_5 = G_c2_5 + s**(-3)*(1.d0-r-s)**(-2) * (
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     )
      G_c2_5 = G_c2_5 + s**(-3)*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 2.d0/3.d0*HZ1(-1)
     +     )
      G_c2_5 = G_c2_5 + s**(-3)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_c2_5 = G_c2_5 + s**(-3)*(1.d0-r-s)**(-1) * (
     +     - 2.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(3,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ3(0,0,1)
     +     - 2.d0/3.d0*GYZ3(0,1,3)
     +     - 2.d0/3.d0*GYZ3(0,3,1)
     +     + 2.d0/3.d0*GYZ3(3,2,3)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_5 = G_c2_5 + s**(-3)*(1.d0-r-s)**(-1) * (
     +     + 2.d0/3.d0*HZ3(-1,-1,0)
     +     - 4.d0/3.d0*HZ3(-1,0,0)
     +     - 2.d0/3.d0*HZ3(0,1,0)
     +     )
      G_c2_5 = G_c2_5 + s**(-3)*(r+s)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_5 = G_c2_5 + s**(-3)*(r+s) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     )
      G_c2_5 = G_c2_5 + s**(-3)*(r+s) * (
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_c2_5 = G_c2_5 + s**(-3)*(r+s) * (
     +     + 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(0,0,1)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_c2_5 = G_c2_5 + s**(-3)*(r+s) * (
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/3.d0*GYZ3(3,2,3)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/3.d0*HZ3(0,1,0)
     +     )
      G_c2_5 = G_c2_5 + s**(-3)*(r+s) * (
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_5 = G_c2_5 + s**(-3)*(r+s)**2*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_5 = G_c2_5 + s**(-3)*(r+s)**2 * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + s**(-3)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(1,0,1)
     +     )
      G_c2_5 = G_c2_5 + s**(-3)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(3,2,3)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     )
      G_c2_5 = G_c2_5 + s**(-3)*(r+s)**2 * (
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_5 = G_c2_5 + s**(-3)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_5 = G_c2_5 + s**(-3)*zeta2 * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      G_c2_5 = G_c2_5 + s**(-3) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_c2_5 = G_c2_5 + s**(-3) * (
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_5 = G_c2_5 + s**(-3) * (
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_5 = G_c2_5 + s**(-2)*(1.d0-r-s)**(-3)*zeta2 * (
     +     - 1.d0/3.d0*HZ1(-1)
     +     )
      G_c2_5 = G_c2_5 + s**(-2)*(1.d0-r-s)**(-3) * (
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(0,0,1)
     +     - 1.d0/3.d0*GYZ3(0,1,3)
     +     - 1.d0/3.d0*GYZ3(0,3,1)
     +     + 1.d0/3.d0*GYZ3(3,2,3)
     +     )
      G_c2_5 = G_c2_5 + s**(-2)*(1.d0-r-s)**(-3) * (
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/3.d0*HZ3(0,1,0)
     +     )
      G_c2_5 = G_c2_5 + s**(-2)*(1.d0-r-s)**(-2)*zeta2 * (
     +     - 1.d0/6.d0
     +     + 5.d0/6.d0*HZ1(-1)
     +     )
      G_c2_5 = G_c2_5 + s**(-2)*(1.d0-r-s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/3.d0*GYZ2(2,3)
     +     )
      G_c2_5 = G_c2_5 + s**(-2)*(1.d0-r-s)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 5.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 5.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     - 5.d0/6.d0*GYZ3(0,0,1)
     +     + 5.d0/6.d0*GYZ3(0,1,3)
     +     + 5.d0/6.d0*GYZ3(0,3,1)
     +     - 5.d0/6.d0*GYZ3(3,2,3)
     +     )
      G_c2_5 = G_c2_5 + s**(-2)*(1.d0-r-s)**(-2) * (
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     - 5.d0/6.d0*HZ3(-1,-1,0)
     +     + 5.d0/3.d0*HZ3(-1,0,0)
     +     + 5.d0/6.d0*HZ3(0,1,0)
     +     )
      G_c2_5 = G_c2_5 + s**(-2)*(1.d0-r-s)**(-1)*zeta2 * (
     +     + 2.d0/3.d0
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      G_c2_5 = G_c2_5 + s**(-2)*(1.d0-r-s)**(-1) * (
     +     - 2.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 2.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 2.d0/3.d0*GYZ2(2,3)
     +     )
      G_c2_5 = G_c2_5 + s**(-2)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     )
      G_c2_5 = G_c2_5 + s**(-2)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/12.d0*HZ1(0)
     +     - 2.d0/3.d0*HZ2(-1,0)
     +     + 4.d0/3.d0*HZ2(0,0)
     +     + 2.d0/3.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_5 = G_c2_5 + s**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/3.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_5 = G_c2_5 + s**(-2)*(r+s) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     )
      G_c2_5 = G_c2_5 + s**(-2)*(r+s) * (
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + s**(-2)*(r+s) * (
     +     + 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,3)
     +     )
      G_c2_5 = G_c2_5 + s**(-2)*(r+s) * (
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,2,3)
     +     + 1.d0/12.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     )
      G_c2_5 = G_c2_5 + s**(-2)*(r+s) * (
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_5 = G_c2_5 + s**(-2)*(r+s)**2 * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 17.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     )
      G_c2_5 = G_c2_5 + s**(-2)*(r+s)**2 * (
     +     - 3.d0/8.d0*GYZ2(2,3)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_5 = G_c2_5 + s**(-2)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      G_c2_5 = G_c2_5 + s**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,3)
     +     + 1.d0/12.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_c2_5 = G_c2_5 + s**(-2) * (
     +     - HZ2(0,0)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     )
      G_c2_5 = G_c2_5 + s**(-1)*(1.d0-r-s)**(-4)*zeta2 * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      G_c2_5 = G_c2_5 + s**(-1)*(1.d0-r-s)**(-4) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     )
      G_c2_5 = G_c2_5 + s**(-1)*(1.d0-r-s)**(-4) * (
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_5 = G_c2_5 + s**(-1)*(1.d0-r-s)**(-3)*zeta2 * (
     +     + 1.d0/3.d0
     +     - HZ1(-1)
     +     )
      G_c2_5 = G_c2_5 + s**(-1)*(1.d0-r-s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     )
      G_c2_5 = G_c2_5 + s**(-1)*(1.d0-r-s)**(-3) * (
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,2)*HZ1(0)
     +     + GYZ3(0,0,1)
     +     - GYZ3(0,1,3)
     +     - GYZ3(0,3,1)
     +     + GYZ3(3,2,3)
     +     )
      G_c2_5 = G_c2_5 + s**(-1)*(1.d0-r-s)**(-3) * (
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     + HZ3(-1,-1,0)
     +     - 2*HZ3(-1,0,0)
     +     - HZ3(0,1,0)
     +     )
      G_c2_5 = G_c2_5 + s**(-1)*(1.d0-r-s)**(-2)*zeta2 * (
     +     - 3.d0/4.d0
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      G_c2_5 = G_c2_5 + s**(-1)*(1.d0-r-s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     )
      G_c2_5 = G_c2_5 + s**(-1)*(1.d0-r-s)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     )
      G_c2_5 = G_c2_5 + s**(-1)*(1.d0-r-s)**(-2) * (
     +     + 1.d0/12.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_5 = G_c2_5 + s**(-1)*(1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_c2_5 = G_c2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ1(3)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     )
      G_c2_5 = G_c2_5 + s**(-1)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/24.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_5 = G_c2_5 + s**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_c2_5 = G_c2_5 + s**(-1)*(r+s) * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 13.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      G_c2_5 = G_c2_5 + s**(-1)*(r+s) * (
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 5.d0/24.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 5.d0/6.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_5 = G_c2_5 + s**(-1)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_5 = G_c2_5 + s**(-1)*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      G_c2_5 = G_c2_5 + s**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ1(3)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     )
      G_c2_5 = G_c2_5 + s**(-1) * (
     +     + 1.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-4)*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-4)*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-4)*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-3)*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/6.d0*HZ1(-1)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-3)*(1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(3,2,3)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-3)*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-3)*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/3.d0
     +     + HZ1(-1)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-3)*(1.d0-r)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-3)*(1.d0-r)**(-1) * (
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,2)*HZ1(0)
     +     - GYZ3(0,0,1)
     +     + GYZ3(0,1,3)
     +     + GYZ3(0,3,1)
     +     - GYZ3(3,2,3)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-3)*(1.d0-r)**(-1) * (
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,0)
     +     + HZ3(0,1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-3)*(1.d0-r)*zeta2 * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-3)*(1.d0-r)*zeta3 * (
     +     + 9.d0/4.d0
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-3)*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(1,0,1)
     +     + 3.d0/4.d0*GYZ3(3,0,1)
     +     + 3.d0/2.d0*HZ3(0,-1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/6.d0
     +     + 1.d0/6.d0*HZ1(-1)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(3,2,3)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-2) * (
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1)*zeta2 * (
     +     + 3.d0/4.d0
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(2,3)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     - 1.d0/12.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta3 * (
     +     - 9.d0/4.d0
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(1,0,1)
     +     - 3.d0/4.d0*GYZ3(3,0,1)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ3(0,-1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-2)*zeta2 * (
     +     - 3.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-2)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-2) * (
     +     + HZ3(0,-1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(2,3)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/12.d0*HZ2(1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1)*zeta2 * (
     +     - 7.d0/8.d0
     +     + GYZ1(1)
     +     - HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1)*zeta3 * (
     +     + 3
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)
     +     - 5.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,0)
     +     - GYZ2(0,1)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(0)
     +     + GYZ3(1,0,1)
     +     + GYZ3(3,0,1)
     +     - 5.d0/12.d0*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 25.d0/24.d0*HZ2(-1,0)
     +     - 5.d0/12.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 2*HZ3(0,-1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-1)*zeta2 * (
     +     + 3.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-1)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 5.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + 3.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - HZ3(0,-1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0
     +     - 1.d0/6.d0*GYZ1(2)
     +     + GYZ1(2)*HZ1(0)
     +     + GYZ1(3)
     +     - 4*GYZ1(3)*HZ1(-1)
     +     - GYZ2(2,1)
     +     + 4*GYZ2(3,1)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 5.d0/6.d0*HZ1(-1)
     +     + HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     + 4*HZ2(-1,-1)
     +     - 4*HZ2(0,-1)
     +     - HZ2(0,0)
     +     - HZ2(1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     - 3*GYZ1(2)
     +     + 3*HZ1(0)
     +     + 3*HZ1(1)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r)**(-2)*(r+s)*zeta4 * (
     +     + 4
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 2*GYZ1(2)*HZ3(0,-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + GYZ1(3)*HZ3(-1,-1,0)
     +     + GYZ1(3)*HZ3(-1,0,0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - GYZ2(2,3)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +     - GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,3)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + GYZ3(2,3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(3,2,3)
     +     + GYZ3(3,3,1)*HZ1(0)
     +     - GYZ4(2,1,0,1)
     +     - GYZ4(2,3,0,1)
     +     + GYZ4(3,1,0,1)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - GYZ4(3,3,0,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     - HZ3(0,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     - HZ4(-1,-1,-1,0)
     +     - HZ4(-1,-1,0,0)
     +     + HZ4(0,-1,-1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r)**(-2)*(r+s) * (
     +     + HZ4(0,-1,0,0)
     +     + 2*HZ4(0,0,-1,0)
     +     + 2*HZ4(1,0,-1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(2,3)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/12.d0*HZ2(1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 3.d0/8.d0
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r)**(-1)*(r+s) * (
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,3)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r)**(-1)*zeta2 * (
     +     - 67.d0/24.d0
     +     + 11.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 3*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r)**(-1)*zeta3 * (
     +     - 11.d0/4.d0
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r)**(-1) * (
     +     + 5.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ1(3)
     +     - 11.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 2*GYZ1(3)*HZ2(-1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r)**(-1) * (
     +     + 2*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,2,3)
     +     - 2*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0-r)**(-1) * (
     +     - 5.d0/8.d0*HZ2(1,0)
     +     + 3.d0/4.d0*HZ3(-1,-1,0)
     +     + 5.d0/4.d0*HZ3(-1,0,0)
     +     - 9.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0+s)**(-3)*(r+s)**2*zeta2 * (
     +     - GYZ1(1)
     +     + GYZ1(3)
     +     + HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0+s)**(-3)*(r+s)**2 * (
     +     + GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 2*HZ2(0,0)
     +     - HZ3(0,0,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     - 3.d0/2.d0
     +     + 9.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 2*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      G_c2_5 = G_c2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     - 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     )
      G_c2_5 = G_c2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     - HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 11.d0/6.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - HZ1(0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      G_c2_5 = G_c2_5 + (1.d0+s)**(-1)*(r+s) * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 2.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     )
      G_c2_5 = G_c2_5 + (1.d0+s)**(-1)*(r+s) * (
     +     + 4.d0/3.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 4.d0/3.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0+s)**(-1)*zeta2 * (
     +     + 13.d0/4.d0
     +     - 11.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 2*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0+s)**(-1)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      G_c2_5 = G_c2_5 + (1.d0+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     + 3.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/2.d0*HZ1(0)
     +     - HZ2(-1,0)
     +     )
      G_c2_5 = G_c2_5 + (1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_5 = G_c2_5 + 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +

      return
      end

==> fortran/zone5i.f <==
      subroutine makecoef5i(r,s,a_a1_5,a_b1_5,a_c1_5,
     $                          b_a1_5,b_b1_5,b_c1_5,
     $                          c_a1_5,c_b1_5,c_c1_5,
     $                          A_a2_5,A_b2_5,A_c2_5,
     $                          B_a2_5,B_b2_5,B_c2_5,
     $                          C_a2_5,C_b2_5,C_c2_5,
     $                          D_a2_5,D_b2_5,D_c2_5,
     $                          E_a2_5,E_b2_5,E_c2_5,
     $                          F_a2_5,F_b2_5,F_c2_5,
     $                          G_a2_5,G_b2_5,G_c2_5)
      
      real*8 a_a1_5,a_b1_5,a_c1_5,
     $       b_a1_5,b_b1_5,b_c1_5,
     $       c_a1_5,c_b1_5,c_c1_5,
     $       A_a2_5,A_b2_5,A_c2_5,
     $       B_a2_5,B_b2_5,B_c2_5,
     $       C_a2_5,C_b2_5,C_c2_5,
     $       D_a2_5,D_b2_5,D_c2_5,
     $       E_a2_5,E_b2_5,E_c2_5,
     $       F_a2_5,F_b2_5,F_c2_5,
     $       G_a2_5,G_b2_5,G_c2_5

      real*8 r,s
      real*8 zeta2,zeta3,zeta4,pi
      integer nmax
      real*8 HZa1,HZa2,HZa3,HZa4,HZ1,HZ2,HZ3,HZ4,GYZ1,GYZ2,GYZ3,GYZ4
      dimension HZa1(0:1),HZa2(0:1,0:1),HZa3(0:1,0:1,0:1), 
     $          HZa4(0:1,0:1,0:1,0:1), 
     $          HZ1(-1:1),HZ2(-1:1,-1:1),HZ3(-1:1,-1:1,-1:1), 
     $          HZ4(-1:1,-1:1,-1:1,-1:1), 
     $          GYZ1(0:3),GYZ2(0:3,0:3),GYZ3(0:3,0:3,0:3), 
     $          GYZ4(0:3,0:3,0:3,0:3)
      parameter (pi =  3.14159265358979324d0)      
      parameter (zeta2=1.64493406684822644d0)
      parameter (zeta3=1.20205690315959429d0)
      parameter (zeta4=1.08232323371113819d0)

      nmax = 4
      call tdhpl(r,s,nmax,GYZ1,GYZ2,GYZ3,GYZ4,HZa1,HZa2,HZa3,HZa4)
      call get1dhplog0m11(0,nmax,s,HZ1,HZ2,HZ3,HZ4)

      a_a1_5 = 0

      a_b1_5 = 0

      a_c1_5 = 0

      b_a1_5 = 0d0
     +
      b_a1_5 = b_a1_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_a1_5 = b_a1_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0
     +     - GYZ1(3)
     +     + HZ1(-1)
     +     - HZ1(0)
     +     )
      b_a1_5 = b_a1_5 + pi * (
     +     - 3.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )

      b_b1_5 = 0d0
     +
      b_b1_5 = b_b1_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_b1_5 = b_b1_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_b1_5 = b_b1_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0
     +     - GYZ1(3)
     +     + HZ1(-1)
     +     - HZ1(0)
     +     )
      b_b1_5 = b_b1_5 + pi*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0
     +     + GYZ1(3)
     +     - HZ1(-1)
     +     + HZ1(0)
     +     )
      b_b1_5 = b_b1_5 + pi*(1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/2.d0
     +     )
      b_b1_5 = b_b1_5 + pi*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0
     +     )
      b_b1_5 = b_b1_5 + pi * (
     +     - 3.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )

      b_c1_5 = 0d0
     +
      b_c1_5 = b_c1_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_c1_5 = b_c1_5 + pi*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0
     +     )
      b_c1_5 = b_c1_5 + pi*(1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/2.d0
     +     )
      b_c1_5 = b_c1_5 + pi*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0
     +     )

      c_a1_5 = 0

      c_b1_5 = 0

      c_c1_5 = 0

      A_a2_5 = 0

      A_b2_5 = 0

      A_c2_5 = 0

      B_a2_5 = 0d0
     +
      B_a2_5 = B_a2_5 + pi*r**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      B_a2_5 = B_a2_5 + pi*r**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_a2_5 = B_a2_5 + pi*r**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + pi*s**(-2)*(1.d0-r-s)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_a2_5 = B_a2_5 + pi*s**(-2)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_a2_5 = B_a2_5 + pi*s**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_a2_5 = B_a2_5 + pi*s**(-2) * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_5 = B_a2_5 + pi*s**(-1)*(1.d0-r-s)**(-3) * (
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_a2_5 = B_a2_5 + pi*s**(-1)*(1.d0-r-s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_a2_5 = B_a2_5 + pi*s**(-1)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_a2_5 = B_a2_5 + pi*s**(-1)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_a2_5 = B_a2_5 + pi*s**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_a2_5 = B_a2_5 + pi*s**(-1) * (
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r-s)**(-3)*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r-s)**(-3)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + HZ2(0,-1)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - HZ2(0,-1)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r-s)**(-2)*zeta2 * (
     +     + 5.d0/8.d0
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r-s)**(-2) * (
     +     + 5.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 9.d0/16.d0*GYZ1(3)
     +     - 5.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r-s)**(-2) * (
     +     + 3.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     + 9.d0/16.d0*HZ1(0)
     +     - 5.d0/4.d0*HZ2(0,-1)
     +     + 3.d0/8.d0*HZ2(0,0)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 7.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 7.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r-s)**(-1) * (
     +     + 13.d0/16.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ2(3,3)
     +     - 9.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 1
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + GYZ1(3)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)**(-2)*(r+s)**2*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 5.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 47.d0/18.d0*GYZ1(3)
     +     - 23.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     + 5.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 19.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 47.d0/18.d0*HZ1(-1)
     +     - 47.d0/18.d0*HZ1(0)
     +     + 5.d0/12.d0*HZ2(-1,-1)
     +     - 9.d0/8.d0*HZ2(-1,0)
     +     - 17.d0/8.d0*HZ2(0,-1)
     +     + 17.d0/6.d0*HZ2(0,0)
     +     - 3.d0/2.d0*HZ3(-1,-1,-1)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,-1)
     +     - HZ3(-1,0,0)
     +     + 7.d0/4.d0*HZ3(0,-1,-1)
     +     - 3.d0/4.d0*HZ3(0,0,-1)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*HZ3(1,0,-1)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 5.d0/2.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 2*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     + 1
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 47.d0/18.d0
     +     + 7.d0/24.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     - GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,-1)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - GYZ1(2)*HZ2(0,-1)
     +     - GYZ1(2)*HZ2(0,0)
     +     - 79.d0/18.d0*GYZ1(3)
     +     - 19.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 43.d0/12.d0*GYZ1(3)*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - GYZ1(3)*HZ2(0,-1)
     +     + GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(-1)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(-1)
     +     - GYZ2(2,3)*HZ1(0)
     +     + 25.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,3)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     - GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - GYZ3(2,3,3)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + GYZ3(3,3,1)
     +     + 301.d0/72.d0*HZ1(-1)
     +     - 107.d0/36.d0*HZ1(0)
     +     + 17.d0/6.d0*HZ2(-1,-1)
     +     - 3*HZ2(-1,0)
     +     - 11.d0/2.d0*HZ2(0,-1)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 17.d0/3.d0*HZ2(0,0)
     +     - 3*HZ3(-1,-1,-1)
     +     + HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,-1)
     +     - 2*HZ3(-1,0,0)
     +     + 7.d0/2.d0*HZ3(0,-1,-1)
     +     - 3.d0/2.d0*HZ3(0,0,-1)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + HZ3(1,0,-1)
     +     + HZ3(1,0,0)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     - HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      B_a2_5 = B_a2_5 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_a2_5 = B_a2_5 + pi*zeta2 * (
     +     + 29.d0/16.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_5 = B_a2_5 + pi*zeta3 * (
     +     - 1
     +     )
      B_a2_5 = B_a2_5 + pi * (
     +     - 317.d0/432.d0
     +     - 71.d0/72.d0*GYZ1(1)
     +     - 11.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     )
      B_a2_5 = B_a2_5 + pi * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 133.d0/144.d0*GYZ1(3)
     +     - 11.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 37.d0/24.d0*GYZ1(3)*HZ1(0)
     +     )
      B_a2_5 = B_a2_5 + pi * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     )
      B_a2_5 = B_a2_5 + pi * (
     +     + 7.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(-1)
     +     + GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     )
      B_a2_5 = B_a2_5 + pi * (
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 29.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(3,3)
     +     )
      B_a2_5 = B_a2_5 + pi * (
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     )
      B_a2_5 = B_a2_5 + pi * (
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     )
      B_a2_5 = B_a2_5 + pi * (
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     + 187.d0/72.d0*HZ1(-1)
     +     + 65.d0/144.d0*HZ1(0)
     +     + 11.d0/6.d0*HZ2(-1,-1)
     +     - 25.d0/12.d0*HZ2(-1,0)
     +     - 77.d0/24.d0*HZ2(0,-1)
     +     + 59.d0/24.d0*HZ2(0,0)
     +     )
      B_a2_5 = B_a2_5 + pi * (
     +     - 3*HZ3(-1,-1,-1)
     +     + 3.d0/2.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,-1)
     +     - HZ3(-1,0,0)
     +     + 5.d0/2.d0*HZ3(0,-1,-1)
     +     - 1.d0/4.d0*HZ3(0,0,-1)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      B_a2_5 = B_a2_5 + pi * (
     +     + 1.d0/2.d0*HZ3(1,0,-1)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )

      B_b2_5 = 0d0
     +
      B_b2_5 = B_b2_5 + pi*r**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      B_b2_5 = B_b2_5 + pi*r**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_b2_5 = B_b2_5 + pi*r**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + pi*s**(-2)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_b2_5 = B_b2_5 + pi*s**(-2)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_b2_5 = B_b2_5 + pi*s**(-2)*(r+s) * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + pi*s**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_b2_5 = B_b2_5 + pi*s**(-2) * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + pi*s**(-1)*(1.d0-r-s)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_b2_5 = B_b2_5 + pi*s**(-1)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + pi*s**(-1)*(r+s) * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_b2_5 = B_b2_5 + pi*s**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - HZ2(0,-1)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 5.d0/8.d0
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r-s)**(-1) * (
     +     - 5.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 9.d0/16.d0*GYZ1(3)
     +     + 5.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r-s)**(-1) * (
     +     - 3.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     - 9.d0/16.d0*HZ1(0)
     +     + 5.d0/4.d0*HZ2(0,-1)
     +     - 3.d0/8.d0*HZ2(0,0)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 1
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - GYZ1(3)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 5.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 179.d0/72.d0*GYZ1(3)
     +     + 23.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     - 5.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,-1)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 25.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     - 179.d0/72.d0*HZ1(-1)
     +     + 179.d0/72.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 7.d0/8.d0*HZ2(-1,0)
     +     + 19.d0/8.d0*HZ2(0,-1)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 17.d0/6.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 3.d0/2.d0*HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     - 7.d0/4.d0*HZ3(0,-1,-1)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     + 3.d0/4.d0*HZ3(0,0,-1)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,-1)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 1
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + GYZ1(3)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**2*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 5.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 47.d0/18.d0*GYZ1(3)
     +     - 23.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     + 5.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 19.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 47.d0/18.d0*HZ1(-1)
     +     - 47.d0/18.d0*HZ1(0)
     +     + 5.d0/12.d0*HZ2(-1,-1)
     +     - 9.d0/8.d0*HZ2(-1,0)
     +     - 17.d0/8.d0*HZ2(0,-1)
     +     + 17.d0/6.d0*HZ2(0,0)
     +     - 3.d0/2.d0*HZ3(-1,-1,-1)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,-1)
     +     - HZ3(-1,0,0)
     +     + 7.d0/4.d0*HZ3(0,-1,-1)
     +     - 3.d0/4.d0*HZ3(0,0,-1)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*HZ3(1,0,-1)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 5.d0/2.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 2*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     + 1
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 47.d0/18.d0
     +     + 7.d0/24.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     - GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,-1)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - GYZ1(2)*HZ2(0,-1)
     +     - GYZ1(2)*HZ2(0,0)
     +     - 149.d0/36.d0*GYZ1(3)
     +     - 19.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 43.d0/12.d0*GYZ1(3)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - GYZ1(3)*HZ2(0,-1)
     +     + GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(-1)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(-1)
     +     - GYZ2(2,3)*HZ1(0)
     +     + 25.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,3)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     - GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - GYZ3(2,3,3)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + GYZ3(3,3,1)
     +     + 283.d0/72.d0*HZ1(-1)
     +     - 49.d0/18.d0*HZ1(0)
     +     + 17.d0/6.d0*HZ2(-1,-1)
     +     - 3*HZ2(-1,0)
     +     - 11.d0/2.d0*HZ2(0,-1)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 17.d0/3.d0*HZ2(0,0)
     +     - 3*HZ3(-1,-1,-1)
     +     + HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,-1)
     +     - 2*HZ3(-1,0,0)
     +     + 7.d0/2.d0*HZ3(0,-1,-1)
     +     - 3.d0/2.d0*HZ3(0,0,-1)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + HZ3(1,0,-1)
     +     + HZ3(1,0,0)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-1)*zeta2 * (
     +     - 9.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 2*GYZ1(3)
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-1)*zeta3 * (
     +     - 1
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-1) * (
     +     + 47.d0/18.d0
     +     - 5.d0/12.d0*GYZ1(1)
     +     + 1.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     + GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,-1)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + GYZ1(2)*HZ2(0,-1)
     +     + GYZ1(2)*HZ2(0,0)
     +     + 235.d0/72.d0*GYZ1(3)
     +     + 35.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     - 49.d0/12.d0*GYZ1(3)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + GYZ1(3)*HZ2(0,-1)
     +     - GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(-1)
     +     - GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(-1)
     +     + GYZ2(2,3)*HZ1(0)
     +     - 25.d0/12.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-1) * (
     +     - 2*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,3)
     +     + GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-1) * (
     +     + GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - GYZ3(3,3,1)
     +     - 137.d0/36.d0*HZ1(-1)
     +     + 133.d0/72.d0*HZ1(0)
     +     - 31.d0/12.d0*HZ2(-1,-1)
     +     + 11.d0/4.d0*HZ2(-1,0)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-1) * (
     +     + 5*HZ2(0,-1)
     +     - 37.d0/6.d0*HZ2(0,0)
     +     + 3*HZ3(-1,-1,-1)
     +     - HZ3(-1,-1,0)
     +     - 2*HZ3(-1,0,-1)
     +     + 2*HZ3(-1,0,0)
     +     - 7.d0/2.d0*HZ3(0,-1,-1)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*HZ3(0,0,-1)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     - HZ3(1,0,-1)
     +     - HZ3(1,0,0)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0+s)**(-2)*(r+s) * (
     +     - 115.d0/36.d0
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0+s)**(-2)*(r+s) * (
     +     - 11.d0/12.d0*HZ1(-1)
     +     + 43.d0/24.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(-1,-1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     - HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     + 9.d0/8.d0
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0+s)**(-1)*zeta2 * (
     +     - 3.d0/2.d0
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0+s)**(-1) * (
     +     + 115.d0/36.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + pi*(1.d0+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 11.d0/12.d0*HZ1(-1)
     +     - 49.d0/24.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ2(-1,-1)
     +     + 7.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      B_b2_5 = B_b2_5 + pi*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ2(-1,-1)
     +     )
      B_b2_5 = B_b2_5 + pi*(r+s)**(-1) * (
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_5 = B_b2_5 + pi*zeta2 * (
     +     + 29.d0/16.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_5 = B_b2_5 + pi*zeta3 * (
     +     - 1
     +     )
      B_b2_5 = B_b2_5 + pi * (
     +     - 167.d0/108.d0
     +     - 10.d0/9.d0*GYZ1(1)
     +     - 11.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     )
      B_b2_5 = B_b2_5 + pi * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 151.d0/144.d0*GYZ1(3)
     +     - 11.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 37.d0/24.d0*GYZ1(3)*HZ1(0)
     +     )
      B_b2_5 = B_b2_5 + pi * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     )
      B_b2_5 = B_b2_5 + pi * (
     +     + 7.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(-1)
     +     + GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     )
      B_b2_5 = B_b2_5 + pi * (
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 29.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(3,3)
     +     )
      B_b2_5 = B_b2_5 + pi * (
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,2,3)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     )
      B_b2_5 = B_b2_5 + pi * (
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     )
      B_b2_5 = B_b2_5 + pi * (
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     + 205.d0/72.d0*HZ1(-1)
     +     + 47.d0/144.d0*HZ1(0)
     +     + 11.d0/6.d0*HZ2(-1,-1)
     +     - 25.d0/12.d0*HZ2(-1,0)
     +     - 77.d0/24.d0*HZ2(0,-1)
     +     + 59.d0/24.d0*HZ2(0,0)
     +     )
      B_b2_5 = B_b2_5 + pi * (
     +     - 3*HZ3(-1,-1,-1)
     +     + 3.d0/2.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,-1)
     +     - HZ3(-1,0,0)
     +     + 5.d0/2.d0*HZ3(0,-1,-1)
     +     - 1.d0/4.d0*HZ3(0,0,-1)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      B_b2_5 = B_b2_5 + pi * (
     +     + 1.d0/2.d0*HZ3(1,0,-1)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )

      B_c2_5 = 0d0
     +
      B_c2_5 = B_c2_5 + pi*s**(-2)*(1.d0-r-s)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_5 = B_c2_5 + pi*s**(-2)*(1.d0-r-s)**(-1) * (
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*HZ2(-1,-1)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_5 = B_c2_5 + pi*s**(-2)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_c2_5 = B_c2_5 + pi*s**(-2)*(r+s) * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_5 = B_c2_5 + pi*s**(-2) * (
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_5 = B_c2_5 + pi*s**(-1)*(1.d0-r-s)**(-3) * (
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_5 = B_c2_5 + pi*s**(-1)*(1.d0-r-s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_5 = B_c2_5 + pi*s**(-1)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_c2_5 = B_c2_5 + pi*s**(-1)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_5 = B_c2_5 + pi*s**(-1)*(r+s) * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_5 = B_c2_5 + pi*s**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_c2_5 = B_c2_5 + pi*s**(-1) * (
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r-s)**(-3)*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r-s)**(-3)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - HZ2(0,-1)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + HZ2(0,-1)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r-s)**(-2)*zeta2 * (
     +     - 5.d0/8.d0
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r-s)**(-2) * (
     +     - 5.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 9.d0/16.d0*GYZ1(3)
     +     + 5.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r-s)**(-2) * (
     +     - 3.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     - 9.d0/16.d0*HZ1(0)
     +     + 5.d0/4.d0*HZ2(0,-1)
     +     - 3.d0/8.d0*HZ2(0,0)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     - 3.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r-s)**(-1)*zeta2 * (
     +     + 5.d0/8.d0
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r-s)**(-1) * (
     +     - 13.d0/16.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 5.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 9.d0/16.d0*GYZ1(3)
     +     - 5.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r-s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*GYZ2(3,3)
     +     + 9.d0/8.d0*HZ1(-1)
     +     + 9.d0/16.d0*HZ1(0)
     +     - 5.d0/4.d0*HZ2(0,-1)
     +     + 3.d0/8.d0*HZ2(0,0)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 1
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - GYZ1(3)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 5.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 47.d0/18.d0*GYZ1(3)
     +     + 23.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     - 5.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 19.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(1,2,3)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 47.d0/18.d0*HZ1(-1)
     +     + 47.d0/18.d0*HZ1(0)
     +     - 5.d0/12.d0*HZ2(-1,-1)
     +     + 9.d0/8.d0*HZ2(-1,0)
     +     + 17.d0/8.d0*HZ2(0,-1)
     +     - 17.d0/6.d0*HZ2(0,0)
     +     + 3.d0/2.d0*HZ3(-1,-1,-1)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     - 7.d0/4.d0*HZ3(0,-1,-1)
     +     + 3.d0/4.d0*HZ3(0,0,-1)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*HZ3(1,0,-1)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r)**(-1)*zeta2 * (
     +     - 5.d0/4.d0
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r)**(-1) * (
     +     + 47.d0/18.d0
     +     - 7.d0/24.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 19.d0/24.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(-1)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     - 7.d0/12.d0*HZ1(-1)
     +     - 5.d0/8.d0*HZ1(0)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r)**(-1) * (
     +     - 5.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 2*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     - 3.d0/4.d0
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0+s)**(-2)*(r+s) * (
     +     + 115.d0/36.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0+s)**(-2)*(r+s) * (
     +     + 11.d0/12.d0*HZ1(-1)
     +     - 43.d0/24.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     - 9.d0/8.d0
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0+s)**(-1)*zeta2 * (
     +     + 1
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0+s)**(-1) * (
     +     - 47.d0/18.d0
     +     + 7.d0/24.d0*GYZ1(1)
     +     - 1.d0/24.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     )
      B_c2_5 = B_c2_5 + pi*(1.d0+s)**(-1) * (
     +     + 7.d0/12.d0*HZ1(-1)
     +     + 11.d0/8.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 5.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      B_c2_5 = B_c2_5 + pi*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     )
      B_c2_5 = B_c2_5 + pi*(r+s)**(-1) * (
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_5 = B_c2_5 + pi * (
     +     + 13.d0/16.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )

      C_a2_5 = 0d0
     +
      C_a2_5 = C_a2_5 + pi*r**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      C_a2_5 = C_a2_5 + pi*r**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      C_a2_5 = C_a2_5 + pi*r**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      C_a2_5 = C_a2_5 + pi*s**(-1)*(1.d0-r-s)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_a2_5 = C_a2_5 + pi*s**(-1)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     )
      C_a2_5 = C_a2_5 + pi*s**(-1)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_5 = C_a2_5 + pi*s**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + HZ2(-1,0)
     +     )
      C_a2_5 = C_a2_5 + pi*s**(-1) * (
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r-s)**(-3)*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r-s)**(-3)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - HZ2(0,-1)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + HZ2(0,-1)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r-s)**(-2)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r-s)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/16.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r-s)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 3.d0/16.d0*HZ1(0)
     +     + HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1)*zeta2 * (
     +     - 3.d0/4.d0
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 1
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r-s)**(-1) * (
     +     - 1.d0/16.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 7.d0/8.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     + HZ1(-1)
     +     - 7.d0/8.d0*HZ1(0)
     +     + 2*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)**(-2)*(r+s)**2*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 15.d0/16.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 3.d0/4.d0*GYZ3(3,3,1)
     +     + 15.d0/16.d0*HZ1(-1)
     +     - 15.d0/16.d0*HZ1(0)
     +     + 9.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 11.d0/8.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 3.d0/4.d0*HZ2(1,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,-1)
     +     - 3.d0/4.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     + 3.d0/4.d0*HZ3(0,-1,-1)
     +     + 3.d0/4.d0*HZ3(0,-1,0)
     +     + HZ3(0,0,-1)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     + HZ3(1,0,-1)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0
     +     + GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - HZ1(0)
     +     - HZ1(1)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     + 3
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 29.d0/16.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 2*GYZ1(2)*HZ2(0,-1)
     +     + GYZ1(2)*HZ2(0,0)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 7.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     - 2*GYZ1(3)*HZ2(0,0)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,3)
     +     - GYZ2(2,3)*HZ1(-1)
     +     + GYZ2(2,3)*HZ1(0)
     +     + 5.d0/2.d0*GYZ2(3,1)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     - GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     + 3.d0/2.d0*GYZ3(3,3,1)
     +     - 5.d0/8.d0*HZ1(0)
     +     + 17.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 17.d0/4.d0*HZ2(0,-1)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 7.d0/4.d0*HZ2(0,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     - 3.d0/2.d0*HZ3(-1,-1,-1)
     +     - 3.d0/2.d0*HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,0)
     +     + 3.d0/2.d0*HZ3(0,-1,-1)
     +     + 3.d0/2.d0*HZ3(0,-1,0)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 2*HZ3(0,0,-1)
     +     - 3*HZ3(0,0,0)
     +     + 2*HZ3(1,0,-1)
     +     - HZ3(1,0,0)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)**(-1)*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 5.d0/4.d0*HZ2(0,-1)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      C_a2_5 = C_a2_5 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      C_a2_5 = C_a2_5 + pi*zeta2 * (
     +     + 15.d0/8.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_5 = C_a2_5 + pi*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      C_a2_5 = C_a2_5 + pi * (
     +     - 25.d0/16.d0
     +     + 15.d0/16.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     )
      C_a2_5 = C_a2_5 + pi * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 5.d0/16.d0*GYZ1(3)
     +     - 27.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_a2_5 = C_a2_5 + pi * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     )
      C_a2_5 = C_a2_5 + pi * (
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 3*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_a2_5 = C_a2_5 + pi * (
     +     + 3.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     )
      C_a2_5 = C_a2_5 + pi * (
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - 1.d0/16.d0*HZ1(-1)
     +     - 7.d0/8.d0*HZ1(0)
     +     + 27.d0/8.d0*HZ2(-1,-1)
     +     )
      C_a2_5 = C_a2_5 + pi * (
     +     + 9.d0/8.d0*HZ2(-1,0)
     +     - 33.d0/8.d0*HZ2(0,-1)
     +     - 9.d0/8.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     - HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,-1)
     +     )
      C_a2_5 = C_a2_5 + pi * (
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,-1)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,-1)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(1,0,-1)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )

      C_b2_5 = 0d0
     +
      C_b2_5 = C_b2_5 + pi*r**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      C_b2_5 = C_b2_5 + pi*r**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      C_b2_5 = C_b2_5 + pi*r**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + pi*s**(-1)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_b2_5 = C_b2_5 + pi*s**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      C_b2_5 = C_b2_5 + pi*s**(-1) * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + HZ2(0,-1)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/16.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r-s)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 3.d0/16.d0*HZ1(0)
     +     - HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 13.d0/16.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(-1)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     + GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 3.d0/4.d0*GYZ3(3,3,1)
     +     - 13.d0/16.d0*HZ1(-1)
     +     + 13.d0/16.d0*HZ1(0)
     +     - 7.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 13.d0/8.d0*HZ2(0,-1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     + HZ2(1,0)
     +     + 3.d0/4.d0*HZ3(-1,-1,-1)
     +     + 3.d0/4.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     - 3.d0/4.d0*HZ3(0,-1,-1)
     +     - 3.d0/4.d0*HZ3(0,-1,0)
     +     - HZ3(0,0,-1)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     - HZ3(1,0,-1)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**2*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 15.d0/16.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 3.d0/4.d0*GYZ3(3,3,1)
     +     + 15.d0/16.d0*HZ1(-1)
     +     - 15.d0/16.d0*HZ1(0)
     +     + 9.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 11.d0/8.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 3.d0/4.d0*HZ2(1,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,-1)
     +     - 3.d0/4.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     + 3.d0/4.d0*HZ3(0,-1,-1)
     +     + 3.d0/4.d0*HZ3(0,-1,0)
     +     + HZ3(0,0,-1)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     + HZ3(1,0,-1)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0
     +     + GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - HZ1(0)
     +     - HZ1(1)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     + 3
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 29.d0/16.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 2*GYZ1(2)*HZ2(0,-1)
     +     + GYZ1(2)*HZ2(0,0)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 5.d0/8.d0*GYZ1(3)
     +     - 7.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     - 2*GYZ1(3)*HZ2(0,0)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,3)
     +     - GYZ2(2,3)*HZ1(-1)
     +     + GYZ2(2,3)*HZ1(0)
     +     + 5.d0/2.d0*GYZ2(3,1)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     - GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + GYZ3(2,3,3)
     +     + 1.d0/2.d0*GYZ3(3,2,3)
     +     + 3.d0/2.d0*GYZ3(3,3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     + 17.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 17.d0/4.d0*HZ2(0,-1)
     +     - 7.d0/4.d0*HZ2(0,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     - 3.d0/2.d0*HZ3(-1,-1,-1)
     +     - 3.d0/2.d0*HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,0)
     +     + 3.d0/2.d0*HZ3(0,-1,-1)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 3.d0/2.d0*HZ3(0,-1,0)
     +     + 2*HZ3(0,0,-1)
     +     - 3*HZ3(0,0,0)
     +     + 2*HZ3(1,0,-1)
     +     - HZ3(1,0,0)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     - GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + HZ1(0)
     +     + HZ1(1)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-1)*zeta3 * (
     +     - 3
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-1) * (
     +     + 29.d0/16.d0
     +     - 7.d0/8.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(2)*HZ2(0,-1)
     +     - GYZ1(2)*HZ2(0,0)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-1) * (
     +     + 9.d0/8.d0*GYZ1(3)
     +     + 11.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + GYZ1(3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     + 2*GYZ1(3)*HZ2(0,0)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     - GYZ2(2,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,3)
     +     + GYZ2(2,3)*HZ1(-1)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-1) * (
     +     - GYZ2(2,3)*HZ1(0)
     +     - 5.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     + GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     - GYZ3(2,3,3)
     +     - 1.d0/2.d0*GYZ3(3,2,3)
     +     - 3.d0/2.d0*GYZ3(3,3,1)
     +     - 3.d0/8.d0*HZ1(-1)
     +     + 5.d0/4.d0*HZ1(0)
     +     - 7.d0/2.d0*HZ2(-1,-1)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 3*HZ2(0,-1)
     +     + 2*HZ2(0,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     + 3.d0/2.d0*HZ3(-1,-1,-1)
     +     + 3.d0/2.d0*HZ3(-1,-1,0)
     +     - 2*HZ3(-1,0,0)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*HZ3(0,-1,-1)
     +     - 3.d0/2.d0*HZ3(0,-1,0)
     +     - 2*HZ3(0,0,-1)
     +     + 3*HZ3(0,0,0)
     +     - 2*HZ3(1,0,-1)
     +     + HZ3(1,0,0)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0+s)**(-2)*(r+s) * (
     +     - 27.d0/16.d0
     +     + 3.d0/16.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/16.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*HZ1(-1)
     +     - 3.d0/16.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/8.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0+s)**(-1)*zeta2 * (
     +     - 1
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0+s)**(-1) * (
     +     + 27.d0/16.d0
     +     - 5.d0/4.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 7.d0/8.d0*GYZ1(3)
     +     + 5.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0+s)**(-1) * (
     +     + GYZ2(1,3)
     +     - 5.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ1(-1)
     +     + 5.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 5.d0/4.d0*HZ2(-1,0)
     +     + HZ2(0,-1)
     +     )
      C_b2_5 = C_b2_5 + pi*(1.d0+s)**(-1) * (
     +     + HZ2(0,0)
     +     )
      C_b2_5 = C_b2_5 + pi*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ2(0,-1)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_5 = C_b2_5 + pi*zeta2 * (
     +     + 15.d0/8.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_5 = C_b2_5 + pi*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      C_b2_5 = C_b2_5 + pi * (
     +     - 3.d0/2.d0
     +     + 15.d0/16.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + pi * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/16.d0*GYZ1(3)
     +     - 27.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_b2_5 = C_b2_5 + pi * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     )
      C_b2_5 = C_b2_5 + pi * (
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 3*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_b2_5 = C_b2_5 + pi * (
     +     + 3.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     )
      C_b2_5 = C_b2_5 + pi * (
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,3,3)
     +     + 1.d0/4.d0*GYZ3(3,2,3)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - 3.d0/16.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     + 27.d0/8.d0*HZ2(-1,-1)
     +     )
      C_b2_5 = C_b2_5 + pi * (
     +     + 9.d0/8.d0*HZ2(-1,0)
     +     - 33.d0/8.d0*HZ2(0,-1)
     +     - 9.d0/8.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     - HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,-1)
     +     )
      C_b2_5 = C_b2_5 + pi * (
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,-1)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,-1)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(1,0,-1)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )

      C_c2_5 = 0d0
     +
      C_c2_5 = C_c2_5 + pi*s**(-1)*(1.d0-r-s)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_c2_5 = C_c2_5 + pi*s**(-1)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     )
      C_c2_5 = C_c2_5 + pi*s**(-1)*(1.d0-r-s)**(-1) * (
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_5 = C_c2_5 + pi*s**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      C_c2_5 = C_c2_5 + pi*s**(-1) * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r-s)**(-3)*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r-s)**(-3)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + HZ2(0,-1)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - HZ2(0,-1)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r-s)**(-2)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r-s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/16.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r-s)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 3.d0/16.d0*HZ1(0)
     +     - HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1)*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r-s)**(-1) * (
     +     + 1.d0/16.d0
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 7.d0/16.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r-s)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     - HZ1(-1)
     +     + 7.d0/16.d0*HZ1(0)
     +     + HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 15.d0/16.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(-1)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     + GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,3)
     +     - 1.d0/4.d0*GYZ3(3,2,3)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 3.d0/4.d0*GYZ3(3,3,1)
     +     - 15.d0/16.d0*HZ1(-1)
     +     + 15.d0/16.d0*HZ1(0)
     +     - 9.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 11.d0/8.d0*HZ2(0,-1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     + 3.d0/4.d0*HZ2(1,0)
     +     + 3.d0/4.d0*HZ3(-1,-1,-1)
     +     + 3.d0/4.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     - 3.d0/4.d0*HZ3(0,-1,-1)
     +     - 3.d0/4.d0*HZ3(0,-1,0)
     +     - HZ3(0,0,-1)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     - HZ3(1,0,-1)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r)**(-1)*zeta2 * (
     +     - 1
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r)**(-1) * (
     +     + 29.d0/16.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     + GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     + 7.d0/8.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r)**(-1) * (
     +     - 5.d0/4.d0*HZ2(-1,0)
     +     + 2*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0+s)**(-2)*(r+s) * (
     +     + 27.d0/16.d0
     +     - 3.d0/16.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/16.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ1(-1)
     +     + 3.d0/16.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/8.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0+s)**(-1) * (
     +     - 29.d0/16.d0
     +     + 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      C_c2_5 = C_c2_5 + pi*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      C_c2_5 = C_c2_5 + pi*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_5 = C_c2_5 + pi * (
     +     - 1.d0/16.d0
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )

      D_a2_5 = 0

      D_b2_5 = 0

      D_c2_5 = 0

      E_a2_5 = 0d0
     +
      E_a2_5 = E_a2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     + 5.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     - 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     )
      E_a2_5 = E_a2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 19.d0/36.d0*HZ1(-1)
     +     + 19.d0/36.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(0,-1)
     +     - 7.d0/12.d0*HZ2(0,0)
     +     )
      E_a2_5 = E_a2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 19.d0/36.d0
     +     - 1.d0/24.d0*GYZ1(1)
     +     + 1.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 61.d0/72.d0*GYZ1(3)
     +     + 5.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     - 5.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      E_a2_5 = E_a2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/12.d0*GYZ2(1,3)
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     - 8.d0/9.d0*HZ1(-1)
     +     + 49.d0/72.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     )
      E_a2_5 = E_a2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 3.d0/4.d0*HZ2(0,-1)
     +     - 7.d0/6.d0*HZ2(0,0)
     +     )
      E_a2_5 = E_a2_5 + pi*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      E_a2_5 = E_a2_5 + pi * (
     +     + 17.d0/108.d0
     +     + 67.d0/144.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 31.d0/144.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     )
      E_a2_5 = E_a2_5 + pi * (
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/12.d0*GYZ2(1,3)
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 29.d0/36.d0*HZ1(-1)
     +     - 5.d0/144.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     )
      E_a2_5 = E_a2_5 + pi * (
     +     + 7.d0/12.d0*HZ2(-1,0)
     +     + 7.d0/12.d0*HZ2(0,-1)
     +     - 7.d0/12.d0*HZ2(0,0)
     +     )

      E_b2_5 = 0d0
     +
      E_b2_5 = E_b2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 19.d0/36.d0*GYZ1(3)
     +     - 5.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     + 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/24.d0*GYZ2(3,1)
     +     )
      E_b2_5 = E_b2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 19.d0/36.d0*HZ1(-1)
     +     - 19.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     - 3.d0/8.d0*HZ2(0,-1)
     +     + 7.d0/12.d0*HZ2(0,0)
     +     )
      E_b2_5 = E_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     + 5.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     - 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     )
      E_b2_5 = E_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 19.d0/36.d0*HZ1(-1)
     +     + 19.d0/36.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(0,-1)
     +     - 7.d0/12.d0*HZ2(0,0)
     +     )
      E_b2_5 = E_b2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 19.d0/36.d0
     +     - 1.d0/24.d0*GYZ1(1)
     +     + 1.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 61.d0/72.d0*GYZ1(3)
     +     + 5.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     - 5.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      E_b2_5 = E_b2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/12.d0*GYZ2(1,3)
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     - 8.d0/9.d0*HZ1(-1)
     +     + 49.d0/72.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     )
      E_b2_5 = E_b2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 3.d0/4.d0*HZ2(0,-1)
     +     - 7.d0/6.d0*HZ2(0,0)
     +     )
      E_b2_5 = E_b2_5 + pi*(1.d0-r)**(-1) * (
     +     - 19.d0/36.d0
     +     + 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 61.d0/72.d0*GYZ1(3)
     +     - 5.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     + 5.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      E_b2_5 = E_b2_5 + pi*(1.d0-r)**(-1) * (
     +     + 1.d0/12.d0*GYZ2(1,3)
     +     + 1.d0/12.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     + 8.d0/9.d0*HZ1(-1)
     +     - 49.d0/72.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(-1,-1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     )
      E_b2_5 = E_b2_5 + pi*(1.d0-r)**(-1) * (
     +     - 3.d0/4.d0*HZ2(0,-1)
     +     + 7.d0/6.d0*HZ2(0,0)
     +     )
      E_b2_5 = E_b2_5 + pi*(1.d0+s)**(-2)*(r+s) * (
     +     + 13.d0/36.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 7.d0/24.d0*HZ1(0)
     +     )
      E_b2_5 = E_b2_5 + pi*(1.d0+s)**(-1) * (
     +     - 13.d0/36.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 13.d0/24.d0*HZ1(0)
     +     )
      E_b2_5 = E_b2_5 + pi*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      E_b2_5 = E_b2_5 + pi * (
     +     + 17.d0/108.d0
     +     + 67.d0/144.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 31.d0/144.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     )
      E_b2_5 = E_b2_5 + pi * (
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/12.d0*GYZ2(1,3)
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 29.d0/36.d0*HZ1(-1)
     +     - 5.d0/144.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     )
      E_b2_5 = E_b2_5 + pi * (
     +     + 7.d0/12.d0*HZ2(-1,0)
     +     + 7.d0/12.d0*HZ2(0,-1)
     +     - 7.d0/12.d0*HZ2(0,0)
     +     )

      E_c2_5 = 0d0
     +
      E_c2_5 = E_c2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 19.d0/36.d0*GYZ1(3)
     +     - 5.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     + 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/24.d0*GYZ2(3,1)
     +     )
      E_c2_5 = E_c2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 19.d0/36.d0*HZ1(-1)
     +     - 19.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     - 3.d0/8.d0*HZ2(0,-1)
     +     + 7.d0/12.d0*HZ2(0,0)
     +     )
      E_c2_5 = E_c2_5 + pi*(1.d0-r)**(-1) * (
     +     - 19.d0/36.d0
     +     + 1.d0/24.d0*GYZ1(1)
     +     + 5.d0/24.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(0)
     +     )
      E_c2_5 = E_c2_5 + pi*(1.d0+s)**(-2)*(r+s) * (
     +     - 13.d0/36.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 7.d0/24.d0*HZ1(0)
     +     )
      E_c2_5 = E_c2_5 + pi*(1.d0+s)**(-1) * (
     +     + 19.d0/36.d0
     +     - 1.d0/24.d0*GYZ1(1)
     +     - 5.d0/24.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ1(0)
     +     )

      F_a2_5 = 0

      F_b2_5 = 0

      F_c2_5 = 0

      G_a2_5 = 0d0
     +
      G_a2_5 = G_a2_5 + pi*s**(-3)*(1.d0-r-s)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_a2_5 = G_a2_5 + pi*s**(-3)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_a2_5 = G_a2_5 + pi*s**(-3)*(r+s) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_a2_5 = G_a2_5 + pi*s**(-3)*(r+s) * (
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_5 = G_a2_5 + pi*s**(-3) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     )
      G_a2_5 = G_a2_5 + pi*s**(-3) * (
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_5 = G_a2_5 + pi*s**(-2)*(1.d0-r-s)**(-3) * (
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*HZ2(-1,-1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_a2_5 = G_a2_5 + pi*s**(-2)*(1.d0-r-s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 5.d0/6.d0*GYZ2(0,1)
     +     + 5.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 5.d0/6.d0*HZ2(-1,-1)
     +     + 5.d0/6.d0*HZ2(-1,0)
     +     )
      G_a2_5 = G_a2_5 + pi*s**(-2)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(-1,-1)
     +     )
      G_a2_5 = G_a2_5 + pi*s**(-2)*(1.d0-r-s)**(-1) * (
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     )
      G_a2_5 = G_a2_5 + pi*s**(-2)*(r+s) * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)
     +     - 1.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/12.d0*GYZ2(1,3)
     +     + 1.d0/12.d0*GYZ2(2,3)
     +     )
      G_a2_5 = G_a2_5 + pi*s**(-2)*(r+s) * (
     +     + 1.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/12.d0*HZ2(1,0)
     +     )
      G_a2_5 = G_a2_5 + pi*s**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     )
      G_a2_5 = G_a2_5 + pi*s**(-2) * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_5 = G_a2_5 + pi*s**(-1)*(1.d0-r-s)**(-4) * (
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_a2_5 = G_a2_5 + pi*s**(-1)*(1.d0-r-s)**(-3) * (
     +     + 1.d0/3.d0*GYZ1(3)
     +     + 7.d0/6.d0*GYZ2(0,1)
     +     - 7.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     + 7.d0/6.d0*HZ2(-1,-1)
     +     - 7.d0/6.d0*HZ2(-1,0)
     +     )
      G_a2_5 = G_a2_5 + pi*s**(-1)*(1.d0-r-s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 11.d0/12.d0*GYZ2(0,1)
     +     + 11.d0/12.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     - 11.d0/12.d0*HZ2(-1,-1)
     +     )
      G_a2_5 = G_a2_5 + pi*s**(-1)*(1.d0-r-s)**(-2) * (
     +     + 11.d0/12.d0*HZ2(-1,0)
     +     )
      G_a2_5 = G_a2_5 + pi*s**(-1)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/12.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 5.d0/12.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 5.d0/12.d0*HZ1(0)
     +     )
      G_a2_5 = G_a2_5 + pi*s**(-1)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_a2_5 = G_a2_5 + pi*s**(-1)*(r+s) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_a2_5 = G_a2_5 + pi*s**(-1)*(r+s) * (
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_5 = G_a2_5 + pi*s**(-1) * (
     +     - 1.d0/12.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      G_a2_5 = G_a2_5 + pi*s**(-1) * (
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r-s)**(-4)*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**(-1) * (
     +     - 1.d0/3.d0*GYZ1(3)
     +     - 7.d0/6.d0*GYZ2(0,1)
     +     + 7.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ1(0)
     +     - 7.d0/6.d0*HZ2(-1,-1)
     +     + 7.d0/6.d0*HZ2(-1,0)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r-s)**(-3)*(1.d0-r)*zeta2 * (
     +     - 3.d0/4.d0
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r-s)**(-3)*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/2.d0*HZ2(0,-1)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 11.d0/12.d0*GYZ2(0,1)
     +     - 11.d0/12.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 11.d0/12.d0*HZ2(-1,-1)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     - 11.d0/12.d0*HZ2(-1,0)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ2(0,-1)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r-s)**(-2)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r-s)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     + HZ2(0,-1)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1)*zeta2 * (
     +     - 1
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 1.d0/12.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     - 13.d0/24.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 11.d0/8.d0*HZ1(-1)
     +     - 13.d0/24.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 2*HZ2(0,-1)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 3.d0/8.d0*HZ1(-1)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r-s)**(-1) * (
     +     + 3.d0/8.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     - HZ2(0,-1)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/12.d0*HZ1(-1)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + GYZ1(2)
     +     - HZ1(0)
     +     - HZ1(1)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r)**(-2)*(r+s)**2*zeta3 * (
     +     + 3
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 2*GYZ1(2)*HZ2(0,-1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,-1)
     +     + GYZ1(3)*HZ2(-1,0)
     +     + GYZ2(2,1)*HZ1(-1)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - GYZ2(2,3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,3)*HZ1(-1)
     +     + GYZ3(2,3,1)
     +     + GYZ3(3,3,1)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - HZ3(-1,-1,-1)
     +     - HZ3(-1,-1,0)
     +     + HZ3(0,-1,-1)
     +     + HZ3(0,-1,0)
     +     + 2*HZ3(0,0,-1)
     +     + 2*HZ3(1,0,-1)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/12.d0*HZ1(-1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 1
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 5.d0/12.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,-1)
     +     - 7.d0/12.d0*GYZ1(3)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 7.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(-1)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 11.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 2.d0/3.d0*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     - 5.d0/3.d0*HZ2(0,-1)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*HZ3(0,-1,-1)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + HZ3(0,0,-1)
     +     + HZ3(1,0,-1)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r)**(-1)*zeta2 * (
     +     + 1
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r)**(-1) * (
     +     + 1.d0/12.d0
     +     + GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     + GYZ2(3,1)
     +     - 23.d0/24.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r)**(-1) * (
     +     - 2*HZ2(0,-1)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 3.d0/8.d0*HZ1(-1)
     +     )
      G_a2_5 = G_a2_5 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     )
      G_a2_5 = G_a2_5 + pi * (
     +     - 3.d0/4.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     )
      G_a2_5 = G_a2_5 + pi * (
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     )

      G_b2_5 = 0d0
     +
      G_b2_5 = G_b2_5 + pi*s**(-3)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_b2_5 = G_b2_5 + pi*s**(-3)*(r+s) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(1,3)
     +     - 1.d0/3.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     )
      G_b2_5 = G_b2_5 + pi*s**(-3)*(r+s) * (
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     )
      G_b2_5 = G_b2_5 + pi*s**(-3)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_b2_5 = G_b2_5 + pi*s**(-3)*(r+s)**2 * (
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_5 = G_b2_5 + pi*s**(-3) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_b2_5 = G_b2_5 + pi*s**(-3) * (
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_5 = G_b2_5 + pi*s**(-2)*(1.d0-r-s)**(-2) * (
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_b2_5 = G_b2_5 + pi*s**(-2)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_b2_5 = G_b2_5 + pi*s**(-2)*(r+s) * (
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_b2_5 = G_b2_5 + pi*s**(-2)*(r+s) * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_5 = G_b2_5 + pi*s**(-2)*(r+s)**2 * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(3)
     +     - 1.d0/3.d0*HZ1(0)
     +     )
      G_b2_5 = G_b2_5 + pi*s**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     )
      G_b2_5 = G_b2_5 + pi*s**(-2) * (
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_5 = G_b2_5 + pi*s**(-1)*(1.d0-r-s)**(-3) * (
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_b2_5 = G_b2_5 + pi*s**(-1)*(1.d0-r-s)**(-2) * (
     +     - 1.d0/3.d0*GYZ1(3)
     +     - 2.d0/3.d0*GYZ2(0,1)
     +     + 2.d0/3.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ1(0)
     +     - 2.d0/3.d0*HZ2(-1,-1)
     +     + 2.d0/3.d0*HZ2(-1,0)
     +     )
      G_b2_5 = G_b2_5 + pi*s**(-1)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 5.d0/12.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 5.d0/12.d0*HZ1(-1)
     +     + 5.d0/12.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     )
      G_b2_5 = G_b2_5 + pi*s**(-1)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_b2_5 = G_b2_5 + pi*s**(-1)*(r+s) * (
     +     - 1.d0/12.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_b2_5 = G_b2_5 + pi*s**(-1)*(r+s) * (
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_5 = G_b2_5 + pi*s**(-1)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      G_b2_5 = G_b2_5 + pi*s**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/12.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     )
      G_b2_5 = G_b2_5 + pi*s**(-1) * (
     +     + 1.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     + 1.d0/3.d0*GYZ1(3)
     +     + 2.d0/3.d0*GYZ2(0,1)
     +     - 2.d0/3.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     + 2.d0/3.d0*HZ2(-1,-1)
     +     - 2.d0/3.d0*HZ2(-1,0)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*HZ2(0,-1)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 5.d0/12.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 5.d0/12.d0*HZ1(-1)
     +     - 5.d0/12.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     - HZ2(0,-1)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - GYZ1(2)
     +     + HZ1(0)
     +     + HZ1(1)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     - 3
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(2)*HZ2(0,-1)
     +     + 1.d0/3.d0*GYZ1(3)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,-1)
     +     - GYZ1(3)*HZ2(-1,0)
     +     - GYZ2(2,1)*HZ1(-1)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + GYZ2(2,3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,3)*HZ1(-1)
     +     - GYZ3(2,3,1)
     +     - GYZ3(3,3,1)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     + HZ3(-1,-1,-1)
     +     + HZ3(-1,-1,0)
     +     - HZ3(0,-1,-1)
     +     - HZ3(0,-1,0)
     +     - 2*HZ3(0,0,-1)
     +     - 2*HZ3(1,0,-1)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + GYZ1(2)
     +     - HZ1(0)
     +     - HZ1(1)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**2*zeta3 * (
     +     + 3
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 2*GYZ1(2)*HZ2(0,-1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,-1)
     +     + GYZ1(3)*HZ2(-1,0)
     +     + GYZ2(2,1)*HZ1(-1)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - GYZ2(2,3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,3)*HZ1(-1)
     +     + GYZ3(2,3,1)
     +     + GYZ3(3,3,1)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - HZ3(-1,-1,-1)
     +     - HZ3(-1,-1,0)
     +     + HZ3(0,-1,-1)
     +     + HZ3(0,-1,0)
     +     + 2*HZ3(0,0,-1)
     +     + 2*HZ3(1,0,-1)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 1
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 5.d0/12.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,-1)
     +     - 5.d0/24.d0*GYZ1(3)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 7.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(-1)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 11.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - 5.d0/8.d0*HZ1(-1)
     +     + 11.d0/24.d0*HZ1(0)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 2.d0/3.d0*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     - 5.d0/3.d0*HZ2(0,-1)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*HZ3(0,-1,-1)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + HZ3(0,0,-1)
     +     + HZ3(1,0,-1)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)**(-1)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ2(0,-1)
     +     + 1.d0/3.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)**(-1) * (
     +     - 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(-1)
     +     - 5.d0/6.d0*GYZ2(3,1)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     - 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ1(0)
     +     - 2.d0/3.d0*HZ2(-1,-1)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)**(-1) * (
     +     - HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,-1)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,-1)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(0,-1,-1)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     - HZ3(0,0,-1)
     +     - HZ3(1,0,-1)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 3.d0/8.d0*HZ1(-1)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0+s)**(-3)*(r+s)**2 * (
     +     + GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(3)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - HZ1(0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0+s)**(-2)*(r+s) * (
     +     - 1
     +     - 7.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     + 19.d0/12.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0+s)**(-2)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     + 5.d0/6.d0
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0+s)**(-1) * (
     +     + 1
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     - 7.d0/12.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      G_b2_5 = G_b2_5 + pi*(1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*HZ2(0,0)
     +     )
      G_b2_5 = G_b2_5 + pi*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      G_b2_5 = G_b2_5 + pi * (
     +     - 9.d0/8.d0
     +     + GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - HZ1(-1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     )
      G_b2_5 = G_b2_5 + pi * (
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     )

      G_c2_5 = 0d0
     +
      G_c2_5 = G_c2_5 + pi*s**(-3)*(1.d0-r-s)**(-2) * (
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_c2_5 = G_c2_5 + pi*s**(-3)*(1.d0-r-s)**(-1) * (
     +     - 2.d0/3.d0*GYZ2(0,1)
     +     + 2.d0/3.d0*GYZ2(3,1)
     +     - 2.d0/3.d0*HZ2(-1,-1)
     +     + 2.d0/3.d0*HZ2(-1,0)
     +     )
      G_c2_5 = G_c2_5 + pi*s**(-3)*(r+s) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     )
      G_c2_5 = G_c2_5 + pi*s**(-3)*(r+s) * (
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_5 = G_c2_5 + pi*s**(-3)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_c2_5 = G_c2_5 + pi*s**(-3)*(r+s)**2 * (
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_5 = G_c2_5 + pi*s**(-3) * (
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_c2_5 = G_c2_5 + pi*s**(-2)*(1.d0-r-s)**(-3) * (
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_c2_5 = G_c2_5 + pi*s**(-2)*(1.d0-r-s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 5.d0/6.d0*GYZ2(0,1)
     +     - 5.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 5.d0/6.d0*HZ2(-1,-1)
     +     - 5.d0/6.d0*HZ2(-1,0)
     +     )
      G_c2_5 = G_c2_5 + pi*s**(-2)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 2.d0/3.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 2.d0/3.d0*HZ1(-1)
     +     - 2.d0/3.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     )
      G_c2_5 = G_c2_5 + pi*s**(-2)*(1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_c2_5 = G_c2_5 + pi*s**(-2)*(r+s) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_c2_5 = G_c2_5 + pi*s**(-2)*(r+s) * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_5 = G_c2_5 + pi*s**(-2)*(r+s)**2 * (
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(3)
     +     + 1.d0/3.d0*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + pi*s**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + pi*s**(-1)*(1.d0-r-s)**(-4) * (
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_c2_5 = G_c2_5 + pi*s**(-1)*(1.d0-r-s)**(-3) * (
     +     - 1.d0/3.d0*GYZ1(3)
     +     - GYZ2(0,1)
     +     + GYZ2(3,1)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ1(0)
     +     - HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     )
      G_c2_5 = G_c2_5 + pi*s**(-1)*(1.d0-r-s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     )
      G_c2_5 = G_c2_5 + pi*s**(-1)*(1.d0-r-s)**(-2) * (
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_c2_5 = G_c2_5 + pi*s**(-1)*(1.d0-r-s)**(-1) * (
     +     - 1.d0/12.d0
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + pi*s**(-1)*(r+s) * (
     +     + 1.d0/12.d0
     +     + 5.d0/12.d0*GYZ1(1)
     +     - 5.d0/12.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 5.d0/12.d0*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + pi*s**(-1)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + pi*s**(-1) * (
     +     + 1.d0/12.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r-s)**(-4)*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**(-1) * (
     +     + 1.d0/3.d0*GYZ1(3)
     +     + GYZ2(0,1)
     +     - GYZ2(3,1)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     + HZ2(-1,-1)
     +     - HZ2(-1,0)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r-s)**(-3)*(1.d0-r)*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r-s)**(-3)*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*HZ2(0,-1)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     - 3.d0/4.d0
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ2(0,-1)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r-s)**(-2)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r-s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     - HZ2(0,-1)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/12.d0*HZ1(-1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1)*zeta2 * (
     +     + 1
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/12.d0
     +     + GYZ1(1)*HZ1(-1)
     +     + 5.d0/24.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     + GYZ2(3,1)
     +     - 25.d0/24.d0*HZ1(-1)
     +     + 5.d0/24.d0*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     - 2*HZ2(0,-1)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 3.d0/8.d0*HZ1(-1)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r-s)**(-1) * (
     +     - 3.d0/8.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     + HZ2(0,-1)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - GYZ1(2)
     +     + HZ1(0)
     +     + HZ1(1)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     - 3
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(2)*HZ2(0,-1)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,-1)
     +     - GYZ1(3)*HZ2(-1,0)
     +     - GYZ2(2,1)*HZ1(-1)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/6.d0*GYZ2(2,3)
     +     + GYZ2(2,3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,3)*HZ1(-1)
     +     - GYZ3(2,3,1)
     +     - GYZ3(3,3,1)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r)**(-2)*(r+s) * (
     +     + HZ3(-1,-1,-1)
     +     + HZ3(-1,-1,0)
     +     - HZ3(0,-1,-1)
     +     - HZ3(0,-1,0)
     +     - 2*HZ3(0,0,-1)
     +     - 2*HZ3(1,0,-1)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/12.d0*HZ1(-1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 3.d0/8.d0*GYZ1(3)
     +     + 3.d0/8.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r)**(-1)*zeta2 * (
     +     - 5.d0/4.d0
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r)**(-1) * (
     +     + 5.d0/12.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 5.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/24.d0*GYZ1(3)
     +     + 2*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 2*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ1(-1)
     +     - 5.d0/24.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ2(-1,-1)
     +     - HZ2(-1,0)
     +     + 9.d0/4.d0*HZ2(0,-1)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0+s)**(-3)*(r+s)**2 * (
     +     - GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(3)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + HZ1(0)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0+s)**(-2)*(r+s) * (
     +     + 1
     +     + 5.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     - 13.d0/12.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/6.d0*HZ2(0,0)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0+s)**(-2)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     - 5.d0/6.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 2.d0/3.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 2.d0/3.d0*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + HZ1(-1)
     +     + 5.d0/12.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      G_c2_5 = G_c2_5 + pi*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      G_c2_5 = G_c2_5 + pi * (
     +     + 3.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )

      return
      end


==> fortran/zone6.f <==
      subroutine makecoef6(r,s,a_a1_6,a_b1_6,a_c1_6,
     $                         b_a1_6,b_b1_6,b_c1_6,
     $                         c_a1_6,c_b1_6,c_c1_6,
     $                         A_a2_6,A_b2_6,A_c2_6,
     $                         B_a2_6,B_b2_6,B_c2_6,
     $                         C_a2_6,C_b2_6,C_c2_6,
     $                         D_a2_6,D_b2_6,D_c2_6,
     $                         E_a2_6,E_b2_6,E_c2_6,
     $                         F_a2_6,F_b2_6,F_c2_6,
     $                         G_a2_6,G_b2_6,G_c2_6)
      
      real*8 a_a1_6,a_b1_6,a_c1_6,
     $       b_a1_6,b_b1_6,b_c1_6,
     $       c_a1_6,c_b1_6,c_c1_6,
     $       A_a2_6,A_b2_6,A_c2_6,
     $       B_a2_6,B_b2_6,B_c2_6,
     $       C_a2_6,C_b2_6,C_c2_6,
     $       D_a2_6,D_b2_6,D_c2_6,
     $       E_a2_6,E_b2_6,E_c2_6,
     $       F_a2_6,F_b2_6,F_c2_6,
     $       G_a2_6,G_b2_6,G_c2_6

      real*8 r,s
      real*8 zeta2,zeta3,zeta4
      integer nmax
      real*8 HZa1,HZa2,HZa3,HZa4,HZ1,HZ2,HZ3,HZ4,GYZ1,GYZ2,GYZ3,GYZ4
      dimension HZa1(0:1),HZa2(0:1,0:1),HZa3(0:1,0:1,0:1), 
     $          HZa4(0:1,0:1,0:1,0:1), 
     $          HZ1(-1:1),HZ2(-1:1,-1:1),HZ3(-1:1,-1:1,-1:1), 
     $          HZ4(-1:1,-1:1,-1:1,-1:1), 
     $          GYZ1(0:3),GYZ2(0:3,0:3),GYZ3(0:3,0:3,0:3), 
     $          GYZ4(0:3,0:3,0:3,0:3)       
      parameter (zeta2=1.64493406684822644d0)
      parameter (zeta3=1.20205690315959429d0)
      parameter (zeta4=1.08232323371113819d0)

      nmax = 4
      call tdhpl(r,s,nmax,GYZ1,GYZ2,GYZ3,GYZ4,HZa1,HZa2,HZa3,HZa4)
      call get1dhplog0m11(0,nmax,s,HZ1,HZ2,HZ3,HZ4)

      a_a1_6 = 0d0
     +
      a_a1_6 = a_a1_6 + r**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     )
      a_a1_6 = a_a1_6 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     )
      a_a1_6 = a_a1_6 - 7.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +

      a_b1_6 = 0d0
     +
      a_b1_6 = a_b1_6 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     )
      a_b1_6 = a_b1_6 - 3.d0/2.d0
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +

      a_c1_6 = 0d0
     +
      a_c1_6 = a_c1_6 + r**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     )
      a_c1_6 = a_c1_6 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     )
      a_c1_6 = a_c1_6 - 1.d0/4.d0
     +

      b_a1_6 = 0d0
     +
      b_a1_6 = b_a1_6 + r**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     )
      b_a1_6 = b_a1_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     )
      b_a1_6 = b_a1_6 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     )
      b_a1_6 = b_a1_6 + s**(-2) * (
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      b_a1_6 = b_a1_6 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     )
      b_a1_6 = b_a1_6 + s**(-1) * (
     +     + 1.d0/2.d0*GYZ1(3)
     +     + GYZ2(0,1)
     +     - GYZ2(3,1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - HZ2(-1,0)
     +     )
      b_a1_6 = b_a1_6 + zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_a1_6 = b_a1_6 + 7.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(0)
     +
      b_a1_6 = b_a1_6 - HZ2(-1,0)
     +     + HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +

      b_b1_6 = 0d0
     +
      b_b1_6 = b_b1_6 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     )
      b_b1_6 = b_b1_6 + s**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      b_b1_6 = b_b1_6 + s**(-2) * (
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      b_b1_6 = b_b1_6 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - GYZ2(0,1)
     +     + GYZ2(3,1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + HZ2(-1,0)
     +     )
      b_b1_6 = b_b1_6 + s**(-1) * (
     +     + 1.d0/2.d0*GYZ1(3)
     +     + GYZ2(0,1)
     +     - GYZ2(3,1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - HZ2(-1,0)
     +     )
      b_b1_6 = b_b1_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_b1_6 = b_b1_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_b1_6 = b_b1_6 + (1.d0+s)**(-1) * (
     +     + 1.d0/2.d0
     +     )
      b_b1_6 = b_b1_6 + zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_b1_6 = b_b1_6 + 3.d0/2.d0
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(0)
     +
      b_b1_6 = b_b1_6 - HZ2(-1,0)
     +     + HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +

      b_c1_6 = 0d0
     +
      b_c1_6 = b_c1_6 + r**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     )
      b_c1_6 = b_c1_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     )
      b_c1_6 = b_c1_6 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     )
      b_c1_6 = b_c1_6 + s**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      b_c1_6 = b_c1_6 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_c1_6 = b_c1_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_c1_6 = b_c1_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_c1_6 = b_c1_6 + (1.d0+s)**(-1) * (
     +     - 1.d0/2.d0
     +     )
      b_c1_6 = b_c1_6 + 1.d0/4.d0
     +

      c_a1_6 =
     +  + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(0)
     +

      c_b1_6 =
     +  + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(0)
     +

      c_c1_6 = 0

      A_a2_6 = 0d0
     +
      A_a2_6 = A_a2_6 + r**(-2)*(1.d0-r)**2 * (
     +     + 355.d0/288.d0*GYZ1(1)
     +     - 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/48.d0*GYZ2(0,1)
     +     + 11.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      A_a2_6 = A_a2_6 + r**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*GYZ3(3,0,1)
     +     - 1.d0/8.d0*GYZ3(3,2,1)
     +     )
      A_a2_6 = A_a2_6 + r**(-1)*(1.d0-r) * (
     +     + 277.d0/288.d0
     +     - 25.d0/36.d0*GYZ1(1)
     +     + 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 2.d0/3.d0*GYZ2(0,1)
     +     )
      A_a2_6 = A_a2_6 + r**(-1)*(1.d0-r) * (
     +     - 11.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     )
      A_a2_6 = A_a2_6 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     - 5.d0/24.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      A_a2_6 = A_a2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 13.d0/48.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      A_a2_6 = A_a2_6 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + 1.d0/16.d0*GYZ1(1)
     +     - 1.d0/16.d0*HZ1(0)
     +     )
      A_a2_6 = A_a2_6 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/3.d0*HZ1(0)
     +     )
      A_a2_6 = A_a2_6 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/16.d0
     +     )
      A_a2_6 = A_a2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     + 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(0,1)
     +     - 5.d0/12.d0*GYZ2(2,1)
     +     - 5.d0/12.d0*HZ2(1,0)
     +     )
      A_a2_6 = A_a2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     - 11.d0/16.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     )
      A_a2_6 = A_a2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 5.d0/12.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      A_a2_6 = A_a2_6 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      A_a2_6 = A_a2_6 + (r+s)**(-2) * (
     +     - 11.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/16.d0*GYZ2(0,1)
     +     + 11.d0/16.d0*GYZ2(2,1)
     +     + 11.d0/16.d0*HZ2(1,0)
     +     )
      A_a2_6 = A_a2_6 + (r+s)**(-1) * (
     +     + 7.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/4.d0*GYZ2(0,1)
     +     - 7.d0/4.d0*GYZ2(2,1)
     +     - 11.d0/16.d0*HZ1(0)
     +     - 7.d0/4.d0*HZ2(1,0)
     +     )
      A_a2_6 = A_a2_6 + zeta2 * (
     +     + 101.d0/48.d0
     +     - 11.d0/24.d0*GYZ1(1)
     +     + 11.d0/12.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 1.d0/2.d0*GYZ2(2,2)
     +     )
      A_a2_6 = A_a2_6 + zeta2 * (
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 5.d0/16.d0*HZ1(0)
     +     - 11.d0/12.d0*HZ1(1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ2(1,1)
     +     )
      A_a2_6 = A_a2_6 + zeta3 * (
     +     + 383.d0/72.d0
     +     + 2*GYZ1(1)
     +     - 3.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      A_a2_6 = A_a2_6 + zeta4 * (
     +     + 1.d0/2.d0
     +     )
      A_a2_6 = A_a2_6 - 89959.d0/10368.d0
     +     - 2345.d0/864.d0*GYZ1(1)
     +     - 55.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 71.d0/72.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 11.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +
      A_a2_6 = A_a2_6 - 1.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     - 11.d0/12.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     - 71.d0/72.d0*GYZ2(0,1)
     +     + 5.d0/12.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +
      A_a2_6 = A_a2_6 + 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 121.d0/48.d0*GYZ2(1,1)
     +     + 11.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 71.d0/72.d0*GYZ2(2,1)
     +     + 65.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     - 11.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +
      A_a2_6 = A_a2_6 + 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 11.d0/12.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 11.d0/12.d0*GYZ3(0,0,1)
     +     - 11.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +
      A_a2_6 = A_a2_6 - 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ3(1,0,1)
     +     - 11.d0/8.d0*GYZ3(1,2,1)
     +     - 11.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +
      A_a2_6 = A_a2_6 - 11.d0/12.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 11.d0/12.d0*GYZ3(3,2,1)
     +     - 1.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ4(0,0,0,1)
     +     + 1.d0/4.d0*GYZ4(0,1,0,1)
     +
      A_a2_6 = A_a2_6 + 1.d0/4.d0*GYZ4(0,1,2,1)
     +     + 1.d0/4.d0*GYZ4(0,3,0,1)
     +     + 1.d0/4.d0*GYZ4(0,3,2,1)
     +     + 1.d0/4.d0*GYZ4(2,1,0,1)
     +     + 1.d0/4.d0*GYZ4(2,1,2,1)
     +     + 1.d0/2.d0*GYZ4(2,2,2,1)
     +     + 1.d0/4.d0*GYZ4(2,3,0,1)
     +     + 1.d0/4.d0*GYZ4(2,3,2,1)
     +
      A_a2_6 = A_a2_6 - 1.d0/2.d0*GYZ4(3,0,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,2,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     + 49.d0/216.d0*HZ1(0)
     +     + 20.d0/9.d0*HZ2(0,0)
     +     - 71.d0/72.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +
      A_a2_6 = A_a2_6 + 7.d0/4.d0*HZ3(1,0,0)
     +     - 11.d0/12.d0*HZ3(1,1,0)
     +     + HZ4(-1,0,1,0)
     +     - 1.d0/4.d0*HZ4(0,0,1,0)
     +     + HZ4(0,1,1,0)
     +     + 1.d0/2.d0*HZ4(1,0,1,0)
     +     + 1.d0/2.d0*HZ4(1,1,0,0)
     +     + 1.d0/2.d0*HZ4(1,1,1,0)
     +

      A_b2_6 = 0d0
     +
      A_b2_6 = A_b2_6 + r**(-1)*(1.d0-r) * (
     +     + 355.d0/288.d0*GYZ1(1)
     +     - 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/48.d0*GYZ2(0,1)
     +     + 11.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      A_b2_6 = A_b2_6 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*GYZ3(3,0,1)
     +     - 1.d0/8.d0*GYZ3(3,2,1)
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + 1.d0/16.d0*GYZ1(1)
     +     - 1.d0/16.d0*HZ1(0)
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 5.d0/24.d0*GYZ1(1)
     +     + 5.d0/24.d0*HZ1(0)
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/16.d0
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(0,1)
     +     - 11.d0/8.d0*GYZ2(2,1)
     +     - 11.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r)**(-2)*(r+s)**(-1) * (
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(0,1)
     +     + 11.d0/8.d0*GYZ2(2,1)
     +     + 11.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 33.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 33.d0/16.d0*GYZ2(0,1)
     +     - 33.d0/16.d0*GYZ2(2,1)
     +     - 33.d0/16.d0*HZ2(1,0)
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(0,1)
     +     + 33.d0/8.d0*GYZ2(2,1)
     +     + 11.d0/16.d0*HZ1(0)
     +     + 33.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r)**(-1)*(r+s)**(-2) * (
     +     - 11.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/16.d0*GYZ2(0,1)
     +     + 11.d0/16.d0*GYZ2(2,1)
     +     + 11.d0/16.d0*HZ2(1,0)
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r)**(-1)*(r+s)**(-1) * (
     +     + 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(0,1)
     +     - 33.d0/8.d0*GYZ2(2,1)
     +     - 11.d0/16.d0*HZ1(0)
     +     - 33.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r)*(1.d0+s)**(-4)*zeta2 * (
     +     - 33.d0/8.d0*HZ1(0)
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r)*(1.d0+s)**(-4)*zeta3 * (
     +     + 99.d0/8.d0
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r)*(1.d0+s)**(-4) * (
     +     + 33.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 33.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 33.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 33.d0/8.d0*GYZ3(1,0,1)
     +     + 33.d0/8.d0*GYZ3(1,2,1)
     +     - 33.d0/8.d0*GYZ3(3,0,1)
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r)*(1.d0+s)**(-4) * (
     +     - 33.d0/8.d0*GYZ3(3,2,1)
     +     - 33.d0/4.d0*HZ3(0,1,0)
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r)*(1.d0+s)**(-3)*zeta2 * (
     +     - 33.d0/8.d0
     +     + 33.d0/4.d0*HZ1(0)
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r)*(1.d0+s)**(-3)*zeta3 * (
     +     - 99.d0/4.d0
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r)*(1.d0+s)**(-3) * (
     +     - 33.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 33.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 33.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 33.d0/8.d0*GYZ2(0,1)
     +     + 33.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(2,1)
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r)*(1.d0+s)**(-3) * (
     +     - 33.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 33.d0/4.d0*GYZ3(1,0,1)
     +     - 33.d0/4.d0*GYZ3(1,2,1)
     +     + 33.d0/4.d0*GYZ3(3,0,1)
     +     + 33.d0/4.d0*GYZ3(3,2,1)
     +     - 33.d0/8.d0*HZ2(1,0)
     +     + 33.d0/2.d0*HZ3(0,1,0)
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     + 99.d0/16.d0
     +     - 47.d0/8.d0*HZ1(0)
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     + 141.d0/8.d0
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     + 99.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 47.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 99.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 47.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 99.d0/16.d0*GYZ2(0,1)
     +     - 47.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 99.d0/16.d0*GYZ2(2,1)
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     + 47.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 47.d0/8.d0*GYZ3(1,0,1)
     +     + 47.d0/8.d0*GYZ3(1,2,1)
     +     - 47.d0/8.d0*GYZ3(3,0,1)
     +     - 47.d0/8.d0*GYZ3(3,2,1)
     +     + 99.d0/16.d0*HZ2(1,0)
     +     - 47.d0/4.d0*HZ3(0,1,0)
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 25.d0/8.d0
     +     + 7.d0/4.d0*HZ1(0)
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     - 21.d0/4.d0
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 25.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 7.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 25.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 25.d0/8.d0*GYZ2(0,1)
     +     + 7.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 25.d0/8.d0*GYZ2(2,1)
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 7.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 7.d0/4.d0*GYZ3(1,0,1)
     +     - 7.d0/4.d0*GYZ3(1,2,1)
     +     + 7.d0/4.d0*GYZ3(3,0,1)
     +     + 7.d0/4.d0*GYZ3(3,2,1)
     +     - 25.d0/8.d0*HZ2(1,0)
     +     + 7.d0/2.d0*HZ3(0,1,0)
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 5.d0/12.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 7.d0/24.d0*GYZ1(2)*HZ1(0)
     +     - 13.d0/24.d0*GYZ2(0,1)
     +     - 7.d0/24.d0*GYZ2(2,1)
     +     - 5.d0/12.d0*HZ1(0)
     +     - 7.d0/24.d0*HZ2(1,0)
     +     )
      A_b2_6 = A_b2_6 + (1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      A_b2_6 = A_b2_6 + (1.d0+s)**(-3) * (
     +     + 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(0,1)
     +     - 33.d0/8.d0*GYZ2(2,1)
     +     - 33.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_6 = A_b2_6 + (1.d0+s)**(-2) * (
     +     - 33.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 33.d0/4.d0*GYZ2(0,1)
     +     + 33.d0/4.d0*GYZ2(2,1)
     +     + 33.d0/16.d0*HZ1(0)
     +     + 33.d0/4.d0*HZ2(1,0)
     +     )
      A_b2_6 = A_b2_6 + (1.d0+s)**(-1) * (
     +     + 11.d0/16.d0
     +     + 11.d0/16.d0*GYZ1(1)
     +     + 47.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 47.d0/8.d0*GYZ2(0,1)
     +     - 47.d0/8.d0*GYZ2(2,1)
     +     - 55.d0/16.d0*HZ1(0)
     +     - 47.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_6 = A_b2_6 + (r+s)**(-2) * (
     +     + 53.d0/48.d0*GYZ1(2)*HZ1(0)
     +     - 53.d0/48.d0*GYZ2(0,1)
     +     - 53.d0/48.d0*GYZ2(2,1)
     +     - 53.d0/48.d0*HZ2(1,0)
     +     )
      A_b2_6 = A_b2_6 + (r+s)**(-1) * (
     +     - 11.d0/16.d0*GYZ1(1)
     +     - 19.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 19.d0/6.d0*GYZ2(0,1)
     +     + 19.d0/6.d0*GYZ2(2,1)
     +     + 53.d0/48.d0*HZ1(0)
     +     + 19.d0/6.d0*HZ2(1,0)
     +     )
      A_b2_6 = A_b2_6 + zeta2 * (
     +     + 101.d0/48.d0
     +     - 11.d0/24.d0*GYZ1(1)
     +     + 11.d0/12.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 1.d0/2.d0*GYZ2(2,2)
     +     )
      A_b2_6 = A_b2_6 + zeta2 * (
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 5.d0/16.d0*HZ1(0)
     +     - 11.d0/12.d0*HZ1(1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ2(1,1)
     +     )
      A_b2_6 = A_b2_6 + zeta3 * (
     +     + 383.d0/72.d0
     +     + 2*GYZ1(1)
     +     - 3.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      A_b2_6 = A_b2_6 + zeta4 * (
     +     + 1.d0/2.d0
     +     )
      A_b2_6 = A_b2_6 - 79987.d0/10368.d0
     +     - 1751.d0/864.d0*GYZ1(1)
     +     - 55.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 10.d0/9.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 11.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +
      A_b2_6 = A_b2_6 - 1.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     - 11.d0/12.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     - 10.d0/9.d0*GYZ2(0,1)
     +     + 5.d0/12.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +
      A_b2_6 = A_b2_6 + 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 121.d0/48.d0*GYZ2(1,1)
     +     + 11.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 10.d0/9.d0*GYZ2(2,1)
     +     + 65.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     - 11.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +
      A_b2_6 = A_b2_6 + 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 11.d0/12.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 11.d0/12.d0*GYZ3(0,0,1)
     +     - 11.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +
      A_b2_6 = A_b2_6 - 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ3(1,0,1)
     +     - 11.d0/8.d0*GYZ3(1,2,1)
     +     - 11.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +
      A_b2_6 = A_b2_6 - 11.d0/12.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 11.d0/12.d0*GYZ3(3,2,1)
     +     - 1.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ4(0,0,0,1)
     +     + 1.d0/4.d0*GYZ4(0,1,0,1)
     +
      A_b2_6 = A_b2_6 + 1.d0/4.d0*GYZ4(0,1,2,1)
     +     + 1.d0/4.d0*GYZ4(0,3,0,1)
     +     + 1.d0/4.d0*GYZ4(0,3,2,1)
     +     + 1.d0/4.d0*GYZ4(2,1,0,1)
     +     + 1.d0/4.d0*GYZ4(2,1,2,1)
     +     + 1.d0/2.d0*GYZ4(2,2,2,1)
     +     + 1.d0/4.d0*GYZ4(2,3,0,1)
     +     + 1.d0/4.d0*GYZ4(2,3,2,1)
     +
      A_b2_6 = A_b2_6 - 1.d0/2.d0*GYZ4(3,0,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,2,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     + 1.d0/54.d0*HZ1(0)
     +     + 20.d0/9.d0*HZ2(0,0)
     +     - 10.d0/9.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +
      A_b2_6 = A_b2_6 + 7.d0/4.d0*HZ3(1,0,0)
     +     - 11.d0/12.d0*HZ3(1,1,0)
     +     + HZ4(-1,0,1,0)
     +     - 1.d0/4.d0*HZ4(0,0,1,0)
     +     + HZ4(0,1,1,0)
     +     + 1.d0/2.d0*HZ4(1,0,1,0)
     +     + 1.d0/2.d0*HZ4(1,1,0,0)
     +     + 1.d0/2.d0*HZ4(1,1,1,0)
     +

      A_c2_6 = 0d0
     +
      A_c2_6 = A_c2_6 + r**(-2)*(1.d0-r)**2 * (
     +     - 355.d0/288.d0*GYZ1(1)
     +     + 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/48.d0*GYZ2(0,1)
     +     - 11.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      A_c2_6 = A_c2_6 + r**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(3,0,1)
     +     + 1.d0/8.d0*GYZ3(3,2,1)
     +     )
      A_c2_6 = A_c2_6 + r**(-1)*(1.d0-r) * (
     +     - 277.d0/288.d0
     +     - 553.d0/288.d0*GYZ1(1)
     +     + 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 7.d0/48.d0*GYZ2(0,1)
     +     )
      A_c2_6 = A_c2_6 + r**(-1)*(1.d0-r) * (
     +     - 11.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     )
      A_c2_6 = A_c2_6 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*GYZ3(3,0,1)
     +     + 1.d0/8.d0*GYZ3(3,2,1)
     +     + 5.d0/24.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_6 = A_c2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 13.d0/48.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_6 = A_c2_6 + (1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(0,1)
     +     + 11.d0/8.d0*GYZ2(2,1)
     +     + 11.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_6 = A_c2_6 + (1.d0-r)**(-2)*(r+s)**(-1) * (
     +     + 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(0,1)
     +     - 11.d0/8.d0*GYZ2(2,1)
     +     - 11.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_6 = A_c2_6 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 33.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 33.d0/16.d0*GYZ2(0,1)
     +     + 33.d0/16.d0*GYZ2(2,1)
     +     + 33.d0/16.d0*HZ2(1,0)
     +     )
      A_c2_6 = A_c2_6 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 11.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/4.d0*GYZ2(0,1)
     +     - 11.d0/4.d0*GYZ2(2,1)
     +     - 11.d0/16.d0*HZ1(0)
     +     - 11.d0/4.d0*HZ2(1,0)
     +     )
      A_c2_6 = A_c2_6 + (1.d0-r)**(-1)*(r+s)**(-2) * (
     +     + 11.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/16.d0*GYZ2(0,1)
     +     - 11.d0/16.d0*GYZ2(2,1)
     +     - 11.d0/16.d0*HZ2(1,0)
     +     )
      A_c2_6 = A_c2_6 + (1.d0-r)**(-1)*(r+s)**(-1) * (
     +     - 11.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/4.d0*GYZ2(0,1)
     +     + 11.d0/4.d0*GYZ2(2,1)
     +     + 11.d0/16.d0*HZ1(0)
     +     + 11.d0/4.d0*HZ2(1,0)
     +     )
      A_c2_6 = A_c2_6 + (1.d0-r)*(1.d0+s)**(-4)*zeta2 * (
     +     + 33.d0/8.d0*HZ1(0)
     +     )
      A_c2_6 = A_c2_6 + (1.d0-r)*(1.d0+s)**(-4)*zeta3 * (
     +     - 99.d0/8.d0
     +     )
      A_c2_6 = A_c2_6 + (1.d0-r)*(1.d0+s)**(-4) * (
     +     - 33.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 33.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 33.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ3(1,0,1)
     +     - 33.d0/8.d0*GYZ3(1,2,1)
     +     + 33.d0/8.d0*GYZ3(3,0,1)
     +     )
      A_c2_6 = A_c2_6 + (1.d0-r)*(1.d0+s)**(-4) * (
     +     + 33.d0/8.d0*GYZ3(3,2,1)
     +     + 33.d0/4.d0*HZ3(0,1,0)
     +     )
      A_c2_6 = A_c2_6 + (1.d0-r)*(1.d0+s)**(-3)*zeta2 * (
     +     + 33.d0/8.d0
     +     - 11.d0/2.d0*HZ1(0)
     +     )
      A_c2_6 = A_c2_6 + (1.d0-r)*(1.d0+s)**(-3)*zeta3 * (
     +     + 33.d0/2.d0
     +     )
      A_c2_6 = A_c2_6 + (1.d0-r)*(1.d0+s)**(-3) * (
     +     + 33.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 33.d0/8.d0*GYZ2(0,1)
     +     - 11.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(2,1)
     +     )
      A_c2_6 = A_c2_6 + (1.d0-r)*(1.d0+s)**(-3) * (
     +     + 11.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 11.d0/2.d0*GYZ3(1,0,1)
     +     + 11.d0/2.d0*GYZ3(1,2,1)
     +     - 11.d0/2.d0*GYZ3(3,0,1)
     +     - 11.d0/2.d0*GYZ3(3,2,1)
     +     + 33.d0/8.d0*HZ2(1,0)
     +     - 11*HZ3(0,1,0)
     +     )
      A_c2_6 = A_c2_6 + (1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     - 55.d0/16.d0
     +     + 11.d0/8.d0*HZ1(0)
     +     )
      A_c2_6 = A_c2_6 + (1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     - 33.d0/8.d0
     +     )
      A_c2_6 = A_c2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     - 55.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 55.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 55.d0/16.d0*GYZ2(0,1)
     +     + 11.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 55.d0/16.d0*GYZ2(2,1)
     +     )
      A_c2_6 = A_c2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     - 11.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ3(1,0,1)
     +     - 11.d0/8.d0*GYZ3(1,2,1)
     +     + 11.d0/8.d0*GYZ3(3,0,1)
     +     + 11.d0/8.d0*GYZ3(3,2,1)
     +     - 55.d0/16.d0*HZ2(1,0)
     +     + 11.d0/4.d0*HZ3(0,1,0)
     +     )
      A_c2_6 = A_c2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      A_c2_6 = A_c2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 13.d0/48.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_6 = A_c2_6 + (1.d0+s)**(-3) * (
     +     - 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(0,1)
     +     + 33.d0/8.d0*GYZ2(2,1)
     +     + 33.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_6 = A_c2_6 + (1.d0+s)**(-2) * (
     +     + 11.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/2.d0*GYZ2(0,1)
     +     - 11.d0/2.d0*GYZ2(2,1)
     +     - 33.d0/16.d0*HZ1(0)
     +     - 11.d0/2.d0*HZ2(1,0)
     +     )
      A_c2_6 = A_c2_6 + (1.d0+s)**(-1) * (
     +     - 11.d0/16.d0
     +     - 11.d0/16.d0*GYZ1(1)
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(0,1)
     +     + 11.d0/8.d0*GYZ2(2,1)
     +     + 33.d0/16.d0*HZ1(0)
     +     + 11.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_6 = A_c2_6 + (r+s)**(-2) * (
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ2(0,1)
     +     + 5.d0/12.d0*GYZ2(2,1)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     )
      A_c2_6 = A_c2_6 + (r+s)**(-1) * (
     +     + 11.d0/16.d0*GYZ1(1)
     +     + 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(0,1)
     +     - 5.d0/12.d0*GYZ2(2,1)
     +     - 5.d0/12.d0*HZ1(0)
     +     - 5.d0/12.d0*HZ2(1,0)
     +     )
      A_c2_6 = A_c2_6 - 277.d0/288.d0
     +     - 11.d0/16.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 5.d0/24.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +

      B_a2_6 = 0d0
     +
      B_a2_6 = B_a2_6 + r**(-3)*s**(-1)*(1.d0-r)**4*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_6 = B_a2_6 + r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      B_a2_6 = B_a2_6 + r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      B_a2_6 = B_a2_6 + r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_6 = B_a2_6 + r**(-3)*s*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     )
      B_a2_6 = B_a2_6 + r**(-3)*s*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + r**(-3)*s*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     )
      B_a2_6 = B_a2_6 + r**(-3)*(1.d0-r)**4*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_6 = B_a2_6 + r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      B_a2_6 = B_a2_6 + r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      B_a2_6 = B_a2_6 + r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*s**(-2)*(1.d0-r)**4*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(2,1,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*s**(-1)*(1.d0-r)**3*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*s*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*(1.d0-r)**2 * (
     +     - 37.d0/72.d0*GYZ1(1)
     +     + 19.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 5.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*(1.d0-r)**2 * (
     +     + 5.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 5.d0/12.d0*GYZ2(0,1)
     +     - GYZ2(1,1)
     +     - 5.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 17.d0/16.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*(1.d0-r)**2 * (
     +     + 9.d0/16.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*(1.d0-r)**2 * (
     +     + 5.d0/8.d0*GYZ3(1,2,1)
     +     - 3.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(3,1,1)
     +     - 5.d0/8.d0*GYZ3(3,1,3)
     +     + 5.d0/8.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*(1.d0-r)**4*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(2,1,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     )
      B_a2_6 = B_a2_6 + r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*s**(-1)*(1.d0-r)**2*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 47.d0/18.d0*GYZ1(1)
     +     - 31.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + 21.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 7.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     - 3.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*s*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*s * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*(1.d0-r) * (
     +     - 31.d0/72.d0
     +     + 1.d0/144.d0*GYZ1(1)
     +     - 19.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*(1.d0-r) * (
     +     + 13.d0/16.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 7.d0/24.d0*GYZ2(0,1)
     +     + 23.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 5.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - GYZ3(0,0,1)
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*(1.d0-r) * (
     +     + 19.d0/48.d0*HZ1(0)
     +     - 9.d0/8.d0*HZ2(-1,0)
     +     + HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     )
      B_a2_6 = B_a2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_6 = B_a2_6 + s**(-2)*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      B_a2_6 = B_a2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_a2_6 = B_a2_6 + s**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     )
      B_a2_6 = B_a2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      B_a2_6 = B_a2_6 + s**(-2)*(1.d0-r)**2*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_a2_6 = B_a2_6 + s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     )
      B_a2_6 = B_a2_6 + s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*GYZ3(2,1,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     )
      B_a2_6 = B_a2_6 + s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_a2_6 = B_a2_6 + s**(-2)*zeta2 * (
     +     + GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)
     +     - 37.d0/12.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      B_a2_6 = B_a2_6 + s**(-2)*zeta2 * (
     +     - 1.d0/2.d0*HZ2(0,1)
     +     )
      B_a2_6 = B_a2_6 + s**(-2)*zeta3 * (
     +     - 5.d0/4.d0*HZ1(-1)
     +     )
      B_a2_6 = B_a2_6 + s**(-2) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 7.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - GYZ1(3)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 47.d0/18.d0*GYZ2(0,1)
     +     )
      B_a2_6 = B_a2_6 + s**(-2) * (
     +     - 19.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ2(3,1)
     +     )
      B_a2_6 = B_a2_6 + s**(-2) * (
     +     + 19.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     )
      B_a2_6 = B_a2_6 + s**(-2) * (
     +     - 1.d0/4.d0*GYZ3(0,0,1)*HZ1(0)
     +     + 9.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(1,0,1)
     +     - 3.d0/2.d0*GYZ3(1,3,1)
     +     )
      B_a2_6 = B_a2_6 + s**(-2) * (
     +     - GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 9.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + s**(-2) * (
     +     - 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ4(0,0,0,1)
     +     - 1.d0/2.d0*GYZ4(0,1,0,1)
     +     + 1.d0/2.d0*GYZ4(0,1,1,3)
     +     - 1.d0/4.d0*GYZ4(0,1,2,1)
     +     )
      B_a2_6 = B_a2_6 + s**(-2) * (
     +     + 1.d0/4.d0*GYZ4(0,1,3,1)
     +     - 1.d0/2.d0*GYZ4(0,3,0,1)
     +     + 1.d0/2.d0*GYZ4(0,3,1,1)
     +     - 1.d0/4.d0*GYZ4(0,3,1,3)
     +     - 1.d0/4.d0*GYZ4(0,3,2,1)
     +     + 1.d0/4.d0*GYZ4(3,0,1,3)
     +     + 1.d0/4.d0*GYZ4(3,0,3,1)
     +     )
      B_a2_6 = B_a2_6 + s**(-2) * (
     +     + 1.d0/4.d0*GYZ4(3,1,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,1,1)
     +     - 1.d0/2.d0*GYZ4(3,1,1,3)
     +     - 1.d0/4.d0*GYZ4(3,1,2,1)
     +     - 1.d0/2.d0*GYZ4(3,2,1,1)
     +     + 1.d0/2.d0*GYZ4(3,2,2,1)
     +     + 1.d0/2.d0*GYZ4(3,3,0,1)
     +     )
      B_a2_6 = B_a2_6 + s**(-2) * (
     +     - 1.d0/2.d0*GYZ4(3,3,1,1)
     +     + 1.d0/4.d0*GYZ4(3,3,2,1)
     +     - 47.d0/18.d0*HZ2(-1,0)
     +     - 5.d0/12.d0*HZ3(-1,-1,0)
     +     + 11.d0/4.d0*HZ3(-1,0,0)
     +     + 23.d0/24.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     )
      B_a2_6 = B_a2_6 + s**(-2) * (
     +     - 3.d0/2.d0*HZ4(-1,-1,0,0)
     +     - 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - 3.d0/4.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/4.d0*HZ4(0,-1,0,0)
     +     + 1.d0/4.d0*HZ4(0,0,-1,0)
     +     - 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      B_a2_6 = B_a2_6 + s**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_a2_6 = B_a2_6 + s**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_6 = B_a2_6 + s**(-1)*(1.d0-r) * (
     +     + 47.d0/18.d0*GYZ1(1)
     +     - 31.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_a2_6 = B_a2_6 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + 21.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 7.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + s**(-1)*(1.d0-r) * (
     +     - 9.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     - 3.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     )
      B_a2_6 = B_a2_6 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     )
      B_a2_6 = B_a2_6 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      B_a2_6 = B_a2_6 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_6 = B_a2_6 + s**(-1)*zeta2 * (
     +     + 29.d0/6.d0
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 2*GYZ1(3)*HZ1(-1)
     +     - GYZ1(3)*HZ1(1)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     )
      B_a2_6 = B_a2_6 + s**(-1)*zeta2 * (
     +     + GYZ2(3,2)
     +     - 41.d0/12.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     + HZ2(-1,0)
     +     - HZ2(0,1)
     +     )
      B_a2_6 = B_a2_6 + s**(-1)*zeta3 * (
     +     + 5.d0/4.d0
     +     - 5.d0/2.d0*HZ1(-1)
     +     )
      B_a2_6 = B_a2_6 + s**(-1) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 47.d0/18.d0*GYZ1(3)
     +     - 41.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 7.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     - 2*GYZ1(3)*HZ3(-1,-1,0)
     +     )
      B_a2_6 = B_a2_6 + s**(-1) * (
     +     + GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - GYZ1(3)*HZ3(1,1,0)
     +     + 265.d0/72.d0*GYZ2(0,1)
     +     - 11.d0/6.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + GYZ2(0,1)*HZ2(0,0)
     +     )
      B_a2_6 = B_a2_6 + s**(-1) * (
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 193.d0/72.d0*GYZ2(3,1)
     +     )
      B_a2_6 = B_a2_6 + s**(-1) * (
     +     + 11.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,1)*HZ2(-1,0)
     +     - GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + GYZ2(3,2)*HZ2(1,0)
     +     - 17.d0/12.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     )
      B_a2_6 = B_a2_6 + s**(-1) * (
     +     - 1.d0/3.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,0,1)*HZ1(0)
     +     + 21.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 5.d0/2.d0*GYZ3(1,0,1)
     +     )
      B_a2_6 = B_a2_6 + s**(-1) * (
     +     - 5.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 9.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 21.d0/4.d0*GYZ3(3,1,1)
     +     - GYZ3(3,1,1)*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + s**(-1) * (
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     + GYZ3(3,2,1)*HZ1(0)
     +     - GYZ3(3,2,2)*HZ1(0)
     +     + 25.d0/12.d0*GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + s**(-1) * (
     +     - 1.d0/2.d0*GYZ4(0,0,0,1)
     +     - GYZ4(0,1,0,1)
     +     + GYZ4(0,1,1,3)
     +     - 1.d0/2.d0*GYZ4(0,1,2,1)
     +     + 1.d0/2.d0*GYZ4(0,1,3,1)
     +     - GYZ4(0,3,0,1)
     +     + GYZ4(0,3,1,1)
     +     )
      B_a2_6 = B_a2_6 + s**(-1) * (
     +     - 1.d0/2.d0*GYZ4(0,3,1,3)
     +     - 1.d0/2.d0*GYZ4(0,3,2,1)
     +     + 1.d0/2.d0*GYZ4(3,0,1,3)
     +     + 1.d0/2.d0*GYZ4(3,0,3,1)
     +     + 1.d0/2.d0*GYZ4(3,1,0,1)
     +     + GYZ4(3,1,1,1)
     +     - GYZ4(3,1,1,3)
     +     )
      B_a2_6 = B_a2_6 + s**(-1) * (
     +     - 1.d0/2.d0*GYZ4(3,1,2,1)
     +     - GYZ4(3,2,1,1)
     +     + GYZ4(3,2,2,1)
     +     + GYZ4(3,3,0,1)
     +     - GYZ4(3,3,1,1)
     +     + 1.d0/2.d0*GYZ4(3,3,2,1)
     +     + 47.d0/18.d0*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + s**(-1) * (
     +     - 301.d0/72.d0*HZ2(-1,0)
     +     - 2*HZ2(0,0)
     +     - 17.d0/6.d0*HZ3(-1,-1,0)
     +     + 25.d0/4.d0*HZ3(-1,0,0)
     +     + 13.d0/6.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      B_a2_6 = B_a2_6 + s**(-1) * (
     +     + 3*HZ4(-1,-1,-1,0)
     +     - 3*HZ4(-1,-1,0,0)
     +     - HZ4(-1,0,-1,0)
     +     - HZ4(-1,0,1,0)
     +     - 3.d0/2.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     + 1.d0/2.d0*HZ4(0,0,-1,0)
     +     )
      B_a2_6 = B_a2_6 + s**(-1) * (
     +     - HZ4(0,1,1,0)
     +     )
      B_a2_6 = B_a2_6 + s*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_a2_6 = B_a2_6 + s * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_6 = B_a2_6 + (1.d0-r-s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + (1.d0-r-s)**(-2)*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      B_a2_6 = B_a2_6 + (1.d0-r-s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(3,0,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     )
      B_a2_6 = B_a2_6 + (1.d0-r-s)**(-2) * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      B_a2_6 = B_a2_6 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_a2_6 = B_a2_6 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + (1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + (1.d0-r-s)**(-1)*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      B_a2_6 = B_a2_6 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     )
      B_a2_6 = B_a2_6 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     )
      B_a2_6 = B_a2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_6 = B_a2_6 + (1.d0-r)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_6 = B_a2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     )
      B_a2_6 = B_a2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_a2_6 = B_a2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 3.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_a2_6 = B_a2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_6 = B_a2_6 + (1.d0-r)**2*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_a2_6 = B_a2_6 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,1)
     +     )
      B_a2_6 = B_a2_6 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(2,1,1)
     +     )
      B_a2_6 = B_a2_6 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      B_a2_6 = B_a2_6 + (1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_a2_6 = B_a2_6 + (r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_6 = B_a2_6 + (r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_a2_6 = B_a2_6 + zeta2 * (
     +     + 625.d0/144.d0
     +     + 21.d0/16.d0*GYZ1(1)
     +     - 31.d0/24.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ1(1)
     +     - 11.d0/16.d0*GYZ1(3)
     +     + 2*GYZ1(3)*HZ1(-1)
     +     )
      B_a2_6 = B_a2_6 + zeta2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - GYZ2(2,2)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - GYZ2(3,1)
     +     - 11.d0/3.d0*HZ1(-1)
     +     )
      B_a2_6 = B_a2_6 + zeta2 * (
     +     + 35.d0/48.d0*HZ1(0)
     +     + 31.d0/24.d0*HZ1(1)
     +     + HZ2(0,-1)
     +     - HZ2(0,0)
     +     - HZ2(0,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - HZ2(1,1)
     +     )
      B_a2_6 = B_a2_6 + zeta3 * (
     +     - 119.d0/144.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(2)
     +     + GYZ1(3)
     +     - 2*HZ1(-1)
     +     + HZ1(0)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      B_a2_6 = B_a2_6 + zeta4 * (
     +     - 59.d0/32.d0
     +     )
      B_a2_6 = B_a2_6 + 14135.d0/2592.d0
     +     + 1915.d0/432.d0*GYZ1(1)
     +     + 33.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 11.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 11.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 53.d0/72.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +
      B_a2_6 = B_a2_6 - 31.d0/24.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     + GYZ1(2)*HZ3(0,1,0)
     +     + GYZ1(2)*HZ3(1,0,0)
     +     + GYZ1(2)*HZ3(1,1,0)
     +     + 317.d0/432.d0*GYZ1(3)
     +     - 7.d0/18.d0*GYZ1(3)*HZ1(0)
     +
      B_a2_6 = B_a2_6 + 11.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 43.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     - 2*GYZ1(3)*HZ3(-1,-1,0)
     +     + GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     + GYZ1(3)*HZ3(1,0,0)
     +     - 1.d0/72.d0*GYZ2(0,1)
     +
      B_a2_6 = B_a2_6 - 19.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + GYZ2(0,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 11.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 33.d0/16.d0*GYZ2(1,3)
     +
      B_a2_6 = B_a2_6 + 11.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 53.d0/72.d0*GYZ2(2,1)
     +     - 37.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 31.d0/24.d0*GYZ2(2,2)*HZ1(0)
     +     - GYZ2(2,2)*HZ2(0,0)
     +     - GYZ2(2,2)*HZ2(1,0)
     +
      B_a2_6 = B_a2_6 + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(0,0)
     +     - 77.d0/144.d0*GYZ2(3,1)
     +     + 31.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,1)*HZ2(-1,0)
     +     - GYZ2(3,2)*HZ2(0,0)
     +     - 11.d0/8.d0*GYZ2(3,3)
     +     - 11.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +
      B_a2_6 = B_a2_6 + GYZ2(3,3)*HZ2(1,0)
     +     - 13.d0/24.d0*GYZ3(0,0,1)
     +     + 19.d0/8.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ3(1,0,1)
     +
      B_a2_6 = B_a2_6 + 11.d0/8.d0*GYZ3(1,2,1)
     +     - 11.d0/4.d0*GYZ3(1,3,1)
     +     + 25.d0/8.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 31.d0/24.d0*GYZ3(2,2,1)
     +     + GYZ3(2,2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +
      B_a2_6 = B_a2_6 - 9.d0/8.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 11.d0/2.d0*GYZ3(3,1,1)
     +     - GYZ3(3,1,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     + 11.d0/6.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +
      B_a2_6 = B_a2_6 - GYZ3(3,3,2)*HZ1(0)
     +     - GYZ4(0,0,0,1)
     +     - 1.d0/2.d0*GYZ4(0,1,1,1)
     +     + 1.d0/4.d0*GYZ4(0,1,2,1)
     +     - 1.d0/4.d0*GYZ4(0,1,3,1)
     +     - 1.d0/4.d0*GYZ4(0,3,1,3)
     +     + 1.d0/4.d0*GYZ4(0,3,2,1)
     +     + 1.d0/4.d0*GYZ4(2,1,0,1)
     +
      B_a2_6 = B_a2_6 - 1.d0/2.d0*GYZ4(2,1,1,1)
     +     - 1.d0/4.d0*GYZ4(2,1,3,1)
     +     - GYZ4(2,2,2,1)
     +     + 1.d0/4.d0*GYZ4(2,3,0,1)
     +     - 1.d0/4.d0*GYZ4(2,3,1,3)
     +     - 1.d0/2.d0*GYZ4(3,0,1,1)
     +     + 3.d0/4.d0*GYZ4(3,0,1,3)
     +     + 3.d0/4.d0*GYZ4(3,0,3,1)
     +
      B_a2_6 = B_a2_6 + GYZ4(3,1,1,1)
     +     - GYZ4(3,1,1,3)
     +     - 1.d0/2.d0*GYZ4(3,2,1,1)
     +     + 3.d0/4.d0*GYZ4(3,2,1,3)
     +     + 3.d0/4.d0*GYZ4(3,2,3,1)
     +     + GYZ4(3,3,0,1)
     +     - GYZ4(3,3,1,1)
     +     + GYZ4(3,3,2,1)
     +
      B_a2_6 = B_a2_6 - 799.d0/432.d0*HZ1(0)
     +     - 187.d0/72.d0*HZ2(-1,0)
     +     + 43.d0/72.d0*HZ2(0,0)
     +     + 53.d0/72.d0*HZ2(1,0)
     +     - 11.d0/6.d0*HZ3(-1,-1,0)
     +     + 41.d0/6.d0*HZ3(-1,0,0)
     +     + 77.d0/24.d0*HZ3(0,-1,0)
     +     - 8*HZ3(0,0,0)
     +
      B_a2_6 = B_a2_6 - 1.d0/24.d0*HZ3(0,1,0)
     +     - 7.d0/4.d0*HZ3(1,0,0)
     +     + 31.d0/24.d0*HZ3(1,1,0)
     +     + 3*HZ4(-1,-1,-1,0)
     +     - 2*HZ4(-1,-1,0,0)
     +     - 3.d0/2.d0*HZ4(-1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - 5.d0/2.d0*HZ4(0,-1,-1,0)
     +
      B_a2_6 = B_a2_6 - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     + 1.d0/4.d0*HZ4(0,0,-1,0)
     +     - 3.d0/4.d0*HZ4(0,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     - HZ4(0,1,1,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(1,0,0,0)
     +     - HZ4(1,0,1,0)
     +
      B_a2_6 = B_a2_6 - HZ4(1,1,0,0)
     +     - HZ4(1,1,1,0)
     +

      B_b2_6 = 0d0
     +
      B_b2_6 = B_b2_6 + r**(-2)*s**(-1)*(1.d0-r)**3*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_6 = B_b2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      B_b2_6 = B_b2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      B_b2_6 = B_b2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_b2_6 = B_b2_6 + r**(-2)*s*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     )
      B_b2_6 = B_b2_6 + r**(-2)*s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + r**(-2)*s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     )
      B_b2_6 = B_b2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_6 = B_b2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      B_b2_6 = B_b2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      B_b2_6 = B_b2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_b2_6 = B_b2_6 + r**(-1)*s**(-2)*(1.d0-r)**3*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_b2_6 = B_b2_6 + r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     )
      B_b2_6 = B_b2_6 + r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(2,1,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     )
      B_b2_6 = B_b2_6 + r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_6 = B_b2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + r**(-1)*s*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      B_b2_6 = B_b2_6 + r**(-1)*s * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + r**(-1)*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     )
      B_b2_6 = B_b2_6 + r**(-1)*(1.d0-r) * (
     +     - 37.d0/72.d0*GYZ1(1)
     +     + 19.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 5.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_b2_6 = B_b2_6 + r**(-1)*(1.d0-r) * (
     +     + 5.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 5.d0/12.d0*GYZ2(0,1)
     +     - GYZ2(1,1)
     +     - 5.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 17.d0/16.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     )
      B_b2_6 = B_b2_6 + r**(-1)*(1.d0-r) * (
     +     + 9.d0/16.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     )
      B_b2_6 = B_b2_6 + r**(-1)*(1.d0-r) * (
     +     + 5.d0/8.d0*GYZ3(1,2,1)
     +     - 3.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(3,1,1)
     +     - 5.d0/8.d0*GYZ3(3,1,3)
     +     + 5.d0/8.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_b2_6 = B_b2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     )
      B_b2_6 = B_b2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(2,1,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     )
      B_b2_6 = B_b2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_6 = B_b2_6 + s**(-2)*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     )
      B_b2_6 = B_b2_6 + s**(-2)*(1.d0-r)*zeta2 * (
     +     + 10.d0/3.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      B_b2_6 = B_b2_6 + s**(-2)*(1.d0-r)*zeta3 * (
     +     + 5.d0/4.d0*HZ1(-1)
     +     )
      B_b2_6 = B_b2_6 + s**(-2)*(1.d0-r) * (
     +     + 2*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 17.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     + GYZ1(3)*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     )
      B_b2_6 = B_b2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     - 179.d0/72.d0*GYZ2(0,1)
     +     + 19.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     )
      B_b2_6 = B_b2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 179.d0/72.d0*GYZ2(3,1)
     +     - 19.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + s**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 5.d0/12.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,0,1)*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + s**(-2)*(1.d0-r) * (
     +     - 5.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 2*GYZ3(1,0,1)
     +     )
      B_b2_6 = B_b2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 2*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + s**(-2)*(1.d0-r) * (
     +     + 5.d0/2.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + s**(-2)*(1.d0-r) * (
     +     - 7.d0/6.d0*GYZ3(3,3,1)
     +     + 1.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ4(0,0,0,1)
     +     + 1.d0/2.d0*GYZ4(0,1,0,1)
     +     - 1.d0/2.d0*GYZ4(0,1,1,3)
     +     + 1.d0/4.d0*GYZ4(0,1,2,1)
     +     - 1.d0/4.d0*GYZ4(0,1,3,1)
     +     )
      B_b2_6 = B_b2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ4(0,3,0,1)
     +     - 1.d0/2.d0*GYZ4(0,3,1,1)
     +     + 1.d0/4.d0*GYZ4(0,3,1,3)
     +     + 1.d0/4.d0*GYZ4(0,3,2,1)
     +     - 1.d0/4.d0*GYZ4(3,0,1,3)
     +     - 1.d0/4.d0*GYZ4(3,0,3,1)
     +     - 1.d0/4.d0*GYZ4(3,1,0,1)
     +     )
      B_b2_6 = B_b2_6 + s**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ4(3,1,1,1)
     +     + 1.d0/2.d0*GYZ4(3,1,1,3)
     +     + 1.d0/4.d0*GYZ4(3,1,2,1)
     +     + 1.d0/2.d0*GYZ4(3,2,1,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     - 1.d0/2.d0*GYZ4(3,3,0,1)
     +     + 1.d0/2.d0*GYZ4(3,3,1,1)
     +     )
      B_b2_6 = B_b2_6 + s**(-2)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ4(3,3,2,1)
     +     + 179.d0/72.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 13.d0/4.d0*HZ3(-1,0,0)
     +     - 29.d0/24.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     - 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     )
      B_b2_6 = B_b2_6 + s**(-2)*(1.d0-r) * (
     +     + 3.d0/2.d0*HZ4(-1,-1,0,0)
     +     + 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,0,1,0)
     +     + 3.d0/4.d0*HZ4(0,-1,-1,0)
     +     + 1.d0/4.d0*HZ4(0,-1,0,0)
     +     - 1.d0/4.d0*HZ4(0,0,-1,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      B_b2_6 = B_b2_6 + s**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(1)
     +     )
      B_b2_6 = B_b2_6 + s**(-2)*(1.d0-r)**2 * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + s**(-2)*(1.d0-r)**2 * (
     +     - 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     )
      B_b2_6 = B_b2_6 + s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 3.d0/8.d0*GYZ3(1,0,1)
     +     - 3.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     + 3.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     )
      B_b2_6 = B_b2_6 + s**(-2)*(1.d0-r)**2 * (
     +     + 3.d0/8.d0*GYZ3(2,1,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     - 3.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     )
      B_b2_6 = B_b2_6 + s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 3.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_6 = B_b2_6 + s**(-2)*zeta2 * (
     +     + GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)
     +     - 37.d0/12.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      B_b2_6 = B_b2_6 + s**(-2)*zeta2 * (
     +     - 1.d0/2.d0*HZ2(0,1)
     +     )
      B_b2_6 = B_b2_6 + s**(-2)*zeta3 * (
     +     - 5.d0/4.d0*HZ1(-1)
     +     )
      B_b2_6 = B_b2_6 + s**(-2) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 7.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - GYZ1(3)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 47.d0/18.d0*GYZ2(0,1)
     +     )
      B_b2_6 = B_b2_6 + s**(-2) * (
     +     - 19.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ2(3,1)
     +     )
      B_b2_6 = B_b2_6 + s**(-2) * (
     +     + 19.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     )
      B_b2_6 = B_b2_6 + s**(-2) * (
     +     - 1.d0/4.d0*GYZ3(0,0,1)*HZ1(0)
     +     + 9.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(1,0,1)
     +     - 3.d0/2.d0*GYZ3(1,3,1)
     +     )
      B_b2_6 = B_b2_6 + s**(-2) * (
     +     - GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 9.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + s**(-2) * (
     +     - 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ4(0,0,0,1)
     +     - 1.d0/2.d0*GYZ4(0,1,0,1)
     +     + 1.d0/2.d0*GYZ4(0,1,1,3)
     +     - 1.d0/4.d0*GYZ4(0,1,2,1)
     +     )
      B_b2_6 = B_b2_6 + s**(-2) * (
     +     + 1.d0/4.d0*GYZ4(0,1,3,1)
     +     - 1.d0/2.d0*GYZ4(0,3,0,1)
     +     + 1.d0/2.d0*GYZ4(0,3,1,1)
     +     - 1.d0/4.d0*GYZ4(0,3,1,3)
     +     - 1.d0/4.d0*GYZ4(0,3,2,1)
     +     + 1.d0/4.d0*GYZ4(3,0,1,3)
     +     + 1.d0/4.d0*GYZ4(3,0,3,1)
     +     )
      B_b2_6 = B_b2_6 + s**(-2) * (
     +     + 1.d0/4.d0*GYZ4(3,1,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,1,1)
     +     - 1.d0/2.d0*GYZ4(3,1,1,3)
     +     - 1.d0/4.d0*GYZ4(3,1,2,1)
     +     - 1.d0/2.d0*GYZ4(3,2,1,1)
     +     + 1.d0/2.d0*GYZ4(3,2,2,1)
     +     + 1.d0/2.d0*GYZ4(3,3,0,1)
     +     )
      B_b2_6 = B_b2_6 + s**(-2) * (
     +     - 1.d0/2.d0*GYZ4(3,3,1,1)
     +     + 1.d0/4.d0*GYZ4(3,3,2,1)
     +     - 47.d0/18.d0*HZ2(-1,0)
     +     - 5.d0/12.d0*HZ3(-1,-1,0)
     +     + 11.d0/4.d0*HZ3(-1,0,0)
     +     + 23.d0/24.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     )
      B_b2_6 = B_b2_6 + s**(-2) * (
     +     - 3.d0/2.d0*HZ4(-1,-1,0,0)
     +     - 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - 3.d0/4.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/4.d0*HZ4(0,-1,0,0)
     +     + 1.d0/4.d0*HZ4(0,0,-1,0)
     +     - 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      B_b2_6 = B_b2_6 + s**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_b2_6 = B_b2_6 + s**(-1)*(1.d0-r)*zeta2 * (
     +     - 119.d0/24.d0
     +     + 3.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 2*GYZ1(3)*HZ1(-1)
     +     + GYZ1(3)*HZ1(1)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     )
      B_b2_6 = B_b2_6 + s**(-1)*(1.d0-r)*zeta2 * (
     +     - GYZ2(3,2)
     +     + 11.d0/3.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ1(1)
     +     - HZ2(-1,0)
     +     + HZ2(0,1)
     +     )
      B_b2_6 = B_b2_6 + s**(-1)*(1.d0-r)*zeta3 * (
     +     - 5.d0/4.d0
     +     + 5.d0/2.d0*HZ1(-1)
     +     )
      B_b2_6 = B_b2_6 + s**(-1)*(1.d0-r) * (
     +     + 47.d0/18.d0*GYZ1(1)
     +     - 67.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      B_b2_6 = B_b2_6 + s**(-1)*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ1(3)
     +     + 11.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 25.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 2*GYZ1(3)*HZ3(-1,-1,0)
     +     - GYZ1(3)*HZ3(-1,0,0)
     +     )
      B_b2_6 = B_b2_6 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + GYZ1(3)*HZ3(1,1,0)
     +     - 29.d0/9.d0*GYZ2(0,1)
     +     + 19.d0/12.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - GYZ2(0,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 21.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 19.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + GYZ2(2,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 103.d0/72.d0*GYZ2(3,1)
     +     - 11.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,1)*HZ2(-1,0)
     +     )
      B_b2_6 = B_b2_6 + s**(-1)*(1.d0-r) * (
     +     + GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - GYZ2(3,2)*HZ2(1,0)
     +     + 17.d0/12.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ3(0,0,1)
     +     )
      B_b2_6 = B_b2_6 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(0,0,1)*HZ1(0)
     +     - 21.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 13.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     )
      B_b2_6 = B_b2_6 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 11.d0/4.d0*GYZ3(1,3,1)
     +     - 3.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 3.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      B_b2_6 = B_b2_6 + s**(-1)*(1.d0-r) * (
     +     + 7.d0/4.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     + 23.d0/4.d0*GYZ3(3,1,1)
     +     + GYZ3(3,1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,2,1)
     +     )
      B_b2_6 = B_b2_6 + s**(-1)*(1.d0-r) * (
     +     - GYZ3(3,2,1)*HZ1(0)
     +     + GYZ3(3,2,2)*HZ1(0)
     +     - 25.d0/12.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ4(0,0,0,1)
     +     + GYZ4(0,1,0,1)
     +     - GYZ4(0,1,1,3)
     +     )
      B_b2_6 = B_b2_6 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ4(0,1,2,1)
     +     - 1.d0/2.d0*GYZ4(0,1,3,1)
     +     + GYZ4(0,3,0,1)
     +     - GYZ4(0,3,1,1)
     +     + 1.d0/2.d0*GYZ4(0,3,1,3)
     +     + 1.d0/2.d0*GYZ4(0,3,2,1)
     +     - 1.d0/2.d0*GYZ4(3,0,1,3)
     +     )
      B_b2_6 = B_b2_6 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ4(3,0,3,1)
     +     - 1.d0/2.d0*GYZ4(3,1,0,1)
     +     - GYZ4(3,1,1,1)
     +     + GYZ4(3,1,1,3)
     +     + 1.d0/2.d0*GYZ4(3,1,2,1)
     +     + GYZ4(3,2,1,1)
     +     - GYZ4(3,2,2,1)
     +     )
      B_b2_6 = B_b2_6 + s**(-1)*(1.d0-r) * (
     +     - GYZ4(3,3,0,1)
     +     + GYZ4(3,3,1,1)
     +     - 1.d0/2.d0*GYZ4(3,3,2,1)
     +     - 47.d0/18.d0*HZ1(0)
     +     + 137.d0/36.d0*HZ2(-1,0)
     +     + 9.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + s**(-1)*(1.d0-r) * (
     +     + 31.d0/12.d0*HZ3(-1,-1,0)
     +     - 27.d0/4.d0*HZ3(-1,0,0)
     +     - 13.d0/6.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 3.d0/4.d0*HZ3(1,1,0)
     +     - 3*HZ4(-1,-1,-1,0)
     +     )
      B_b2_6 = B_b2_6 + s**(-1)*(1.d0-r) * (
     +     + 3*HZ4(-1,-1,0,0)
     +     + HZ4(-1,0,-1,0)
     +     + HZ4(-1,0,1,0)
     +     + 3.d0/2.d0*HZ4(0,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,0,0)
     +     - 1.d0/2.d0*HZ4(0,0,-1,0)
     +     + HZ4(0,1,1,0)
     +     )
      B_b2_6 = B_b2_6 + s**(-1)*zeta2 * (
     +     + 29.d0/6.d0
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 2*GYZ1(3)*HZ1(-1)
     +     - GYZ1(3)*HZ1(1)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     )
      B_b2_6 = B_b2_6 + s**(-1)*zeta2 * (
     +     + GYZ2(3,2)
     +     - 41.d0/12.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     + HZ2(-1,0)
     +     - HZ2(0,1)
     +     )
      B_b2_6 = B_b2_6 + s**(-1)*zeta3 * (
     +     + 5.d0/4.d0
     +     - 5.d0/2.d0*HZ1(-1)
     +     )
      B_b2_6 = B_b2_6 + s**(-1) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 47.d0/18.d0*GYZ1(3)
     +     - 41.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 7.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     - 2*GYZ1(3)*HZ3(-1,-1,0)
     +     )
      B_b2_6 = B_b2_6 + s**(-1) * (
     +     + GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - GYZ1(3)*HZ3(1,1,0)
     +     + 247.d0/72.d0*GYZ2(0,1)
     +     - 11.d0/6.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + GYZ2(0,1)*HZ2(0,0)
     +     )
      B_b2_6 = B_b2_6 + s**(-1) * (
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 175.d0/72.d0*GYZ2(3,1)
     +     )
      B_b2_6 = B_b2_6 + s**(-1) * (
     +     + 11.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,1)*HZ2(-1,0)
     +     - GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + GYZ2(3,2)*HZ2(1,0)
     +     - 17.d0/12.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + s**(-1) * (
     +     - 1.d0/3.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,0,1)*HZ1(0)
     +     + 21.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 5.d0/2.d0*GYZ3(1,0,1)
     +     )
      B_b2_6 = B_b2_6 + s**(-1) * (
     +     - 5.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 9.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 21.d0/4.d0*GYZ3(3,1,1)
     +     - GYZ3(3,1,1)*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + s**(-1) * (
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     + GYZ3(3,2,1)*HZ1(0)
     +     - GYZ3(3,2,2)*HZ1(0)
     +     + 25.d0/12.d0*GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + s**(-1) * (
     +     - 1.d0/2.d0*GYZ4(0,0,0,1)
     +     - GYZ4(0,1,0,1)
     +     + GYZ4(0,1,1,3)
     +     - 1.d0/2.d0*GYZ4(0,1,2,1)
     +     + 1.d0/2.d0*GYZ4(0,1,3,1)
     +     - GYZ4(0,3,0,1)
     +     + GYZ4(0,3,1,1)
     +     )
      B_b2_6 = B_b2_6 + s**(-1) * (
     +     - 1.d0/2.d0*GYZ4(0,3,1,3)
     +     - 1.d0/2.d0*GYZ4(0,3,2,1)
     +     + 1.d0/2.d0*GYZ4(3,0,1,3)
     +     + 1.d0/2.d0*GYZ4(3,0,3,1)
     +     + 1.d0/2.d0*GYZ4(3,1,0,1)
     +     + GYZ4(3,1,1,1)
     +     - GYZ4(3,1,1,3)
     +     )
      B_b2_6 = B_b2_6 + s**(-1) * (
     +     - 1.d0/2.d0*GYZ4(3,1,2,1)
     +     - GYZ4(3,2,1,1)
     +     + GYZ4(3,2,2,1)
     +     + GYZ4(3,3,0,1)
     +     - GYZ4(3,3,1,1)
     +     + 1.d0/2.d0*GYZ4(3,3,2,1)
     +     + 47.d0/18.d0*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + s**(-1) * (
     +     - 283.d0/72.d0*HZ2(-1,0)
     +     - 2*HZ2(0,0)
     +     - 17.d0/6.d0*HZ3(-1,-1,0)
     +     + 25.d0/4.d0*HZ3(-1,0,0)
     +     + 13.d0/6.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      B_b2_6 = B_b2_6 + s**(-1) * (
     +     + 3*HZ4(-1,-1,-1,0)
     +     - 3*HZ4(-1,-1,0,0)
     +     - HZ4(-1,0,-1,0)
     +     - HZ4(-1,0,1,0)
     +     - 3.d0/2.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     + 1.d0/2.d0*HZ4(0,0,-1,0)
     +     )
      B_b2_6 = B_b2_6 + s**(-1) * (
     +     - HZ4(0,1,1,0)
     +     )
      B_b2_6 = B_b2_6 + s*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_b2_6 = B_b2_6 + s * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r-s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r-s)**(-2)*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r-s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(3,0,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r-s)**(-2) * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r-s)**(-1)*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)**(-1)*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)**(-1)*(r+s)**(-1) * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(1.d0+s)**(-4)*zeta2 * (
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(1.d0+s)**(-4)*zeta3 * (
     +     - 9.d0/2.d0
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(1.d0+s)**(-4) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(1,0,1)
     +     - 3.d0/2.d0*GYZ3(1,2,1)
     +     + 3.d0/2.d0*GYZ3(3,0,1)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(1.d0+s)**(-4) * (
     +     + 3.d0/2.d0*GYZ3(3,2,1)
     +     + 3*HZ3(0,1,0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(1.d0+s)**(-3)*zeta2 * (
     +     + 3.d0/2.d0
     +     - 3*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(1.d0+s)**(-3)*zeta3 * (
     +     + 9
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(1.d0+s)**(-3) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 3*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(1.d0+s)**(-3) * (
     +     + 3*GYZ2(3,2)*HZ1(0)
     +     + 3*GYZ3(1,0,1)
     +     + 3*GYZ3(1,2,1)
     +     - 3*GYZ3(3,0,1)
     +     - 3*GYZ3(3,2,1)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     - 6*HZ3(0,1,0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     + 13.d0/12.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(3)
     +     + 5.d0/4.d0*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     - 4
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     - 115.d0/36.d0*GYZ1(1)
     +     - 5.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 115.d0/36.d0*GYZ1(3)
     +     - 43.d0/24.d0*GYZ1(3)*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 9.d0/4.d0*GYZ2(0,1)
     +     - 2*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     + 5.d0/4.d0*GYZ2(1,3)
     +     - 9.d0/4.d0*GYZ2(2,1)
     +     + 13.d0/6.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 17.d0/12.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(1,0,1)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 3.d0/2.d0*GYZ3(1,2,1)
     +     + 3.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 3.d0/2.d0*GYZ3(3,2,1)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     + 115.d0/36.d0*HZ1(0)
     +     + 11.d0/12.d0*HZ2(-1,0)
     +     - 13.d0/6.d0*HZ2(0,0)
     +     - 9.d0/4.d0*HZ2(1,0)
     +     - 3.d0/2.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     + HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     + 3*HZ3(0,1,0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 17.d0/6.d0
     +     + GYZ1(1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     - 5.d0/4.d0
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 115.d0/36.d0*GYZ1(1)
     +     - 7.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 115.d0/36.d0*GYZ1(3)
     +     + 37.d0/24.d0*GYZ1(3)*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 2*GYZ2(1,1)
     +     + GYZ2(1,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 5.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 13.d0/6.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 17.d0/12.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     + 3.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     - 115.d0/36.d0*HZ1(0)
     +     - 11.d0/12.d0*HZ2(-1,0)
     +     + 5.d0/3.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     + 3.d0/2.d0*HZ3(-1,-1,0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 5.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     - 3.d0/2.d0*HZ3(0,1,0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,1)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(2,1,1)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 3.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)*zeta2 * (
     +     + 1.d0/8.d0
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 3.d0/8.d0*HZ1(-1)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r) * (
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*GYZ3(0,0,1)
     +     + 3.d0/8.d0*GYZ3(0,1,1)
     +     - 3.d0/8.d0*GYZ3(0,1,3)
     +     - 3.d0/8.d0*GYZ3(0,3,1)
     +     + 3.d0/8.d0*GYZ3(1,0,1)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r) * (
     +     - 3.d0/8.d0*GYZ3(1,1,1)
     +     + 3.d0/8.d0*GYZ3(1,1,3)
     +     + 3.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 3.d0/8.d0*HZ3(-1,-1,0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r) * (
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     - 3.d0/8.d0*HZ3(0,1,0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)**2*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(2,1,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     )
      B_b2_6 = B_b2_6 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0+s)**(-3) * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0+s)**(-2) * (
     +     + 3*GYZ1(2)*HZ1(0)
     +     - 3*GYZ2(0,1)
     +     - 3*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     - 3*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + (1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_b2_6 = B_b2_6 + (1.d0+s)**(-1) * (
     +     + 85.d0/36.d0
     +     + 9.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ1(3)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     )
      B_b2_6 = B_b2_6 + (1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + (r+s)**(-2) * (
     +     - 5.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(0,1)
     +     + 5.d0/8.d0*GYZ2(2,1)
     +     + 5.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + (r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_b2_6 = B_b2_6 + (r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 9.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 9.d0/8.d0*GYZ2(2,1)
     +     )
      B_b2_6 = B_b2_6 + (r+s)**(-1) * (
     +     - 5.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 9.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + zeta2 * (
     +     + 643.d0/144.d0
     +     + 21.d0/16.d0*GYZ1(1)
     +     - 31.d0/24.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ1(1)
     +     - 11.d0/16.d0*GYZ1(3)
     +     + 2*GYZ1(3)*HZ1(-1)
     +     )
      B_b2_6 = B_b2_6 + zeta2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - GYZ2(2,2)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - GYZ2(3,1)
     +     - 11.d0/3.d0*HZ1(-1)
     +     )
      B_b2_6 = B_b2_6 + zeta2 * (
     +     + 35.d0/48.d0*HZ1(0)
     +     + 31.d0/24.d0*HZ1(1)
     +     + HZ2(0,-1)
     +     - HZ2(0,0)
     +     - HZ2(0,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - HZ2(1,1)
     +     )
      B_b2_6 = B_b2_6 + zeta3 * (
     +     - 119.d0/144.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(2)
     +     + GYZ1(3)
     +     - 2*HZ1(-1)
     +     + HZ1(0)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      B_b2_6 = B_b2_6 + zeta4 * (
     +     - 59.d0/32.d0
     +     )
      B_b2_6 = B_b2_6 + 13019.d0/2592.d0
     +     + 809.d0/216.d0*GYZ1(1)
     +     + 33.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 11.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 11.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 71.d0/72.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +
      B_b2_6 = B_b2_6 - 31.d0/24.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     + GYZ1(2)*HZ3(0,1,0)
     +     + GYZ1(2)*HZ3(1,0,0)
     +     + GYZ1(2)*HZ3(1,1,0)
     +     + 167.d0/108.d0*GYZ1(3)
     +     - 19.d0/72.d0*GYZ1(3)*HZ1(0)
     +
      B_b2_6 = B_b2_6 + 11.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 43.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     - 2*GYZ1(3)*HZ3(-1,-1,0)
     +     + GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     + GYZ1(3)*HZ3(1,0,0)
     +     + 17.d0/72.d0*GYZ2(0,1)
     +
      B_b2_6 = B_b2_6 - 19.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + GYZ2(0,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 11.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 33.d0/16.d0*GYZ2(1,3)
     +
      B_b2_6 = B_b2_6 + 11.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 71.d0/72.d0*GYZ2(2,1)
     +     - 37.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 31.d0/24.d0*GYZ2(2,2)*HZ1(0)
     +     - GYZ2(2,2)*HZ2(0,0)
     +     - GYZ2(2,2)*HZ2(1,0)
     +
      B_b2_6 = B_b2_6 + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(0,0)
     +     - 113.d0/144.d0*GYZ2(3,1)
     +     + 31.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,1)*HZ2(-1,0)
     +     - GYZ2(3,2)*HZ2(0,0)
     +     - 11.d0/8.d0*GYZ2(3,3)
     +     - 11.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +
      B_b2_6 = B_b2_6 + GYZ2(3,3)*HZ2(1,0)
     +     - 13.d0/24.d0*GYZ3(0,0,1)
     +     + 19.d0/8.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ3(1,0,1)
     +
      B_b2_6 = B_b2_6 + 11.d0/8.d0*GYZ3(1,2,1)
     +     - 11.d0/4.d0*GYZ3(1,3,1)
     +     + 25.d0/8.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 31.d0/24.d0*GYZ3(2,2,1)
     +     + GYZ3(2,2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +
      B_b2_6 = B_b2_6 - 9.d0/8.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 11.d0/2.d0*GYZ3(3,1,1)
     +     - GYZ3(3,1,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     + 11.d0/6.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +
      B_b2_6 = B_b2_6 - GYZ3(3,3,2)*HZ1(0)
     +     - GYZ4(0,0,0,1)
     +     - 1.d0/2.d0*GYZ4(0,1,1,1)
     +     + 1.d0/4.d0*GYZ4(0,1,2,1)
     +     - 1.d0/4.d0*GYZ4(0,1,3,1)
     +     - 1.d0/4.d0*GYZ4(0,3,1,3)
     +     + 1.d0/4.d0*GYZ4(0,3,2,1)
     +     + 1.d0/4.d0*GYZ4(2,1,0,1)
     +
      B_b2_6 = B_b2_6 - 1.d0/2.d0*GYZ4(2,1,1,1)
     +     - 1.d0/4.d0*GYZ4(2,1,3,1)
     +     - GYZ4(2,2,2,1)
     +     + 1.d0/4.d0*GYZ4(2,3,0,1)
     +     - 1.d0/4.d0*GYZ4(2,3,1,3)
     +     - 1.d0/2.d0*GYZ4(3,0,1,1)
     +     + 3.d0/4.d0*GYZ4(3,0,1,3)
     +     + 3.d0/4.d0*GYZ4(3,0,3,1)
     +
      B_b2_6 = B_b2_6 + GYZ4(3,1,1,1)
     +     - GYZ4(3,1,1,3)
     +     - 1.d0/2.d0*GYZ4(3,2,1,1)
     +     + 3.d0/4.d0*GYZ4(3,2,1,3)
     +     + 3.d0/4.d0*GYZ4(3,2,3,1)
     +     + GYZ4(3,3,0,1)
     +     - GYZ4(3,3,1,1)
     +     + GYZ4(3,3,2,1)
     +
      B_b2_6 = B_b2_6 - 157.d0/108.d0*HZ1(0)
     +     - 205.d0/72.d0*HZ2(-1,0)
     +     + 61.d0/72.d0*HZ2(0,0)
     +     + 71.d0/72.d0*HZ2(1,0)
     +     - 11.d0/6.d0*HZ3(-1,-1,0)
     +     + 41.d0/6.d0*HZ3(-1,0,0)
     +     + 77.d0/24.d0*HZ3(0,-1,0)
     +     - 8*HZ3(0,0,0)
     +
      B_b2_6 = B_b2_6 - 1.d0/24.d0*HZ3(0,1,0)
     +     - 7.d0/4.d0*HZ3(1,0,0)
     +     + 31.d0/24.d0*HZ3(1,1,0)
     +     + 3*HZ4(-1,-1,-1,0)
     +     - 2*HZ4(-1,-1,0,0)
     +     - 3.d0/2.d0*HZ4(-1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - 5.d0/2.d0*HZ4(0,-1,-1,0)
     +
      B_b2_6 = B_b2_6 - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     + 1.d0/4.d0*HZ4(0,0,-1,0)
     +     - 3.d0/4.d0*HZ4(0,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     - HZ4(0,1,1,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(1,0,0,0)
     +     - HZ4(1,0,1,0)
     +
      B_b2_6 = B_b2_6 - HZ4(1,1,0,0)
     +     - HZ4(1,1,1,0)
     +

      B_c2_6 = 0d0
     +
      B_c2_6 = B_c2_6 + r**(-3)*s**(-1)*(1.d0-r)**4*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_6 = B_c2_6 + r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_c2_6 = B_c2_6 + r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      B_c2_6 = B_c2_6 + r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      B_c2_6 = B_c2_6 + r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_6 = B_c2_6 + r**(-3)*s*(1.d0-r)**2*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     )
      B_c2_6 = B_c2_6 + r**(-3)*s*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_c2_6 = B_c2_6 + r**(-3)*s*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     )
      B_c2_6 = B_c2_6 + r**(-3)*(1.d0-r)**4*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_6 = B_c2_6 + r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_c2_6 = B_c2_6 + r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      B_c2_6 = B_c2_6 + r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      B_c2_6 = B_c2_6 + r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*s**(-2)*(1.d0-r)**4*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*GYZ3(2,1,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*s**(-1)*(1.d0-r)**3*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*s*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*(1.d0-r)**2*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*(1.d0-r)**2 * (
     +     + 37.d0/72.d0*GYZ1(1)
     +     - 19.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 5.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*(1.d0-r)**2 * (
     +     - 5.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 5.d0/12.d0*GYZ2(0,1)
     +     + GYZ2(1,1)
     +     + 5.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 17.d0/16.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*(1.d0-r)**2 * (
     +     - 9.d0/16.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*(1.d0-r)**2 * (
     +     - 5.d0/8.d0*GYZ3(1,2,1)
     +     + 3.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(3,1,1)
     +     + 5.d0/8.d0*GYZ3(3,1,3)
     +     - 5.d0/8.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*(1.d0-r)**4*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*GYZ3(2,1,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     )
      B_c2_6 = B_c2_6 + r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*s**(-2)*(1.d0-r)**3*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(2,1,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*s**(-1)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 47.d0/18.d0*GYZ1(1)
     +     + 31.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/12.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 21.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 7.d0/8.d0*GYZ2(1,3)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 7.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 3.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*s*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*s * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*(1.d0-r) * (
     +     + 31.d0/72.d0
     +     + 173.d0/144.d0*GYZ1(1)
     +     - 19.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 5.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*(1.d0-r) * (
     +     - 13.d0/16.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/24.d0*GYZ2(0,1)
     +     + 9.d0/8.d0*GYZ2(1,1)
     +     + 5.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*(1.d0-r) * (
     +     - 19.d0/16.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/16.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     - 5.d0/8.d0*GYZ3(1,2,1)
     +     + 3.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(3,1,1)
     +     + 5.d0/8.d0*GYZ3(3,1,3)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*(1.d0-r) * (
     +     - 5.d0/8.d0*GYZ3(3,2,1)
     +     - 19.d0/48.d0*HZ1(0)
     +     + 9.d0/8.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2)*zeta2 * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(2)
     +     + 3.d0/8.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ1(1)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 3.d0/8.d0*GYZ3(1,0,1)
     +     + 3.d0/8.d0*GYZ3(1,1,1)
     +     - 3.d0/8.d0*GYZ3(1,1,3)
     +     - 3.d0/8.d0*GYZ3(1,2,1)
     +     - 3.d0/8.d0*GYZ3(2,1,1)
     +     + 3.d0/8.d0*GYZ3(2,1,3)
     +     + 3.d0/8.d0*GYZ3(2,2,1)
     +     )
      B_c2_6 = B_c2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 3.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 3.d0/8.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     - 3.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_6 = B_c2_6 + s**(-2)*(1.d0-r)*zeta2 * (
     +     - GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     + 37.d0/12.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      B_c2_6 = B_c2_6 + s**(-2)*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      B_c2_6 = B_c2_6 + s**(-2)*(1.d0-r)*zeta3 * (
     +     + 5.d0/4.d0*HZ1(-1)
     +     )
      B_c2_6 = B_c2_6 + s**(-2)*(1.d0-r) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 7.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + GYZ1(3)*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     - 47.d0/18.d0*GYZ2(0,1)
     +     )
      B_c2_6 = B_c2_6 + s**(-2)*(1.d0-r) * (
     +     + 19.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 47.d0/18.d0*GYZ2(3,1)
     +     )
      B_c2_6 = B_c2_6 + s**(-2)*(1.d0-r) * (
     +     - 19.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     )
      B_c2_6 = B_c2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ3(0,0,1)*HZ1(0)
     +     - 9.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(1,0,1)
     +     + 3.d0/2.d0*GYZ3(1,3,1)
     +     )
      B_c2_6 = B_c2_6 + s**(-2)*(1.d0-r) * (
     +     + GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)*HZ1(0)
     +     + 9.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     )
      B_c2_6 = B_c2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 7.d0/6.d0*GYZ3(3,3,1)
     +     + 1.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ4(0,0,0,1)
     +     + 1.d0/2.d0*GYZ4(0,1,0,1)
     +     - 1.d0/2.d0*GYZ4(0,1,1,3)
     +     + 1.d0/4.d0*GYZ4(0,1,2,1)
     +     )
      B_c2_6 = B_c2_6 + s**(-2)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ4(0,1,3,1)
     +     + 1.d0/2.d0*GYZ4(0,3,0,1)
     +     - 1.d0/2.d0*GYZ4(0,3,1,1)
     +     + 1.d0/4.d0*GYZ4(0,3,1,3)
     +     + 1.d0/4.d0*GYZ4(0,3,2,1)
     +     - 1.d0/4.d0*GYZ4(3,0,1,3)
     +     - 1.d0/4.d0*GYZ4(3,0,3,1)
     +     )
      B_c2_6 = B_c2_6 + s**(-2)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ4(3,1,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,1,1)
     +     + 1.d0/2.d0*GYZ4(3,1,1,3)
     +     + 1.d0/4.d0*GYZ4(3,1,2,1)
     +     + 1.d0/2.d0*GYZ4(3,2,1,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     - 1.d0/2.d0*GYZ4(3,3,0,1)
     +     )
      B_c2_6 = B_c2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ4(3,3,1,1)
     +     - 1.d0/4.d0*GYZ4(3,3,2,1)
     +     + 47.d0/18.d0*HZ2(-1,0)
     +     + 5.d0/12.d0*HZ3(-1,-1,0)
     +     - 11.d0/4.d0*HZ3(-1,0,0)
     +     - 23.d0/24.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     )
      B_c2_6 = B_c2_6 + s**(-2)*(1.d0-r) * (
     +     + 3.d0/2.d0*HZ4(-1,-1,0,0)
     +     + 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,0,1,0)
     +     + 3.d0/4.d0*HZ4(0,-1,-1,0)
     +     + 1.d0/4.d0*HZ4(0,-1,0,0)
     +     - 1.d0/4.d0*HZ4(0,0,-1,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      B_c2_6 = B_c2_6 + s**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      B_c2_6 = B_c2_6 + s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_c2_6 = B_c2_6 + s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_c2_6 = B_c2_6 + s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     )
      B_c2_6 = B_c2_6 + s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      B_c2_6 = B_c2_6 + s**(-1)*(1.d0-r)*zeta2 * (
     +     - 29.d0/6.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      B_c2_6 = B_c2_6 + s**(-1)*(1.d0-r)*zeta3 * (
     +     - 5.d0/4.d0
     +     )
      B_c2_6 = B_c2_6 + s**(-1)*(1.d0-r) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ1(3)
     +     + 41.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/12.d0*GYZ2(0,1)
     +     )
      B_c2_6 = B_c2_6 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 17.d0/12.d0*GYZ2(3,3)
     +     )
      B_c2_6 = B_c2_6 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     )
      B_c2_6 = B_c2_6 + s**(-1)*(1.d0-r) * (
     +     + GYZ3(3,0,1)
     +     + 3.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - 47.d0/18.d0*HZ1(0)
     +     + 7.d0/12.d0*HZ2(-1,0)
     +     + 2*HZ2(0,0)
     +     + 5.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_c2_6 = B_c2_6 + s**(-1)*(1.d0-r) * (
     +     - 9.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      B_c2_6 = B_c2_6 + s**(-1) * (
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_6 = B_c2_6 + s*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_c2_6 = B_c2_6 + s * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - GYZ1(2)*HZ1(0)
     +     + GYZ2(0,1)
     +     + GYZ2(2,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)**(-1)*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)**(-1)*(r+s)**(-1) * (
     +     + GYZ1(2)*HZ1(0)
     +     - GYZ2(0,1)
     +     - GYZ2(2,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(1.d0+s)**(-4)*zeta2 * (
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(1.d0+s)**(-4)*zeta3 * (
     +     + 9.d0/2.d0
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(1.d0+s)**(-4) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(1,0,1)
     +     + 3.d0/2.d0*GYZ3(1,2,1)
     +     - 3.d0/2.d0*GYZ3(3,0,1)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(1.d0+s)**(-4) * (
     +     - 3.d0/2.d0*GYZ3(3,2,1)
     +     - 3*HZ3(0,1,0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(1.d0+s)**(-3)*zeta2 * (
     +     - 3.d0/2.d0
     +     + 2*HZ1(0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(1.d0+s)**(-3)*zeta3 * (
     +     - 6
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(1.d0+s)**(-3) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 2*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 2*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(1.d0+s)**(-3) * (
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     - 2*GYZ3(1,0,1)
     +     - 2*GYZ3(1,2,1)
     +     + 2*GYZ3(3,0,1)
     +     + 2*GYZ3(3,2,1)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     + 4*HZ3(0,1,0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     - 25.d0/12.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(3)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     + 115.d0/36.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 115.d0/36.d0*GYZ1(3)
     +     + 43.d0/24.d0*GYZ1(3)*HZ1(0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ2(0,1)
     +     + 2*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     - 5.d0/4.d0*GYZ2(1,3)
     +     + 5.d0/4.d0*GYZ2(2,1)
     +     - 13.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 17.d0/12.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,1)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     - 115.d0/36.d0*HZ1(0)
     +     - 11.d0/12.d0*HZ2(-1,0)
     +     + 13.d0/6.d0*HZ2(0,0)
     +     + 5.d0/4.d0*HZ2(1,0)
     +     + 3.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     - HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 61.d0/12.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 47.d0/18.d0*GYZ1(1)
     +     + 67.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 47.d0/18.d0*GYZ1(3)
     +     - 41.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 5.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 9.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 5.d0/3.d0*GYZ2(3,1)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 17.d0/12.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     + 47.d0/18.d0*HZ1(0)
     +     - 7.d0/12.d0*HZ2(-1,0)
     +     - 2*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 3.d0/2.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,0)
     +     + 3.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,1)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*GYZ3(2,1,1)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r) * (
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r) * (
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r) * (
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)**2*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     )
      B_c2_6 = B_c2_6 + (1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0+s)**(-3) * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0+s)**(-2) * (
     +     - 2*GYZ1(2)*HZ1(0)
     +     + 2*GYZ2(0,1)
     +     + 2*GYZ2(2,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 2*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + (1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_6 = B_c2_6 + (1.d0+s)**(-1) * (
     +     - 85.d0/36.d0
     +     - 9.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     )
      B_c2_6 = B_c2_6 + (1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + (r+s)**(-2) * (
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + (r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_6 = B_c2_6 + (r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     )
      B_c2_6 = B_c2_6 + (r+s)**(-1) * (
     +     + 3.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_c2_6 = B_c2_6 + 31.d0/72.d0
     +     + 11.d0/16.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 13.d0/16.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +
      B_c2_6 = B_c2_6 - 19.d0/48.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +

      C_a2_6 = 0d0
     +
      C_a2_6 = C_a2_6 + r**(-3)*s*(1.d0-r)**2*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     )
      C_a2_6 = C_a2_6 + r**(-3)*s*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + r**(-3)*s*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     )
      C_a2_6 = C_a2_6 + r**(-2)*s**(-1)*(1.d0-r)**3*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_6 = C_a2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      C_a2_6 = C_a2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      C_a2_6 = C_a2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_6 = C_a2_6 + r**(-2)*s*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     )
      C_a2_6 = C_a2_6 + r**(-2)*s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     )
      C_a2_6 = C_a2_6 + r**(-2)*s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     )
      C_a2_6 = C_a2_6 + r**(-2)*s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      C_a2_6 = C_a2_6 + r**(-2)*(1.d0-r)**2*zeta2 * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     )
      C_a2_6 = C_a2_6 + r**(-2)*(1.d0-r)**2 * (
     +     - 23.d0/32.d0*GYZ1(1)
     +     - 3.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_a2_6 = C_a2_6 + r**(-2)*(1.d0-r)**2 * (
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 7.d0/16.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(1,1)
     +     + 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/16.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     )
      C_a2_6 = C_a2_6 + r**(-2)*(1.d0-r)**2 * (
     +     + 3.d0/16.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     - 3.d0/8.d0*GYZ3(1,2,1)
     +     )
      C_a2_6 = C_a2_6 + r**(-2)*(1.d0-r)**2 * (
     +     + 3.d0/8.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(3,0,1)
     +     - 1.d0/8.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 3.d0/8.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      C_a2_6 = C_a2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_6 = C_a2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      C_a2_6 = C_a2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      C_a2_6 = C_a2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_6 = C_a2_6 + r**(-1)*s**(-2)*(1.d0-r)**3*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_6 = C_a2_6 + r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      C_a2_6 = C_a2_6 + r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      C_a2_6 = C_a2_6 + r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_6 = C_a2_6 + r**(-1)*s**(-1)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_6 = C_a2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 29.d0/16.d0*GYZ1(1)
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 5.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 7.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      C_a2_6 = C_a2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     + 5.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 5.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 7.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_a2_6 = C_a2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 3.d0/4.d0*GYZ3(1,0,1)
     +     + 3.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 5.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      C_a2_6 = C_a2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 3.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     - 3.d0/4.d0*GYZ3(3,1,3)
     +     + 3.d0/2.d0*GYZ3(3,2,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_a2_6 = C_a2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 7.d0/4.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_6 = C_a2_6 + r**(-1)*s*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      C_a2_6 = C_a2_6 + r**(-1)*s * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_6 = C_a2_6 + r**(-1)*(1.d0-r)*zeta2 * (
     +     - 3.d0/8.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     )
      C_a2_6 = C_a2_6 + r**(-1)*(1.d0-r) * (
     +     - 17.d0/32.d0
     +     + 11.d0/16.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/16.d0*GYZ1(3)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 5.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     )
      C_a2_6 = C_a2_6 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     - 3.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     - GYZ3(3,1,3)
     +     )
      C_a2_6 = C_a2_6 + r**(-1)*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ3(3,2,1)
     +     - 3.d0/16.d0*HZ1(0)
     +     + HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_a2_6 = C_a2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_6 = C_a2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 13.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     )
      C_a2_6 = C_a2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 11.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 13.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     )
      C_a2_6 = C_a2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      C_a2_6 = C_a2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - 13.d0/8.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_6 = C_a2_6 + s**(-2)*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      C_a2_6 = C_a2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_a2_6 = C_a2_6 + s**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     )
      C_a2_6 = C_a2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_a2_6 = C_a2_6 + s**(-2)*(1.d0-r)**2*zeta2 * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ1(1)
     +     )
      C_a2_6 = C_a2_6 + s**(-2)*(1.d0-r)**2 * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + s**(-2)*(1.d0-r)**2 * (
     +     + 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,1)
     +     )
      C_a2_6 = C_a2_6 + s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 3.d0/8.d0*GYZ3(1,0,1)
     +     + 3.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     - 3.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     )
      C_a2_6 = C_a2_6 + s**(-2)*(1.d0-r)**2 * (
     +     - 3.d0/8.d0*GYZ3(2,1,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 3.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*GYZ3(3,1,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_a2_6 = C_a2_6 + s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 3.d0/8.d0*HZ3(1,1,0)
     +     )
      C_a2_6 = C_a2_6 + s**(-2)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)
     +     + 9.d0/4.d0*HZ1(-1)
     +     - 3*HZ2(-1,-1)
     +     - 5.d0/4.d0*HZ2(-1,0)
     +     )
      C_a2_6 = C_a2_6 + s**(-2)*zeta2 * (
     +     - 1.d0/2.d0*HZ2(0,1)
     +     )
      C_a2_6 = C_a2_6 + s**(-2)*zeta3 * (
     +     + 3*HZ1(-1)
     +     )
      C_a2_6 = C_a2_6 + s**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 15.d0/16.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     )
      C_a2_6 = C_a2_6 + s**(-2) * (
     +     + 3.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 2*GYZ2(3,1)*HZ2(1,0)
     +     )
      C_a2_6 = C_a2_6 + s**(-2) * (
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 5.d0/4.d0*GYZ3(0,0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     - 3.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + s**(-2) * (
     +     + 3.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,3,1)
     +     )
      C_a2_6 = C_a2_6 + s**(-2) * (
     +     - 1.d0/8.d0*GYZ3(3,0,1)
     +     - 3.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     + 2*GYZ3(3,1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + s**(-2) * (
     +     + 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ4(0,0,0,1)
     +     + GYZ4(0,1,0,1)
     +     )
      C_a2_6 = C_a2_6 + s**(-2) * (
     +     + 1.d0/2.d0*GYZ4(0,1,1,1)
     +     + 3.d0/2.d0*GYZ4(0,1,2,1)
     +     - 1.d0/2.d0*GYZ4(0,1,3,1)
     +     + GYZ4(0,3,0,1)
     +     - 1.d0/2.d0*GYZ4(0,3,1,3)
     +     + 3.d0/2.d0*GYZ4(0,3,2,1)
     +     + 5.d0/4.d0*GYZ4(3,0,0,1)
     +     )
      C_a2_6 = C_a2_6 + s**(-2) * (
     +     - 1.d0/4.d0*GYZ4(3,0,1,3)
     +     - 1.d0/4.d0*GYZ4(3,0,3,1)
     +     - 5.d0/4.d0*GYZ4(3,1,0,1)
     +     - 2*GYZ4(3,1,2,1)
     +     + 3.d0/4.d0*GYZ4(3,1,3,1)
     +     - 1.d0/2.d0*GYZ4(3,2,1,1)
     +     + 1.d0/2.d0*GYZ4(3,2,2,1)
     +     )
      C_a2_6 = C_a2_6 + s**(-2) * (
     +     - 5.d0/4.d0*GYZ4(3,3,0,1)
     +     + 3.d0/4.d0*GYZ4(3,3,1,3)
     +     - 3.d0/2.d0*GYZ4(3,3,2,1)
     +     - 15.d0/16.d0*HZ2(-1,0)
     +     - 9.d0/8.d0*HZ3(-1,-1,0)
     +     + 9.d0/8.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      C_a2_6 = C_a2_6 + s**(-2) * (
     +     + 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     - 3.d0/4.d0*HZ4(-1,-1,0,0)
     +     + 3.d0/4.d0*HZ4(-1,0,-1,0)
     +     - 3.d0/4.d0*HZ4(-1,0,0,0)
     +     - 4*HZ4(-1,0,1,0)
     +     - 1.d0/4.d0*HZ4(0,0,-1,0)
     +     - 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      C_a2_6 = C_a2_6 + s**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_a2_6 = C_a2_6 + s**(-1)*(1.d0-r)*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(2)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      C_a2_6 = C_a2_6 + s**(-1)*(1.d0-r) * (
     +     + 29.d0/16.d0*GYZ1(1)
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 15.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      C_a2_6 = C_a2_6 + s**(-1)*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     + 5.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     )
      C_a2_6 = C_a2_6 + s**(-1)*(1.d0-r) * (
     +     - GYZ2(1,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 15.d0/8.d0*GYZ2(2,1)
     +     + GYZ2(2,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     )
      C_a2_6 = C_a2_6 + s**(-1)*(1.d0-r) * (
     +     + 5.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     - 3.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 3.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      C_a2_6 = C_a2_6 + s**(-1)*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 3.d0/2.d0*GYZ3(3,2,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 15.d0/8.d0*HZ2(1,0)
     +     )
      C_a2_6 = C_a2_6 + s**(-1)*(1.d0-r) * (
     +     - 3.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 3.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_6 = C_a2_6 + s**(-1)*zeta2 * (
     +     - 9.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 3.d0/4.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(1)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     + GYZ2(3,2)
     +     )
      C_a2_6 = C_a2_6 + s**(-1)*zeta2 * (
     +     + 8*HZ1(-1)
     +     + 5.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     - 6*HZ2(-1,-1)
     +     - HZ2(-1,0)
     +     - HZ2(0,1)
     +     )
      C_a2_6 = C_a2_6 + s**(-1)*zeta3 * (
     +     - 3
     +     + 3.d0/2.d0*HZ1(-1)
     +     )
      C_a2_6 = C_a2_6 + s**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 29.d0/16.d0*GYZ1(3)
     +     - 5.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     )
      C_a2_6 = C_a2_6 + s**(-1) * (
     +     + 7.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - GYZ1(3)*HZ3(1,1,0)
     +     + 19.d0/8.d0*GYZ2(0,1)
     +     + 5.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - GYZ2(0,1)*HZ2(-1,0)
     +     + GYZ2(0,1)*HZ2(0,0)
     +     )
      C_a2_6 = C_a2_6 + s**(-1) * (
     +     + 3.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     + GYZ2(0,3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     )
      C_a2_6 = C_a2_6 + s**(-1) * (
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - GYZ2(3,1)*HZ2(0,0)
     +     - 5.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 7.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + GYZ2(3,2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     )
      C_a2_6 = C_a2_6 + s**(-1) * (
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 2*GYZ3(0,0,1)
     +     + GYZ3(0,0,1)*HZ1(0)
     +     + GYZ3(0,1,1)
     +     - 3.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + s**(-1) * (
     +     + 3.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     )
      C_a2_6 = C_a2_6 + s**(-1) * (
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     + 5.d0/2.d0*GYZ3(3,0,1)
     +     - 3.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     - GYZ3(3,1,1)
     +     - GYZ3(3,1,1)*HZ1(0)
     +     + 5.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + s**(-1) * (
     +     - 2*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 7.d0/2.d0*GYZ3(3,2,1)
     +     + GYZ3(3,2,1)*HZ1(0)
     +     - GYZ3(3,2,2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ3(3,3,1)
     +     + GYZ3(3,3,1)*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + s**(-1) * (
     +     + 3.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ4(0,1,0,1)
     +     + GYZ4(0,1,1,1)
     +     + 3.d0/2.d0*GYZ4(0,1,2,1)
     +     - GYZ4(0,1,3,1)
     +     + 1.d0/2.d0*GYZ4(0,3,0,1)
     +     - GYZ4(0,3,1,3)
     +     )
      C_a2_6 = C_a2_6 + s**(-1) * (
     +     + 3.d0/2.d0*GYZ4(0,3,2,1)
     +     + GYZ4(3,0,0,1)
     +     - 1.d0/2.d0*GYZ4(3,0,1,3)
     +     - 1.d0/2.d0*GYZ4(3,0,3,1)
     +     - GYZ4(3,1,0,1)
     +     - 5.d0/2.d0*GYZ4(3,1,2,1)
     +     + 3.d0/2.d0*GYZ4(3,1,3,1)
     +     )
      C_a2_6 = C_a2_6 + s**(-1) * (
     +     - GYZ4(3,2,1,1)
     +     + GYZ4(3,2,2,1)
     +     - GYZ4(3,3,0,1)
     +     + 3.d0/2.d0*GYZ4(3,3,1,3)
     +     - 3.d0/2.d0*GYZ4(3,3,2,1)
     +     + 29.d0/16.d0*HZ1(0)
     +     - 11.d0/8.d0*HZ2(0,0)
     +     )
      C_a2_6 = C_a2_6 + s**(-1) * (
     +     - 17.d0/4.d0*HZ3(-1,-1,0)
     +     + 13.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 4*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     + 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     )
      C_a2_6 = C_a2_6 + s**(-1) * (
     +     - 3.d0/2.d0*HZ4(-1,-1,0,0)
     +     + 3.d0/2.d0*HZ4(-1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - 5*HZ4(-1,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,0,-1,0)
     +     - HZ4(0,1,1,0)
     +     )
      C_a2_6 = C_a2_6 + s*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      C_a2_6 = C_a2_6 + s * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_6 = C_a2_6 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     - 1.d0/16.d0*GYZ1(1)
     +     + 1.d0/16.d0*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + (1.d0-r-s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + (1.d0-r-s)**(-2)*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      C_a2_6 = C_a2_6 + (1.d0-r-s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(3,0,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     )
      C_a2_6 = C_a2_6 + (1.d0-r-s)**(-2) * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      C_a2_6 = C_a2_6 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_a2_6 = C_a2_6 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 5.d0/8.d0*GYZ1(1)
     +     - 5.d0/8.d0*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + (1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + (1.d0-r-s)**(-1)*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      C_a2_6 = C_a2_6 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/16.d0
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     )
      C_a2_6 = C_a2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_6 = C_a2_6 + (1.d0-r)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_a2_6 = C_a2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 2*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     )
      C_a2_6 = C_a2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + GYZ2(1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - GYZ2(1,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     - GYZ2(2,1)*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     )
      C_a2_6 = C_a2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      C_a2_6 = C_a2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     + 2*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_a2_6 = C_a2_6 + (1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      C_a2_6 = C_a2_6 + (r+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_6 = C_a2_6 + (r+s)**(-1) * (
     +     - GYZ1(2)*HZ1(0)
     +     + GYZ2(0,1)
     +     + GYZ2(2,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     + HZ2(1,0)
     +     )
      C_a2_6 = C_a2_6 + zeta2 * (
     +     - 7.d0/4.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 9.d0/8.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + zeta2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,2)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)
     +     + 27.d0/4.d0*HZ1(-1)
     +     )
      C_a2_6 = C_a2_6 + zeta2 * (
     +     - 3.d0/8.d0*HZ1(0)
     +     + 9.d0/8.d0*HZ1(1)
     +     - 4*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     + 2*HZ2(0,-1)
     +     - HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      C_a2_6 = C_a2_6 + zeta2 * (
     +     + 1.d0/2.d0*HZ2(1,1)
     +     )
      C_a2_6 = C_a2_6 + zeta3 * (
     +     - 9.d0/8.d0
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(2)
     +     + 3.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      C_a2_6 = C_a2_6 + zeta4 * (
     +     - 13.d0/16.d0
     +     )
      C_a2_6 = C_a2_6 + 187.d0/128.d0
     +     - 3.d0/32.d0*GYZ1(1)
     +     + 15.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +
      C_a2_6 = C_a2_6 - 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 25.d0/16.d0*GYZ1(3)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 3*GYZ1(3)*HZ2(1,0)
     +     - GYZ1(3)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +
      C_a2_6 = C_a2_6 + 1.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + GYZ2(0,1)
     +     + 3.d0/8.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 15.d0/16.d0*GYZ2(2,1)
     +     - 9.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +
      C_a2_6 = C_a2_6 - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     + 9.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ2(0,0)
     +
      C_a2_6 = C_a2_6 - 1.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     + 1.d0/16.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,1)*HZ2(-1,0)
     +     - GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 3*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +
      C_a2_6 = C_a2_6 + 9.d0/16.d0*GYZ2(3,3)
     +     + 3.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     - GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ3(0,0,1)
     +     + 3.d0/8.d0*GYZ3(0,1,1)
     +     + 3.d0/4.d0*GYZ3(0,1,3)
     +     + 3.d0/4.d0*GYZ3(0,3,1)
     +
      C_a2_6 = C_a2_6 - 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     + 9.d0/8.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 9.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +
      C_a2_6 = C_a2_6 + 3.d0/8.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 15.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 3*GYZ3(3,2,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +
      C_a2_6 = C_a2_6 - 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     - 9.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ4(0,0,0,1)
     +     - 1.d0/4.d0*GYZ4(0,1,0,1)
     +     + 1.d0/2.d0*GYZ4(0,1,1,1)
     +     - 1.d0/4.d0*GYZ4(0,1,3,1)
     +
      C_a2_6 = C_a2_6 - 1.d0/4.d0*GYZ4(0,3,0,1)
     +     - 1.d0/4.d0*GYZ4(0,3,1,3)
     +     + 1.d0/2.d0*GYZ4(2,1,1,1)
     +     - 1.d0/4.d0*GYZ4(2,1,2,1)
     +     - 1.d0/4.d0*GYZ4(2,1,3,1)
     +     + 1.d0/2.d0*GYZ4(2,2,2,1)
     +     - 1.d0/4.d0*GYZ4(2,3,1,3)
     +     - 1.d0/4.d0*GYZ4(2,3,2,1)
     +
      C_a2_6 = C_a2_6 + 1.d0/2.d0*GYZ4(3,0,0,1)
     +     - 1.d0/2.d0*GYZ4(3,0,1,1)
     +     - 1.d0/4.d0*GYZ4(3,0,1,3)
     +     - 1.d0/4.d0*GYZ4(3,0,3,1)
     +     - 1.d0/2.d0*GYZ4(3,1,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,2,1)
     +     + GYZ4(3,1,3,1)
     +     - 1.d0/2.d0*GYZ4(3,2,1,1)
     +
      C_a2_6 = C_a2_6 - 1.d0/4.d0*GYZ4(3,2,1,3)
     +     + 1.d0/2.d0*GYZ4(3,2,2,1)
     +     - 1.d0/4.d0*GYZ4(3,2,3,1)
     +     + GYZ4(3,3,1,3)
     +     + 21.d0/16.d0*HZ1(0)
     +     + 1.d0/16.d0*HZ2(-1,0)
     +     - 21.d0/16.d0*HZ2(0,0)
     +     - 15.d0/16.d0*HZ2(1,0)
     +
      C_a2_6 = C_a2_6 - 27.d0/8.d0*HZ3(-1,-1,0)
     +     + 33.d0/8.d0*HZ3(-1,0,0)
     +     + 9.d0/8.d0*HZ3(0,0,0)
     +     + 33.d0/8.d0*HZ3(0,1,0)
     +     + 9.d0/8.d0*HZ3(1,1,0)
     +     + HZ4(-1,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,0,0,0)
     +
      C_a2_6 = C_a2_6 - HZ4(-1,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     - 3.d0/4.d0*HZ4(0,0,-1,0)
     +     + 3*HZ4(0,0,0,0)
     +     + 1.d0/2.d0*HZ4(0,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +
      C_a2_6 = C_a2_6 + 3.d0/2.d0*HZ4(1,0,0,0)
     +     + 1.d0/2.d0*HZ4(1,0,1,0)
     +     + 1.d0/2.d0*HZ4(1,1,0,0)
     +     + 1.d0/2.d0*HZ4(1,1,1,0)
     +

      C_b2_6 = 0d0
     +
      C_b2_6 = C_b2_6 + r**(-2)*s*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     )
      C_b2_6 = C_b2_6 + r**(-2)*s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + r**(-2)*s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     )
      C_b2_6 = C_b2_6 + r**(-1)*s**(-1)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_6 = C_b2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      C_b2_6 = C_b2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      C_b2_6 = C_b2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_6 = C_b2_6 + r**(-1)*s*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      C_b2_6 = C_b2_6 + r**(-1)*s * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + r**(-1)*(1.d0-r)*zeta2 * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     )
      C_b2_6 = C_b2_6 + r**(-1)*(1.d0-r) * (
     +     - 23.d0/32.d0*GYZ1(1)
     +     - 3.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_b2_6 = C_b2_6 + r**(-1)*(1.d0-r) * (
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 7.d0/16.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(1,1)
     +     + 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/16.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     )
      C_b2_6 = C_b2_6 + r**(-1)*(1.d0-r) * (
     +     + 3.d0/16.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     - 3.d0/8.d0*GYZ3(1,2,1)
     +     )
      C_b2_6 = C_b2_6 + r**(-1)*(1.d0-r) * (
     +     + 3.d0/8.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(3,0,1)
     +     - 1.d0/8.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 3.d0/8.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_6 = C_b2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      C_b2_6 = C_b2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      C_b2_6 = C_b2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 2*HZ1(-1)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0*HZ1(1)
     +     + 3*HZ2(-1,-1)
     +     + 5.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*(1.d0-r)*zeta3 * (
     +     - 3*HZ1(-1)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*(1.d0-r) * (
     +     + 5.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     - 13.d0/16.d0*GYZ2(0,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 13.d0/16.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 2*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 5.d0/4.d0*GYZ3(0,0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     + 3.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - GYZ3(0,1,3)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     - GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 5.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*(1.d0-r) * (
     +     + 5.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(3,0,1)
     +     + 3.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*(1.d0-r) * (
     +     - 2*GYZ3(3,1,2)*HZ1(0)
     +     + GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*(1.d0-r) * (
     +     - 3.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ4(0,0,0,1)
     +     - GYZ4(0,1,0,1)
     +     - 1.d0/2.d0*GYZ4(0,1,1,1)
     +     - 3.d0/2.d0*GYZ4(0,1,2,1)
     +     + 1.d0/2.d0*GYZ4(0,1,3,1)
     +     - GYZ4(0,3,0,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ4(0,3,1,3)
     +     - 3.d0/2.d0*GYZ4(0,3,2,1)
     +     - 5.d0/4.d0*GYZ4(3,0,0,1)
     +     + 1.d0/4.d0*GYZ4(3,0,1,3)
     +     + 1.d0/4.d0*GYZ4(3,0,3,1)
     +     + 5.d0/4.d0*GYZ4(3,1,0,1)
     +     + 2*GYZ4(3,1,2,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ4(3,1,3,1)
     +     + 1.d0/2.d0*GYZ4(3,2,1,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     + 5.d0/4.d0*GYZ4(3,3,0,1)
     +     - 3.d0/4.d0*GYZ4(3,3,1,3)
     +     + 3.d0/2.d0*GYZ4(3,3,2,1)
     +     + 13.d0/16.d0*HZ2(-1,0)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*(1.d0-r) * (
     +     + 7.d0/8.d0*HZ3(-1,-1,0)
     +     - 13.d0/8.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     - 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     + 3.d0/4.d0*HZ4(-1,-1,0,0)
     +     - 3.d0/4.d0*HZ4(-1,0,-1,0)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*(1.d0-r) * (
     +     + 3.d0/4.d0*HZ4(-1,0,0,0)
     +     + 4*HZ4(-1,0,1,0)
     +     + 1.d0/4.d0*HZ4(0,0,-1,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ3(2,1,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(3,1,1)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*(1.d0-r)**3*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(2,1,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(3,1,1)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)
     +     + 9.d0/4.d0*HZ1(-1)
     +     - 3*HZ2(-1,-1)
     +     - 5.d0/4.d0*HZ2(-1,0)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*zeta2 * (
     +     - 1.d0/2.d0*HZ2(0,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-2)*zeta3 * (
     +     + 3*HZ1(-1)
     +     )
      C_b2_6 = C_b2_6 + s**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 15.d0/16.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     )
      C_b2_6 = C_b2_6 + s**(-2) * (
     +     + 3.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 2*GYZ2(3,1)*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + s**(-2) * (
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 5.d0/4.d0*GYZ3(0,0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     - 3.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + s**(-2) * (
     +     + 3.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,3,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-2) * (
     +     - 1.d0/8.d0*GYZ3(3,0,1)
     +     - 3.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     + 2*GYZ3(3,1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + s**(-2) * (
     +     + 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ4(0,0,0,1)
     +     + GYZ4(0,1,0,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-2) * (
     +     + 1.d0/2.d0*GYZ4(0,1,1,1)
     +     + 3.d0/2.d0*GYZ4(0,1,2,1)
     +     - 1.d0/2.d0*GYZ4(0,1,3,1)
     +     + GYZ4(0,3,0,1)
     +     - 1.d0/2.d0*GYZ4(0,3,1,3)
     +     + 3.d0/2.d0*GYZ4(0,3,2,1)
     +     + 5.d0/4.d0*GYZ4(3,0,0,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-2) * (
     +     - 1.d0/4.d0*GYZ4(3,0,1,3)
     +     - 1.d0/4.d0*GYZ4(3,0,3,1)
     +     - 5.d0/4.d0*GYZ4(3,1,0,1)
     +     - 2*GYZ4(3,1,2,1)
     +     + 3.d0/4.d0*GYZ4(3,1,3,1)
     +     - 1.d0/2.d0*GYZ4(3,2,1,1)
     +     + 1.d0/2.d0*GYZ4(3,2,2,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-2) * (
     +     - 5.d0/4.d0*GYZ4(3,3,0,1)
     +     + 3.d0/4.d0*GYZ4(3,3,1,3)
     +     - 3.d0/2.d0*GYZ4(3,3,2,1)
     +     - 15.d0/16.d0*HZ2(-1,0)
     +     - 9.d0/8.d0*HZ3(-1,-1,0)
     +     + 9.d0/8.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      C_b2_6 = C_b2_6 + s**(-2) * (
     +     + 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     - 3.d0/4.d0*HZ4(-1,-1,0,0)
     +     + 3.d0/4.d0*HZ4(-1,0,-1,0)
     +     - 3.d0/4.d0*HZ4(-1,0,0,0)
     +     - 4*HZ4(-1,0,1,0)
     +     - 1.d0/4.d0*HZ4(0,0,-1,0)
     +     - 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*(1.d0-r)*zeta2 * (
     +     + 19.d0/8.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 5.d0/4.d0*GYZ1(2)
     +     - 3.d0/4.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(1)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*(1.d0-r)*zeta2 * (
     +     - GYZ2(3,2)
     +     - 29.d0/4.d0*HZ1(-1)
     +     - 5.d0/4.d0*HZ1(0)
     +     - 5.d0/4.d0*HZ1(1)
     +     + 6*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     + HZ2(0,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*(1.d0-r)*zeta3 * (
     +     + 3
     +     - 3.d0/2.d0*HZ1(-1)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*(1.d0-r) * (
     +     + 29.d0/16.d0*GYZ1(1)
     +     + 9.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 15.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 5.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*(1.d0-r) * (
     +     - 29.d0/16.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 2*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + GYZ1(3)*HZ3(1,1,0)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*(1.d0-r) * (
     +     - 9.d0/4.d0*GYZ2(0,1)
     +     + GYZ2(0,1)*HZ2(-1,0)
     +     - GYZ2(0,1)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     - GYZ2(0,3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*(1.d0-r) * (
     +     - GYZ2(1,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 15.d0/8.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*(1.d0-r) * (
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + GYZ2(3,1)*HZ2(0,0)
     +     + 5.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 2*GYZ2(3,2)*HZ1(0)
     +     - GYZ2(3,2)*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ3(0,0,1)
     +     - GYZ3(0,0,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(0,1,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*(1.d0-r) * (
     +     + 3.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*(1.d0-r) * (
     +     + 5.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 5.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 5.d0/4.d0*GYZ3(2,2,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 7.d0/4.d0*GYZ3(3,0,1)
     +     + 3.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(3,1,1)
     +     + GYZ3(3,1,1)*HZ1(0)
     +     - 5.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(3,1,3)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 2*GYZ3(3,2,1)
     +     - GYZ3(3,2,1)*HZ1(0)
     +     + GYZ3(3,2,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(3,3,1)
     +     - GYZ3(3,3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ4(0,1,0,1)
     +     - GYZ4(0,1,1,1)
     +     - 3.d0/2.d0*GYZ4(0,1,2,1)
     +     + GYZ4(0,1,3,1)
     +     - 1.d0/2.d0*GYZ4(0,3,0,1)
     +     + GYZ4(0,3,1,3)
     +     - 3.d0/2.d0*GYZ4(0,3,2,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*(1.d0-r) * (
     +     - GYZ4(3,0,0,1)
     +     + 1.d0/2.d0*GYZ4(3,0,1,3)
     +     + 1.d0/2.d0*GYZ4(3,0,3,1)
     +     + GYZ4(3,1,0,1)
     +     + 5.d0/2.d0*GYZ4(3,1,2,1)
     +     - 3.d0/2.d0*GYZ4(3,1,3,1)
     +     + GYZ4(3,2,1,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*(1.d0-r) * (
     +     - GYZ4(3,2,2,1)
     +     + GYZ4(3,3,0,1)
     +     - 3.d0/2.d0*GYZ4(3,3,1,3)
     +     + 3.d0/2.d0*GYZ4(3,3,2,1)
     +     - 29.d0/16.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     + 13.d0/8.d0*HZ2(0,0)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*(1.d0-r) * (
     +     + 15.d0/8.d0*HZ2(1,0)
     +     + 7.d0/2.d0*HZ3(-1,-1,0)
     +     - 15.d0/4.d0*HZ3(-1,0,0)
     +     - 3.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 4*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*(1.d0-r) * (
     +     - 5.d0/4.d0*HZ3(1,1,0)
     +     - 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,-1,0,0)
     +     - 3.d0/2.d0*HZ4(-1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,0,0,0)
     +     + 5*HZ4(-1,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,0,-1,0)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*(1.d0-r) * (
     +     + HZ4(0,1,1,0)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*(1.d0-r)**2*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*zeta2 * (
     +     - 9.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 3.d0/4.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(1)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     + GYZ2(3,2)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*zeta2 * (
     +     + 8*HZ1(-1)
     +     + 5.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     - 6*HZ2(-1,-1)
     +     - HZ2(-1,0)
     +     - HZ2(0,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-1)*zeta3 * (
     +     - 3
     +     + 3.d0/2.d0*HZ1(-1)
     +     )
      C_b2_6 = C_b2_6 + s**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 29.d0/16.d0*GYZ1(3)
     +     - 5.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     )
      C_b2_6 = C_b2_6 + s**(-1) * (
     +     + 7.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - GYZ1(3)*HZ3(1,1,0)
     +     + 5.d0/2.d0*GYZ2(0,1)
     +     + 5.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - GYZ2(0,1)*HZ2(-1,0)
     +     + GYZ2(0,1)*HZ2(0,0)
     +     )
      C_b2_6 = C_b2_6 + s**(-1) * (
     +     + 3.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     + GYZ2(0,3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + s**(-1) * (
     +     + 3.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - GYZ2(3,1)*HZ2(0,0)
     +     - 5.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 7.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + GYZ2(3,2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + s**(-1) * (
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 2*GYZ3(0,0,1)
     +     + GYZ3(0,0,1)*HZ1(0)
     +     + GYZ3(0,1,1)
     +     - 3.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(0,1,3)
     +     )
      C_b2_6 = C_b2_6 + s**(-1) * (
     +     + 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-1) * (
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     + 5.d0/2.d0*GYZ3(3,0,1)
     +     - 3.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     - GYZ3(3,1,1)
     +     - GYZ3(3,1,1)*HZ1(0)
     +     + 5.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 2*GYZ3(3,1,3)
     +     )
      C_b2_6 = C_b2_6 + s**(-1) * (
     +     - 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 7.d0/2.d0*GYZ3(3,2,1)
     +     + GYZ3(3,2,1)*HZ1(0)
     +     - GYZ3(3,2,2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ3(3,3,1)
     +     + GYZ3(3,3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + s**(-1) * (
     +     + 1.d0/2.d0*GYZ4(0,1,0,1)
     +     + GYZ4(0,1,1,1)
     +     + 3.d0/2.d0*GYZ4(0,1,2,1)
     +     - GYZ4(0,1,3,1)
     +     + 1.d0/2.d0*GYZ4(0,3,0,1)
     +     - GYZ4(0,3,1,3)
     +     + 3.d0/2.d0*GYZ4(0,3,2,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-1) * (
     +     + GYZ4(3,0,0,1)
     +     - 1.d0/2.d0*GYZ4(3,0,1,3)
     +     - 1.d0/2.d0*GYZ4(3,0,3,1)
     +     - GYZ4(3,1,0,1)
     +     - 5.d0/2.d0*GYZ4(3,1,2,1)
     +     + 3.d0/2.d0*GYZ4(3,1,3,1)
     +     - GYZ4(3,2,1,1)
     +     )
      C_b2_6 = C_b2_6 + s**(-1) * (
     +     + GYZ4(3,2,2,1)
     +     - GYZ4(3,3,0,1)
     +     + 3.d0/2.d0*GYZ4(3,3,1,3)
     +     - 3.d0/2.d0*GYZ4(3,3,2,1)
     +     + 29.d0/16.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 11.d0/8.d0*HZ2(0,0)
     +     )
      C_b2_6 = C_b2_6 + s**(-1) * (
     +     - 17.d0/4.d0*HZ3(-1,-1,0)
     +     + 13.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 4*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     + 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     )
      C_b2_6 = C_b2_6 + s**(-1) * (
     +     - 3.d0/2.d0*HZ4(-1,-1,0,0)
     +     + 3.d0/2.d0*HZ4(-1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - 5*HZ4(-1,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,0,-1,0)
     +     - HZ4(0,1,1,0)
     +     )
      C_b2_6 = C_b2_6 + s*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_b2_6 = C_b2_6 + s * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     - 1.d0/16.d0*GYZ1(1)
     +     + 1.d0/16.d0*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r-s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r-s)**(-2)*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r-s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(3,0,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r-s)**(-2) * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r-s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r-s)**(-1)*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/16.d0
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)**(-2)*(r+s)**(-1) * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/4.d0*GYZ2(0,1)
     +     + 9.d0/4.d0*GYZ2(2,1)
     +     + 9.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(0,1)
     +     - 9.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     - 9.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)**(-1)*(r+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)**(-1)*(r+s)**(-1) * (
     +     - 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(0,1)
     +     + 9.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 9.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(1.d0+s)**(-4)*zeta2 * (
     +     + 9.d0/2.d0*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(1.d0+s)**(-4)*zeta3 * (
     +     - 27.d0/2.d0
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(1.d0+s)**(-4) * (
     +     - 9.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 9.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 9.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 9.d0/2.d0*GYZ3(1,0,1)
     +     - 9.d0/2.d0*GYZ3(1,2,1)
     +     + 9.d0/2.d0*GYZ3(3,0,1)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(1.d0+s)**(-4) * (
     +     + 9.d0/2.d0*GYZ3(3,2,1)
     +     + 9*HZ3(0,1,0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(1.d0+s)**(-3)*zeta2 * (
     +     + 9.d0/2.d0
     +     - 9*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(1.d0+s)**(-3)*zeta3 * (
     +     + 27
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(1.d0+s)**(-3) * (
     +     + 9.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 9*GYZ1(1)*HZ2(1,0)
     +     - 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 9*GYZ1(3)*HZ2(1,0)
     +     - 9.d0/2.d0*GYZ2(0,1)
     +     - 9*GYZ2(1,2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(2,1)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(1.d0+s)**(-3) * (
     +     + 9*GYZ2(3,2)*HZ1(0)
     +     + 9*GYZ3(1,0,1)
     +     + 9*GYZ3(1,2,1)
     +     - 9*GYZ3(3,0,1)
     +     - 9*GYZ3(3,2,1)
     +     + 9.d0/2.d0*HZ2(1,0)
     +     - 18*HZ3(0,1,0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     - 33.d0/4.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + HZ1(-1)
     +     + 7*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     - 173.d0/8.d0
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     - 27.d0/16.d0*GYZ1(1)
     +     - 111.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 59.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 27.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 27.d0/16.d0*GYZ1(3)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     + 3.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 59.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 27.d0/4.d0*GYZ2(0,1)
     +     + 59.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 27.d0/4.d0*GYZ2(2,1)
     +     - 59.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     - 59.d0/8.d0*GYZ3(1,0,1)
     +     - 59.d0/8.d0*GYZ3(1,2,1)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 59.d0/8.d0*GYZ3(3,0,1)
     +     + 59.d0/8.d0*GYZ3(3,2,1)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + 27.d0/16.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     - 27.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 3.d0/8.d0*HZ3(0,0,0)
     +     + 59.d0/4.d0*HZ3(0,1,0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 47.d0/8.d0
     +     + 5.d0/4.d0*GYZ1(1)
     +     - 5.d0/4.d0*GYZ1(3)
     +     - HZ1(-1)
     +     - 19.d0/4.d0*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     + 7
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 27.d0/16.d0*GYZ1(1)
     +     + 7.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 4*GYZ1(1)*HZ2(1,0)
     +     - 35.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 27.d0/16.d0*GYZ1(3)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 7.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 4*GYZ1(3)*HZ2(1,0)
     +     - 35.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 4*GYZ2(1,2)*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 35.d0/8.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 4*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 7.d0/4.d0*GYZ3(1,0,1)
     +     + 4*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 7.d0/4.d0*GYZ3(3,0,1)
     +     - 4*GYZ3(3,2,1)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     - 27.d0/16.d0*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 17.d0/8.d0*HZ2(0,0)
     +     + 35.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 9.d0/4.d0*HZ3(-1,0,0)
     +     + 5.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 8*HZ3(0,1,0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 7.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 9.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 7.d0/8.d0*GYZ2(2,1)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 3.d0/4.d0*GYZ3(1,0,1)
     +     - 3.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 7.d0/8.d0*HZ2(1,0)
     +     - HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(2)
     +     - 3.d0/8.d0*HZ1(1)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r) * (
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r) * (
     +     + 3.d0/8.d0*GYZ3(0,0,1)
     +     - 3.d0/8.d0*GYZ3(0,1,1)
     +     - 3.d0/8.d0*GYZ3(0,1,3)
     +     - 3.d0/8.d0*GYZ3(0,3,1)
     +     - 3.d0/8.d0*GYZ3(1,0,1)
     +     + 3.d0/8.d0*GYZ3(1,1,1)
     +     + 3.d0/8.d0*GYZ3(1,1,3)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r) * (
     +     - 3.d0/8.d0*GYZ3(1,2,1)
     +     + 3.d0/4.d0*GYZ3(1,3,1)
     +     - 3.d0/8.d0*GYZ3(2,1,1)
     +     - 3.d0/8.d0*GYZ3(2,1,3)
     +     + 3.d0/8.d0*GYZ3(2,2,1)
     +     - 3.d0/8.d0*GYZ3(2,3,1)
     +     + 3.d0/8.d0*GYZ3(3,1,1)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r) * (
     +     + 3.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     - 3.d0/8.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     - 3.d0/8.d0*HZ3(1,1,0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0+s)**(-3) * (
     +     - 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(0,1)
     +     + 9.d0/2.d0*GYZ2(2,1)
     +     + 9.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0+s)**(-2) * (
     +     + 9*GYZ1(2)*HZ1(0)
     +     - 9*GYZ2(0,1)
     +     - 9*GYZ2(2,1)
     +     - 9.d0/4.d0*HZ1(0)
     +     - 9*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + (1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_b2_6 = C_b2_6 + (1.d0+s)**(-1) * (
     +     + 17.d0/16.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 59.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 59.d0/8.d0*GYZ2(0,1)
     +     + 59.d0/8.d0*GYZ2(2,1)
     +     )
      C_b2_6 = C_b2_6 + (1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 61.d0/16.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 59.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + (r+s)**(-2) * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + (r+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 11.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/2.d0*GYZ2(0,1)
     +     - 11.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*HZ1(0)
     +     - 11.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + zeta2 * (
     +     - 7.d0/4.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 9.d0/8.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + zeta2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,2)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)
     +     + 27.d0/4.d0*HZ1(-1)
     +     )
      C_b2_6 = C_b2_6 + zeta2 * (
     +     - 3.d0/8.d0*HZ1(0)
     +     + 9.d0/8.d0*HZ1(1)
     +     - 4*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     + 2*HZ2(0,-1)
     +     - HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + zeta2 * (
     +     + 1.d0/2.d0*HZ2(1,1)
     +     )
      C_b2_6 = C_b2_6 + zeta3 * (
     +     - 9.d0/8.d0
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(2)
     +     + 3.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      C_b2_6 = C_b2_6 + zeta4 * (
     +     - 13.d0/16.d0
     +     )
      C_b2_6 = C_b2_6 + 119.d0/128.d0
     +     - 3.d0/32.d0*GYZ1(1)
     +     + 15.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +
      C_b2_6 = C_b2_6 - 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 3.d0/2.d0*GYZ1(3)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 3*GYZ1(3)*HZ2(1,0)
     +     - GYZ1(3)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +
      C_b2_6 = C_b2_6 + 1.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 7.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 15.d0/16.d0*GYZ2(2,1)
     +     - 9.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +
      C_b2_6 = C_b2_6 - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     + 9.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ2(0,0)
     +
      C_b2_6 = C_b2_6 - 1.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     + 3.d0/16.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,1)*HZ2(-1,0)
     +     - GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 3*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +
      C_b2_6 = C_b2_6 + 9.d0/16.d0*GYZ2(3,3)
     +     + 3.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     - GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ3(0,0,1)
     +     + 3.d0/8.d0*GYZ3(0,1,1)
     +     + 3.d0/4.d0*GYZ3(0,1,3)
     +     + 3.d0/4.d0*GYZ3(0,3,1)
     +
      C_b2_6 = C_b2_6 - 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     + 9.d0/8.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 9.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +
      C_b2_6 = C_b2_6 + 3.d0/8.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 15.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 3*GYZ3(3,2,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +
      C_b2_6 = C_b2_6 - 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     - 9.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ4(0,0,0,1)
     +     - 1.d0/4.d0*GYZ4(0,1,0,1)
     +     + 1.d0/2.d0*GYZ4(0,1,1,1)
     +     - 1.d0/4.d0*GYZ4(0,1,3,1)
     +
      C_b2_6 = C_b2_6 - 1.d0/4.d0*GYZ4(0,3,0,1)
     +     - 1.d0/4.d0*GYZ4(0,3,1,3)
     +     + 1.d0/2.d0*GYZ4(2,1,1,1)
     +     - 1.d0/4.d0*GYZ4(2,1,2,1)
     +     - 1.d0/4.d0*GYZ4(2,1,3,1)
     +     + 1.d0/2.d0*GYZ4(2,2,2,1)
     +     - 1.d0/4.d0*GYZ4(2,3,1,3)
     +     - 1.d0/4.d0*GYZ4(2,3,2,1)
     +
      C_b2_6 = C_b2_6 + 1.d0/2.d0*GYZ4(3,0,0,1)
     +     - 1.d0/2.d0*GYZ4(3,0,1,1)
     +     - 1.d0/4.d0*GYZ4(3,0,1,3)
     +     - 1.d0/4.d0*GYZ4(3,0,3,1)
     +     - 1.d0/2.d0*GYZ4(3,1,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,2,1)
     +     + GYZ4(3,1,3,1)
     +     - 1.d0/2.d0*GYZ4(3,2,1,1)
     +
      C_b2_6 = C_b2_6 - 1.d0/4.d0*GYZ4(3,2,1,3)
     +     + 1.d0/2.d0*GYZ4(3,2,2,1)
     +     - 1.d0/4.d0*GYZ4(3,2,3,1)
     +     + GYZ4(3,3,1,3)
     +     + 9.d0/8.d0*HZ1(0)
     +     + 3.d0/16.d0*HZ2(-1,0)
     +     - 21.d0/16.d0*HZ2(0,0)
     +     - 15.d0/16.d0*HZ2(1,0)
     +
      C_b2_6 = C_b2_6 - 27.d0/8.d0*HZ3(-1,-1,0)
     +     + 33.d0/8.d0*HZ3(-1,0,0)
     +     + 9.d0/8.d0*HZ3(0,0,0)
     +     + 33.d0/8.d0*HZ3(0,1,0)
     +     + 9.d0/8.d0*HZ3(1,1,0)
     +     + HZ4(-1,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,0,0,0)
     +
      C_b2_6 = C_b2_6 - HZ4(-1,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     - 3.d0/4.d0*HZ4(0,0,-1,0)
     +     + 3*HZ4(0,0,0,0)
     +     + 1.d0/2.d0*HZ4(0,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +
      C_b2_6 = C_b2_6 + 3.d0/2.d0*HZ4(1,0,0,0)
     +     + 1.d0/2.d0*HZ4(1,0,1,0)
     +     + 1.d0/2.d0*HZ4(1,1,0,0)
     +     + 1.d0/2.d0*HZ4(1,1,1,0)
     +

      C_c2_6 = 0d0
     +
      C_c2_6 = C_c2_6 + r**(-3)*s*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     )
      C_c2_6 = C_c2_6 + r**(-3)*s*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_c2_6 = C_c2_6 + r**(-3)*s*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     )
      C_c2_6 = C_c2_6 + r**(-2)*s**(-1)*(1.d0-r)**3*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_6 = C_c2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_6 = C_c2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      C_c2_6 = C_c2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      C_c2_6 = C_c2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_6 = C_c2_6 + r**(-2)*s*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     )
      C_c2_6 = C_c2_6 + r**(-2)*s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + r**(-2)*s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     )
      C_c2_6 = C_c2_6 + r**(-2)*s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + r**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     )
      C_c2_6 = C_c2_6 + r**(-2)*(1.d0-r)**2 * (
     +     + 23.d0/32.d0*GYZ1(1)
     +     + 3.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_c2_6 = C_c2_6 + r**(-2)*(1.d0-r)**2 * (
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 7.d0/16.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*GYZ2(1,1)
     +     - 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/16.d0*GYZ2(1,3)
     +     + 3.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     )
      C_c2_6 = C_c2_6 + r**(-2)*(1.d0-r)**2 * (
     +     - 3.d0/16.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     + 3.d0/8.d0*GYZ3(1,2,1)
     +     )
      C_c2_6 = C_c2_6 + r**(-2)*(1.d0-r)**2 * (
     +     - 3.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(3,0,1)
     +     + 1.d0/8.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 3.d0/8.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_6 = C_c2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_6 = C_c2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      C_c2_6 = C_c2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      C_c2_6 = C_c2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*s**(-2)*(1.d0-r)**3*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*s**(-1)*(1.d0-r)**2*zeta2 * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 29.d0/16.d0*GYZ1(1)
     +     - 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 2*GYZ1(1)*HZ2(1,0)
     +     + 7.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,0)
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     - 5.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - GYZ2(1,1)*HZ1(0)
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 2*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 7.d0/4.d0*GYZ2(2,1)
     +     + GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 3.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     - 2*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 3.d0/4.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     + 3.d0/4.d0*GYZ3(3,1,3)
     +     - 3.d0/2.d0*GYZ3(3,2,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 7.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/2.d0*HZ3(-1,0,0)
     +     + HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*s*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*s * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*(1.d0-r)*zeta2 * (
     +     + 3.d0/8.d0
     +     + 3.d0/8.d0*GYZ1(1)
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*(1.d0-r) * (
     +     + 17.d0/32.d0
     +     + 23.d0/32.d0*GYZ1(1)
     +     + 3.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/16.d0*GYZ1(3)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/16.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*(1.d0-r) * (
     +     + 3.d0/16.d0*GYZ2(1,3)
     +     + 3.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 13.d0/16.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     + 3.d0/8.d0*GYZ3(1,2,1)
     +     - 3.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(3,0,1)
     +     + 1.d0/8.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*(1.d0-r) * (
     +     + 3.d0/8.d0*GYZ3(3,2,1)
     +     + 3.d0/16.d0*HZ1(0)
     +     - HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + GYZ1(1)*HZ2(1,0)
     +     - 13.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 11.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + GYZ2(1,1)*HZ1(0)
     +     - GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 13.d0/8.d0*GYZ2(2,1)
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     + 13.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,0)
     +     )
      C_c2_6 = C_c2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_c2_6 = C_c2_6 + s**(-2)*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 9.d0/4.d0*HZ1(-1)
     +     + 3*HZ2(-1,-1)
     +     + 5.d0/4.d0*HZ2(-1,0)
     +     )
      C_c2_6 = C_c2_6 + s**(-2)*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      C_c2_6 = C_c2_6 + s**(-2)*(1.d0-r)*zeta3 * (
     +     - 3*HZ1(-1)
     +     )
      C_c2_6 = C_c2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     - 15.d0/16.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     )
      C_c2_6 = C_c2_6 + s**(-2)*(1.d0-r) * (
     +     - 3.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 15.d0/16.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 2*GYZ2(3,1)*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + s**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 5.d0/4.d0*GYZ3(0,0,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     + 3.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     )
      C_c2_6 = C_c2_6 + s**(-2)*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     )
      C_c2_6 = C_c2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/8.d0*GYZ3(3,0,1)
     +     + 3.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     - 2*GYZ3(3,1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     )
      C_c2_6 = C_c2_6 + s**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ4(0,0,0,1)
     +     - GYZ4(0,1,0,1)
     +     )
      C_c2_6 = C_c2_6 + s**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ4(0,1,1,1)
     +     - 3.d0/2.d0*GYZ4(0,1,2,1)
     +     + 1.d0/2.d0*GYZ4(0,1,3,1)
     +     - GYZ4(0,3,0,1)
     +     + 1.d0/2.d0*GYZ4(0,3,1,3)
     +     - 3.d0/2.d0*GYZ4(0,3,2,1)
     +     - 5.d0/4.d0*GYZ4(3,0,0,1)
     +     )
      C_c2_6 = C_c2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ4(3,0,1,3)
     +     + 1.d0/4.d0*GYZ4(3,0,3,1)
     +     + 5.d0/4.d0*GYZ4(3,1,0,1)
     +     + 2*GYZ4(3,1,2,1)
     +     - 3.d0/4.d0*GYZ4(3,1,3,1)
     +     + 1.d0/2.d0*GYZ4(3,2,1,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     )
      C_c2_6 = C_c2_6 + s**(-2)*(1.d0-r) * (
     +     + 5.d0/4.d0*GYZ4(3,3,0,1)
     +     - 3.d0/4.d0*GYZ4(3,3,1,3)
     +     + 3.d0/2.d0*GYZ4(3,3,2,1)
     +     + 15.d0/16.d0*HZ2(-1,0)
     +     + 9.d0/8.d0*HZ3(-1,-1,0)
     +     - 9.d0/8.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      C_c2_6 = C_c2_6 + s**(-2)*(1.d0-r) * (
     +     - 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     + 3.d0/4.d0*HZ4(-1,-1,0,0)
     +     - 3.d0/4.d0*HZ4(-1,0,-1,0)
     +     + 3.d0/4.d0*HZ4(-1,0,0,0)
     +     + 4*HZ4(-1,0,1,0)
     +     + 1.d0/4.d0*HZ4(0,0,-1,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      C_c2_6 = C_c2_6 + s**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_c2_6 = C_c2_6 + s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_6 = C_c2_6 + s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_c2_6 = C_c2_6 + s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     )
      C_c2_6 = C_c2_6 + s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_c2_6 = C_c2_6 + s**(-2)*(1.d0-r)**3*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      C_c2_6 = C_c2_6 + s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_6 = C_c2_6 + s**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     )
      C_c2_6 = C_c2_6 + s**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(2,1,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     )
      C_c2_6 = C_c2_6 + s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(3,1,1)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_c2_6 = C_c2_6 + s**(-1)*(1.d0-r)*zeta2 * (
     +     + 9.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 2*HZ1(-1)
     +     - 5.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      C_c2_6 = C_c2_6 + s**(-1)*(1.d0-r)*zeta3 * (
     +     + 3
     +     )
      C_c2_6 = C_c2_6 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 29.d0/16.d0*GYZ1(3)
     +     + 5.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     )
      C_c2_6 = C_c2_6 + s**(-1)*(1.d0-r) * (
     +     - 7.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 5.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - GYZ2(3,1)
     +     )
      C_c2_6 = C_c2_6 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 7.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     )
      C_c2_6 = C_c2_6 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     - 7.d0/4.d0*GYZ3(3,0,1)
     +     + GYZ3(3,1,3)
     +     - 7.d0/2.d0*GYZ3(3,2,1)
     +     )
      C_c2_6 = C_c2_6 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - 29.d0/16.d0*HZ1(0)
     +     - 7.d0/8.d0*HZ2(-1,0)
     +     + 11.d0/8.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 2*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     )
      C_c2_6 = C_c2_6 + s**(-1)*(1.d0-r) * (
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 4*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_c2_6 = C_c2_6 + s**(-1)*(1.d0-r)**2*zeta2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_6 = C_c2_6 + s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      C_c2_6 = C_c2_6 + s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     )
      C_c2_6 = C_c2_6 + s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      C_c2_6 = C_c2_6 + s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     )
      C_c2_6 = C_c2_6 + s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_6 = C_c2_6 + s**(-1) * (
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_c2_6 = C_c2_6 + s*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_c2_6 = C_c2_6 + s * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)**(-2)*(r+s)**(-1) * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/4.d0*GYZ2(0,1)
     +     - 9.d0/4.d0*GYZ2(2,1)
     +     - 9.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 3*GYZ1(2)*HZ1(0)
     +     + 3*GYZ2(0,1)
     +     + 3*GYZ2(2,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 3*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)**(-1)*(r+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)**(-1)*(r+s)**(-1) * (
     +     + 3*GYZ1(2)*HZ1(0)
     +     - 3*GYZ2(0,1)
     +     - 3*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     - 3*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(1.d0+s)**(-4)*zeta2 * (
     +     - 9.d0/2.d0*HZ1(0)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(1.d0+s)**(-4)*zeta3 * (
     +     + 27.d0/2.d0
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(1.d0+s)**(-4) * (
     +     + 9.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 9.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 9.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ3(1,0,1)
     +     + 9.d0/2.d0*GYZ3(1,2,1)
     +     - 9.d0/2.d0*GYZ3(3,0,1)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(1.d0+s)**(-4) * (
     +     - 9.d0/2.d0*GYZ3(3,2,1)
     +     - 9*HZ3(0,1,0)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(1.d0+s)**(-3)*zeta2 * (
     +     - 9.d0/2.d0
     +     + 6*HZ1(0)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(1.d0+s)**(-3)*zeta3 * (
     +     - 18
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(1.d0+s)**(-3) * (
     +     - 9.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 6*GYZ1(1)*HZ2(1,0)
     +     + 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 6*GYZ1(3)*HZ2(1,0)
     +     + 9.d0/2.d0*GYZ2(0,1)
     +     + 6*GYZ2(1,2)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(2,1)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(1.d0+s)**(-3) * (
     +     - 6*GYZ2(3,2)*HZ1(0)
     +     - 6*GYZ3(1,0,1)
     +     - 6*GYZ3(1,2,1)
     +     + 6*GYZ3(3,0,1)
     +     + 6*GYZ3(3,2,1)
     +     - 9.d0/2.d0*HZ2(1,0)
     +     + 12*HZ3(0,1,0)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     + 21.d0/4.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - HZ1(-1)
     +     - 5.d0/2.d0*HZ1(0)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     + 65.d0/8.d0
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     + 27.d0/16.d0*GYZ1(1)
     +     + 63.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 23.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 15.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 27.d0/16.d0*GYZ1(3)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     - 3.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 23.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 15.d0/4.d0*GYZ2(0,1)
     +     - 23.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 15.d0/4.d0*GYZ2(2,1)
     +     + 23.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     + 23.d0/8.d0*GYZ3(1,0,1)
     +     + 23.d0/8.d0*GYZ3(1,2,1)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 23.d0/8.d0*GYZ3(3,0,1)
     +     - 23.d0/8.d0*GYZ3(3,2,1)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     - 27.d0/16.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 15.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 3.d0/8.d0*HZ3(0,0,0)
     +     - 23.d0/4.d0*HZ3(0,1,0)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 15.d0/8.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + HZ1(-1)
     +     + 7.d0/4.d0*HZ1(0)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     - 13.d0/4.d0
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 29.d0/16.d0*GYZ1(1)
     +     - 9.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 7.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 29.d0/16.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 7.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 11.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 7.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 11.d0/8.d0*GYZ2(2,1)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 7.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     - GYZ3(1,0,1)
     +     - 7.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + GYZ3(3,0,1)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 7.d0/4.d0*GYZ3(3,2,1)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + 29.d0/16.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 5.d0/8.d0*HZ2(0,0)
     +     - 11.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 7.d0/2.d0*HZ3(0,1,0)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 13.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 11.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 13.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ3(1,0,1)
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     + 13.d0/8.d0*HZ2(1,0)
     +     + HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r)*zeta2 * (
     +     + 1.d0/4.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r) * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r) * (
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r) * (
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(2,1,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(3,1,1)
     +     )
      C_c2_6 = C_c2_6 + (1.d0-r) * (
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_c2_6 = C_c2_6 + (1.d0+s)**(-3) * (
     +     + 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(0,1)
     +     - 9.d0/2.d0*GYZ2(2,1)
     +     - 9.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + (1.d0+s)**(-2) * (
     +     - 6*GYZ1(2)*HZ1(0)
     +     + 6*GYZ2(0,1)
     +     + 6*GYZ2(2,1)
     +     + 9.d0/4.d0*HZ1(0)
     +     + 6*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + (1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_c2_6 = C_c2_6 + (1.d0+s)**(-1) * (
     +     - 17.d0/16.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 23.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 23.d0/8.d0*GYZ2(0,1)
     +     - 23.d0/8.d0*GYZ2(2,1)
     +     )
      C_c2_6 = C_c2_6 + (1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 37.d0/16.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 23.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + (r+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + (r+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 2*GYZ1(2)*HZ1(0)
     +     + 2*GYZ2(0,1)
     +     + 2*GYZ2(2,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 2*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + 17.d0/32.d0
     +     + 1.d0/16.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 3.d0/16.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +

      D_a2_6 = 0d0
     +
      D_a2_6 = D_a2_6 + r**(-2)*(1.d0-r)**2 * (
     +     - 25.d0/72.d0*GYZ1(1)
     +     + 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     )
      D_a2_6 = D_a2_6 + r**(-1)*(1.d0-r) * (
     +     - 19.d0/72.d0
     +     + 17.d0/72.d0*GYZ1(1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/48.d0*HZ1(0)
     +     )
      D_a2_6 = D_a2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     )
      D_a2_6 = D_a2_6 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      D_a2_6 = D_a2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      D_a2_6 = D_a2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      D_a2_6 = D_a2_6 + (r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      D_a2_6 = D_a2_6 + (r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      D_a2_6 = D_a2_6 + zeta2 * (
     +     - 41.d0/144.d0
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      D_a2_6 = D_a2_6 + zeta3 * (
     +     - 25.d0/36.d0
     +     )
      D_a2_6 = D_a2_6 + 3661.d0/2592.d0
     +     - 7.d0/36.d0*GYZ1(1)
     +     + 31.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/18.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +
      D_a2_6 = D_a2_6 + 5.d0/18.d0*GYZ2(0,1)
     +     - 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/18.d0*GYZ2(2,1)
     +     - 11.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +
      D_a2_6 = D_a2_6 - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(3,0,1)
     +     + 1.d0/6.d0*GYZ3(3,2,1)
     +
      D_a2_6 = D_a2_6 + 53.d0/144.d0*HZ1(0)
     +     - 41.d0/72.d0*HZ2(0,0)
     +     + 5.d0/18.d0*HZ2(1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +

      D_b2_6 = 0d0
     +
      D_b2_6 = D_b2_6 + r**(-1)*(1.d0-r) * (
     +     - 25.d0/72.d0*GYZ1(1)
     +     + 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     )
      D_b2_6 = D_b2_6 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      D_b2_6 = D_b2_6 + (1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_6 = D_b2_6 + (1.d0-r)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_6 = D_b2_6 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      D_b2_6 = D_b2_6 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_6 = D_b2_6 + (1.d0-r)**(-1)*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      D_b2_6 = D_b2_6 + (1.d0-r)**(-1)*(r+s)**(-1) * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_6 = D_b2_6 + (1.d0-r)*(1.d0+s)**(-4)*zeta2 * (
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      D_b2_6 = D_b2_6 + (1.d0-r)*(1.d0+s)**(-4)*zeta3 * (
     +     - 9.d0/2.d0
     +     )
      D_b2_6 = D_b2_6 + (1.d0-r)*(1.d0+s)**(-4) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(1,0,1)
     +     - 3.d0/2.d0*GYZ3(1,2,1)
     +     + 3.d0/2.d0*GYZ3(3,0,1)
     +     )
      D_b2_6 = D_b2_6 + (1.d0-r)*(1.d0+s)**(-4) * (
     +     + 3.d0/2.d0*GYZ3(3,2,1)
     +     + 3*HZ3(0,1,0)
     +     )
      D_b2_6 = D_b2_6 + (1.d0-r)*(1.d0+s)**(-3)*zeta2 * (
     +     + 3.d0/2.d0
     +     - 3*HZ1(0)
     +     )
      D_b2_6 = D_b2_6 + (1.d0-r)*(1.d0+s)**(-3)*zeta3 * (
     +     + 9
     +     )
      D_b2_6 = D_b2_6 + (1.d0-r)*(1.d0+s)**(-3) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 3*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     )
      D_b2_6 = D_b2_6 + (1.d0-r)*(1.d0+s)**(-3) * (
     +     + 3*GYZ2(3,2)*HZ1(0)
     +     + 3*GYZ3(1,0,1)
     +     + 3*GYZ3(1,2,1)
     +     - 3*GYZ3(3,0,1)
     +     - 3*GYZ3(3,2,1)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     - 6*HZ3(0,1,0)
     +     )
      D_b2_6 = D_b2_6 + (1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     - 9.d0/4.d0
     +     + 2*HZ1(0)
     +     )
      D_b2_6 = D_b2_6 + (1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     - 6
     +     )
      D_b2_6 = D_b2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     - 9.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 2*GYZ1(1)*HZ2(1,0)
     +     + 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     + 9.d0/4.d0*GYZ2(0,1)
     +     + 2*GYZ2(1,2)*HZ1(0)
     +     - 9.d0/4.d0*GYZ2(2,1)
     +     )
      D_b2_6 = D_b2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     - 2*GYZ3(1,0,1)
     +     - 2*GYZ3(1,2,1)
     +     + 2*GYZ3(3,0,1)
     +     + 2*GYZ3(3,2,1)
     +     - 9.d0/4.d0*HZ2(1,0)
     +     + 4*HZ3(0,1,0)
     +     )
      D_b2_6 = D_b2_6 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      D_b2_6 = D_b2_6 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      D_b2_6 = D_b2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + GYZ2(2,1)
     +     )
      D_b2_6 = D_b2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + HZ2(1,0)
     +     - HZ3(0,1,0)
     +     )
      D_b2_6 = D_b2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      D_b2_6 = D_b2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      D_b2_6 = D_b2_6 + (1.d0+s)**(-3) * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_6 = D_b2_6 + (1.d0+s)**(-2) * (
     +     + 3*GYZ1(2)*HZ1(0)
     +     - 3*GYZ2(0,1)
     +     - 3*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     - 3*HZ2(1,0)
     +     )
      D_b2_6 = D_b2_6 + (1.d0+s)**(-1) * (
     +     - 1.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 2*GYZ1(2)*HZ1(0)
     +     + 2*GYZ2(0,1)
     +     + 2*GYZ2(2,1)
     +     + 5.d0/4.d0*HZ1(0)
     +     + 2*HZ2(1,0)
     +     )
      D_b2_6 = D_b2_6 + (r+s)**(-2) * (
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ2(0,1)
     +     + 5.d0/12.d0*GYZ2(2,1)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     )
      D_b2_6 = D_b2_6 + (r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 7.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/6.d0*GYZ2(0,1)
     +     - 7.d0/6.d0*GYZ2(2,1)
     +     - 5.d0/12.d0*HZ1(0)
     +     - 7.d0/6.d0*HZ2(1,0)
     +     )
      D_b2_6 = D_b2_6 + zeta2 * (
     +     - 41.d0/144.d0
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      D_b2_6 = D_b2_6 + zeta3 * (
     +     - 25.d0/36.d0
     +     )
      D_b2_6 = D_b2_6 + 2977.d0/2592.d0
     +     - 23.d0/72.d0*GYZ1(1)
     +     + 31.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/18.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +
      D_b2_6 = D_b2_6 + 5.d0/18.d0*GYZ2(0,1)
     +     - 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/18.d0*GYZ2(2,1)
     +     - 11.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +
      D_b2_6 = D_b2_6 - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(3,0,1)
     +     + 1.d0/6.d0*GYZ3(3,2,1)
     +
      D_b2_6 = D_b2_6 + 7.d0/18.d0*HZ1(0)
     +     - 41.d0/72.d0*HZ2(0,0)
     +     + 5.d0/18.d0*HZ2(1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +

      D_c2_6 = 0d0
     +
      D_c2_6 = D_c2_6 + r**(-2)*(1.d0-r)**2 * (
     +     + 25.d0/72.d0*GYZ1(1)
     +     - 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     )
      D_c2_6 = D_c2_6 + r**(-1)*(1.d0-r) * (
     +     + 19.d0/72.d0
     +     + 17.d0/36.d0*GYZ1(1)
     +     - 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/48.d0*HZ1(0)
     +     )
      D_c2_6 = D_c2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     )
      D_c2_6 = D_c2_6 + (1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_6 = D_c2_6 + (1.d0-r)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_6 = D_c2_6 + (1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      D_c2_6 = D_c2_6 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - GYZ1(2)*HZ1(0)
     +     + GYZ2(0,1)
     +     + GYZ2(2,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + HZ2(1,0)
     +     )
      D_c2_6 = D_c2_6 + (1.d0-r)**(-1)*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      D_c2_6 = D_c2_6 + (1.d0-r)**(-1)*(r+s)**(-1) * (
     +     + GYZ1(2)*HZ1(0)
     +     - GYZ2(0,1)
     +     - GYZ2(2,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - HZ2(1,0)
     +     )
      D_c2_6 = D_c2_6 + (1.d0-r)*(1.d0+s)**(-4)*zeta2 * (
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      D_c2_6 = D_c2_6 + (1.d0-r)*(1.d0+s)**(-4)*zeta3 * (
     +     + 9.d0/2.d0
     +     )
      D_c2_6 = D_c2_6 + (1.d0-r)*(1.d0+s)**(-4) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(1,0,1)
     +     + 3.d0/2.d0*GYZ3(1,2,1)
     +     - 3.d0/2.d0*GYZ3(3,0,1)
     +     )
      D_c2_6 = D_c2_6 + (1.d0-r)*(1.d0+s)**(-4) * (
     +     - 3.d0/2.d0*GYZ3(3,2,1)
     +     - 3*HZ3(0,1,0)
     +     )
      D_c2_6 = D_c2_6 + (1.d0-r)*(1.d0+s)**(-3)*zeta2 * (
     +     - 3.d0/2.d0
     +     + 2*HZ1(0)
     +     )
      D_c2_6 = D_c2_6 + (1.d0-r)*(1.d0+s)**(-3)*zeta3 * (
     +     - 6
     +     )
      D_c2_6 = D_c2_6 + (1.d0-r)*(1.d0+s)**(-3) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 2*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 2*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     )
      D_c2_6 = D_c2_6 + (1.d0-r)*(1.d0+s)**(-3) * (
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     - 2*GYZ3(1,0,1)
     +     - 2*GYZ3(1,2,1)
     +     + 2*GYZ3(3,0,1)
     +     + 2*GYZ3(3,2,1)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     + 4*HZ3(0,1,0)
     +     )
      D_c2_6 = D_c2_6 + (1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     + 5.d0/4.d0
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      D_c2_6 = D_c2_6 + (1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      D_c2_6 = D_c2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(2,1)
     +     )
      D_c2_6 = D_c2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 5.d0/4.d0*HZ2(1,0)
     +     - HZ3(0,1,0)
     +     )
      D_c2_6 = D_c2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     )
      D_c2_6 = D_c2_6 + (1.d0+s)**(-3) * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_6 = D_c2_6 + (1.d0+s)**(-2) * (
     +     - 2*GYZ1(2)*HZ1(0)
     +     + 2*GYZ2(0,1)
     +     + 2*GYZ2(2,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 2*HZ2(1,0)
     +     )
      D_c2_6 = D_c2_6 + (1.d0+s)**(-1) * (
     +     + 1.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_6 = D_c2_6 + (r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      D_c2_6 = D_c2_6 + (r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      D_c2_6 = D_c2_6 + 19.d0/72.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/48.d0*HZ1(0)
     +

      E_a2_6 = 0d0
     +
      E_a2_6 = E_a2_6 + r**(-2)*(1.d0-r)**2 * (
     +     + 25.d0/72.d0*GYZ1(1)
     +     - 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     )
      E_a2_6 = E_a2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 19.d0/36.d0*GYZ1(1)
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     )
      E_a2_6 = E_a2_6 + r**(-1)*(1.d0-r) * (
     +     + 19.d0/72.d0
     +     - 17.d0/72.d0*GYZ1(1)
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/48.d0*HZ1(0)
     +     )
      E_a2_6 = E_a2_6 + s**(-2)*zeta2 * (
     +     + 1.d0/3.d0*HZ1(-1)
     +     )
      E_a2_6 = E_a2_6 + s**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 19.d0/36.d0*GYZ2(0,1)
     +     + 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     + 19.d0/36.d0*GYZ2(3,1)
     +     - 1.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     )
      E_a2_6 = E_a2_6 + s**(-2) * (
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     - 1.d0/6.d0*GYZ3(3,3,1)
     +     + 19.d0/36.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      E_a2_6 = E_a2_6 + s**(-2) * (
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 5.d0/24.d0*HZ3(0,-1,0)
     +     )
      E_a2_6 = E_a2_6 + s**(-1)*(1.d0-r) * (
     +     - 19.d0/36.d0*GYZ1(1)
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     )
      E_a2_6 = E_a2_6 + s**(-1)*zeta2 * (
     +     - 1.d0/3.d0
     +     + 2.d0/3.d0*HZ1(-1)
     +     )
      E_a2_6 = E_a2_6 + s**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 19.d0/36.d0*GYZ1(3)
     +     + 5.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     - 8.d0/9.d0*GYZ2(0,1)
     +     + 1.d0/12.d0*GYZ2(0,1)*HZ1(0)
     +     )
      E_a2_6 = E_a2_6 + s**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 23.d0/36.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,3)
     +     + 1.d0/3.d0*GYZ3(0,0,1)
     +     - GYZ3(0,1,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     )
      E_a2_6 = E_a2_6 + s**(-1) * (
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     + GYZ3(3,1,1)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     - 19.d0/36.d0*HZ1(0)
     +     + 8.d0/9.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     )
      E_a2_6 = E_a2_6 + s**(-1) * (
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 5.d0/12.d0*HZ3(0,-1,0)
     +     )
      E_a2_6 = E_a2_6 + zeta2 * (
     +     - 95.d0/72.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 2.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      E_a2_6 = E_a2_6 + zeta3 * (
     +     + 1.d0/72.d0
     +     )
      E_a2_6 = E_a2_6 - 3401.d0/2592.d0
     +     - 41.d0/54.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 19.d0/36.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +
      E_a2_6 = E_a2_6 + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 17.d0/108.d0*GYZ1(3)
     +     - 31.d0/144.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     + 7.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     - 5.d0/18.d0*GYZ2(0,1)
     +     + 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +
      E_a2_6 = E_a2_6 - 3.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 19.d0/36.d0*GYZ2(2,1)
     +     + 11.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 31.d0/72.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +
      E_a2_6 = E_a2_6 + 1.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +
      E_a2_6 = E_a2_6 + GYZ3(3,1,1)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     - 5.d0/432.d0*HZ1(0)
     +     + 29.d0/36.d0*HZ2(-1,0)
     +     - 49.d0/72.d0*HZ2(0,0)
     +     - 19.d0/36.d0*HZ2(1,0)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 5.d0/6.d0*HZ3(-1,0,0)
     +
      E_a2_6 = E_a2_6 - 7.d0/12.d0*HZ3(0,-1,0)
     +     + 5.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/24.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +

      E_b2_6 = 0d0
     +
      E_b2_6 = E_b2_6 + r**(-1)*(1.d0-r) * (
     +     + 25.d0/72.d0*GYZ1(1)
     +     - 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     )
      E_b2_6 = E_b2_6 + s**(-2)*(1.d0-r)*zeta2 * (
     +     - 1.d0/3.d0*HZ1(-1)
     +     )
      E_b2_6 = E_b2_6 + s**(-2)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 19.d0/36.d0*GYZ2(0,1)
     +     - 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     - 19.d0/36.d0*GYZ2(3,1)
     +     + 1.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     )
      E_b2_6 = E_b2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     + 1.d0/6.d0*GYZ3(3,3,1)
     +     - 19.d0/36.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      E_b2_6 = E_b2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 5.d0/24.d0*HZ3(0,-1,0)
     +     )
      E_b2_6 = E_b2_6 + s**(-2)*zeta2 * (
     +     + 1.d0/3.d0*HZ1(-1)
     +     )
      E_b2_6 = E_b2_6 + s**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 19.d0/36.d0*GYZ2(0,1)
     +     + 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     + 19.d0/36.d0*GYZ2(3,1)
     +     - 1.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     )
      E_b2_6 = E_b2_6 + s**(-2) * (
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     - 1.d0/6.d0*GYZ3(3,3,1)
     +     + 19.d0/36.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      E_b2_6 = E_b2_6 + s**(-2) * (
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 5.d0/24.d0*HZ3(0,-1,0)
     +     )
      E_b2_6 = E_b2_6 + s**(-1)*(1.d0-r)*zeta2 * (
     +     + 1.d0/3.d0
     +     - 2.d0/3.d0*HZ1(-1)
     +     )
      E_b2_6 = E_b2_6 + s**(-1)*(1.d0-r) * (
     +     - 19.d0/36.d0*GYZ1(1)
     +     + 7.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     - 5.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     + 19.d0/18.d0*GYZ2(0,1)
     +     )
      E_b2_6 = E_b2_6 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/12.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 23.d0/36.d0*GYZ2(3,1)
     +     + 1.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - 1.d0/3.d0*GYZ3(0,0,1)
     +     )
      E_b2_6 = E_b2_6 + s**(-1)*(1.d0-r) * (
     +     + GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     - GYZ3(3,1,1)
     +     + 1.d0/3.d0*GYZ3(3,3,1)
     +     + 19.d0/36.d0*HZ1(0)
     +     - 8.d0/9.d0*HZ2(-1,0)
     +     )
      E_b2_6 = E_b2_6 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/3.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 5.d0/12.d0*HZ3(0,-1,0)
     +     )
      E_b2_6 = E_b2_6 + s**(-1)*zeta2 * (
     +     - 1.d0/3.d0
     +     + 2.d0/3.d0*HZ1(-1)
     +     )
      E_b2_6 = E_b2_6 + s**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 19.d0/36.d0*GYZ1(3)
     +     + 5.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     - 8.d0/9.d0*GYZ2(0,1)
     +     + 1.d0/12.d0*GYZ2(0,1)*HZ1(0)
     +     )
      E_b2_6 = E_b2_6 + s**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 23.d0/36.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,3)
     +     + 1.d0/3.d0*GYZ3(0,0,1)
     +     - GYZ3(0,1,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     )
      E_b2_6 = E_b2_6 + s**(-1) * (
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     + GYZ3(3,1,1)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     - 19.d0/36.d0*HZ1(0)
     +     + 8.d0/9.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     )
      E_b2_6 = E_b2_6 + s**(-1) * (
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 5.d0/12.d0*HZ3(0,-1,0)
     +     )
      E_b2_6 = E_b2_6 + (1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/3.d0
     +     )
      E_b2_6 = E_b2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     + 13.d0/36.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 13.d0/36.d0*GYZ1(3)
     +     + 7.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 5.d0/12.d0*GYZ2(3,1)
     +     )
      E_b2_6 = E_b2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ2(3,3)
     +     - 13.d0/36.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 5.d0/12.d0*HZ2(0,0)
     +     )
      E_b2_6 = E_b2_6 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/3.d0
     +     )
      E_b2_6 = E_b2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 13.d0/36.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 13.d0/36.d0*GYZ1(3)
     +     - 1.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 5.d0/12.d0*GYZ2(3,1)
     +     )
      E_b2_6 = E_b2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     + 13.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/12.d0*HZ2(0,0)
     +     )
      E_b2_6 = E_b2_6 + (1.d0+s)**(-1) * (
     +     - 19.d0/36.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      E_b2_6 = E_b2_6 + zeta2 * (
     +     - 95.d0/72.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 2.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      E_b2_6 = E_b2_6 + zeta3 * (
     +     + 1.d0/72.d0
     +     )
      E_b2_6 = E_b2_6 - 2717.d0/2592.d0
     +     - 137.d0/216.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 19.d0/36.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +
      E_b2_6 = E_b2_6 + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 17.d0/108.d0*GYZ1(3)
     +     - 31.d0/144.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     + 7.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     - 5.d0/18.d0*GYZ2(0,1)
     +     + 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +
      E_b2_6 = E_b2_6 - 3.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 19.d0/36.d0*GYZ2(2,1)
     +     + 11.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 31.d0/72.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +
      E_b2_6 = E_b2_6 + 1.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +
      E_b2_6 = E_b2_6 + GYZ3(3,1,1)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     - 7.d0/216.d0*HZ1(0)
     +     + 29.d0/36.d0*HZ2(-1,0)
     +     - 49.d0/72.d0*HZ2(0,0)
     +     - 19.d0/36.d0*HZ2(1,0)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 5.d0/6.d0*HZ3(-1,0,0)
     +
      E_b2_6 = E_b2_6 - 7.d0/12.d0*HZ3(0,-1,0)
     +     + 5.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/24.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +

      E_c2_6 = 0d0
     +
      E_c2_6 = E_c2_6 + r**(-2)*(1.d0-r)**2 * (
     +     - 25.d0/72.d0*GYZ1(1)
     +     + 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     )
      E_c2_6 = E_c2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 19.d0/36.d0*GYZ1(1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     )
      E_c2_6 = E_c2_6 + r**(-1)*(1.d0-r) * (
     +     - 19.d0/72.d0
     +     - 17.d0/36.d0*GYZ1(1)
     +     + 1.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/48.d0*HZ1(0)
     +     )
      E_c2_6 = E_c2_6 + s**(-2)*(1.d0-r)*zeta2 * (
     +     - 1.d0/3.d0*HZ1(-1)
     +     )
      E_c2_6 = E_c2_6 + s**(-2)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 19.d0/36.d0*GYZ2(0,1)
     +     - 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     - 19.d0/36.d0*GYZ2(3,1)
     +     + 1.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     )
      E_c2_6 = E_c2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     + 1.d0/6.d0*GYZ3(3,3,1)
     +     - 19.d0/36.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      E_c2_6 = E_c2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 5.d0/24.d0*HZ3(0,-1,0)
     +     )
      E_c2_6 = E_c2_6 + s**(-1)*(1.d0-r)*zeta2 * (
     +     + 1.d0/3.d0
     +     )
      E_c2_6 = E_c2_6 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     - 5.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 5.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     )
      E_c2_6 = E_c2_6 + s**(-1)*(1.d0-r) * (
     +     + 19.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      E_c2_6 = E_c2_6 + (1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/3.d0
     +     )
      E_c2_6 = E_c2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     - 13.d0/36.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 13.d0/36.d0*GYZ1(3)
     +     - 7.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 5.d0/12.d0*GYZ2(3,1)
     +     )
      E_c2_6 = E_c2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     + 13.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 5.d0/12.d0*HZ2(0,0)
     +     )
      E_c2_6 = E_c2_6 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/3.d0
     +     )
      E_c2_6 = E_c2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 19.d0/36.d0*GYZ1(1)
     +     - 7.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 19.d0/36.d0*GYZ1(3)
     +     + 5.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 5.d0/12.d0*GYZ2(3,1)
     +     )
      E_c2_6 = E_c2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(3,3)
     +     - 19.d0/36.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      E_c2_6 = E_c2_6 + (1.d0+s)**(-1) * (
     +     + 19.d0/36.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      E_c2_6 = E_c2_6 - 19.d0/72.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/48.d0*HZ1(0)
     +

      F_a2_6 = 0d0
     +
      F_a2_6 = F_a2_6 + zeta2 * (
     +     + 1.d0/72.d0
     +     )
      F_a2_6 = F_a2_6 + 5.d0/54.d0*GYZ1(1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(1,1)
     +     - 5.d0/108.d0*HZ1(0)
     +     + 5.d0/144.d0*HZ2(0,0)
     +

      F_b2_6 = 0d0
     +
      F_b2_6 = F_b2_6 + zeta2 * (
     +     + 1.d0/72.d0
     +     )
      F_b2_6 = F_b2_6 + 5.d0/54.d0*GYZ1(1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(1,1)
     +     - 5.d0/108.d0*HZ1(0)
     +     + 5.d0/144.d0*HZ2(0,0)
     +

      F_c2_6 = 0

      G_a2_6 = 0d0
     +
      G_a2_6 = G_a2_6 + r**(-4)*s**(-1)*(1.d0-r)**5*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_a2_6 = G_a2_6 + r**(-4)*s**(-1)*(1.d0-r)**5 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - GYZ2(1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + r**(-4)*s**(-1)*(1.d0-r)**5 * (
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     )
      G_a2_6 = G_a2_6 + r**(-4)*s**(-1)*(1.d0-r)**5 * (
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-4)*s**(-1)*(1.d0-r)**5 * (
     +     + HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-4)*(1.d0-r)**5*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_a2_6 = G_a2_6 + r**(-4)*(1.d0-r)**5*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + r**(-4)*(1.d0-r)**5*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     )
      G_a2_6 = G_a2_6 + r**(-4)*(1.d0-r)**5*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-4)*(1.d0-r)**5*(r+s)**(-1) * (
     +     - HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-3)*s**(-2)*(1.d0-r)**5*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_6 = G_a2_6 + r**(-3)*s**(-2)*(1.d0-r)**5 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + r**(-3)*s**(-2)*(1.d0-r)**5 * (
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(1,0,1)
     +     - 1.d0/6.d0*GYZ3(1,1,1)
     +     + 1.d0/6.d0*GYZ3(1,1,3)
     +     )
      G_a2_6 = G_a2_6 + r**(-3)*s**(-2)*(1.d0-r)**5 * (
     +     + 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-3)*s**(-2)*(1.d0-r)**5 * (
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-3)*s**(-1)*(1.d0-r)**4*zeta2 * (
     +     - 7.d0/6.d0*GYZ1(1)
     +     + 7.d0/6.d0*GYZ1(2)
     +     + 7.d0/6.d0*HZ1(-1)
     +     - 7.d0/6.d0*HZ1(1)
     +     )
      G_a2_6 = G_a2_6 + r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     + 7.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 7.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 7.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 7.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     )
      G_a2_6 = G_a2_6 + r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     - 7.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     + 7.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 7.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 7.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 7.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     - 7.d0/6.d0*GYZ3(1,0,1)
     +     + 7.d0/6.d0*GYZ3(1,1,1)
     +     - 7.d0/6.d0*GYZ3(1,1,3)
     +     - 7.d0/6.d0*GYZ3(1,2,1)
     +     - 7.d0/6.d0*GYZ3(2,1,1)
     +     + 7.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_a2_6 = G_a2_6 + r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     + 7.d0/6.d0*GYZ3(2,2,1)
     +     + 7.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 7.d0/6.d0*HZ3(-1,-1,0)
     +     - 7.d0/3.d0*HZ3(-1,0,0)
     +     + 7.d0/3.d0*HZ3(1,0,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     - 7.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-3)*s*(1.d0-r)**2*zeta2 * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     )
      G_a2_6 = G_a2_6 + r**(-3)*s*(1.d0-r)**2 * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + r**(-3)*s*(1.d0-r)**2 * (
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     - 3.d0/4.d0*GYZ3(1,3,1)
     +     - 3.d0/4.d0*GYZ3(3,1,3)
     +     + 3.d0/4.d0*GYZ3(3,2,1)
     +     )
      G_a2_6 = G_a2_6 + r**(-3)*(1.d0-r)**4*(r+s)**(-1)*zeta2 * (
     +     + 7.d0/6.d0*GYZ1(1)
     +     - 7.d0/6.d0*GYZ1(2)
     +     - 7.d0/6.d0*HZ1(-1)
     +     + 7.d0/6.d0*HZ1(1)
     +     )
      G_a2_6 = G_a2_6 + r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     - 7.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 7.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 7.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 7.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     )
      G_a2_6 = G_a2_6 + r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + 7.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     - 7.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     - 7.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 7.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 7.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     + 7.d0/6.d0*GYZ3(1,0,1)
     +     - 7.d0/6.d0*GYZ3(1,1,1)
     +     + 7.d0/6.d0*GYZ3(1,1,3)
     +     + 7.d0/6.d0*GYZ3(1,2,1)
     +     + 7.d0/6.d0*GYZ3(2,1,1)
     +     - 7.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_a2_6 = G_a2_6 + r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     - 7.d0/6.d0*GYZ3(2,2,1)
     +     - 7.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 7.d0/6.d0*HZ3(-1,-1,0)
     +     + 7.d0/3.d0*HZ3(-1,0,0)
     +     - 7.d0/3.d0*HZ3(1,0,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + 7.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-3)*(1.d0-r)**5*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(2)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(1)
     +     )
      G_a2_6 = G_a2_6 + r**(-3)*(1.d0-r)**5*(r+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(1,0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 2.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + r**(-3)*(1.d0-r)**5*(r+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(1,0,1)
     +     - 1.d0/3.d0*GYZ3(1,1,1)
     +     + 1.d0/3.d0*GYZ3(1,1,3)
     +     )
      G_a2_6 = G_a2_6 + r**(-3)*(1.d0-r)**5*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ3(1,2,1)
     +     + 1.d0/3.d0*GYZ3(2,1,1)
     +     - 1.d0/3.d0*GYZ3(2,1,3)
     +     - 1.d0/3.d0*GYZ3(2,2,1)
     +     - 1.d0/3.d0*GYZ3(2,3,1)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-3)*(1.d0-r)**5*(r+s)**(-2) * (
     +     - 2.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*s**(-2)*(1.d0-r)**4*zeta2 * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(2)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(1)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(1,0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 2.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     - 1.d0/3.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*GYZ3(1,0,1)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     - 1.d0/3.d0*GYZ3(1,1,1)
     +     + 1.d0/3.d0*GYZ3(1,1,3)
     +     + 1.d0/3.d0*GYZ3(1,2,1)
     +     + 1.d0/3.d0*GYZ3(2,1,1)
     +     - 1.d0/3.d0*GYZ3(2,1,3)
     +     - 1.d0/3.d0*GYZ3(2,2,1)
     +     - 1.d0/3.d0*GYZ3(2,3,1)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     - 2.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*s**(-1)*(1.d0-r)**3*zeta2 * (
     +     - 1.d0/6.d0
     +     - 11.d0/12.d0*GYZ1(1)
     +     + 11.d0/12.d0*GYZ1(2)
     +     + 11.d0/12.d0*HZ1(-1)
     +     - 11.d0/12.d0*HZ1(1)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     + 11.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 11.d0/12.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     + 11.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     - 11.d0/6.d0*GYZ2(1,1)*HZ1(0)
     +     + 11.d0/12.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     + 11.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,1)
     +     + 11.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(2,3)*HZ1(0)
     +     + 7.d0/12.d0*GYZ2(3,1)
     +     - 11.d0/12.d0*GYZ3(1,0,1)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     + 11.d0/12.d0*GYZ3(1,1,1)
     +     - 11.d0/12.d0*GYZ3(1,1,3)
     +     - 11.d0/12.d0*GYZ3(1,2,1)
     +     - 11.d0/12.d0*GYZ3(2,1,1)
     +     + 11.d0/12.d0*GYZ3(2,1,3)
     +     + 11.d0/12.d0*GYZ3(2,2,1)
     +     + 11.d0/12.d0*GYZ3(2,3,1)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     - 11.d0/12.d0*HZ3(-1,-1,0)
     +     - 11.d0/6.d0*HZ3(-1,0,0)
     +     + 11.d0/6.d0*HZ3(1,0,0)
     +     - 11.d0/12.d0*HZ3(1,1,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*s*(1.d0-r)*zeta2 * (
     +     + 3.d0/4.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*s*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*s*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     - 3.d0/4.d0*GYZ3(1,3,1)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*s*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ3(3,1,3)
     +     + 3.d0/4.d0*GYZ3(3,2,1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*(1.d0-r)**2*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*(1.d0-r)**2 * (
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/6.d0
     +     + 11.d0/12.d0*GYZ1(1)
     +     - 11.d0/12.d0*GYZ1(2)
     +     - 11.d0/12.d0*HZ1(-1)
     +     + 11.d0/12.d0*HZ1(1)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     - 11.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 11.d0/12.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 11.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 11.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     + 11.d0/6.d0*GYZ2(1,1)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 11.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,1)
     +     - 11.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 11.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ2(2,3)*HZ1(0)
     +     - 7.d0/12.d0*GYZ2(3,1)
     +     + 11.d0/12.d0*GYZ3(1,0,1)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 11.d0/12.d0*GYZ3(1,1,1)
     +     + 11.d0/12.d0*GYZ3(1,1,3)
     +     + 11.d0/12.d0*GYZ3(1,2,1)
     +     + 11.d0/12.d0*GYZ3(2,1,1)
     +     - 11.d0/12.d0*GYZ3(2,1,3)
     +     - 11.d0/12.d0*GYZ3(2,2,1)
     +     - 11.d0/12.d0*GYZ3(2,3,1)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     + 11.d0/12.d0*HZ3(-1,-1,0)
     +     + 11.d0/6.d0*HZ3(-1,0,0)
     +     - 11.d0/6.d0*HZ3(1,0,0)
     +     + 11.d0/12.d0*HZ3(1,1,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*(1.d0-r)**4*(r+s)**(-2)*zeta2 * (
     +     + 5.d0/6.d0*GYZ1(1)
     +     - 5.d0/6.d0*GYZ1(2)
     +     - 5.d0/6.d0*HZ1(-1)
     +     + 5.d0/6.d0*HZ1(1)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 5.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 5.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 5.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     + 5.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     - 5.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 5.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 5.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 5.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 5.d0/6.d0*GYZ3(1,0,1)
     +     - 5.d0/6.d0*GYZ3(1,1,1)
     +     + 5.d0/6.d0*GYZ3(1,1,3)
     +     + 5.d0/6.d0*GYZ3(1,2,1)
     +     + 5.d0/6.d0*GYZ3(2,1,1)
     +     - 5.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 5.d0/6.d0*GYZ3(2,2,1)
     +     - 5.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 5.d0/6.d0*HZ3(-1,-1,0)
     +     + 5.d0/3.d0*HZ3(-1,0,0)
     +     - 5.d0/3.d0*HZ3(1,0,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     + 5.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*(1.d0-r)**5*(r+s)**(-3)*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*(1.d0-r)**5*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*(1.d0-r)**5*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(1,0,1)
     +     - 1.d0/6.d0*GYZ3(1,1,1)
     +     + 1.d0/6.d0*GYZ3(1,1,3)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*(1.d0-r)**5*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-2)*(1.d0-r)**5*(r+s)**(-3) * (
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*s**(-2)*(1.d0-r)**3*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ3(1,0,1)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/6.d0*GYZ3(1,1,1)
     +     + 1.d0/6.d0*GYZ3(1,1,3)
     +     + 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*s**(-1)*(1.d0-r)**2*zeta2 * (
     +     - 1.d0/6.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,0)
     +     + GYZ1(3)*HZ2(1,0)
     +     - 5.d0/24.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - GYZ2(1,3)
     +     + 5.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 5.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     - GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     - GYZ3(1,3,1)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - GYZ3(3,1,3)
     +     + GYZ3(3,2,1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 11.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 5.d0/6.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*s*zeta2 * (
     +     + 3.d0/8.d0
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*s * (
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     - 5.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/6.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/24.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 11.d0/24.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/24.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/6.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(2)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(1)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     + 3.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ3(1,0,1)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ3(1,1,1)
     +     + 3.d0/4.d0*GYZ3(1,1,3)
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     + 3.d0/4.d0*GYZ3(2,1,1)
     +     - 3.d0/4.d0*GYZ3(2,1,3)
     +     - 3.d0/4.d0*GYZ3(2,2,1)
     +     - 3.d0/4.d0*GYZ3(2,3,1)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     + 3.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,0)
     +     - 3.d0/2.d0*HZ3(1,0,0)
     +     + 3.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*(1.d0-r)**4*(r+s)**(-3)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     + GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     )
      G_a2_6 = G_a2_6 + r**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     - HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_a2_6 = G_a2_6 + s**(-2)*(1.d0-r) * (
     +     - 1.d0/12.d0*GYZ2(0,1)
     +     + 1.d0/12.d0*GYZ2(3,1)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     )
      G_a2_6 = G_a2_6 + s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     )
      G_a2_6 = G_a2_6 + s**(-2)*zeta2 * (
     +     + GYZ2(0,1)
     +     - GYZ2(3,1)
     +     + 5.d0/6.d0*HZ1(-1)
     +     - 4*HZ2(-1,-1)
     +     + 2*HZ2(-1,0)
     +     )
      G_a2_6 = G_a2_6 + s**(-2)*zeta3 * (
     +     - HZ1(-1)
     +     )
      G_a2_6 = G_a2_6 + s**(-2) * (
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - GYZ2(0,1)*HZ2(-1,0)
     +     + 2*GYZ2(0,1)*HZ2(0,0)
     +     + GYZ2(0,1)*HZ2(1,0)
     +     + GYZ2(0,3)*HZ2(-1,0)
     +     + GYZ2(0,3)*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + s**(-2) * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + GYZ2(3,1)*HZ2(-1,0)
     +     - 2*GYZ2(3,1)*HZ2(0,0)
     +     - GYZ2(3,1)*HZ2(1,0)
     +     - GYZ2(3,3)*HZ2(-1,0)
     +     - GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     )
      G_a2_6 = G_a2_6 + s**(-2) * (
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     - GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + GYZ3(0,1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - GYZ3(0,3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(3,1,1)
     +     )
      G_a2_6 = G_a2_6 + s**(-2) * (
     +     + GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(3,1,3)
     +     - GYZ3(3,1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     + GYZ3(3,3,2)*HZ1(0)
     +     + GYZ4(0,1,2,1)
     +     - GYZ4(0,1,3,1)
     +     )
      G_a2_6 = G_a2_6 + s**(-2) * (
     +     - GYZ4(0,3,1,3)
     +     + GYZ4(0,3,2,1)
     +     - GYZ4(3,1,2,1)
     +     + GYZ4(3,1,3,1)
     +     + GYZ4(3,3,1,3)
     +     - GYZ4(3,3,2,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_a2_6 = G_a2_6 + s**(-2) * (
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     + HZ4(-1,-1,-1,0)
     +     - HZ4(-1,-1,0,0)
     +     + HZ4(-1,0,-1,0)
     +     - 3*HZ4(-1,0,0,0)
     +     - 2*HZ4(-1,0,1,0)
     +     )
      G_a2_6 = G_a2_6 + s**(-1)*(1.d0-r)*zeta2 * (
     +     + GYZ1(1)
     +     )
      G_a2_6 = G_a2_6 + s**(-1)*(1.d0-r) * (
     +     + 5.d0/12.d0*GYZ1(1)
     +     - GYZ1(1)*HZ2(-1,0)
     +     + 2*GYZ1(1)*HZ2(0,0)
     +     + GYZ1(1)*HZ2(1,0)
     +     - GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     + GYZ1(3)*HZ2(-1,0)
     +     )
      G_a2_6 = G_a2_6 + s**(-1)*(1.d0-r) * (
     +     + GYZ1(3)*HZ2(1,0)
     +     + 5.d0/24.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     - GYZ2(1,2)*HZ1(0)
     +     - 5.d0/6.d0*GYZ2(1,3)
     +     + GYZ2(1,3)*HZ1(0)
     +     + GYZ2(2,1)
     +     )
      G_a2_6 = G_a2_6 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - GYZ2(3,2)*HZ1(0)
     +     + GYZ3(1,2,1)
     +     - GYZ3(1,3,1)
     +     - GYZ3(3,1,3)
     +     + GYZ3(3,2,1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + s**(-1)*(1.d0-r) * (
     +     + 23.d0/24.d0*HZ2(-1,0)
     +     + HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + s**(-1)*zeta2 * (
     +     + 13.d0/6.d0
     +     + GYZ1(3)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 41.d0/12.d0*HZ1(-1)
     +     - 2*HZ1(0)
     +     - 2*HZ2(-1,-1)
     +     )
      G_a2_6 = G_a2_6 + s**(-1)*zeta2 * (
     +     + HZ2(-1,0)
     +     )
      G_a2_6 = G_a2_6 + s**(-1)*zeta3 * (
     +     + 1
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      G_a2_6 = G_a2_6 + s**(-1) * (
     +     + 5.d0/12.d0*GYZ1(3)
     +     - 5.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     + 2*GYZ1(3)*HZ2(0,0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     )
      G_a2_6 = G_a2_6 + s**(-1) * (
     +     + GYZ2(0,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - GYZ2(3,1)*HZ2(0,0)
     +     )
      G_a2_6 = G_a2_6 + s**(-1) * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(3,3)
     +     + GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ3(0,0,1)
     +     )
      G_a2_6 = G_a2_6 + s**(-1) * (
     +     - 1.d0/12.d0*GYZ3(0,1,1)
     +     - 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ3(3,1,1)
     +     )
      G_a2_6 = G_a2_6 + s**(-1) * (
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 5.d0/6.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 2*GYZ3(3,2,1)
     +     - 11.d0/12.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ4(0,1,2,1)
     +     )
      G_a2_6 = G_a2_6 + s**(-1) * (
     +     - 1.d0/2.d0*GYZ4(0,1,3,1)
     +     - 1.d0/2.d0*GYZ4(0,3,1,3)
     +     + 1.d0/2.d0*GYZ4(0,3,2,1)
     +     - 1.d0/2.d0*GYZ4(3,1,2,1)
     +     + 1.d0/2.d0*GYZ4(3,1,3,1)
     +     + 1.d0/2.d0*GYZ4(3,3,1,3)
     +     - 1.d0/2.d0*GYZ4(3,3,2,1)
     +     )
      G_a2_6 = G_a2_6 + s**(-1) * (
     +     + 5.d0/12.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     - 2.d0/3.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     - 13.d0/12.d0*HZ3(0,-1,0)
     +     + 3*HZ3(0,0,0)
     +     )
      G_a2_6 = G_a2_6 + s**(-1) * (
     +     + 2*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     + 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - HZ4(-1,0,1,0)
     +     )
      G_a2_6 = G_a2_6 + s*zeta2 * (
     +     + 3.d0/8.d0
     +     )
      G_a2_6 = G_a2_6 + s * (
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)*(r+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/12.d0*GYZ1(2)
     +     + 1.d0/12.d0*HZ1(1)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ3(0,0,1)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/12.d0*GYZ3(0,1,1)
     +     + 1.d0/12.d0*GYZ3(0,1,3)
     +     + 1.d0/12.d0*GYZ3(0,3,1)
     +     + 1.d0/12.d0*GYZ3(2,1,1)
     +     - 1.d0/12.d0*GYZ3(2,1,3)
     +     - 1.d0/12.d0*GYZ3(2,2,1)
     +     - 1.d0/12.d0*GYZ3(2,3,1)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/12.d0*HZ1(0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/12.d0*HZ3(0,1,0)
     +     - 1.d0/6.d0*HZ3(1,0,0)
     +     + 1.d0/12.d0*HZ3(1,1,0)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/6.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/24.d0*GYZ2(0,1)
     +     - 1.d0/12.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 7.d0/24.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/24.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)**2*(r+s)**(-3)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)**2*(r+s)**(-3) * (
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)**2*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)**2*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)**2*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/3.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/3.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)**3*(r+s)**(-3)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(1)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)**3*(r+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)**3*(r+s)**(-3) * (
     +     + 2.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 2.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)**3*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)**3*(r+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/3.d0*GYZ3(2,1,1)
     +     - 1.d0/3.d0*GYZ3(2,1,3)
     +     - 1.d0/3.d0*GYZ3(2,2,1)
     +     - 1.d0/3.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      G_a2_6 = G_a2_6 + (1.d0-r)**3*(r+s)**(-3) * (
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     - 2.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_a2_6 = G_a2_6 + (1.d0+s)**(-1)*zeta2 * (
     +     + HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + (1.d0+s)**(-1) * (
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     - HZ3(0,0,0)
     +     )
      G_a2_6 = G_a2_6 + (r+s)**(-1)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_6 = G_a2_6 + (r+s)**(-1) * (
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + (r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_a2_6 = G_a2_6 + (r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/3.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + (r+s)**(-1) * (
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_6 = G_a2_6 + zeta2 * (
     +     - 3.d0/4.d0
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 5.d0/6.d0*HZ1(-1)
     +     - HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_6 = G_a2_6 + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +
      G_a2_6 = G_a2_6 + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +
      G_a2_6 = G_a2_6 + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,1,1)
     +     - 1.d0/6.d0*GYZ3(3,1,3)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +
      G_a2_6 = G_a2_6 + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     + HZ3(0,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +

      G_b2_6 = 0d0
     +
      G_b2_6 = G_b2_6 + r**(-3)*s**(-1)*(1.d0-r)**4*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_b2_6 = G_b2_6 + r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - GYZ2(1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     )
      G_b2_6 = G_b2_6 + r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     )
      G_b2_6 = G_b2_6 + r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     + HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_b2_6 = G_b2_6 + r**(-3)*(1.d0-r)**4*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_b2_6 = G_b2_6 + r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     )
      G_b2_6 = G_b2_6 + r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     )
      G_b2_6 = G_b2_6 + r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     - HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_b2_6 = G_b2_6 + r**(-2)*s**(-2)*(1.d0-r)**4*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_6 = G_b2_6 + r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(1,0,1)
     +     - 1.d0/6.d0*GYZ3(1,1,1)
     +     + 1.d0/6.d0*GYZ3(1,1,3)
     +     )
      G_b2_6 = G_b2_6 + r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     + 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     )
      G_b2_6 = G_b2_6 + r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_6 = G_b2_6 + r**(-2)*s**(-1)*(1.d0-r)**3*zeta2 * (
     +     - 2.d0/3.d0*GYZ1(1)
     +     + 2.d0/3.d0*GYZ1(2)
     +     + 2.d0/3.d0*HZ1(-1)
     +     - 2.d0/3.d0*HZ1(1)
     +     )
      G_b2_6 = G_b2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     + 4.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 4.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     )
      G_b2_6 = G_b2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     - 4.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(1,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 4.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     - 2.d0/3.d0*GYZ3(1,0,1)
     +     + 2.d0/3.d0*GYZ3(1,1,1)
     +     - 2.d0/3.d0*GYZ3(1,1,3)
     +     - 2.d0/3.d0*GYZ3(1,2,1)
     +     - 2.d0/3.d0*GYZ3(2,1,1)
     +     + 2.d0/3.d0*GYZ3(2,1,3)
     +     )
      G_b2_6 = G_b2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     + 2.d0/3.d0*GYZ3(2,2,1)
     +     + 2.d0/3.d0*GYZ3(2,3,1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 2.d0/3.d0*HZ3(-1,-1,0)
     +     - 4.d0/3.d0*HZ3(-1,0,0)
     +     + 4.d0/3.d0*HZ3(1,0,0)
     +     )
      G_b2_6 = G_b2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     - 2.d0/3.d0*HZ3(1,1,0)
     +     )
      G_b2_6 = G_b2_6 + r**(-2)*s*(1.d0-r)*zeta2 * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     )
      G_b2_6 = G_b2_6 + r**(-2)*s*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + r**(-2)*s*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     - 3.d0/4.d0*GYZ3(1,3,1)
     +     - 3.d0/4.d0*GYZ3(3,1,3)
     +     + 3.d0/4.d0*GYZ3(3,2,1)
     +     )
      G_b2_6 = G_b2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1)*zeta2 * (
     +     + 2.d0/3.d0*GYZ1(1)
     +     - 2.d0/3.d0*GYZ1(2)
     +     - 2.d0/3.d0*HZ1(-1)
     +     + 2.d0/3.d0*HZ1(1)
     +     )
      G_b2_6 = G_b2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     - 4.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 4.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     )
      G_b2_6 = G_b2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 4.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(1,2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 4.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     + 2.d0/3.d0*GYZ3(1,0,1)
     +     - 2.d0/3.d0*GYZ3(1,1,1)
     +     + 2.d0/3.d0*GYZ3(1,1,3)
     +     + 2.d0/3.d0*GYZ3(1,2,1)
     +     + 2.d0/3.d0*GYZ3(2,1,1)
     +     - 2.d0/3.d0*GYZ3(2,1,3)
     +     )
      G_b2_6 = G_b2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 2.d0/3.d0*GYZ3(2,2,1)
     +     - 2.d0/3.d0*GYZ3(2,3,1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 2.d0/3.d0*HZ3(-1,-1,0)
     +     + 4.d0/3.d0*HZ3(-1,0,0)
     +     - 4.d0/3.d0*HZ3(1,0,0)
     +     )
      G_b2_6 = G_b2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 2.d0/3.d0*HZ3(1,1,0)
     +     )
      G_b2_6 = G_b2_6 + r**(-2)*(1.d0-r)**4*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(2)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(1)
     +     )
      G_b2_6 = G_b2_6 + r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(1,0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 2.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(1,0,1)
     +     - 1.d0/3.d0*GYZ3(1,1,1)
     +     + 1.d0/3.d0*GYZ3(1,1,3)
     +     )
      G_b2_6 = G_b2_6 + r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ3(1,2,1)
     +     + 1.d0/3.d0*GYZ3(2,1,1)
     +     - 1.d0/3.d0*GYZ3(2,1,3)
     +     - 1.d0/3.d0*GYZ3(2,2,1)
     +     - 1.d0/3.d0*GYZ3(2,3,1)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     )
      G_b2_6 = G_b2_6 + r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 2.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*s**(-2)*(1.d0-r)**3*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ3(1,0,1)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/6.d0*GYZ3(1,1,1)
     +     + 1.d0/6.d0*GYZ3(1,1,3)
     +     + 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*s**(-1)*(1.d0-r)**2*zeta2 * (
     +     - 1.d0/6.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 5.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*s*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*s * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/6.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 5.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     - HZ3(1,0,0)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*(1.d0-r)**4*(r+s)**(-3)*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(1,0,1)
     +     - 1.d0/6.d0*GYZ3(1,1,1)
     +     + 1.d0/6.d0*GYZ3(1,1,3)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     )
      G_b2_6 = G_b2_6 + r**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_6 = G_b2_6 + s**(-2)*(1.d0-r)*zeta2 * (
     +     - GYZ2(0,1)
     +     + GYZ2(3,1)
     +     - 5.d0/6.d0*HZ1(-1)
     +     + 4*HZ2(-1,-1)
     +     - 2*HZ2(-1,0)
     +     )
      G_b2_6 = G_b2_6 + s**(-2)*(1.d0-r)*zeta3 * (
     +     + HZ1(-1)
     +     )
      G_b2_6 = G_b2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     + GYZ2(0,1)*HZ2(-1,0)
     +     - 2*GYZ2(0,1)*HZ2(0,0)
     +     - GYZ2(0,1)*HZ2(1,0)
     +     - GYZ2(0,3)*HZ2(-1,0)
     +     - GYZ2(0,3)*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ2(-1,0)
     +     + 2*GYZ2(3,1)*HZ2(0,0)
     +     + GYZ2(3,1)*HZ2(1,0)
     +     + GYZ2(3,3)*HZ2(-1,0)
     +     + GYZ2(3,3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     )
      G_b2_6 = G_b2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/6.d0*GYZ3(0,1,1)
     +     + GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - GYZ3(0,1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     + GYZ3(0,3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(3,1,1)
     +     )
      G_b2_6 = G_b2_6 + s**(-2)*(1.d0-r) * (
     +     - GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(3,1,3)
     +     + GYZ3(3,1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(3,3,1)
     +     - GYZ3(3,3,2)*HZ1(0)
     +     - GYZ4(0,1,2,1)
     +     + GYZ4(0,1,3,1)
     +     )
      G_b2_6 = G_b2_6 + s**(-2)*(1.d0-r) * (
     +     + GYZ4(0,3,1,3)
     +     - GYZ4(0,3,2,1)
     +     + GYZ4(3,1,2,1)
     +     - GYZ4(3,1,3,1)
     +     - GYZ4(3,3,1,3)
     +     + GYZ4(3,3,2,1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_b2_6 = G_b2_6 + s**(-2)*(1.d0-r) * (
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     - HZ4(-1,-1,-1,0)
     +     + HZ4(-1,-1,0,0)
     +     - HZ4(-1,0,-1,0)
     +     + 3*HZ4(-1,0,0,0)
     +     + 2*HZ4(-1,0,1,0)
     +     )
      G_b2_6 = G_b2_6 + s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_b2_6 = G_b2_6 + s**(-2)*zeta2 * (
     +     + GYZ2(0,1)
     +     - GYZ2(3,1)
     +     + 5.d0/6.d0*HZ1(-1)
     +     - 4*HZ2(-1,-1)
     +     + 2*HZ2(-1,0)
     +     )
      G_b2_6 = G_b2_6 + s**(-2)*zeta3 * (
     +     - HZ1(-1)
     +     )
      G_b2_6 = G_b2_6 + s**(-2) * (
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - GYZ2(0,1)*HZ2(-1,0)
     +     + 2*GYZ2(0,1)*HZ2(0,0)
     +     + GYZ2(0,1)*HZ2(1,0)
     +     + GYZ2(0,3)*HZ2(-1,0)
     +     + GYZ2(0,3)*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + s**(-2) * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + GYZ2(3,1)*HZ2(-1,0)
     +     - 2*GYZ2(3,1)*HZ2(0,0)
     +     - GYZ2(3,1)*HZ2(1,0)
     +     - GYZ2(3,3)*HZ2(-1,0)
     +     - GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     )
      G_b2_6 = G_b2_6 + s**(-2) * (
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     - GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + GYZ3(0,1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - GYZ3(0,3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(3,1,1)
     +     )
      G_b2_6 = G_b2_6 + s**(-2) * (
     +     + GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(3,1,3)
     +     - GYZ3(3,1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     + GYZ3(3,3,2)*HZ1(0)
     +     + GYZ4(0,1,2,1)
     +     - GYZ4(0,1,3,1)
     +     )
      G_b2_6 = G_b2_6 + s**(-2) * (
     +     - GYZ4(0,3,1,3)
     +     + GYZ4(0,3,2,1)
     +     - GYZ4(3,1,2,1)
     +     + GYZ4(3,1,3,1)
     +     + GYZ4(3,3,1,3)
     +     - GYZ4(3,3,2,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_b2_6 = G_b2_6 + s**(-2) * (
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     + HZ4(-1,-1,-1,0)
     +     - HZ4(-1,-1,0,0)
     +     + HZ4(-1,0,-1,0)
     +     - 3*HZ4(-1,0,0,0)
     +     - 2*HZ4(-1,0,1,0)
     +     )
      G_b2_6 = G_b2_6 + s**(-1)*(1.d0-r)*zeta2 * (
     +     - 13.d0/6.d0
     +     + GYZ1(1)
     +     - GYZ1(3)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 41.d0/12.d0*HZ1(-1)
     +     + 2*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + s**(-1)*(1.d0-r)*zeta2 * (
     +     + 2*HZ2(-1,-1)
     +     - HZ2(-1,0)
     +     )
      G_b2_6 = G_b2_6 + s**(-1)*(1.d0-r)*zeta3 * (
     +     - 1
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      G_b2_6 = G_b2_6 + s**(-1)*(1.d0-r) * (
     +     + 5.d0/12.d0*GYZ1(1)
     +     - GYZ1(1)*HZ2(-1,0)
     +     + 2*GYZ1(1)*HZ2(0,0)
     +     + GYZ1(1)*HZ2(1,0)
     +     - GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 5.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + s**(-1)*(1.d0-r) * (
     +     + 13.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     - 2*GYZ1(3)*HZ2(0,0)
     +     - GYZ1(3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - GYZ2(0,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     - GYZ2(1,2)*HZ1(0)
     +     - 5.d0/6.d0*GYZ2(1,3)
     +     + GYZ2(1,3)*HZ1(0)
     +     + GYZ2(2,1)
     +     )
      G_b2_6 = G_b2_6 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + GYZ2(3,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(3,3)
     +     - GYZ2(3,3)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 1.d0/12.d0*GYZ3(0,0,1)
     +     + 1.d0/12.d0*GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + GYZ3(1,2,1)
     +     - GYZ3(1,3,1)
     +     - 1.d0/12.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(3,1,3)
     +     )
      G_b2_6 = G_b2_6 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     - GYZ3(3,2,1)
     +     + 11.d0/12.d0*GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(0,1,2,1)
     +     + 1.d0/2.d0*GYZ4(0,1,3,1)
     +     + 1.d0/2.d0*GYZ4(0,3,1,3)
     +     )
      G_b2_6 = G_b2_6 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ4(0,3,2,1)
     +     + 1.d0/2.d0*GYZ4(3,1,2,1)
     +     - 1.d0/2.d0*GYZ4(3,1,3,1)
     +     - 1.d0/2.d0*GYZ4(3,3,1,3)
     +     + 1.d0/2.d0*GYZ4(3,3,2,1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_b2_6 = G_b2_6 + s**(-1)*(1.d0-r) * (
     +     + HZ2(0,0)
     +     + HZ2(1,0)
     +     + 2.d0/3.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     + 13.d0/12.d0*HZ3(0,-1,0)
     +     - 3*HZ3(0,0,0)
     +     - 2*HZ3(0,1,0)
     +     )
      G_b2_6 = G_b2_6 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     - 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,0,0,0)
     +     + HZ4(-1,0,1,0)
     +     )
      G_b2_6 = G_b2_6 + s**(-1)*zeta2 * (
     +     + 13.d0/6.d0
     +     + GYZ1(3)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 41.d0/12.d0*HZ1(-1)
     +     - 2*HZ1(0)
     +     - 2*HZ2(-1,-1)
     +     )
      G_b2_6 = G_b2_6 + s**(-1)*zeta2 * (
     +     + HZ2(-1,0)
     +     )
      G_b2_6 = G_b2_6 + s**(-1)*zeta3 * (
     +     + 1
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      G_b2_6 = G_b2_6 + s**(-1) * (
     +     + 5.d0/12.d0*GYZ1(3)
     +     - 5.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     + 2*GYZ1(3)*HZ2(0,0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     )
      G_b2_6 = G_b2_6 + s**(-1) * (
     +     + GYZ2(0,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 5.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - GYZ2(3,1)*HZ2(0,0)
     +     )
      G_b2_6 = G_b2_6 + s**(-1) * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(3,3)
     +     + GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ3(0,0,1)
     +     )
      G_b2_6 = G_b2_6 + s**(-1) * (
     +     - 1.d0/12.d0*GYZ3(0,1,1)
     +     - 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ3(3,1,1)
     +     )
      G_b2_6 = G_b2_6 + s**(-1) * (
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 5.d0/6.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 2*GYZ3(3,2,1)
     +     - 11.d0/12.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ4(0,1,2,1)
     +     )
      G_b2_6 = G_b2_6 + s**(-1) * (
     +     - 1.d0/2.d0*GYZ4(0,1,3,1)
     +     - 1.d0/2.d0*GYZ4(0,3,1,3)
     +     + 1.d0/2.d0*GYZ4(0,3,2,1)
     +     - 1.d0/2.d0*GYZ4(3,1,2,1)
     +     + 1.d0/2.d0*GYZ4(3,1,3,1)
     +     + 1.d0/2.d0*GYZ4(3,3,1,3)
     +     - 1.d0/2.d0*GYZ4(3,3,2,1)
     +     )
      G_b2_6 = G_b2_6 + s**(-1) * (
     +     + 5.d0/12.d0*HZ1(0)
     +     + 5.d0/8.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     - 2.d0/3.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     - 13.d0/12.d0*HZ3(0,-1,0)
     +     + 3*HZ3(0,0,0)
     +     )
      G_b2_6 = G_b2_6 + s**(-1) * (
     +     + 2*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     + 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - HZ4(-1,0,1,0)
     +     )
      G_b2_6 = G_b2_6 + s*zeta2 * (
     +     + 3.d0/8.d0
     +     )
      G_b2_6 = G_b2_6 + s * (
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(1.d0+s)**(-3)*zeta2 * (
     +     + HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(1.d0+s)**(-3) * (
     +     + GYZ1(1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - GYZ1(3)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(1.d0+s)**(-3) * (
     +     - 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     - 2*HZ2(0,0)
     +     - HZ3(0,0,0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     + 3.d0/2.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 2*HZ1(-1)
     +     - 9.d0/4.d0*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     + 1
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     - GYZ1(1)
     +     - 17.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + GYZ1(3)
     +     + 17.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ2(3,3)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     + HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 19.d0/6.d0*HZ2(0,0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 9.d0/4.d0*HZ3(0,0,0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 3.d0/2.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 2*HZ1(-1)
     +     + 5.d0/4.d0*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     - 1
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + GYZ1(1)
     +     + 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - GYZ1(3)
     +     - 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 5.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(1,3)
     +     + 5.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/3.d0*GYZ2(3,3)
     +     - 5.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 7.d0/6.d0*HZ2(0,0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 5.d0/4.d0*HZ3(0,0,0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(r+s)**(-3)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(r+s)**(-3) * (
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(r+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(r+s)**(-3) * (
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/3.d0
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(2,1,1)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/12.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/12.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/12.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/12.d0*HZ1(1)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     - 7.d0/24.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ3(0,1,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/12.d0*GYZ3(2,1,1)
     +     - 1.d0/12.d0*GYZ3(2,1,3)
     +     - 1.d0/12.d0*GYZ3(2,2,1)
     +     - 1.d0/12.d0*GYZ3(2,3,1)
     +     + 3.d0/8.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/12.d0*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/6.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/6.d0*HZ3(1,0,0)
     +     + 1.d0/12.d0*HZ3(1,1,0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)**2*(r+s)**(-3)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)**2*(r+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)**2*(r+s)**(-3) * (
     +     + 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)**2*(r+s)**(-3) * (
     +     - 1.d0/3.d0*GYZ3(0,0,1)
     +     + 1.d0/3.d0*GYZ3(0,1,1)
     +     - 1.d0/3.d0*GYZ3(0,1,3)
     +     - 1.d0/3.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)**2*(r+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)**2*(r+s)**(-3) * (
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/3.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)**2*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/6.d0
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)**3*(r+s)**(-3)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)**3*(r+s)**(-3) * (
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)**3*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_b2_6 = G_b2_6 + (1.d0-r)**3*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - HZ1(0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     + HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 5.d0/6.d0*GYZ1(3)
     +     - 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     + 7.d0/6.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     )
      G_b2_6 = G_b2_6 + (1.d0+s)**(-1) * (
     +     - HZ3(0,0,0)
     +     )
      G_b2_6 = G_b2_6 + (r+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + (r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_6 = G_b2_6 + (r+s)**(-2) * (
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + (r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_6 = G_b2_6 + (r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     )
      G_b2_6 = G_b2_6 + (r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     )
      G_b2_6 = G_b2_6 + (r+s)**(-1) * (
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     )
      G_b2_6 = G_b2_6 + (r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 11.d0/24.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      G_b2_6 = G_b2_6 + (r+s)**(-1) * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_6 = G_b2_6 + zeta2 * (
     +     - 1
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 5.d0/6.d0*HZ1(-1)
     +     - HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_6 = G_b2_6 + GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 9.d0/8.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - GYZ2(2,1)
     +
      G_b2_6 = G_b2_6 + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + GYZ2(3,1)
     +     - 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +
      G_b2_6 = G_b2_6 + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,1,1)
     +     - 1.d0/6.d0*GYZ3(3,1,3)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     + HZ2(-1,0)
     +     - 2*HZ2(0,0)
     +     - HZ2(1,0)
     +
      G_b2_6 = G_b2_6 + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     + HZ3(0,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +

      G_c2_6 = 0d0
     +
      G_c2_6 = G_c2_6 + r**(-4)*s**(-1)*(1.d0-r)**5*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_6 = G_c2_6 + r**(-4)*s**(-1)*(1.d0-r)**5 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + r**(-4)*s**(-1)*(1.d0-r)**5 * (
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     )
      G_c2_6 = G_c2_6 + r**(-4)*s**(-1)*(1.d0-r)**5 * (
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-4)*s**(-1)*(1.d0-r)**5 * (
     +     - HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-4)*(1.d0-r)**5*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_6 = G_c2_6 + r**(-4)*(1.d0-r)**5*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - GYZ2(1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + r**(-4)*(1.d0-r)**5*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     )
      G_c2_6 = G_c2_6 + r**(-4)*(1.d0-r)**5*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-4)*(1.d0-r)**5*(r+s)**(-1) * (
     +     + HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-3)*s**(-2)*(1.d0-r)**5*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_6 = G_c2_6 + r**(-3)*s**(-2)*(1.d0-r)**5 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + r**(-3)*s**(-2)*(1.d0-r)**5 * (
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     + 1.d0/6.d0*GYZ3(1,1,1)
     +     - 1.d0/6.d0*GYZ3(1,1,3)
     +     )
      G_c2_6 = G_c2_6 + r**(-3)*s**(-2)*(1.d0-r)**5 * (
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     - 1.d0/6.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-3)*s**(-2)*(1.d0-r)**5 * (
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-3)*s**(-1)*(1.d0-r)**4*zeta2 * (
     +     + GYZ1(1)
     +     - GYZ1(2)
     +     - HZ1(-1)
     +     + HZ1(1)
     +     )
      G_c2_6 = G_c2_6 + r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     - GYZ1(1)*HZ2(-1,0)
     +     - 2*GYZ1(1)*HZ2(0,0)
     +     + GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(2)*HZ2(0,0)
     +     - GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     )
      G_c2_6 = G_c2_6 + r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     + 2*GYZ2(1,1)*HZ1(0)
     +     - GYZ2(1,2)*HZ1(0)
     +     - GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 2*GYZ2(2,1)*HZ1(0)
     +     + GYZ2(2,2)*HZ1(0)
     +     + GYZ2(2,3)*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     + GYZ3(1,0,1)
     +     - GYZ3(1,1,1)
     +     + GYZ3(1,1,3)
     +     + GYZ3(1,2,1)
     +     + GYZ3(2,1,1)
     +     - GYZ3(2,1,3)
     +     )
      G_c2_6 = G_c2_6 + r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     - GYZ3(2,2,1)
     +     - GYZ3(2,3,1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,0)
     +     - 2*HZ3(1,0,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     + HZ3(1,1,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-3)*s*(1.d0-r)**2*zeta2 * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     )
      G_c2_6 = G_c2_6 + r**(-3)*s*(1.d0-r)**2 * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + r**(-3)*s*(1.d0-r)**2 * (
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(1,2,1)
     +     + 3.d0/4.d0*GYZ3(1,3,1)
     +     + 3.d0/4.d0*GYZ3(3,1,3)
     +     - 3.d0/4.d0*GYZ3(3,2,1)
     +     )
      G_c2_6 = G_c2_6 + r**(-3)*(1.d0-r)**4*(r+s)**(-1)*zeta2 * (
     +     - GYZ1(1)
     +     + GYZ1(2)
     +     + HZ1(-1)
     +     - HZ1(1)
     +     )
      G_c2_6 = G_c2_6 + r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + GYZ1(1)*HZ2(-1,0)
     +     + 2*GYZ1(1)*HZ2(0,0)
     +     - GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 2*GYZ1(2)*HZ2(0,0)
     +     + GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     )
      G_c2_6 = G_c2_6 + r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     - 2*GYZ2(1,1)*HZ1(0)
     +     + GYZ2(1,2)*HZ1(0)
     +     + GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 2*GYZ2(2,1)*HZ1(0)
     +     - GYZ2(2,2)*HZ1(0)
     +     - GYZ2(2,3)*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     - GYZ3(1,0,1)
     +     + GYZ3(1,1,1)
     +     - GYZ3(1,1,3)
     +     - GYZ3(1,2,1)
     +     - GYZ3(2,1,1)
     +     + GYZ3(2,1,3)
     +     )
      G_c2_6 = G_c2_6 + r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + GYZ3(2,2,1)
     +     + GYZ3(2,3,1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - HZ3(-1,-1,0)
     +     - 2*HZ3(-1,0,0)
     +     + 2*HZ3(1,0,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     - HZ3(1,1,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-3)*(1.d0-r)**5*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ1(1)
     +     )
      G_c2_6 = G_c2_6 + r**(-3)*(1.d0-r)**5*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(1,0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 2.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + r**(-3)*(1.d0-r)**5*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(1,0,1)
     +     + 1.d0/3.d0*GYZ3(1,1,1)
     +     - 1.d0/3.d0*GYZ3(1,1,3)
     +     )
      G_c2_6 = G_c2_6 + r**(-3)*(1.d0-r)**5*(r+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ3(1,2,1)
     +     - 1.d0/3.d0*GYZ3(2,1,1)
     +     + 1.d0/3.d0*GYZ3(2,1,3)
     +     + 1.d0/3.d0*GYZ3(2,2,1)
     +     + 1.d0/3.d0*GYZ3(2,3,1)
     +     - 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-3)*(1.d0-r)**5*(r+s)**(-2) * (
     +     + 2.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*s**(-2)*(1.d0-r)**4*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     + 1.d0/6.d0*GYZ3(1,1,1)
     +     - 1.d0/6.d0*GYZ3(1,1,3)
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     - 1.d0/6.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*s**(-1)*(1.d0-r)**3*zeta2 * (
     +     + 1.d0/6.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ2(0,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     + GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 7.d0/12.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     - HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*s*(1.d0-r)*zeta2 * (
     +     - 3.d0/4.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*s*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*s*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(1,2,1)
     +     + 3.d0/4.d0*GYZ3(1,3,1)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*s*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ3(3,1,3)
     +     - 3.d0/4.d0*GYZ3(3,2,1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*(1.d0-r)**2 * (
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/6.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     - GYZ2(1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 7.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     + HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*(1.d0-r)**4*(r+s)**(-2)*zeta2 * (
     +     - 5.d0/6.d0*GYZ1(1)
     +     + 5.d0/6.d0*GYZ1(2)
     +     + 5.d0/6.d0*HZ1(-1)
     +     - 5.d0/6.d0*HZ1(1)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     + 5.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 5.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 5.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 5.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     + 5.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 5.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 5.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 5.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 5.d0/6.d0*GYZ3(1,0,1)
     +     + 5.d0/6.d0*GYZ3(1,1,1)
     +     - 5.d0/6.d0*GYZ3(1,1,3)
     +     - 5.d0/6.d0*GYZ3(1,2,1)
     +     - 5.d0/6.d0*GYZ3(2,1,1)
     +     + 5.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     + 5.d0/6.d0*GYZ3(2,2,1)
     +     + 5.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 5.d0/6.d0*HZ3(-1,-1,0)
     +     - 5.d0/3.d0*HZ3(-1,0,0)
     +     + 5.d0/3.d0*HZ3(1,0,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 5.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*(1.d0-r)**5*(r+s)**(-3)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*(1.d0-r)**5*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*(1.d0-r)**5*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     + 1.d0/6.d0*GYZ3(1,1,1)
     +     - 1.d0/6.d0*GYZ3(1,1,3)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*(1.d0-r)**5*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     - 1.d0/6.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-2)*(1.d0-r)**5*(r+s)**(-3) * (
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/12.d0*GYZ2(0,1)
     +     + 1.d0/12.d0*GYZ2(3,1)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-1)*s**(-1)*(1.d0-r)**2*zeta2 * (
     +     - GYZ1(1)
     +     )
      G_c2_6 = G_c2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 5.d0/12.d0*GYZ1(1)
     +     + GYZ1(1)*HZ2(-1,0)
     +     - 2*GYZ1(1)*HZ2(0,0)
     +     - GYZ1(1)*HZ2(1,0)
     +     + GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     - GYZ1(3)*HZ2(-1,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     + GYZ2(1,2)*HZ1(0)
     +     + 5.d0/6.d0*GYZ2(1,3)
     +     - GYZ2(1,3)*HZ1(0)
     +     - GYZ2(2,1)
     +     )
      G_c2_6 = G_c2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 5.d0/24.d0*GYZ2(3,1)
     +     + GYZ2(3,2)*HZ1(0)
     +     - GYZ3(1,2,1)
     +     + GYZ3(1,3,1)
     +     + GYZ3(3,1,3)
     +     - GYZ3(3,2,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 25.d0/24.d0*HZ2(-1,0)
     +     - HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-1)*s*zeta2 * (
     +     - 3.d0/8.d0
     +     )
      G_c2_6 = G_c2_6 + r**(-1)*s * (
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-1)*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     )
      G_c2_6 = G_c2_6 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + HZ2(0,0)
     +     + 5.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/12.d0*GYZ2(1,1)
     +     - 1.d0/12.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     )
      G_c2_6 = G_c2_6 + r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/6.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_6 = G_c2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     - GYZ2(1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_c2_6 = G_c2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     )
      G_c2_6 = G_c2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     )
      G_c2_6 = G_c2_6 + r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 2.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     + HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_6 = G_c2_6 + r**(-1)*(1.d0-r)**4*(r+s)**(-3)*zeta2 * (
     +     - 2.d0/3.d0*GYZ1(1)
     +     + 2.d0/3.d0*GYZ1(2)
     +     + 2.d0/3.d0*HZ1(-1)
     +     - 2.d0/3.d0*HZ1(1)
     +     )
      G_c2_6 = G_c2_6 + r**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     + 4.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 4.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     )
      G_c2_6 = G_c2_6 + r**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     - 4.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(1,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 4.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + r**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     - 2.d0/3.d0*GYZ3(1,0,1)
     +     + 2.d0/3.d0*GYZ3(1,1,1)
     +     - 2.d0/3.d0*GYZ3(1,1,3)
     +     - 2.d0/3.d0*GYZ3(1,2,1)
     +     - 2.d0/3.d0*GYZ3(2,1,1)
     +     + 2.d0/3.d0*GYZ3(2,1,3)
     +     + 2.d0/3.d0*GYZ3(2,2,1)
     +     )
      G_c2_6 = G_c2_6 + r**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     + 2.d0/3.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 2.d0/3.d0*HZ3(-1,-1,0)
     +     - 4.d0/3.d0*HZ3(-1,0,0)
     +     + 4.d0/3.d0*HZ3(1,0,0)
     +     - 2.d0/3.d0*HZ3(1,1,0)
     +     )
      G_c2_6 = G_c2_6 + s**(-2)*(1.d0-r)*zeta2 * (
     +     - GYZ2(0,1)
     +     + GYZ2(3,1)
     +     - 5.d0/6.d0*HZ1(-1)
     +     + 4*HZ2(-1,-1)
     +     - 2*HZ2(-1,0)
     +     )
      G_c2_6 = G_c2_6 + s**(-2)*(1.d0-r)*zeta3 * (
     +     + HZ1(-1)
     +     )
      G_c2_6 = G_c2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + GYZ2(0,1)*HZ2(-1,0)
     +     - 2*GYZ2(0,1)*HZ2(0,0)
     +     - GYZ2(0,1)*HZ2(1,0)
     +     - GYZ2(0,3)*HZ2(-1,0)
     +     - GYZ2(0,3)*HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ2(-1,0)
     +     + 2*GYZ2(3,1)*HZ2(0,0)
     +     + GYZ2(3,1)*HZ2(1,0)
     +     + GYZ2(3,3)*HZ2(-1,0)
     +     + GYZ2(3,3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     )
      G_c2_6 = G_c2_6 + s**(-2)*(1.d0-r) * (
     +     + 1.d0/6.d0*GYZ3(0,1,1)
     +     + GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - GYZ3(0,1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     + GYZ3(0,3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(3,1,1)
     +     )
      G_c2_6 = G_c2_6 + s**(-2)*(1.d0-r) * (
     +     - GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(3,1,3)
     +     + GYZ3(3,1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(3,3,1)
     +     - GYZ3(3,3,2)*HZ1(0)
     +     - GYZ4(0,1,2,1)
     +     + GYZ4(0,1,3,1)
     +     )
      G_c2_6 = G_c2_6 + s**(-2)*(1.d0-r) * (
     +     + GYZ4(0,3,1,3)
     +     - GYZ4(0,3,2,1)
     +     + GYZ4(3,1,2,1)
     +     - GYZ4(3,1,3,1)
     +     - GYZ4(3,3,1,3)
     +     + GYZ4(3,3,2,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_c2_6 = G_c2_6 + s**(-2)*(1.d0-r) * (
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     - HZ4(-1,-1,-1,0)
     +     + HZ4(-1,-1,0,0)
     +     - HZ4(-1,0,-1,0)
     +     + 3*HZ4(-1,0,0,0)
     +     + 2*HZ4(-1,0,1,0)
     +     )
      G_c2_6 = G_c2_6 + s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     )
      G_c2_6 = G_c2_6 + s**(-1)*(1.d0-r)*zeta2 * (
     +     - 13.d0/6.d0
     +     - GYZ1(3)
     +     - 3*HZ1(-1)
     +     + 2*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + s**(-1)*(1.d0-r)*zeta3 * (
     +     - 1
     +     )
      G_c2_6 = G_c2_6 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/12.d0*GYZ1(3)
     +     + 5.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 2*GYZ1(3)*HZ2(0,0)
     +     - 2*GYZ1(3)*HZ2(1,0)
     +     - 5.d0/8.d0*GYZ2(0,1)
     +     )
      G_c2_6 = G_c2_6 + s**(-1)*(1.d0-r) * (
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     + 2*GYZ2(3,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(3,3)
     +     - GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     )
      G_c2_6 = G_c2_6 + s**(-1)*(1.d0-r) * (
     +     + GYZ3(3,1,3)
     +     - 2*GYZ3(3,2,1)
     +     + 3.d0/4.d0*GYZ3(3,3,1)
     +     - 5.d0/12.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + HZ2(0,0)
     +     + 3.d0/4.d0*HZ3(-1,-1,0)
     +     )
      G_c2_6 = G_c2_6 + s**(-1)*(1.d0-r) * (
     +     - 5.d0/4.d0*HZ3(-1,0,0)
     +     + HZ3(0,-1,0)
     +     - 3*HZ3(0,0,0)
     +     - 2*HZ3(0,1,0)
     +     )
      G_c2_6 = G_c2_6 + s**(-1) * (
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(1.d0+s)**(-3)*zeta2 * (
     +     - HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(1.d0+s)**(-3) * (
     +     - GYZ1(1)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + GYZ1(3)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(1.d0+s)**(-3) * (
     +     + 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     + 2*HZ2(0,0)
     +     + HZ3(0,0,0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     - 3.d0/2.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 2*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     + GYZ1(1)
     +     + 11.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 7.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - GYZ1(3)
     +     - 11.d0/12.d0*GYZ1(3)*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 7.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(1,3)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     + 7.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,3)
     +     - 7.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(1.d0+s)**(-2) * (
     +     - 13.d0/6.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 7.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 11.d0/4.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 2*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(1,1)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 2.d0/3.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(3,3)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 3.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     + 3.d0/4.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - HZ2(-1,0)
     +     + 5.d0/6.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     - 3.d0/4.d0*HZ3(0,-1,0)
     +     + 9.d0/4.d0*HZ3(0,0,0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 3.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(r+s)**(-3)*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(r+s)**(-3) * (
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/3.d0
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/12.d0*GYZ2(1,1)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/12.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)**2*(r+s)**(-3)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ1(1)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)**2*(r+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)**2*(r+s)**(-3) * (
     +     - 2.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 2.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)**2*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)**2*(r+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/3.d0*GYZ3(2,1,1)
     +     + 1.d0/3.d0*GYZ3(2,1,3)
     +     + 1.d0/3.d0*GYZ3(2,2,1)
     +     + 1.d0/3.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)**2*(r+s)**(-3) * (
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     + 2.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)**2*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)**3*(r+s)**(-3)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)**3*(r+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)**3*(r+s)**(-3) * (
     +     - GYZ2(1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)**3*(r+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     )
      G_c2_6 = G_c2_6 + (1.d0-r)**3*(r+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     + HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + HZ1(0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_6 = G_c2_6 + (1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      G_c2_6 = G_c2_6 + (1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 2.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     )
      G_c2_6 = G_c2_6 + (1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 2.d0/3.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + (r+s)**(-3) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + (r+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/12.d0*HZ1(0)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_6 = G_c2_6 + (r+s)**(-2) * (
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + (r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_c2_6 = G_c2_6 + (r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 2.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     )
      G_c2_6 = G_c2_6 + (r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 7.d0/24.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 5.d0/6.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_c2_6 = G_c2_6 - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +

      return
      end


==> fortran/zone6i.f <==
      subroutine makecoef6i(r,s,a_a1_6,a_b1_6,a_c1_6,
     $                          b_a1_6,b_b1_6,b_c1_6,
     $                          c_a1_6,c_b1_6,c_c1_6,
     $                          A_a2_6,A_b2_6,A_c2_6,
     $                          B_a2_6,B_b2_6,B_c2_6,
     $                          C_a2_6,C_b2_6,C_c2_6,
     $                          D_a2_6,D_b2_6,D_c2_6,
     $                          E_a2_6,E_b2_6,E_c2_6,
     $                          F_a2_6,F_b2_6,F_c2_6,
     $                          G_a2_6,G_b2_6,G_c2_6)
      
      real*8 a_a1_6,a_b1_6,a_c1_6,
     $       b_a1_6,b_b1_6,b_c1_6,
     $       c_a1_6,c_b1_6,c_c1_6,
     $       A_a2_6,A_b2_6,A_c2_6,
     $       B_a2_6,B_b2_6,B_c2_6,
     $       C_a2_6,C_b2_6,C_c2_6,
     $       D_a2_6,D_b2_6,D_c2_6,
     $       E_a2_6,E_b2_6,E_c2_6,
     $       F_a2_6,F_b2_6,F_c2_6,
     $       G_a2_6,G_b2_6,G_c2_6

      real*8 r,s
      real*8 zeta2,zeta3,zeta4,pi
      integer nmax
      real*8 HZa1,HZa2,HZa3,HZa4,HZ1,HZ2,HZ3,HZ4,GYZ1,GYZ2,GYZ3,GYZ4
      dimension HZa1(0:1),HZa2(0:1,0:1),HZa3(0:1,0:1,0:1), 
     $          HZa4(0:1,0:1,0:1,0:1), 
     $          HZ1(-1:1),HZ2(-1:1,-1:1),HZ3(-1:1,-1:1,-1:1), 
     $          HZ4(-1:1,-1:1,-1:1,-1:1), 
     $          GYZ1(0:3),GYZ2(0:3,0:3),GYZ3(0:3,0:3,0:3), 
     $          GYZ4(0:3,0:3,0:3,0:3)
      parameter (pi =  3.14159265358979324d0)      
      parameter (zeta2=1.64493406684822644d0)
      parameter (zeta3=1.20205690315959429d0)
      parameter (zeta4=1.08232323371113819d0)

      nmax = 4
      call tdhpl(r,s,nmax,GYZ1,GYZ2,GYZ3,GYZ4,HZa1,HZa2,HZa3,HZa4)
      call get1dhplog0m11(0,nmax,s,HZ1,HZ2,HZ3,HZ4)

      a_a1_6 = 0

      a_b1_6 = 0

      a_c1_6 = 0

      b_a1_6 = 0d0
     +
      b_a1_6 = b_a1_6 + pi*s**(-2) * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      b_a1_6 = b_a1_6 + pi*s**(-1) * (
     +     - 1.d0/2.d0
     +     + HZ1(-1)
     +     )
      b_a1_6 = b_a1_6 + pi * (
     +     - 3.d0/4.d0
     +     + HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )

      b_b1_6 = 0d0
     +
      b_b1_6 = b_b1_6 + pi*s**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      b_b1_6 = b_b1_6 + pi*s**(-2) * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      b_b1_6 = b_b1_6 + pi*s**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0
     +     - HZ1(-1)
     +     )
      b_b1_6 = b_b1_6 + pi*s**(-1) * (
     +     - 1.d0/2.d0
     +     + HZ1(-1)
     +     )
      b_b1_6 = b_b1_6 + pi*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0
     +     )
      b_b1_6 = b_b1_6 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0
     +     )
      b_b1_6 = b_b1_6 + pi * (
     +     - 3.d0/4.d0
     +     + HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )

      b_c1_6 = 0d0
     +
      b_c1_6 = b_c1_6 + pi*s**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      b_c1_6 = b_c1_6 + pi*s**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0
     +     )
      b_c1_6 = b_c1_6 + pi*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0
     +     )
      b_c1_6 = b_c1_6 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0
     +     )

      c_a1_6 = 0

      c_b1_6 = 0

      c_c1_6 = 0

      A_a2_6 = 0

      A_b2_6 = 0

      A_c2_6 = 0

      B_a2_6 = 0d0
     +
      B_a2_6 = B_a2_6 + pi*r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_a2_6 = B_a2_6 + pi*r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_6 = B_a2_6 + pi*r**(-3)*s*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     )
      B_a2_6 = B_a2_6 + pi*r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_a2_6 = B_a2_6 + pi*r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_6 = B_a2_6 + pi*r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_a2_6 = B_a2_6 + pi*r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_6 = B_a2_6 + pi*r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_a2_6 = B_a2_6 + pi*r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_6 = B_a2_6 + pi*r**(-2)*s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + pi*r**(-2)*(1.d0-r)**2 * (
     +     - 17.d0/16.d0*GYZ1(1)
     +     + 5.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     + 5.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      B_a2_6 = B_a2_6 + pi*r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_a2_6 = B_a2_6 + pi*r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_6 = B_a2_6 + pi*r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_a2_6 = B_a2_6 + pi*r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_6 = B_a2_6 + pi*r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_a2_6 = B_a2_6 + pi*r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 7.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     )
      B_a2_6 = B_a2_6 + pi*r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_6 = B_a2_6 + pi*r**(-1)*s * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + pi*r**(-1)*(1.d0-r) * (
     +     - 13.d0/16.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     )
      B_a2_6 = B_a2_6 + pi*r**(-1)*(1.d0-r) * (
     +     + 9.d0/8.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + pi*r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_a2_6 = B_a2_6 + pi*r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_6 = B_a2_6 + pi*r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_a2_6 = B_a2_6 + pi*r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_6 = B_a2_6 + pi*s**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_a2_6 = B_a2_6 + pi*s**(-2)*(1.d0-r) * (
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     )
      B_a2_6 = B_a2_6 + pi*s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     )
      B_a2_6 = B_a2_6 + pi*s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_6 = B_a2_6 + pi*s**(-2)*zeta2 * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_a2_6 = B_a2_6 + pi*s**(-2) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 7.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + GYZ1(3)*HZ2(-1,-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + pi*s**(-2) * (
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     )
      B_a2_6 = B_a2_6 + pi*s**(-2) * (
     +     + 47.d0/18.d0*HZ1(-1)
     +     + 5.d0/12.d0*HZ2(-1,-1)
     +     - 47.d0/24.d0*HZ2(-1,0)
     +     - 23.d0/24.d0*HZ2(0,-1)
     +     - 3.d0/2.d0*HZ3(-1,-1,-1)
     +     + HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,-1)
     +     )
      B_a2_6 = B_a2_6 + pi*s**(-2) * (
     +     + 3.d0/4.d0*HZ3(0,-1,-1)
     +     - 1.d0/4.d0*HZ3(0,0,-1)
     +     )
      B_a2_6 = B_a2_6 + pi*s**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_a2_6 = B_a2_6 + pi*s**(-1)*(1.d0-r) * (
     +     + 7.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     )
      B_a2_6 = B_a2_6 + pi*s**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_6 = B_a2_6 + pi*s**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      B_a2_6 = B_a2_6 + pi*s**(-1) * (
     +     - 47.d0/18.d0
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 5.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 17.d0/12.d0*GYZ1(3)
     +     - 7.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     + 2*GYZ1(3)*HZ2(-1,-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_a2_6 = B_a2_6 + pi*s**(-1) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + pi*s**(-1) * (
     +     - GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + GYZ3(3,1,1)
     +     + 301.d0/72.d0*HZ1(-1)
     +     + 41.d0/24.d0*HZ1(0)
     +     + 17.d0/6.d0*HZ2(-1,-1)
     +     )
      B_a2_6 = B_a2_6 + pi*s**(-1) * (
     +     - 25.d0/6.d0*HZ2(-1,0)
     +     - 13.d0/6.d0*HZ2(0,-1)
     +     - 3*HZ3(-1,-1,-1)
     +     + 2*HZ3(-1,-1,0)
     +     + HZ3(-1,0,-1)
     +     + 3.d0/2.d0*HZ3(0,-1,-1)
     +     - 1.d0/2.d0*HZ3(0,0,-1)
     +     )
      B_a2_6 = B_a2_6 + pi*s * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + pi*(1.d0-r-s)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_a2_6 = B_a2_6 + pi*(1.d0-r-s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     )
      B_a2_6 = B_a2_6 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_a2_6 = B_a2_6 + pi*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_a2_6 = B_a2_6 + pi*(1.d0-r-s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     )
      B_a2_6 = B_a2_6 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      B_a2_6 = B_a2_6 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_6 = B_a2_6 + pi*(1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_6 = B_a2_6 + pi*zeta2 * (
     +     + 11.d0/16.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_6 = B_a2_6 + pi*zeta3 * (
     +     - 1
     +     )
      B_a2_6 = B_a2_6 + pi * (
     +     - 317.d0/432.d0
     +     - 33.d0/16.d0*GYZ1(1)
     +     + 11.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 11.d0/8.d0*GYZ1(3)
     +     )
      B_a2_6 = B_a2_6 + pi * (
     +     - 11.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 11.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(-1,-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     )
      B_a2_6 = B_a2_6 + pi * (
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     - GYZ2(3,1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + pi * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 3.d0/4.d0*GYZ3(3,0,1)
     +     + GYZ3(3,1,1)
     +     - 3.d0/4.d0*GYZ3(3,2,1)
     +     + 187.d0/72.d0*HZ1(-1)
     +     + 7.d0/18.d0*HZ1(0)
     +     )
      B_a2_6 = B_a2_6 + pi * (
     +     + 11.d0/6.d0*HZ2(-1,-1)
     +     - 13.d0/3.d0*HZ2(-1,0)
     +     - 77.d0/24.d0*HZ2(0,-1)
     +     + 43.d0/12.d0*HZ2(0,0)
     +     - 3*HZ3(-1,-1,-1)
     +     + 3.d0/2.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,-1)
     +     )
      B_a2_6 = B_a2_6 + pi * (
     +     - HZ3(-1,0,0)
     +     + 5.d0/2.d0*HZ3(0,-1,-1)
     +     - 1.d0/4.d0*HZ3(0,0,-1)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,-1)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )

      B_b2_6 = 0d0
     +
      B_b2_6 = B_b2_6 + pi*r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_b2_6 = B_b2_6 + pi*r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + pi*r**(-2)*s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     )
      B_b2_6 = B_b2_6 + pi*r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_b2_6 = B_b2_6 + pi*r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + pi*r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_b2_6 = B_b2_6 + pi*r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + pi*r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      B_b2_6 = B_b2_6 + pi*r**(-1)*s * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + pi*r**(-1)*(1.d0-r) * (
     +     - 17.d0/16.d0*GYZ1(1)
     +     + 5.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     + 5.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      B_b2_6 = B_b2_6 + pi*r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_b2_6 = B_b2_6 + pi*r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_b2_6 = B_b2_6 + pi*r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + pi*s**(-2)*(1.d0-r)*zeta2 * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_b2_6 = B_b2_6 + pi*s**(-2)*(1.d0-r) * (
     +     - 2*GYZ1(1)*HZ1(-1)
     +     + 17.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     - GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     )
      B_b2_6 = B_b2_6 + pi*s**(-2)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_b2_6 = B_b2_6 + pi*s**(-2)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     - 179.d0/72.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 53.d0/24.d0*HZ2(-1,0)
     +     + 29.d0/24.d0*HZ2(0,-1)
     +     + 3.d0/2.d0*HZ3(-1,-1,-1)
     +     )
      B_b2_6 = B_b2_6 + pi*s**(-2)*(1.d0-r) * (
     +     - HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,-1)
     +     - 3.d0/4.d0*HZ3(0,-1,-1)
     +     + 1.d0/4.d0*HZ3(0,0,-1)
     +     )
      B_b2_6 = B_b2_6 + pi*s**(-2)*(1.d0-r)**2 * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     )
      B_b2_6 = B_b2_6 + pi*s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + pi*s**(-2)*zeta2 * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_b2_6 = B_b2_6 + pi*s**(-2) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 7.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + GYZ1(3)*HZ2(-1,-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + pi*s**(-2) * (
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     )
      B_b2_6 = B_b2_6 + pi*s**(-2) * (
     +     + 47.d0/18.d0*HZ1(-1)
     +     + 5.d0/12.d0*HZ2(-1,-1)
     +     - 47.d0/24.d0*HZ2(-1,0)
     +     - 23.d0/24.d0*HZ2(0,-1)
     +     - 3.d0/2.d0*HZ3(-1,-1,-1)
     +     + HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,-1)
     +     )
      B_b2_6 = B_b2_6 + pi*s**(-2) * (
     +     + 3.d0/4.d0*HZ3(0,-1,-1)
     +     - 1.d0/4.d0*HZ3(0,0,-1)
     +     )
      B_b2_6 = B_b2_6 + pi*s**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_b2_6 = B_b2_6 + pi*s**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/4.d0
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      B_b2_6 = B_b2_6 + pi*s**(-1)*(1.d0-r) * (
     +     + 47.d0/18.d0
     +     + 19.d0/8.d0*GYZ1(1)
     +     - 5.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 17.d0/12.d0*GYZ1(3)
     +     + 25.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     )
      B_b2_6 = B_b2_6 + pi*s**(-1)*(1.d0-r) * (
     +     - 2*GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     )
      B_b2_6 = B_b2_6 + pi*s**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + GYZ2(3,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ3(0,1,1)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     - GYZ3(3,1,1)
     +     )
      B_b2_6 = B_b2_6 + pi*s**(-1)*(1.d0-r) * (
     +     - 137.d0/36.d0*HZ1(-1)
     +     - 11.d0/6.d0*HZ1(0)
     +     - 31.d0/12.d0*HZ2(-1,-1)
     +     + 53.d0/12.d0*HZ2(-1,0)
     +     + 13.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     + 3*HZ3(-1,-1,-1)
     +     )
      B_b2_6 = B_b2_6 + pi*s**(-1)*(1.d0-r) * (
     +     - 2*HZ3(-1,-1,0)
     +     - HZ3(-1,0,-1)
     +     - 3.d0/2.d0*HZ3(0,-1,-1)
     +     + 1.d0/2.d0*HZ3(0,0,-1)
     +     )
      B_b2_6 = B_b2_6 + pi*s**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      B_b2_6 = B_b2_6 + pi*s**(-1) * (
     +     - 47.d0/18.d0
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 5.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 17.d0/12.d0*GYZ1(3)
     +     - 7.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     + 2*GYZ1(3)*HZ2(-1,-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_b2_6 = B_b2_6 + pi*s**(-1) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + pi*s**(-1) * (
     +     - GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + GYZ3(3,1,1)
     +     + 283.d0/72.d0*HZ1(-1)
     +     + 41.d0/24.d0*HZ1(0)
     +     + 17.d0/6.d0*HZ2(-1,-1)
     +     )
      B_b2_6 = B_b2_6 + pi*s**(-1) * (
     +     - 25.d0/6.d0*HZ2(-1,0)
     +     - 13.d0/6.d0*HZ2(0,-1)
     +     - 3*HZ3(-1,-1,-1)
     +     + 2*HZ3(-1,-1,0)
     +     + HZ3(-1,0,-1)
     +     + 3.d0/2.d0*HZ3(0,-1,-1)
     +     - 1.d0/2.d0*HZ3(0,0,-1)
     +     )
      B_b2_6 = B_b2_6 + pi*s * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + pi*(1.d0-r-s)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_b2_6 = B_b2_6 + pi*(1.d0-r-s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     )
      B_b2_6 = B_b2_6 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_b2_6 = B_b2_6 + pi*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_b2_6 = B_b2_6 + pi*(1.d0-r-s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     )
      B_b2_6 = B_b2_6 + pi*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      B_b2_6 = B_b2_6 + pi*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 115.d0/36.d0
     +     - 5.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 17.d0/12.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     )
      B_b2_6 = B_b2_6 + pi*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 11.d0/12.d0*HZ1(-1)
     +     + 43.d0/24.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(-1,-1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     - HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      B_b2_6 = B_b2_6 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 115.d0/36.d0
     +     + 5.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 17.d0/12.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     )
      B_b2_6 = B_b2_6 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 11.d0/12.d0*HZ1(-1)
     +     - 37.d0/24.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ2(-1,-1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      B_b2_6 = B_b2_6 + pi*(1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_b2_6 = B_b2_6 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + pi*(1.d0-r) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,-1)
     +     )
      B_b2_6 = B_b2_6 + pi*(1.d0-r) * (
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     )
      B_b2_6 = B_b2_6 + pi*(1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_6 = B_b2_6 + pi*(1.d0+s)**(-1) * (
     +     + 9.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_b2_6 = B_b2_6 + pi*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_b2_6 = B_b2_6 + pi*zeta2 * (
     +     + 11.d0/16.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_6 = B_b2_6 + pi*zeta3 * (
     +     - 1
     +     )
      B_b2_6 = B_b2_6 + pi * (
     +     - 167.d0/108.d0
     +     - 33.d0/16.d0*GYZ1(1)
     +     + 11.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 11.d0/8.d0*GYZ1(3)
     +     )
      B_b2_6 = B_b2_6 + pi * (
     +     - 11.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 11.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(-1,-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     )
      B_b2_6 = B_b2_6 + pi * (
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     - GYZ2(3,1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + pi * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 3.d0/4.d0*GYZ3(3,0,1)
     +     + GYZ3(3,1,1)
     +     - 3.d0/4.d0*GYZ3(3,2,1)
     +     + 205.d0/72.d0*HZ1(-1)
     +     + 19.d0/72.d0*HZ1(0)
     +     )
      B_b2_6 = B_b2_6 + pi * (
     +     + 11.d0/6.d0*HZ2(-1,-1)
     +     - 13.d0/3.d0*HZ2(-1,0)
     +     - 77.d0/24.d0*HZ2(0,-1)
     +     + 43.d0/12.d0*HZ2(0,0)
     +     - 3*HZ3(-1,-1,-1)
     +     + 3.d0/2.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,-1)
     +     )
      B_b2_6 = B_b2_6 + pi * (
     +     - HZ3(-1,0,0)
     +     + 5.d0/2.d0*HZ3(0,-1,-1)
     +     - 1.d0/4.d0*HZ3(0,0,-1)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,-1)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )

      B_c2_6 = 0d0
     +
      B_c2_6 = B_c2_6 + pi*r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_6 = B_c2_6 + pi*r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + pi*r**(-3)*s*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     )
      B_c2_6 = B_c2_6 + pi*r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_6 = B_c2_6 + pi*r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + pi*r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_6 = B_c2_6 + pi*r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + pi*r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_c2_6 = B_c2_6 + pi*r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + pi*r**(-2)*s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      B_c2_6 = B_c2_6 + pi*r**(-2)*(1.d0-r)**2 * (
     +     + 17.d0/16.d0*GYZ1(1)
     +     - 5.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     - 5.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      B_c2_6 = B_c2_6 + pi*r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_c2_6 = B_c2_6 + pi*r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + pi*r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_6 = B_c2_6 + pi*r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + pi*r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     )
      B_c2_6 = B_c2_6 + pi*r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + pi*r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 7.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     )
      B_c2_6 = B_c2_6 + pi*r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + pi*r**(-1)*s * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      B_c2_6 = B_c2_6 + pi*r**(-1)*(1.d0-r) * (
     +     + 13.d0/16.d0
     +     + 19.d0/16.d0*GYZ1(1)
     +     - 5.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     - 5.d0/8.d0*GYZ2(3,1)
     +     )
      B_c2_6 = B_c2_6 + pi*r**(-1)*(1.d0-r) * (
     +     - 9.d0/8.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      B_c2_6 = B_c2_6 + pi*r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*HZ1(-1)
     +     )
      B_c2_6 = B_c2_6 + pi*r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + pi*r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(1,1)
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*HZ2(-1,-1)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_6 = B_c2_6 + pi*r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + pi*s**(-2)*(1.d0-r)*zeta2 * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_6 = B_c2_6 + pi*s**(-2)*(1.d0-r) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 7.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     )
      B_c2_6 = B_c2_6 + pi*s**(-2)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     )
      B_c2_6 = B_c2_6 + pi*s**(-2)*(1.d0-r) * (
     +     - 47.d0/18.d0*HZ1(-1)
     +     - 5.d0/12.d0*HZ2(-1,-1)
     +     + 47.d0/24.d0*HZ2(-1,0)
     +     + 23.d0/24.d0*HZ2(0,-1)
     +     + 3.d0/2.d0*HZ3(-1,-1,-1)
     +     - HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,-1)
     +     )
      B_c2_6 = B_c2_6 + pi*s**(-2)*(1.d0-r) * (
     +     - 3.d0/4.d0*HZ3(0,-1,-1)
     +     + 1.d0/4.d0*HZ3(0,0,-1)
     +     )
      B_c2_6 = B_c2_6 + pi*s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_6 = B_c2_6 + pi*s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      B_c2_6 = B_c2_6 + pi*s**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_6 = B_c2_6 + pi*s**(-1)*(1.d0-r) * (
     +     + 47.d0/18.d0
     +     + 3.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 17.d0/12.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     )
      B_c2_6 = B_c2_6 + pi*s**(-1)*(1.d0-r) * (
     +     - 7.d0/12.d0*HZ1(-1)
     +     - 41.d0/24.d0*HZ1(0)
     +     - 5.d0/4.d0*HZ2(-1,-1)
     +     + 5.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     )
      B_c2_6 = B_c2_6 + pi*s**(-1) * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_6 = B_c2_6 + pi*s * (
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_c2_6 = B_c2_6 + pi*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     - 3.d0/4.d0
     +     )
      B_c2_6 = B_c2_6 + pi*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 115.d0/36.d0
     +     + 5.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 17.d0/12.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     )
      B_c2_6 = B_c2_6 + pi*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 11.d0/12.d0*HZ1(-1)
     +     - 43.d0/24.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      B_c2_6 = B_c2_6 + pi*(1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      B_c2_6 = B_c2_6 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 47.d0/18.d0
     +     - 9.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 17.d0/12.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     )
      B_c2_6 = B_c2_6 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 7.d0/12.d0*HZ1(-1)
     +     + 41.d0/24.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(-1,-1)
     +     - HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      B_c2_6 = B_c2_6 + pi*(1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_6 = B_c2_6 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + pi*(1.d0-r) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     )
      B_c2_6 = B_c2_6 + pi*(1.d0-r) * (
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_6 = B_c2_6 + pi*(1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_6 = B_c2_6 + pi*(1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_6 = B_c2_6 + pi*(1.d0+s)**(-1) * (
     +     - 9.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_6 = B_c2_6 + pi*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_6 = B_c2_6 + pi * (
     +     + 13.d0/16.d0
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )

      C_a2_6 = 0d0
     +
      C_a2_6 = C_a2_6 + pi*r**(-3)*s*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     )
      C_a2_6 = C_a2_6 + pi*r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_a2_6 = C_a2_6 + pi*r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_6 = C_a2_6 + pi*r**(-2)*s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + pi*r**(-2)*(1.d0-r)**2 * (
     +     + 5.d0/16.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      C_a2_6 = C_a2_6 + pi*r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_a2_6 = C_a2_6 + pi*r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_6 = C_a2_6 + pi*r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_a2_6 = C_a2_6 + pi*r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_6 = C_a2_6 + pi*r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     )
      C_a2_6 = C_a2_6 + pi*r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_6 = C_a2_6 + pi*r**(-1)*s * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + pi*r**(-1)*(1.d0-r) * (
     +     + 1.d0/16.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + GYZ2(3,1)
     +     )
      C_a2_6 = C_a2_6 + pi*r**(-1)*(1.d0-r) * (
     +     - HZ1(-1)
     +     + 3.d0/8.d0*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + pi*r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_6 = C_a2_6 + pi*s**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_a2_6 = C_a2_6 + pi*s**(-2)*(1.d0-r) * (
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     )
      C_a2_6 = C_a2_6 + pi*s**(-2)*(1.d0-r)**2 * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     )
      C_a2_6 = C_a2_6 + pi*s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_a2_6 = C_a2_6 + pi*s**(-2)*zeta2 * (
     +     + 3.d0/4.d0*HZ1(-1)
     +     )
      C_a2_6 = C_a2_6 + pi*s**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     )
      C_a2_6 = C_a2_6 + pi*s**(-2) * (
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     - 3.d0/4.d0*GYZ3(3,3,1)
     +     )
      C_a2_6 = C_a2_6 + pi*s**(-2) * (
     +     + 15.d0/16.d0*HZ1(-1)
     +     + 9.d0/8.d0*HZ2(-1,-1)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ3(-1,-1,-1)
     +     - 3.d0/4.d0*HZ3(-1,0,-1)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      C_a2_6 = C_a2_6 + pi*s**(-2) * (
     +     + 1.d0/4.d0*HZ3(0,0,-1)
     +     )
      C_a2_6 = C_a2_6 + pi*s**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      C_a2_6 = C_a2_6 + pi*s**(-1)*(1.d0-r) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     )
      C_a2_6 = C_a2_6 + pi*s**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_6 = C_a2_6 + pi*s**(-1)*zeta2 * (
     +     - 3.d0/4.d0
     +     + 3.d0/2.d0*HZ1(-1)
     +     )
      C_a2_6 = C_a2_6 + pi*s**(-1) * (
     +     - 29.d0/16.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     )
      C_a2_6 = C_a2_6 + pi*s**(-1) * (
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     + GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     - GYZ2(0,3)*HZ1(-1)
     +     + 2*GYZ2(3,1)
     +     - 3.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + pi*s**(-1) * (
     +     + 3.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     + GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     - 3.d0/2.d0*GYZ3(3,3,1)
     +     + 5.d0/8.d0*HZ1(0)
     +     + 17.d0/4.d0*HZ2(-1,-1)
     +     - HZ2(-1,0)
     +     )
      C_a2_6 = C_a2_6 + pi*s**(-1) * (
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 3.d0/2.d0*HZ3(-1,-1,-1)
     +     - 3.d0/2.d0*HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,0,-1)
     +     )
      C_a2_6 = C_a2_6 + pi*s * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + pi*(1.d0-r-s)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_a2_6 = C_a2_6 + pi*(1.d0-r-s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     )
      C_a2_6 = C_a2_6 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      C_a2_6 = C_a2_6 + pi*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      C_a2_6 = C_a2_6 + pi*(1.d0-r-s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     )
      C_a2_6 = C_a2_6 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     + GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      C_a2_6 = C_a2_6 + pi*zeta2 * (
     +     - 3.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_6 = C_a2_6 + pi*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      C_a2_6 = C_a2_6 + pi * (
     +     - 25.d0/16.d0
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 9.d0/16.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(0,-1)
     +     )
      C_a2_6 = C_a2_6 + pi * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      C_a2_6 = C_a2_6 + pi * (
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     + 15.d0/8.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_a2_6 = C_a2_6 + pi * (
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     - GYZ3(3,3,1)
     +     - 1.d0/16.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(0)
     +     + 27.d0/8.d0*HZ2(-1,-1)
     +     )
      C_a2_6 = C_a2_6 + pi * (
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,-1)
     +     )
      C_a2_6 = C_a2_6 + pi * (
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,-1)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(1,0,-1)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )

      C_b2_6 = 0d0
     +
      C_b2_6 = C_b2_6 + pi*r**(-2)*s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     )
      C_b2_6 = C_b2_6 + pi*r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_b2_6 = C_b2_6 + pi*r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + pi*r**(-1)*s * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + pi*r**(-1)*(1.d0-r) * (
     +     + 5.d0/16.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      C_b2_6 = C_b2_6 + pi*r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_b2_6 = C_b2_6 + pi*r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-2)*(1.d0-r)*zeta2 * (
     +     - 3.d0/4.d0*HZ1(-1)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-2)*(1.d0-r) * (
     +     - 5.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     + GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-2)*(1.d0-r) * (
     +     - GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     + 3.d0/4.d0*GYZ3(3,3,1)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-2)*(1.d0-r) * (
     +     - 13.d0/16.d0*HZ1(-1)
     +     - 7.d0/8.d0*HZ2(-1,-1)
     +     + 5.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     + 3.d0/4.d0*HZ3(-1,-1,-1)
     +     + 3.d0/4.d0*HZ3(-1,0,-1)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-2)*(1.d0-r) * (
     +     - 1.d0/4.d0*HZ3(0,0,-1)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-2)*zeta2 * (
     +     + 3.d0/4.d0*HZ1(-1)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-2) * (
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     - 3.d0/4.d0*GYZ3(3,3,1)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-2) * (
     +     + 15.d0/16.d0*HZ1(-1)
     +     + 9.d0/8.d0*HZ2(-1,-1)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ3(-1,-1,-1)
     +     - 3.d0/4.d0*HZ3(-1,0,-1)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-2) * (
     +     + 1.d0/4.d0*HZ3(0,0,-1)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-1)*(1.d0-r)*zeta2 * (
     +     + 3.d0/4.d0
     +     - 3.d0/2.d0*HZ1(-1)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-1)*(1.d0-r) * (
     +     + 29.d0/16.d0
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-1)*(1.d0-r) * (
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     - GYZ2(0,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     + GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-1)*(1.d0-r) * (
     +     + 3.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     - GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + 3.d0/2.d0*GYZ3(3,3,1)
     +     - 3.d0/8.d0*HZ1(-1)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-1)*(1.d0-r) * (
     +     - 3.d0/4.d0*HZ1(0)
     +     - 7.d0/2.d0*HZ2(-1,-1)
     +     + 5.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     + 3.d0/2.d0*HZ3(-1,-1,-1)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-1)*(1.d0-r) * (
     +     + 3.d0/2.d0*HZ3(-1,0,-1)
     +     - HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,0,-1)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-1)*zeta2 * (
     +     - 3.d0/4.d0
     +     + 3.d0/2.d0*HZ1(-1)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-1) * (
     +     - 29.d0/16.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-1) * (
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     + GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     - GYZ2(0,3)*HZ1(-1)
     +     + 2*GYZ2(3,1)
     +     - 3.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-1) * (
     +     + 3.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     + GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     - 3.d0/2.d0*GYZ3(3,3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     + 5.d0/8.d0*HZ1(0)
     +     + 17.d0/4.d0*HZ2(-1,-1)
     +     )
      C_b2_6 = C_b2_6 + pi*s**(-1) * (
     +     - HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 3.d0/2.d0*HZ3(-1,-1,-1)
     +     - 3.d0/2.d0*HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,0,-1)
     +     )
      C_b2_6 = C_b2_6 + pi*s * (
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + pi*(1.d0-r-s)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_b2_6 = C_b2_6 + pi*(1.d0-r-s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     )
      C_b2_6 = C_b2_6 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      C_b2_6 = C_b2_6 + pi*(1.d0-r-s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      C_b2_6 = C_b2_6 + pi*(1.d0-r-s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     )
      C_b2_6 = C_b2_6 + pi*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_b2_6 = C_b2_6 + pi*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 27.d0/16.d0
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + pi*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 3.d0/8.d0*HZ1(-1)
     +     - 3.d0/16.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      C_b2_6 = C_b2_6 + pi*(1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 5.d0/4.d0
     +     )
      C_b2_6 = C_b2_6 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 27.d0/16.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 3.d0/8.d0*HZ1(-1)
     +     - 7.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     - 5.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      C_b2_6 = C_b2_6 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + pi*(1.d0-r) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(1,1)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     )
      C_b2_6 = C_b2_6 + pi*(1.d0-r) * (
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ2(0,-1)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_6 = C_b2_6 + pi*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + pi*zeta2 * (
     +     - 3.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_6 = C_b2_6 + pi*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      C_b2_6 = C_b2_6 + pi * (
     +     - 3.d0/2.d0
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 9.d0/16.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(0,-1)
     +     )
      C_b2_6 = C_b2_6 + pi * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      C_b2_6 = C_b2_6 + pi * (
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     + 15.d0/8.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_b2_6 = C_b2_6 + pi * (
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     - GYZ3(3,3,1)
     +     - 3.d0/16.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(0)
     +     + 27.d0/8.d0*HZ2(-1,-1)
     +     )
      C_b2_6 = C_b2_6 + pi * (
     +     - 3.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,-1)
     +     )
      C_b2_6 = C_b2_6 + pi * (
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,-1)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(1,0,-1)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )

      C_c2_6 = 0d0
     +
      C_c2_6 = C_c2_6 + pi*r**(-3)*s*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     )
      C_c2_6 = C_c2_6 + pi*r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_c2_6 = C_c2_6 + pi*r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + pi*r**(-2)*s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      C_c2_6 = C_c2_6 + pi*r**(-2)*(1.d0-r)**2 * (
     +     - 5.d0/16.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      C_c2_6 = C_c2_6 + pi*r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_c2_6 = C_c2_6 + pi*r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + pi*r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_c2_6 = C_c2_6 + pi*r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + pi*r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     )
      C_c2_6 = C_c2_6 + pi*r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + pi*r**(-1)*s * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      C_c2_6 = C_c2_6 + pi*r**(-1)*(1.d0-r) * (
     +     - 1.d0/16.d0
     +     - 3.d0/16.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     )
      C_c2_6 = C_c2_6 + pi*r**(-1)*(1.d0-r) * (
     +     + HZ1(-1)
     +     - 3.d0/8.d0*HZ1(0)
     +     )
      C_c2_6 = C_c2_6 + pi*r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      C_c2_6 = C_c2_6 + pi*r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + pi*s**(-2)*(1.d0-r)*zeta2 * (
     +     - 3.d0/4.d0*HZ1(-1)
     +     )
      C_c2_6 = C_c2_6 + pi*s**(-2)*(1.d0-r) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     )
      C_c2_6 = C_c2_6 + pi*s**(-2)*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     + 3.d0/4.d0*GYZ3(3,3,1)
     +     )
      C_c2_6 = C_c2_6 + pi*s**(-2)*(1.d0-r) * (
     +     - 15.d0/16.d0*HZ1(-1)
     +     - 9.d0/8.d0*HZ2(-1,-1)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 3.d0/4.d0*HZ3(-1,-1,-1)
     +     + 3.d0/4.d0*HZ3(-1,0,-1)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      C_c2_6 = C_c2_6 + pi*s**(-2)*(1.d0-r) * (
     +     - 1.d0/4.d0*HZ3(0,0,-1)
     +     )
      C_c2_6 = C_c2_6 + pi*s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_c2_6 = C_c2_6 + pi*s**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      C_c2_6 = C_c2_6 + pi*s**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     )
      C_c2_6 = C_c2_6 + pi*s**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + pi*s**(-1)*(1.d0-r)*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      C_c2_6 = C_c2_6 + pi*s**(-1)*(1.d0-r) * (
     +     + 29.d0/16.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     )
      C_c2_6 = C_c2_6 + pi*s**(-1)*(1.d0-r) * (
     +     - GYZ2(3,1)
     +     + 7.d0/8.d0*HZ1(-1)
     +     - 5.d0/8.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      C_c2_6 = C_c2_6 + pi*s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     )
      C_c2_6 = C_c2_6 + pi*s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + pi*s**(-1) * (
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      C_c2_6 = C_c2_6 + pi*s * (
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_c2_6 = C_c2_6 + pi*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_c2_6 = C_c2_6 + pi*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 27.d0/16.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      C_c2_6 = C_c2_6 + pi*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 3.d0/8.d0*HZ1(-1)
     +     + 3.d0/16.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      C_c2_6 = C_c2_6 + pi*(1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      C_c2_6 = C_c2_6 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 29.d0/16.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      C_c2_6 = C_c2_6 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     )
      C_c2_6 = C_c2_6 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + pi*(1.d0-r) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     )
      C_c2_6 = C_c2_6 + pi*(1.d0-r) * (
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_6 = C_c2_6 + pi*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_c2_6 = C_c2_6 + pi * (
     +     - 1.d0/16.d0
     +     + 1.d0/8.d0*HZ1(-1)
     +     )

      D_a2_6 = 0

      D_b2_6 = 0

      D_c2_6 = 0

      E_a2_6 = 0d0
     +
      E_a2_6 = E_a2_6 + pi*s**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 19.d0/36.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 5.d0/24.d0*HZ2(-1,0)
     +     + 5.d0/24.d0*HZ2(0,-1)
     +     )
      E_a2_6 = E_a2_6 + pi*s**(-1) * (
     +     + 19.d0/36.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     - 8.d0/9.d0*HZ1(-1)
     +     - 5.d0/24.d0*HZ1(0)
     +     )
      E_a2_6 = E_a2_6 + pi*s**(-1) * (
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     + 5.d0/12.d0*HZ2(-1,0)
     +     + 5.d0/12.d0*HZ2(0,-1)
     +     )
      E_a2_6 = E_a2_6 + pi*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      E_a2_6 = E_a2_6 + pi * (
     +     + 17.d0/108.d0
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      E_a2_6 = E_a2_6 + pi * (
     +     - 29.d0/36.d0*HZ1(-1)
     +     + 31.d0/144.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     + 7.d0/12.d0*HZ2(-1,0)
     +     + 7.d0/12.d0*HZ2(0,-1)
     +     - 7.d0/12.d0*HZ2(0,0)
     +     )

      E_b2_6 = 0d0
     +
      E_b2_6 = E_b2_6 + pi*s**(-2)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 19.d0/36.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 5.d0/24.d0*HZ2(-1,0)
     +     - 5.d0/24.d0*HZ2(0,-1)
     +     )
      E_b2_6 = E_b2_6 + pi*s**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 19.d0/36.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 5.d0/24.d0*HZ2(-1,0)
     +     + 5.d0/24.d0*HZ2(0,-1)
     +     )
      E_b2_6 = E_b2_6 + pi*s**(-1)*(1.d0-r) * (
     +     - 19.d0/36.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     + 8.d0/9.d0*HZ1(-1)
     +     + 5.d0/24.d0*HZ1(0)
     +     )
      E_b2_6 = E_b2_6 + pi*s**(-1)*(1.d0-r) * (
     +     + 1.d0/3.d0*HZ2(-1,-1)
     +     - 5.d0/12.d0*HZ2(-1,0)
     +     - 5.d0/12.d0*HZ2(0,-1)
     +     )
      E_b2_6 = E_b2_6 + pi*s**(-1) * (
     +     + 19.d0/36.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     - 8.d0/9.d0*HZ1(-1)
     +     - 5.d0/24.d0*HZ1(0)
     +     )
      E_b2_6 = E_b2_6 + pi*s**(-1) * (
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     + 5.d0/12.d0*HZ2(-1,0)
     +     + 5.d0/12.d0*HZ2(0,-1)
     +     )
      E_b2_6 = E_b2_6 + pi*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 13.d0/36.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 7.d0/24.d0*HZ1(0)
     +     )
      E_b2_6 = E_b2_6 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 13.d0/36.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/24.d0*HZ1(0)
     +     )
      E_b2_6 = E_b2_6 + pi*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      E_b2_6 = E_b2_6 + pi * (
     +     + 17.d0/108.d0
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      E_b2_6 = E_b2_6 + pi * (
     +     - 29.d0/36.d0*HZ1(-1)
     +     + 31.d0/144.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     + 7.d0/12.d0*HZ2(-1,0)
     +     + 7.d0/12.d0*HZ2(0,-1)
     +     - 7.d0/12.d0*HZ2(0,0)
     +     )

      E_c2_6 = 0d0
     +
      E_c2_6 = E_c2_6 + pi*s**(-2)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 19.d0/36.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 5.d0/24.d0*HZ2(-1,0)
     +     - 5.d0/24.d0*HZ2(0,-1)
     +     )
      E_c2_6 = E_c2_6 + pi*s**(-1)*(1.d0-r) * (
     +     - 19.d0/36.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 5.d0/24.d0*HZ1(0)
     +     )
      E_c2_6 = E_c2_6 + pi*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 13.d0/36.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 7.d0/24.d0*HZ1(0)
     +     )
      E_c2_6 = E_c2_6 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 19.d0/36.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 5.d0/24.d0*HZ1(0)
     +     )

      F_a2_6 = 0

      F_b2_6 = 0

      F_c2_6 = 0

      G_a2_6 = 0d0
     +
      G_a2_6 = G_a2_6 + pi*r**(-4)*s**(-1)*(1.d0-r)**5 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-4)*s**(-1)*(1.d0-r)**5 * (
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-4)*(1.d0-r)**5*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-4)*(1.d0-r)**5*(r+s)**(-1) * (
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-3)*s**(-2)*(1.d0-r)**5 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-3)*s**(-2)*(1.d0-r)**5 * (
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     - 7.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 7.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 7.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ2(1,1)
     +     - 7.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 7.d0/6.d0*HZ2(-1,-1)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     + 7.d0/6.d0*HZ2(-1,0)
     +     - 7.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-3)*s*(1.d0-r)**2 * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + 7.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 7.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 7.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/6.d0*GYZ2(1,1)
     +     + 7.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 7.d0/6.d0*HZ2(-1,-1)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     - 7.d0/6.d0*HZ2(-1,0)
     +     + 7.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-3)*(1.d0-r)**5*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(1,1)
     +     + 1.d0/3.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-3)*(1.d0-r)**5*(r+s)**(-2) * (
     +     + 1.d0/3.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(1,1)
     +     + 1.d0/3.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 11.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     - 11.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ2(1,1)
     +     - 11.d0/12.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/6.d0*HZ1(0)
     +     + 11.d0/12.d0*HZ2(-1,-1)
     +     + 11.d0/12.d0*HZ2(-1,0)
     +     - 11.d0/12.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-2)*s*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-2)*(1.d0-r)**2 * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 11.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     + 11.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(1,1)
     +     + 11.d0/12.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/6.d0*HZ1(0)
     +     - 11.d0/12.d0*HZ2(-1,-1)
     +     - 11.d0/12.d0*HZ2(-1,0)
     +     + 11.d0/12.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     + 5.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/6.d0*GYZ2(1,1)
     +     + 5.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 5.d0/6.d0*HZ2(-1,-1)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 5.d0/6.d0*HZ2(-1,0)
     +     + 5.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-2)*(1.d0-r)**5*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-2)*(1.d0-r)**5*(r+s)**(-3) * (
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/12.d0
     +     + GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + GYZ2(3,1)
     +     - 11.d0/8.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-1)*s * (
     +     + 3.d0/8.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-1)*(1.d0-r) * (
     +     - 3.d0/8.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/12.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,1)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/6.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ2(-1,-1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*r**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*s**(-2)*(1.d0-r) * (
     +     - 1.d0/12.d0*HZ1(-1)
     +     )
      G_a2_6 = G_a2_6 + pi*s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/12.d0*HZ1(-1)
     +     )
      G_a2_6 = G_a2_6 + pi*s**(-2)*zeta2 * (
     +     + HZ1(-1)
     +     )
      G_a2_6 = G_a2_6 + pi*s**(-2) * (
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + GYZ2(0,1)*HZ1(-1)
     +     - GYZ2(0,1)*HZ1(0)
     +     - GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(-1)
     +     )
      G_a2_6 = G_a2_6 + pi*s**(-2) * (
     +     + GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,3)*HZ1(-1)
     +     + GYZ3(0,3,1)
     +     - GYZ3(3,3,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*s**(-2) * (
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     - HZ3(-1,-1,-1)
     +     - HZ3(-1,0,-1)
     +     + 2*HZ3(-1,0,0)
     +     )
      G_a2_6 = G_a2_6 + pi*s**(-1)*(1.d0-r) * (
     +     + 1.d0/12.d0
     +     + 5.d0/6.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     - GYZ1(3)*HZ1(-1)
     +     + GYZ2(3,1)
     +     - 23.d0/24.d0*HZ1(-1)
     +     )
      G_a2_6 = G_a2_6 + pi*s**(-1)*zeta2 * (
     +     - 1
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      G_a2_6 = G_a2_6 + pi*s**(-1) * (
     +     - 5.d0/12.d0
     +     + 2.d0/3.d0*GYZ1(3)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     - GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + pi*s**(-1) * (
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     + 5.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     )
      G_a2_6 = G_a2_6 + pi*s**(-1) * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 5.d0/6.d0*HZ1(0)
     +     + 2.d0/3.d0*HZ2(-1,-1)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     + 13.d0/12.d0*HZ2(0,-1)
     +     - 2*HZ2(0,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,-1)
     +     )
      G_a2_6 = G_a2_6 + pi*s**(-1) * (
     +     - 1.d0/2.d0*HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     )
      G_a2_6 = G_a2_6 + pi*s * (
     +     + 3.d0/8.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ1(0)
     +     )
      G_a2_6 = G_a2_6 + pi*(1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(0,1)
     +     + 1.d0/12.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/12.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/12.d0
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      G_a2_6 = G_a2_6 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*(1.d0-r)**2*(r+s)**(-3) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*(1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      G_a2_6 = G_a2_6 + pi*(1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*(1.d0-r)**3*(r+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/3.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     )
      G_a2_6 = G_a2_6 + pi*(1.d0-r)**3*(r+s)**(-3) * (
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + pi*(1.d0+s)**(-1) * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     )
      G_a2_6 = G_a2_6 + pi*(r+s)**(-1) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_6 = G_a2_6 + pi * (
     +     - 3.d0/4.d0
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     )
      G_a2_6 = G_a2_6 + pi * (
     +     + 3.d0/4.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )

      G_b2_6 = 0d0
     +
      G_b2_6 = G_b2_6 + pi*r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_b2_6 = G_b2_6 + pi*r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + pi*r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_b2_6 = G_b2_6 + pi*r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + pi*r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_b2_6 = G_b2_6 + pi*r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + pi*r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     - 2.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     - 2.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(1,1)
     +     - 2.d0/3.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 2.d0/3.d0*HZ2(-1,-1)
     +     )
      G_b2_6 = G_b2_6 + pi*r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     + 2.d0/3.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + pi*r**(-2)*s*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     )
      G_b2_6 = G_b2_6 + pi*r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 2.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     + 2.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(1,1)
     +     + 2.d0/3.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 2.d0/3.d0*HZ2(-1,-1)
     +     )
      G_b2_6 = G_b2_6 + pi*r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 2.d0/3.d0*HZ2(-1,0)
     +     + 2.d0/3.d0*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + pi*r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(1,1)
     +     + 1.d0/3.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_b2_6 = G_b2_6 + pi*r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     + 1.d0/3.d0*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + pi*r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     )
      G_b2_6 = G_b2_6 + pi*r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + pi*r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 5.d0/12.d0*HZ1(-1)
     +     )
      G_b2_6 = G_b2_6 + pi*r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/6.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + pi*r**(-1)*s * (
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + pi*r**(-1)*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     )
      G_b2_6 = G_b2_6 + pi*r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 5.d0/12.d0*HZ1(-1)
     +     )
      G_b2_6 = G_b2_6 + pi*r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + pi*r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     )
      G_b2_6 = G_b2_6 + pi*r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + pi*r**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_b2_6 = G_b2_6 + pi*r**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + pi*s**(-2)*(1.d0-r)*zeta2 * (
     +     - HZ1(-1)
     +     )
      G_b2_6 = G_b2_6 + pi*s**(-2)*(1.d0-r) * (
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - GYZ2(0,1)*HZ1(-1)
     +     + GYZ2(0,1)*HZ1(0)
     +     + GYZ2(0,3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + GYZ2(3,1)*HZ1(-1)
     +     )
      G_b2_6 = G_b2_6 + pi*s**(-2)*(1.d0-r) * (
     +     - GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,3)*HZ1(-1)
     +     - GYZ3(0,3,1)
     +     + GYZ3(3,3,1)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_b2_6 = G_b2_6 + pi*s**(-2)*(1.d0-r) * (
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     + HZ3(-1,-1,-1)
     +     + HZ3(-1,0,-1)
     +     - 2*HZ3(-1,0,0)
     +     )
      G_b2_6 = G_b2_6 + pi*s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/6.d0*HZ1(-1)
     +     )
      G_b2_6 = G_b2_6 + pi*s**(-2)*zeta2 * (
     +     + HZ1(-1)
     +     )
      G_b2_6 = G_b2_6 + pi*s**(-2) * (
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + GYZ2(0,1)*HZ1(-1)
     +     - GYZ2(0,1)*HZ1(0)
     +     - GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(-1)
     +     )
      G_b2_6 = G_b2_6 + pi*s**(-2) * (
     +     + GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,3)*HZ1(-1)
     +     + GYZ3(0,3,1)
     +     - GYZ3(3,3,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_b2_6 = G_b2_6 + pi*s**(-2) * (
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     - HZ3(-1,-1,-1)
     +     - HZ3(-1,0,-1)
     +     + 2*HZ3(-1,0,0)
     +     )
      G_b2_6 = G_b2_6 + pi*s**(-1)*(1.d0-r)*zeta2 * (
     +     + 1
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      G_b2_6 = G_b2_6 + pi*s**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0
     +     + 5.d0/6.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(3)
     +     - 13.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     + GYZ1(3)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + pi*s**(-1)*(1.d0-r) * (
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + pi*s**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - 1.d0/3.d0*HZ1(-1)
     +     - 5.d0/6.d0*HZ1(0)
     +     - 2.d0/3.d0*HZ2(-1,-1)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     )
      G_b2_6 = G_b2_6 + pi*s**(-1)*(1.d0-r) * (
     +     - 13.d0/12.d0*HZ2(0,-1)
     +     + 2*HZ2(0,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,-1)
     +     + 1.d0/2.d0*HZ3(-1,0,-1)
     +     - HZ3(-1,0,0)
     +     )
      G_b2_6 = G_b2_6 + pi*s**(-1)*zeta2 * (
     +     - 1
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      G_b2_6 = G_b2_6 + pi*s**(-1) * (
     +     - 5.d0/12.d0
     +     + 2.d0/3.d0*GYZ1(3)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     - GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + pi*s**(-1) * (
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     + 5.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     )
      G_b2_6 = G_b2_6 + pi*s**(-1) * (
     +     - 5.d0/8.d0*HZ1(-1)
     +     + 5.d0/6.d0*HZ1(0)
     +     + 2.d0/3.d0*HZ2(-1,-1)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     + 13.d0/12.d0*HZ2(0,-1)
     +     - 2*HZ2(0,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,-1)
     +     )
      G_b2_6 = G_b2_6 + pi*s**(-1) * (
     +     - 1.d0/2.d0*HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     )
      G_b2_6 = G_b2_6 + pi*s * (
     +     + 3.d0/8.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + pi*(1.d0-r)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + pi*(1.d0-r)*(1.d0+s)**(-3) * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + HZ1(0)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_6 = G_b2_6 + pi*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      G_b2_6 = G_b2_6 + pi*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1
     +     - 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + pi*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 17.d0/12.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     )
      G_b2_6 = G_b2_6 + pi*(1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_b2_6 = G_b2_6 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1
     +     + 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 5.d0/12.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 5.d0/6.d0*HZ2(0,0)
     +     )
      G_b2_6 = G_b2_6 + pi*(1.d0-r)*(r+s)**(-3) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + pi*(1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + pi*(1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/12.d0*GYZ2(2,1)
     +     )
      G_b2_6 = G_b2_6 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/12.d0*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + pi*(1.d0-r) * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + pi*(1.d0-r)**2*(r+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     )
      G_b2_6 = G_b2_6 + pi*(1.d0-r)**2*(r+s)**(-3) * (
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + pi*(1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + pi*(1.d0-r)**3*(r+s)**(-3) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + pi*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + pi*(1.d0+s)**(-1) * (
     +     + 5.d0/6.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*HZ1(-1)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_6 = G_b2_6 + pi*(r+s)**(-2) * (
     +     + 1.d0/3.d0*HZ1(0)
     +     )
      G_b2_6 = G_b2_6 + pi*(r+s)**(-1) * (
     +     - 1.d0/12.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      G_b2_6 = G_b2_6 + pi*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_6 = G_b2_6 + pi * (
     +     - 9.d0/8.d0
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - HZ1(-1)
     +     )
      G_b2_6 = G_b2_6 + pi * (
     +     + HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )

      G_c2_6 = 0d0
     +
      G_c2_6 = G_c2_6 + pi*r**(-4)*s**(-1)*(1.d0-r)**5 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-4)*s**(-1)*(1.d0-r)**5 * (
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-4)*(1.d0-r)**5*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-4)*(1.d0-r)**5*(r+s)**(-1) * (
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-3)*s**(-2)*(1.d0-r)**5 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-3)*s**(-2)*(1.d0-r)**5 * (
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     + GYZ1(1)*HZ1(-1)
     +     + GYZ1(1)*HZ1(0)
     +     - GYZ1(2)*HZ1(0)
     +     - GYZ2(1,1)
     +     + GYZ2(2,1)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - HZ2(-1,-1)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-3)*s**(-1)*(1.d0-r)**4 * (
     +     - HZ2(-1,0)
     +     + HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-3)*s*(1.d0-r)**2 * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     - GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     + GYZ1(2)*HZ1(0)
     +     + GYZ2(1,1)
     +     - GYZ2(2,1)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + HZ2(-1,-1)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + HZ2(-1,0)
     +     - HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-3)*(1.d0-r)**5*(r+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(1,1)
     +     - 1.d0/3.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*HZ2(-1,-1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-3)*(1.d0-r)**5*(r+s)**(-2) * (
     +     - 1.d0/3.d0*HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-2)*s**(-2)*(1.d0-r)**4 * (
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-2)*s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-2)*s*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-2)*(1.d0-r)**2 * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/6.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 5.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/6.d0*GYZ2(1,1)
     +     - 5.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 5.d0/6.d0*HZ2(-1,-1)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     + 5.d0/6.d0*HZ2(-1,0)
     +     - 5.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-2)*(1.d0-r)**5*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-2)*(1.d0-r)**5*(r+s)**(-3) * (
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-1)*s**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/12.d0*HZ1(-1)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-1)*s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/12.d0
     +     - 5.d0/6.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     + GYZ1(1)*HZ1(0)
     +     + GYZ1(3)*HZ1(-1)
     +     - GYZ2(3,1)
     +     + 25.d0/24.d0*HZ1(-1)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-1)*s * (
     +     - 3.d0/8.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-1)*(1.d0-r) * (
     +     + 3.d0/8.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/12.d0
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 2.d0/3.d0*HZ1(-1)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/6.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     - 2.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     - 2.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(1,1)
     +     - 2.d0/3.d0*GYZ2(2,1)
     +     + 2.d0/3.d0*HZ2(-1,-1)
     +     + 2.d0/3.d0*HZ2(-1,0)
     +     )
      G_c2_6 = G_c2_6 + pi*r**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     - 2.d0/3.d0*HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + pi*s**(-2)*(1.d0-r)*zeta2 * (
     +     - HZ1(-1)
     +     )
      G_c2_6 = G_c2_6 + pi*s**(-2)*(1.d0-r) * (
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - GYZ2(0,1)*HZ1(-1)
     +     + GYZ2(0,1)*HZ1(0)
     +     + GYZ2(0,3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + GYZ2(3,1)*HZ1(-1)
     +     )
      G_c2_6 = G_c2_6 + pi*s**(-2)*(1.d0-r) * (
     +     - GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,3)*HZ1(-1)
     +     - GYZ3(0,3,1)
     +     + GYZ3(3,3,1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_c2_6 = G_c2_6 + pi*s**(-2)*(1.d0-r) * (
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     + HZ3(-1,-1,-1)
     +     + HZ3(-1,0,-1)
     +     - 2*HZ3(-1,0,0)
     +     )
      G_c2_6 = G_c2_6 + pi*s**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/12.d0*HZ1(-1)
     +     )
      G_c2_6 = G_c2_6 + pi*s**(-1)*(1.d0-r)*zeta2 * (
     +     + 1
     +     )
      G_c2_6 = G_c2_6 + pi*s**(-1)*(1.d0-r) * (
     +     + 5.d0/12.d0
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 2.d0/3.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + GYZ1(3)*HZ1(0)
     +     - GYZ2(3,1)
     +     + 3.d0/8.d0*HZ1(-1)
     +     )
      G_c2_6 = G_c2_6 + pi*s**(-1)*(1.d0-r) * (
     +     - 5.d0/6.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - HZ2(0,-1)
     +     + 2*HZ2(0,0)
     +     )
      G_c2_6 = G_c2_6 + pi*s**(-1) * (
     +     + 3.d0/8.d0*HZ1(-1)
     +     )
      G_c2_6 = G_c2_6 + pi*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + pi*(1.d0-r)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + pi*(1.d0-r)*(1.d0+s)**(-3) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - HZ1(0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_6 = G_c2_6 + pi*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_c2_6 = G_c2_6 + pi*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1
     +     + 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 7.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 7.d0/12.d0*GYZ1(3)*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + pi*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 11.d0/12.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 7.d0/6.d0*HZ2(0,0)
     +     )
      G_c2_6 = G_c2_6 + pi*(1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 3.d0/4.d0
     +     )
      G_c2_6 = G_c2_6 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0
     +     - 2.d0/3.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + HZ1(-1)
     +     - 1.d0/12.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(0,-1)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     )
      G_c2_6 = G_c2_6 + pi*(1.d0-r)*(r+s)**(-3) * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + pi*(1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_c2_6 = G_c2_6 + pi*(1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/12.d0
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + pi*(1.d0-r)**2*(r+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/3.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     )
      G_c2_6 = G_c2_6 + pi*(1.d0-r)**2*(r+s)**(-3) * (
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + pi*(1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + pi*(1.d0-r)**3*(r+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_c2_6 = G_c2_6 + pi*(1.d0-r)**3*(r+s)**(-3) * (
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_6 = G_c2_6 + pi*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + pi*(1.d0+s)**(-1) * (
     +     - 5.d0/6.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + pi*(r+s)**(-2) * (
     +     - 1.d0/3.d0*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + pi*(r+s)**(-1) * (
     +     + 1.d0/12.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     + 5.d0/12.d0*HZ1(0)
     +     )
      G_c2_6 = G_c2_6 + pi * (
     +     + 3.d0/8.d0
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )

      return
      end


==> fortran/zone7.f <==
      subroutine makecoef7(r,s,a_a1_7,a_b1_7,a_c1_7,
     $                         b_a1_7,b_b1_7,b_c1_7,
     $                         c_a1_7,c_b1_7,c_c1_7,
     $                         A_a2_7,A_b2_7,A_c2_7,
     $                         B_a2_7,B_b2_7,B_c2_7,
     $                         C_a2_7,C_b2_7,C_c2_7,
     $                         D_a2_7,D_b2_7,D_c2_7,
     $                         E_a2_7,E_b2_7,E_c2_7,
     $                         F_a2_7,F_b2_7,F_c2_7,
     $                         G_a2_7,G_b2_7,G_c2_7)
      
      real*8 a_a1_7,a_b1_7,a_c1_7,
     $       b_a1_7,b_b1_7,b_c1_7,
     $       c_a1_7,c_b1_7,c_c1_7,
     $       A_a2_7,A_b2_7,A_c2_7,
     $       B_a2_7,B_b2_7,B_c2_7,
     $       C_a2_7,C_b2_7,C_c2_7,
     $       D_a2_7,D_b2_7,D_c2_7,
     $       E_a2_7,E_b2_7,E_c2_7,
     $       F_a2_7,F_b2_7,F_c2_7,
     $       G_a2_7,G_b2_7,G_c2_7

      real*8 r,s
      real*8 zeta2,zeta3,zeta4
      integer nmax
      real*8 HZa1,HZa2,HZa3,HZa4,HZ1,HZ2,HZ3,HZ4,GYZ1,GYZ2,GYZ3,GYZ4
      dimension HZa1(0:1),HZa2(0:1,0:1),HZa3(0:1,0:1,0:1), 
     $          HZa4(0:1,0:1,0:1,0:1), 
     $          HZ1(-1:1),HZ2(-1:1,-1:1),HZ3(-1:1,-1:1,-1:1), 
     $          HZ4(-1:1,-1:1,-1:1,-1:1), 
     $          GYZ1(0:3),GYZ2(0:3,0:3),GYZ3(0:3,0:3,0:3), 
     $          GYZ4(0:3,0:3,0:3,0:3)       
      parameter (zeta2=1.64493406684822644d0)
      parameter (zeta3=1.20205690315959429d0)
      parameter (zeta4=1.08232323371113819d0)

      nmax = 4
      call tdhpl(r,s,nmax,GYZ1,GYZ2,GYZ3,GYZ4,HZa1,HZa2,HZa3,HZa4)
      call get1dhplog0m11(0,nmax,s,HZ1,HZ2,HZ3,HZ4)

      a_a1_7 = 0d0
     +
      a_a1_7 = a_a1_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      a_a1_7 = a_a1_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      a_a1_7 = a_a1_7 - 7.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +

      a_b1_7 = 0d0
     +
      a_b1_7 = a_b1_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      a_b1_7 = a_b1_7 - 3.d0/2.d0
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +

      a_c1_7 = 0d0
     +
      a_c1_7 = a_c1_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      a_c1_7 = a_c1_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      a_c1_7 = a_c1_7 - 1.d0/4.d0
     +

      b_a1_7 = 0d0
     +
      b_a1_7 = b_a1_7 + s*zeta2 * (
     +     + 1
     +     )
      b_a1_7 = b_a1_7 + s * (
     +     - GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(0)
     +     + GYZ2(2,1)
     +     - GYZ2(3,1)
     +     - HZ2(-1,0)
     +     + 2*HZ2(0,0)
     +     )
      b_a1_7 = b_a1_7 + s * (
     +     + HZ2(1,0)
     +     )
      b_a1_7 = b_a1_7 + s**2*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_a1_7 = b_a1_7 + s**2 * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      b_a1_7 = b_a1_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      b_a1_7 = b_a1_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_a1_7 = b_a1_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_a1_7 = b_a1_7 + (1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_a1_7 = b_a1_7 + zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_a1_7 = b_a1_7 + 7.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - GYZ2(3,1)
     +     - HZ2(-1,0)
     +
      b_a1_7 = b_a1_7 + HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +

      b_b1_7 = 0d0
     +
      b_b1_7 = b_b1_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_b1_7 = b_b1_7 + s*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      b_b1_7 = b_b1_7 + s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      b_b1_7 = b_b1_7 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0
     +     )
      b_b1_7 = b_b1_7 + s*zeta2 * (
     +     + 1
     +     )
      b_b1_7 = b_b1_7 + s * (
     +     - GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(0)
     +     + GYZ2(2,1)
     +     - GYZ2(3,1)
     +     - HZ2(-1,0)
     +     + 2*HZ2(0,0)
     +     )
      b_b1_7 = b_b1_7 + s * (
     +     + HZ2(1,0)
     +     )
      b_b1_7 = b_b1_7 + s**2*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_b1_7 = b_b1_7 + s**2 * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      b_b1_7 = b_b1_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      b_b1_7 = b_b1_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_b1_7 = b_b1_7 + (1.d0-r)*zeta2 * (
     +     - 1
     +     )
      b_b1_7 = b_b1_7 + (1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     + GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(0)
     +     - GYZ2(2,1)
     +     + GYZ2(3,1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_b1_7 = b_b1_7 + (1.d0-r) * (
     +     + HZ2(-1,0)
     +     - 2*HZ2(0,0)
     +     - HZ2(1,0)
     +     )
      b_b1_7 = b_b1_7 + zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_b1_7 = b_b1_7 + 3.d0/2.d0
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - GYZ2(3,1)
     +     - HZ2(-1,0)
     +
      b_b1_7 = b_b1_7 + HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +

      b_c1_7 = 0d0
     +
      b_c1_7 = b_c1_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_c1_7 = b_c1_7 + s*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      b_c1_7 = b_c1_7 + s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      b_c1_7 = b_c1_7 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0
     +     )
      b_c1_7 = b_c1_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      b_c1_7 = b_c1_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      b_c1_7 = b_c1_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_c1_7 = b_c1_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_c1_7 = b_c1_7 + (1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     )
      b_c1_7 = b_c1_7 + 1.d0/4.d0
     +

      c_a1_7 =
     +  + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(0)
     +

      c_b1_7 =
     +  + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(0)
     +

      c_c1_7 = 0

      A_a2_7 = 0d0
     +
      A_a2_7 = A_a2_7 + r**(-2)*s*(1.d0-r) * (
     +     + 1.d0/16.d0*GYZ1(1)
     +     )
      A_a2_7 = A_a2_7 + r**(-1)*s * (
     +     + 1.d0/16.d0
     +     )
      A_a2_7 = A_a2_7 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     )
      A_a2_7 = A_a2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     + 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(0,1)
     +     - 5.d0/12.d0*GYZ2(2,1)
     +     - 5.d0/12.d0*HZ2(1,0)
     +     )
      A_a2_7 = A_a2_7 + s*(r+s)**(-1) * (
     +     + 7.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/4.d0*GYZ2(0,1)
     +     - 7.d0/4.d0*GYZ2(2,1)
     +     + 11.d0/16.d0*HZ1(0)
     +     - 7.d0/4.d0*HZ2(1,0)
     +     )
      A_a2_7 = A_a2_7 + s**2*(r+s)**(-2) * (
     +     - 11.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/16.d0*GYZ2(0,1)
     +     + 11.d0/16.d0*GYZ2(2,1)
     +     + 11.d0/16.d0*HZ2(1,0)
     +     )
      A_a2_7 = A_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2*zeta2 * (
     +     - 1.d0/48.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      A_a2_7 = A_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 355.d0/288.d0*GYZ1(1)
     +     - 7.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/48.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     )
      A_a2_7 = A_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 11.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/48.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     )
      A_a2_7 = A_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(3,0,1)
     +     - 1.d0/8.d0*GYZ3(3,2,1)
     +     - 355.d0/288.d0*HZ1(0)
     +     + 15.d0/16.d0*HZ2(0,0)
     +     - 1.d0/48.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      A_a2_7 = A_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      A_a2_7 = A_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     - 19.d0/24.d0
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      A_a2_7 = A_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 277.d0/288.d0
     +     + 25.d0/36.d0*GYZ1(1)
     +     - 7.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     )
      A_a2_7 = A_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 11.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      A_a2_7 = A_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,2,1)
     +     - 65.d0/72.d0*HZ1(0)
     +     + 9.d0/8.d0*HZ2(0,0)
     +     )
      A_a2_7 = A_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 2.d0/3.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      A_a2_7 = A_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2
     +                  *(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      A_a2_7 = A_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 13.d0/48.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 13.d0/48.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      A_a2_7 = A_a2_7 + (1.d0-r)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      A_a2_7 = A_a2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     - 11.d0/16.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     )
      A_a2_7 = A_a2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     + 13.d0/48.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      A_a2_7 = A_a2_7 + (1.d0-r)**2*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      A_a2_7 = A_a2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     )
      A_a2_7 = A_a2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      A_a2_7 = A_a2_7 + zeta2 * (
     +     + 101.d0/48.d0
     +     - 11.d0/24.d0*GYZ1(1)
     +     + 11.d0/12.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 1.d0/2.d0*GYZ2(2,2)
     +     )
      A_a2_7 = A_a2_7 + zeta2 * (
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 17.d0/16.d0*HZ1(0)
     +     - 11.d0/12.d0*HZ1(1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ2(1,1)
     +     )
      A_a2_7 = A_a2_7 + zeta3 * (
     +     + 383.d0/72.d0
     +     + 2*GYZ1(1)
     +     - 3.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      A_a2_7 = A_a2_7 + zeta4 * (
     +     + 1.d0/2.d0
     +     )
      A_a2_7 = A_a2_7 - 89959.d0/10368.d0
     +     - 2345.d0/864.d0*GYZ1(1)
     +     - 11.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 71.d0/72.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,0)
     +     + 11.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +
      A_a2_7 = A_a2_7 - 1.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     - 11.d0/12.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     - 71.d0/72.d0*GYZ2(0,1)
     +     + 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +
      A_a2_7 = A_a2_7 + 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 121.d0/48.d0*GYZ2(1,1)
     +     + 11.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 71.d0/72.d0*GYZ2(2,1)
     +     + 7.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     - 11.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +
      A_a2_7 = A_a2_7 + 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 11.d0/12.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 11.d0/12.d0*GYZ3(0,0,1)
     +     - 11.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +
      A_a2_7 = A_a2_7 - 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ3(1,0,1)
     +     - 11.d0/8.d0*GYZ3(1,2,1)
     +     - 11.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +
      A_a2_7 = A_a2_7 - 11.d0/12.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 11.d0/12.d0*GYZ3(3,2,1)
     +     - 1.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ4(0,0,0,1)
     +     + 1.d0/4.d0*GYZ4(0,1,0,1)
     +
      A_a2_7 = A_a2_7 + 1.d0/4.d0*GYZ4(0,1,2,1)
     +     + 1.d0/4.d0*GYZ4(0,3,0,1)
     +     + 1.d0/4.d0*GYZ4(0,3,2,1)
     +     + 1.d0/4.d0*GYZ4(2,1,0,1)
     +     + 1.d0/4.d0*GYZ4(2,1,2,1)
     +     + 1.d0/2.d0*GYZ4(2,2,2,1)
     +     + 1.d0/4.d0*GYZ4(2,3,0,1)
     +     + 1.d0/4.d0*GYZ4(2,3,2,1)
     +
      A_a2_7 = A_a2_7 - 1.d0/2.d0*GYZ4(3,0,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,2,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     + 2149.d0/864.d0*HZ1(0)
     +     + 23.d0/144.d0*HZ2(0,0)
     +     - 71.d0/72.d0*HZ2(1,0)
     +     - 7.d0/8.d0*HZ3(0,1,0)
     +
      A_a2_7 = A_a2_7 + HZ3(1,0,0)
     +     - 11.d0/12.d0*HZ3(1,1,0)
     +     + HZ4(-1,0,1,0)
     +     - 1.d0/4.d0*HZ4(0,0,1,0)
     +     + HZ4(0,1,1,0)
     +     + 1.d0/2.d0*HZ4(1,0,1,0)
     +     + 1.d0/2.d0*HZ4(1,1,0,0)
     +     + 1.d0/2.d0*HZ4(1,1,1,0)
     +

      A_b2_7 = 0d0
     +
      A_b2_7 = A_b2_7 + r**(-2)*s*(1.d0-r) * (
     +     + 1.d0/16.d0*GYZ1(1)
     +     )
      A_b2_7 = A_b2_7 + r**(-1)*s * (
     +     + 1.d0/16.d0
     +     )
      A_b2_7 = A_b2_7 + r**(-1)*(1.d0-r) * (
     +     + 5.d0/24.d0*GYZ1(1)
     +     )
      A_b2_7 = A_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     - 99.d0/16.d0
     +     - 47.d0/8.d0*HZ1(0)
     +     )
      A_b2_7 = A_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     + 141.d0/8.d0
     +     )
      A_b2_7 = A_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 99.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 47.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 99.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 47.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 99.d0/16.d0*GYZ2(0,1)
     +     - 47.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 99.d0/16.d0*GYZ2(2,1)
     +     )
      A_b2_7 = A_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 47.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 47.d0/8.d0*GYZ3(1,0,1)
     +     + 47.d0/8.d0*GYZ3(1,2,1)
     +     - 47.d0/8.d0*GYZ3(3,0,1)
     +     - 47.d0/8.d0*GYZ3(3,2,1)
     +     - 99.d0/16.d0*HZ2(1,0)
     +     - 47.d0/4.d0*HZ3(0,1,0)
     +     )
      A_b2_7 = A_b2_7 + s*(1.d0-r)*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      A_b2_7 = A_b2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 5.d0/12.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     )
      A_b2_7 = A_b2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      A_b2_7 = A_b2_7 + s*(1.d0+s)**(-1) * (
     +     + 11.d0/16.d0
     +     + 11.d0/16.d0*GYZ1(1)
     +     + 47.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 47.d0/8.d0*GYZ2(0,1)
     +     - 47.d0/8.d0*GYZ2(2,1)
     +     + 11.d0/4.d0*HZ1(0)
     +     - 47.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_7 = A_b2_7 + s*(r+s)**(-1) * (
     +     - 11.d0/16.d0*GYZ1(1)
     +     - 19.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 19.d0/6.d0*GYZ2(0,1)
     +     + 19.d0/6.d0*GYZ2(2,1)
     +     - 5.d0/12.d0*HZ1(0)
     +     + 19.d0/6.d0*HZ2(1,0)
     +     )
      A_b2_7 = A_b2_7 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(0,1)
     +     + 33.d0/8.d0*GYZ2(2,1)
     +     - 11.d0/16.d0*HZ1(0)
     +     + 33.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_7 = A_b2_7 + s**2*(1.d0-r)**(-1)*(r+s)**(-1) * (
     +     + 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(0,1)
     +     - 33.d0/8.d0*GYZ2(2,1)
     +     + 11.d0/16.d0*HZ1(0)
     +     - 33.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_7 = A_b2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta2 * (
     +     + 33.d0/8.d0
     +     + 33.d0/4.d0*HZ1(0)
     +     )
      A_b2_7 = A_b2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta3 * (
     +     - 99.d0/4.d0
     +     )
      A_b2_7 = A_b2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     + 33.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 33.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 33.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 33.d0/8.d0*GYZ2(0,1)
     +     + 33.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(2,1)
     +     )
      A_b2_7 = A_b2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     - 33.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 33.d0/4.d0*GYZ3(1,0,1)
     +     - 33.d0/4.d0*GYZ3(1,2,1)
     +     + 33.d0/4.d0*GYZ3(3,0,1)
     +     + 33.d0/4.d0*GYZ3(3,2,1)
     +     + 33.d0/8.d0*HZ2(1,0)
     +     + 33.d0/2.d0*HZ3(0,1,0)
     +     )
      A_b2_7 = A_b2_7 + s**2*(1.d0+s)**(-2) * (
     +     - 33.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 33.d0/4.d0*GYZ2(0,1)
     +     + 33.d0/4.d0*GYZ2(2,1)
     +     - 33.d0/16.d0*HZ1(0)
     +     + 33.d0/4.d0*HZ2(1,0)
     +     )
      A_b2_7 = A_b2_7 + s**2*(r+s)**(-2) * (
     +     + 53.d0/48.d0*GYZ1(2)*HZ1(0)
     +     - 53.d0/48.d0*GYZ2(0,1)
     +     - 53.d0/48.d0*GYZ2(2,1)
     +     - 53.d0/48.d0*HZ2(1,0)
     +     )
      A_b2_7 = A_b2_7 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(0,1)
     +     - 11.d0/8.d0*GYZ2(2,1)
     +     - 11.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_7 = A_b2_7 + s**3*(1.d0-r)**(-2)*(r+s)**(-1) * (
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(0,1)
     +     + 11.d0/8.d0*GYZ2(2,1)
     +     + 11.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_7 = A_b2_7 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 33.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 33.d0/16.d0*GYZ2(0,1)
     +     - 33.d0/16.d0*GYZ2(2,1)
     +     - 33.d0/16.d0*HZ2(1,0)
     +     )
      A_b2_7 = A_b2_7 + s**3*(1.d0-r)**(-1)*(r+s)**(-2) * (
     +     - 11.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/16.d0*GYZ2(0,1)
     +     + 11.d0/16.d0*GYZ2(2,1)
     +     + 11.d0/16.d0*HZ2(1,0)
     +     )
      A_b2_7 = A_b2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4)*zeta2 * (
     +     - 33.d0/8.d0*HZ1(0)
     +     )
      A_b2_7 = A_b2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4)*zeta3 * (
     +     + 99.d0/8.d0
     +     )
      A_b2_7 = A_b2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4) * (
     +     + 33.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 33.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 33.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 33.d0/8.d0*GYZ3(1,0,1)
     +     + 33.d0/8.d0*GYZ3(1,2,1)
     +     - 33.d0/8.d0*GYZ3(3,0,1)
     +     )
      A_b2_7 = A_b2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4) * (
     +     - 33.d0/8.d0*GYZ3(3,2,1)
     +     - 33.d0/4.d0*HZ3(0,1,0)
     +     )
      A_b2_7 = A_b2_7 + s**3*(1.d0+s)**(-3) * (
     +     + 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(0,1)
     +     - 33.d0/8.d0*GYZ2(2,1)
     +     - 33.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_7 = A_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     + 1.d0/48.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      A_b2_7 = A_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 355.d0/288.d0*GYZ1(1)
     +     + 7.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/48.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     )
      A_b2_7 = A_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 11.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/48.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     )
      A_b2_7 = A_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(3,0,1)
     +     + 1.d0/8.d0*GYZ3(3,2,1)
     +     + 355.d0/288.d0*HZ1(0)
     +     - 15.d0/16.d0*HZ2(0,0)
     +     + 1.d0/48.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      A_b2_7 = A_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      A_b2_7 = A_b2_7 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 25.d0/8.d0
     +     + 7.d0/4.d0*HZ1(0)
     +     )
      A_b2_7 = A_b2_7 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     - 21.d0/4.d0
     +     )
      A_b2_7 = A_b2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 25.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 7.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 25.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 25.d0/8.d0*GYZ2(0,1)
     +     + 7.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 25.d0/8.d0*GYZ2(2,1)
     +     )
      A_b2_7 = A_b2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 7.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 7.d0/4.d0*GYZ3(1,0,1)
     +     - 7.d0/4.d0*GYZ3(1,2,1)
     +     + 7.d0/4.d0*GYZ3(3,0,1)
     +     + 7.d0/4.d0*GYZ3(3,2,1)
     +     + 25.d0/8.d0*HZ2(1,0)
     +     + 7.d0/2.d0*HZ3(0,1,0)
     +     )
      A_b2_7 = A_b2_7 + (1.d0-r)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      A_b2_7 = A_b2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     + 5.d0/12.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 13.d0/24.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/24.d0*GYZ2(0,1)
     +     - 13.d0/24.d0*GYZ2(2,1)
     +     - 13.d0/24.d0*HZ2(1,0)
     +     )
      A_b2_7 = A_b2_7 + (1.d0-r)**2*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      A_b2_7 = A_b2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     )
      A_b2_7 = A_b2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      A_b2_7 = A_b2_7 + zeta2 * (
     +     + 101.d0/48.d0
     +     - 11.d0/24.d0*GYZ1(1)
     +     + 11.d0/12.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 1.d0/2.d0*GYZ2(2,2)
     +     )
      A_b2_7 = A_b2_7 + zeta2 * (
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 17.d0/16.d0*HZ1(0)
     +     - 11.d0/12.d0*HZ1(1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ2(1,1)
     +     )
      A_b2_7 = A_b2_7 + zeta3 * (
     +     + 383.d0/72.d0
     +     + 2*GYZ1(1)
     +     - 3.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      A_b2_7 = A_b2_7 + zeta4 * (
     +     + 1.d0/2.d0
     +     )
      A_b2_7 = A_b2_7 - 79987.d0/10368.d0
     +     - 1751.d0/864.d0*GYZ1(1)
     +     - 11.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 10.d0/9.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,0)
     +     + 11.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +
      A_b2_7 = A_b2_7 - 1.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     - 11.d0/12.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     - 10.d0/9.d0*GYZ2(0,1)
     +     + 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +
      A_b2_7 = A_b2_7 + 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 121.d0/48.d0*GYZ2(1,1)
     +     + 11.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 10.d0/9.d0*GYZ2(2,1)
     +     + 7.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     - 11.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +
      A_b2_7 = A_b2_7 + 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 11.d0/12.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 11.d0/12.d0*GYZ3(0,0,1)
     +     - 11.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +
      A_b2_7 = A_b2_7 - 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ3(1,0,1)
     +     - 11.d0/8.d0*GYZ3(1,2,1)
     +     - 11.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +
      A_b2_7 = A_b2_7 - 11.d0/12.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 11.d0/12.d0*GYZ3(3,2,1)
     +     - 1.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ4(0,0,0,1)
     +     + 1.d0/4.d0*GYZ4(0,1,0,1)
     +
      A_b2_7 = A_b2_7 + 1.d0/4.d0*GYZ4(0,1,2,1)
     +     + 1.d0/4.d0*GYZ4(0,3,0,1)
     +     + 1.d0/4.d0*GYZ4(0,3,2,1)
     +     + 1.d0/4.d0*GYZ4(2,1,0,1)
     +     + 1.d0/4.d0*GYZ4(2,1,2,1)
     +     + 1.d0/2.d0*GYZ4(2,2,2,1)
     +     + 1.d0/4.d0*GYZ4(2,3,0,1)
     +     + 1.d0/4.d0*GYZ4(2,3,2,1)
     +
      A_b2_7 = A_b2_7 - 1.d0/2.d0*GYZ4(3,0,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,2,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     + 1735.d0/864.d0*HZ1(0)
     +     + 23.d0/144.d0*HZ2(0,0)
     +     - 10.d0/9.d0*HZ2(1,0)
     +     - 7.d0/8.d0*HZ3(0,1,0)
     +
      A_b2_7 = A_b2_7 + HZ3(1,0,0)
     +     - 11.d0/12.d0*HZ3(1,1,0)
     +     + HZ4(-1,0,1,0)
     +     - 1.d0/4.d0*HZ4(0,0,1,0)
     +     + HZ4(0,1,1,0)
     +     + 1.d0/2.d0*HZ4(1,0,1,0)
     +     + 1.d0/2.d0*HZ4(1,1,0,0)
     +     + 1.d0/2.d0*HZ4(1,1,1,0)
     +

      A_c2_7 = 0d0
     +
      A_c2_7 = A_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     + 55.d0/16.d0
     +     + 11.d0/8.d0*HZ1(0)
     +     )
      A_c2_7 = A_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     - 33.d0/8.d0
     +     )
      A_c2_7 = A_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 55.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 55.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 55.d0/16.d0*GYZ2(0,1)
     +     + 11.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 55.d0/16.d0*GYZ2(2,1)
     +     )
      A_c2_7 = A_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 11.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ3(1,0,1)
     +     - 11.d0/8.d0*GYZ3(1,2,1)
     +     + 11.d0/8.d0*GYZ3(3,0,1)
     +     + 11.d0/8.d0*GYZ3(3,2,1)
     +     + 55.d0/16.d0*HZ2(1,0)
     +     + 11.d0/4.d0*HZ3(0,1,0)
     +     )
      A_c2_7 = A_c2_7 + s*(1.d0-r)*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      A_c2_7 = A_c2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     )
      A_c2_7 = A_c2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      A_c2_7 = A_c2_7 + s*(1.d0+s)**(-1) * (
     +     - 11.d0/16.d0
     +     - 11.d0/16.d0*GYZ1(1)
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(0,1)
     +     + 11.d0/8.d0*GYZ2(2,1)
     +     - 11.d0/8.d0*HZ1(0)
     +     + 11.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_7 = A_c2_7 + s*(r+s)**(-1) * (
     +     + 11.d0/16.d0*GYZ1(1)
     +     + 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(0,1)
     +     - 5.d0/12.d0*GYZ2(2,1)
     +     - 13.d0/48.d0*HZ1(0)
     +     - 5.d0/12.d0*HZ2(1,0)
     +     )
      A_c2_7 = A_c2_7 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 11.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/4.d0*GYZ2(0,1)
     +     - 11.d0/4.d0*GYZ2(2,1)
     +     + 11.d0/16.d0*HZ1(0)
     +     - 11.d0/4.d0*HZ2(1,0)
     +     )
      A_c2_7 = A_c2_7 + s**2*(1.d0-r)**(-1)*(r+s)**(-1) * (
     +     - 11.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/4.d0*GYZ2(0,1)
     +     + 11.d0/4.d0*GYZ2(2,1)
     +     - 11.d0/16.d0*HZ1(0)
     +     + 11.d0/4.d0*HZ2(1,0)
     +     )
      A_c2_7 = A_c2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta2 * (
     +     - 33.d0/8.d0
     +     - 11.d0/2.d0*HZ1(0)
     +     )
      A_c2_7 = A_c2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta3 * (
     +     + 33.d0/2.d0
     +     )
      A_c2_7 = A_c2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     - 33.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 33.d0/8.d0*GYZ2(0,1)
     +     - 11.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(2,1)
     +     )
      A_c2_7 = A_c2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     + 11.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 11.d0/2.d0*GYZ3(1,0,1)
     +     + 11.d0/2.d0*GYZ3(1,2,1)
     +     - 11.d0/2.d0*GYZ3(3,0,1)
     +     - 11.d0/2.d0*GYZ3(3,2,1)
     +     - 33.d0/8.d0*HZ2(1,0)
     +     - 11*HZ3(0,1,0)
     +     )
      A_c2_7 = A_c2_7 + s**2*(1.d0+s)**(-2) * (
     +     + 11.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/2.d0*GYZ2(0,1)
     +     - 11.d0/2.d0*GYZ2(2,1)
     +     + 33.d0/16.d0*HZ1(0)
     +     - 11.d0/2.d0*HZ2(1,0)
     +     )
      A_c2_7 = A_c2_7 + s**2*(r+s)**(-2) * (
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ2(0,1)
     +     + 5.d0/12.d0*GYZ2(2,1)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     )
      A_c2_7 = A_c2_7 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(0,1)
     +     + 11.d0/8.d0*GYZ2(2,1)
     +     + 11.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_7 = A_c2_7 + s**3*(1.d0-r)**(-2)*(r+s)**(-1) * (
     +     + 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(0,1)
     +     - 11.d0/8.d0*GYZ2(2,1)
     +     - 11.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_7 = A_c2_7 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 33.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 33.d0/16.d0*GYZ2(0,1)
     +     + 33.d0/16.d0*GYZ2(2,1)
     +     + 33.d0/16.d0*HZ2(1,0)
     +     )
      A_c2_7 = A_c2_7 + s**3*(1.d0-r)**(-1)*(r+s)**(-2) * (
     +     + 11.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/16.d0*GYZ2(0,1)
     +     - 11.d0/16.d0*GYZ2(2,1)
     +     - 11.d0/16.d0*HZ2(1,0)
     +     )
      A_c2_7 = A_c2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4)*zeta2 * (
     +     + 33.d0/8.d0*HZ1(0)
     +     )
      A_c2_7 = A_c2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4)*zeta3 * (
     +     - 99.d0/8.d0
     +     )
      A_c2_7 = A_c2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4) * (
     +     - 33.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 33.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 33.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ3(1,0,1)
     +     - 33.d0/8.d0*GYZ3(1,2,1)
     +     + 33.d0/8.d0*GYZ3(3,0,1)
     +     )
      A_c2_7 = A_c2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4) * (
     +     + 33.d0/8.d0*GYZ3(3,2,1)
     +     + 33.d0/4.d0*HZ3(0,1,0)
     +     )
      A_c2_7 = A_c2_7 + s**3*(1.d0+s)**(-3) * (
     +     - 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(0,1)
     +     + 33.d0/8.d0*GYZ2(2,1)
     +     + 33.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_7 = A_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/48.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      A_c2_7 = A_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 355.d0/288.d0*GYZ1(1)
     +     + 7.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/48.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     )
      A_c2_7 = A_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 11.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/48.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     )
      A_c2_7 = A_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(3,0,1)
     +     + 1.d0/8.d0*GYZ3(3,2,1)
     +     + 355.d0/288.d0*HZ1(0)
     +     - 15.d0/16.d0*HZ2(0,0)
     +     + 1.d0/48.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      A_c2_7 = A_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      A_c2_7 = A_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/48.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      A_c2_7 = A_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 277.d0/288.d0
     +     + 553.d0/288.d0*GYZ1(1)
     +     - 7.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 7.d0/48.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      A_c2_7 = A_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 11.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 7.d0/48.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     )
      A_c2_7 = A_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(3,0,1)
     +     - 1.d0/8.d0*GYZ3(3,2,1)
     +     - 493.d0/288.d0*HZ1(0)
     +     + 15.d0/16.d0*HZ2(0,0)
     +     )
      A_c2_7 = A_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 7.d0/48.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      A_c2_7 = A_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2
     +                  *(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      A_c2_7 = A_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 13.d0/48.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 13.d0/48.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_7 = A_c2_7 + (1.d0-r)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      A_c2_7 = A_c2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     + 13.d0/48.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 13.d0/48.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_7 = A_c2_7 - 277.d0/288.d0
     +     - 11.d0/16.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 23.d0/48.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +

      B_a2_7 = 0d0
     +
      B_a2_7 = B_a2_7 + r**(-2)*s**2*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     )
      B_a2_7 = B_a2_7 + r**(-2)*s**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + r**(-2)*s**2 * (
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*GYZ3(3,2,1)
     +     )
      B_a2_7 = B_a2_7 + r**(-1)*s*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     )
      B_a2_7 = B_a2_7 + r**(-1)*s * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + r**(-1)*s * (
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     )
      B_a2_7 = B_a2_7 + r**(-1)*s * (
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_7 = B_a2_7 + r**(-1)*s**2*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_a2_7 = B_a2_7 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_7 = B_a2_7 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     )
      B_a2_7 = B_a2_7 + s**(-1) * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_a2_7 = B_a2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_7 = B_a2_7 + s*(1.d0-r)*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_7 = B_a2_7 + s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + s*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     )
      B_a2_7 = B_a2_7 + s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     )
      B_a2_7 = B_a2_7 + s*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_a2_7 = B_a2_7 + s*(1.d0-r) * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_7 = B_a2_7 + s*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_a2_7 = B_a2_7 + s*zeta2 * (
     +     + 613.d0/72.d0
     +     + 5.d0/2.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     - 5.d0/2.d0*GYZ1(3)
     +     + 2*GYZ1(3)*HZ1(-1)
     +     )
      B_a2_7 = B_a2_7 + s*zeta2 * (
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     - 41.d0/12.d0*HZ1(-1)
     +     + 19.d0/12.d0*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + s*zeta2 * (
     +     + 1.d0/3.d0*HZ1(1)
     +     - HZ2(-1,0)
     +     + 2*HZ2(0,-1)
     +     - 2*HZ2(0,0)
     +     - HZ2(0,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ2(1,1)
     +     )
      B_a2_7 = B_a2_7 + s*zeta3 * (
     +     + 13.d0/4.d0
     +     + 3.d0/2.d0*GYZ1(2)
     +     - GYZ1(3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     + HZ1(0)
     +     - 3.d0/2.d0*HZ1(1)
     +     )
      B_a2_7 = B_a2_7 + s*zeta4 * (
     +     - 11
     +     )
      B_a2_7 = B_a2_7 + s * (
     +     - 5.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5*GYZ1(1)*HZ2(0,0)
     +     + 5.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 265.d0/72.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + GYZ1(2)*HZ3(0,-1,0)
     +     )
      B_a2_7 = B_a2_7 + s * (
     +     + 3*GYZ1(2)*HZ3(0,0,0)
     +     + GYZ1(2)*HZ3(0,1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 47.d0/18.d0*GYZ1(3)
     +     + 107.d0/36.d0*GYZ1(3)*HZ1(0)
     +     + 7.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_a2_7 = B_a2_7 + s * (
     +     - 17.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 9.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 2*GYZ1(3)*HZ3(-1,-1,0)
     +     + GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     - 5.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + s * (
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     + 5.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 265.d0/72.d0*GYZ2(2,1)
     +     - 41.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 2*GYZ2(2,1)*HZ2(0,0)
     +     - GYZ2(2,1)*HZ2(1,0)
     +     )
      B_a2_7 = B_a2_7 + s * (
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(-1,0)
     +     + GYZ2(2,3)*HZ2(0,0)
     +     - GYZ2(2,3)*HZ2(1,0)
     +     - 193.d0/72.d0*GYZ2(3,1)
     +     )
      B_a2_7 = B_a2_7 + s * (
     +     + 19.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,1)*HZ2(-1,0)
     +     + GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 9.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 17.d0/12.d0*GYZ2(3,3)
     +     - 25.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + s * (
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     + GYZ2(3,3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     + 5.d0/2.d0*GYZ3(1,2,1)
     +     - 5.d0/2.d0*GYZ3(1,3,1)
     +     + 21.d0/4.d0*GYZ3(2,1,1)
     +     )
      B_a2_7 = B_a2_7 + s * (
     +     + GYZ3(2,1,1)*HZ1(0)
     +     + GYZ3(2,1,2)*HZ1(0)
     +     - GYZ3(2,1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + s * (
     +     + GYZ3(2,3,2)*HZ1(0)
     +     - 21.d0/4.d0*GYZ3(3,1,1)
     +     - GYZ3(3,1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 9.d0/4.d0*GYZ3(3,2,1)
     +     )
      B_a2_7 = B_a2_7 + s * (
     +     - 1.d0/2.d0*GYZ3(3,2,3)*HZ1(0)
     +     + 25.d0/12.d0*GYZ3(3,3,1)
     +     + GYZ3(3,3,1)*HZ1(0)
     +     - GYZ3(3,3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(2,1,0,1)
     +     + GYZ4(2,1,1,3)
     +     - GYZ4(2,1,2,1)
     +     )
      B_a2_7 = B_a2_7 + s * (
     +     + 1.d0/2.d0*GYZ4(2,1,3,1)
     +     - 1.d0/2.d0*GYZ4(2,2,2,1)
     +     - 1.d0/2.d0*GYZ4(2,3,0,1)
     +     + GYZ4(2,3,1,1)
     +     - 1.d0/2.d0*GYZ4(2,3,1,3)
     +     - GYZ4(2,3,2,1)
     +     + GYZ4(3,0,0,1)
     +     )
      B_a2_7 = B_a2_7 + s * (
     +     - GYZ4(3,0,1,1)
     +     - 1.d0/2.d0*GYZ4(3,1,0,1)
     +     + GYZ4(3,1,1,1)
     +     - GYZ4(3,1,1,3)
     +     + 1.d0/2.d0*GYZ4(3,1,2,1)
     +     + 1.d0/2.d0*GYZ4(3,2,1,3)
     +     + 1.d0/2.d0*GYZ4(3,2,3,1)
     +     )
      B_a2_7 = B_a2_7 + s * (
     +     + 1.d0/2.d0*GYZ4(3,3,0,1)
     +     - GYZ4(3,3,1,1)
     +     + GYZ4(3,3,2,1)
     +     - 301.d0/72.d0*HZ2(-1,0)
     +     + 283.d0/36.d0*HZ2(0,0)
     +     + 265.d0/72.d0*HZ2(1,0)
     +     - 17.d0/6.d0*HZ3(-1,-1,0)
     +     )
      B_a2_7 = B_a2_7 + s * (
     +     + 47.d0/12.d0*HZ3(-1,0,0)
     +     + 11.d0/2.d0*HZ3(0,-1,0)
     +     - 43.d0/4.d0*HZ3(0,0,0)
     +     - 31.d0/12.d0*HZ3(0,1,0)
     +     - 5.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +     + 3*HZ4(-1,-1,-1,0)
     +     )
      B_a2_7 = B_a2_7 + s * (
     +     - HZ4(-1,-1,0,0)
     +     - 2*HZ4(-1,0,-1,0)
     +     + 3*HZ4(-1,0,0,0)
     +     + HZ4(-1,0,1,0)
     +     - 7.d0/2.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     + 3.d0/2.d0*HZ4(0,0,-1,0)
     +     )
      B_a2_7 = B_a2_7 + s * (
     +     - 3*HZ4(0,0,0,0)
     +     - 5.d0/2.d0*HZ4(0,0,1,0)
     +     - HZ4(0,1,1,0)
     +     - HZ4(1,0,-1,0)
     +     - 3*HZ4(1,0,0,0)
     +     - HZ4(1,0,1,0)
     +     - 3.d0/2.d0*HZ4(1,1,0,0)
     +     )
      B_a2_7 = B_a2_7 + s * (
     +     - 1.d0/2.d0*HZ4(1,1,1,0)
     +     )
      B_a2_7 = B_a2_7 + s**2*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_a2_7 = B_a2_7 + s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_7 = B_a2_7 + s**2*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_7 = B_a2_7 + s**2*zeta2 * (
     +     + 47.d0/18.d0
     +     + 3.d0/2.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(1)
     +     - GYZ1(3)
     +     + GYZ1(3)*HZ1(-1)
     +     )
      B_a2_7 = B_a2_7 + s**2*zeta2 * (
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     - 37.d0/12.d0*HZ1(-1)
     +     + 37.d0/24.d0*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + s**2*zeta2 * (
     +     + 1.d0/6.d0*HZ1(1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,-1)
     +     - HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(0,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ2(1,1)
     +     )
      B_a2_7 = B_a2_7 + s**2*zeta3 * (
     +     + 1.d0/4.d0
     +     + 3.d0/4.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      B_a2_7 = B_a2_7 + s**2*zeta4 * (
     +     - 11.d0/2.d0
     +     )
      B_a2_7 = B_a2_7 + s**2 * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     )
      B_a2_7 = B_a2_7 + s**2 * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ3(1,0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 47.d0/18.d0*GYZ1(3)*HZ1(0)
     +     + 7.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 17.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_a2_7 = B_a2_7 + s**2 * (
     +     - GYZ1(3)*HZ2(1,0)
     +     - GYZ1(3)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ3(0,0,0)
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + s**2 * (
     +     + 47.d0/18.d0*GYZ2(2,1)
     +     - 35.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - GYZ2(2,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,2)*HZ2(0,0)
     +     )
      B_a2_7 = B_a2_7 + s**2 * (
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ2(3,1)
     +     + 35.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     )
      B_a2_7 = B_a2_7 + s**2 * (
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     + GYZ2(3,2)*HZ1(0)
     +     - 7.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ3(1,2,1)
     +     )
      B_a2_7 = B_a2_7 + s**2 * (
     +     - 3.d0/2.d0*GYZ3(1,3,1)
     +     + 9.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,2,1)*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + s**2 * (
     +     + 1.d0/4.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,3,2)*HZ1(0)
     +     - 9.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + s**2 * (
     +     - GYZ3(3,2,1)
     +     - 1.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     + 7.d0/6.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ4(2,1,0,1)
     +     + 1.d0/2.d0*GYZ4(2,1,1,3)
     +     )
      B_a2_7 = B_a2_7 + s**2 * (
     +     - 1.d0/2.d0*GYZ4(2,1,2,1)
     +     + 1.d0/4.d0*GYZ4(2,1,3,1)
     +     - 1.d0/4.d0*GYZ4(2,2,2,1)
     +     - 1.d0/4.d0*GYZ4(2,3,0,1)
     +     + 1.d0/2.d0*GYZ4(2,3,1,1)
     +     - 1.d0/4.d0*GYZ4(2,3,1,3)
     +     - 1.d0/2.d0*GYZ4(2,3,2,1)
     +     )
      B_a2_7 = B_a2_7 + s**2 * (
     +     + 1.d0/2.d0*GYZ4(3,0,0,1)
     +     - 1.d0/2.d0*GYZ4(3,0,1,1)
     +     - 1.d0/4.d0*GYZ4(3,1,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,1,1)
     +     - 1.d0/2.d0*GYZ4(3,1,1,3)
     +     + 1.d0/4.d0*GYZ4(3,1,2,1)
     +     + 1.d0/4.d0*GYZ4(3,2,1,3)
     +     )
      B_a2_7 = B_a2_7 + s**2 * (
     +     + 1.d0/4.d0*GYZ4(3,2,3,1)
     +     + 1.d0/4.d0*GYZ4(3,3,0,1)
     +     - 1.d0/2.d0*GYZ4(3,3,1,1)
     +     + 1.d0/2.d0*GYZ4(3,3,2,1)
     +     - 47.d0/18.d0*HZ2(-1,0)
     +     + 47.d0/9.d0*HZ2(0,0)
     +     + 47.d0/18.d0*HZ2(1,0)
     +     )
      B_a2_7 = B_a2_7 + s**2 * (
     +     - 5.d0/12.d0*HZ3(-1,-1,0)
     +     + 13.d0/12.d0*HZ3(-1,0,0)
     +     + 17.d0/8.d0*HZ3(0,-1,0)
     +     - 5*HZ3(0,0,0)
     +     - 37.d0/24.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      B_a2_7 = B_a2_7 + s**2 * (
     +     + 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     - HZ4(-1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,0,0,0)
     +     + 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - 7.d0/4.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/4.d0*HZ4(0,-1,0,0)
     +     )
      B_a2_7 = B_a2_7 + s**2 * (
     +     + 3.d0/4.d0*HZ4(0,0,-1,0)
     +     - 3.d0/2.d0*HZ4(0,0,0,0)
     +     - 5.d0/4.d0*HZ4(0,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,1,1,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(1,0,0,0)
     +     - 1.d0/2.d0*HZ4(1,0,1,0)
     +     )
      B_a2_7 = B_a2_7 + s**2 * (
     +     - 3.d0/4.d0*HZ4(1,1,0,0)
     +     - 1.d0/4.d0*HZ4(1,1,1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**2*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**2 * (
     +     - HZ3(0,-1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4
     +                  *(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4 * (
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4 * (
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ3(0,-1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/12.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 5.d0/8.d0*GYZ1(3)
     +     - 9.d0/8.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2*zeta3 * (
     +     + 13.d0/8.d0
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 37.d0/72.d0*GYZ1(1)
     +     + 5.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 9.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 17.d0/16.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 9.d0/16.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 5.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 3.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 5.d0/8.d0*GYZ3(3,0,1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ3(3,1,1)
     +     - 5.d0/8.d0*GYZ3(3,1,3)
     +     + 37.d0/72.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 7.d0/4.d0*HZ2(0,0)
     +     - 5.d0/12.d0*HZ2(1,0)
     +     + 5.d0/4.d0*HZ3(0,-1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 9.d0/8.d0*HZ3(0,0,0)
     +     - 5.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3
     +                  *(r+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*zeta2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4
     +                  *(r+s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4 * (
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4 * (
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/12.d0
     +     + GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(0)
     +     - HZ1(1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta3 * (
     +     - 5.d0/4.d0
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 31.d0/72.d0
     +     - 1.d0/144.d0*GYZ1(1)
     +     + 19.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 7.d0/24.d0*GYZ1(2)*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + GYZ1(2)*HZ2(0,0)
     +     + GYZ1(2)*HZ2(1,0)
     +     - 13.d0/16.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 23.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 7.d0/24.d0*GYZ2(2,1)
     +     - GYZ2(2,2)*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 5.d0/8.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + GYZ3(2,2,1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 59.d0/144.d0*HZ1(0)
     +     + 9.d0/8.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     + 7.d0/24.d0*HZ2(1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     - 9.d0/4.d0*HZ3(0,0,0)
     +     - 5.d0/4.d0*HZ3(0,1,0)
     +     - HZ3(1,0,0)
     +     - HZ3(1,1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2
     +                  *(r+s)**(-1)*zeta2 * (
     +     - 3.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*zeta2 * (
     +     - 5.d0/24.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 47.d0/18.d0*GYZ1(1)
     +     + 53.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 7.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 21.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 7.d0/8.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + GYZ2(3,1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     + 47.d0/18.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 9.d0/4.d0*HZ2(0,0)
     +     - 1.d0/12.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 3.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3
     +                  *(r+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r)*zeta2 * (
     +     + 1.d0/3.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r)*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r) * (
     +     + 47.d0/18.d0*GYZ1(1)
     +     - 53.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r) * (
     +     + GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 21.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r) * (
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 7.d0/8.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ2(3,1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r) * (
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r) * (
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 3.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r) * (
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - 47.d0/18.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 5.d0/2.d0*HZ2(0,0)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r) * (
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 3.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r)**2*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(2,1,1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     )
      B_a2_7 = B_a2_7 + (1.d0-r)**2 * (
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      B_a2_7 = B_a2_7 + zeta2 * (
     +     + 517.d0/144.d0
     +     + 21.d0/16.d0*GYZ1(1)
     +     - 13.d0/24.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ1(1)
     +     - 29.d0/16.d0*GYZ1(3)
     +     + 2*GYZ1(3)*HZ1(-1)
     +     )
      B_a2_7 = B_a2_7 + zeta2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - GYZ2(2,2)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - GYZ2(3,1)
     +     - 11.d0/3.d0*HZ1(-1)
     +     )
      B_a2_7 = B_a2_7 + zeta2 * (
     +     + 53.d0/48.d0*HZ1(0)
     +     + 13.d0/24.d0*HZ1(1)
     +     + HZ2(0,-1)
     +     - HZ2(0,0)
     +     - HZ2(0,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - HZ2(1,1)
     +     )
      B_a2_7 = B_a2_7 + zeta3 * (
     +     - 65.d0/144.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(2)
     +     + GYZ1(3)
     +     - 2*HZ1(-1)
     +     + HZ1(0)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      B_a2_7 = B_a2_7 + zeta4 * (
     +     - 59.d0/32.d0
     +     )
      B_a2_7 = B_a2_7 + 14135.d0/2592.d0
     +     + 1915.d0/432.d0*GYZ1(1)
     +     - 11.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 11.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 11.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/72.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 13.d0/24.d0*GYZ1(2)*HZ2(1,0)
     +
      B_a2_7 = B_a2_7 + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     + GYZ1(2)*HZ3(0,1,0)
     +     + GYZ1(2)*HZ3(1,0,0)
     +     + GYZ1(2)*HZ3(1,1,0)
     +     + 317.d0/432.d0*GYZ1(3)
     +     - 65.d0/144.d0*GYZ1(3)*HZ1(0)
     +     + 11.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +
      B_a2_7 = B_a2_7 - 59.d0/24.d0*GYZ1(3)*HZ2(0,0)
     +     - 9.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 2*GYZ1(3)*HZ3(-1,-1,0)
     +     + GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     + GYZ1(3)*HZ3(1,0,0)
     +     + 53.d0/72.d0*GYZ2(0,1)
     +
      B_a2_7 = B_a2_7 - 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + GYZ2(0,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 11.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 33.d0/16.d0*GYZ2(1,3)
     +
      B_a2_7 = B_a2_7 + 11.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/72.d0*GYZ2(2,1)
     +     - 19.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 13.d0/24.d0*GYZ2(2,2)*HZ1(0)
     +     - GYZ2(2,2)*HZ2(0,0)
     +     - GYZ2(2,2)*HZ2(1,0)
     +
      B_a2_7 = B_a2_7 + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(0,0)
     +     - 77.d0/144.d0*GYZ2(3,1)
     +     + 13.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,1)*HZ2(-1,0)
     +     + 9.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - GYZ2(3,2)*HZ2(0,0)
     +     - 11.d0/8.d0*GYZ2(3,3)
     +
      B_a2_7 = B_a2_7 - 11.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     + GYZ2(3,3)*HZ2(1,0)
     +     - 31.d0/24.d0*GYZ3(0,0,1)
     +     + 25.d0/8.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +
      B_a2_7 = B_a2_7 + 11.d0/8.d0*GYZ3(1,0,1)
     +     + 11.d0/8.d0*GYZ3(1,2,1)
     +     - 11.d0/4.d0*GYZ3(1,3,1)
     +     + 19.d0/8.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 13.d0/24.d0*GYZ3(2,2,1)
     +     + GYZ3(2,2,2)*HZ1(0)
     +
      B_a2_7 = B_a2_7 - 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 11.d0/2.d0*GYZ3(3,1,1)
     +     - GYZ3(3,1,1)*HZ1(0)
     +     - 9.d0/8.d0*GYZ3(3,2,1)
     +     + 3.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     + 11.d0/6.d0*GYZ3(3,3,1)
     +
      B_a2_7 = B_a2_7 + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     - GYZ3(3,3,2)*HZ1(0)
     +     - GYZ4(0,0,0,1)
     +     - 1.d0/2.d0*GYZ4(0,1,1,1)
     +     + 1.d0/4.d0*GYZ4(0,1,2,1)
     +     - 1.d0/4.d0*GYZ4(0,1,3,1)
     +     - 1.d0/4.d0*GYZ4(0,3,1,3)
     +     + 1.d0/4.d0*GYZ4(0,3,2,1)
     +
      B_a2_7 = B_a2_7 + 1.d0/4.d0*GYZ4(2,1,0,1)
     +     - 1.d0/2.d0*GYZ4(2,1,1,1)
     +     - 1.d0/4.d0*GYZ4(2,1,3,1)
     +     - GYZ4(2,2,2,1)
     +     + 1.d0/4.d0*GYZ4(2,3,0,1)
     +     - 1.d0/4.d0*GYZ4(2,3,1,3)
     +     - 1.d0/2.d0*GYZ4(3,0,1,1)
     +     + 3.d0/4.d0*GYZ4(3,0,1,3)
     +
      B_a2_7 = B_a2_7 + 3.d0/4.d0*GYZ4(3,0,3,1)
     +     + GYZ4(3,1,1,1)
     +     - GYZ4(3,1,1,3)
     +     - 1.d0/2.d0*GYZ4(3,2,1,1)
     +     + 3.d0/4.d0*GYZ4(3,2,1,3)
     +     + 3.d0/4.d0*GYZ4(3,2,3,1)
     +     + GYZ4(3,3,0,1)
     +     - GYZ4(3,3,1,1)
     +
      B_a2_7 = B_a2_7 + GYZ4(3,3,2,1)
     +     - 799.d0/432.d0*HZ1(0)
     +     - 187.d0/72.d0*HZ2(-1,0)
     +     + 133.d0/72.d0*HZ2(0,0)
     +     - 1.d0/72.d0*HZ2(1,0)
     +     - 11.d0/6.d0*HZ3(-1,-1,0)
     +     + 7.d0/3.d0*HZ3(-1,0,0)
     +     + 77.d0/24.d0*HZ3(0,-1,0)
     +
      B_a2_7 = B_a2_7 - 37.d0/8.d0*HZ3(0,0,0)
     +     - 7.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 13.d0/24.d0*HZ3(1,1,0)
     +     + 3*HZ4(-1,-1,-1,0)
     +     - 2*HZ4(-1,-1,0,0)
     +     - 3.d0/2.d0*HZ4(-1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,0,0,0)
     +
      B_a2_7 = B_a2_7 - 5.d0/2.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     + 1.d0/4.d0*HZ4(0,0,-1,0)
     +     - 3.d0/4.d0*HZ4(0,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     - HZ4(0,1,1,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(1,0,0,0)
     +
      B_a2_7 = B_a2_7 - HZ4(1,0,1,0)
     +     - HZ4(1,1,0,0)
     +     - HZ4(1,1,1,0)
     +

      B_b2_7 = 0d0
     +
      B_b2_7 = B_b2_7 + r**(-2)*s**2*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     )
      B_b2_7 = B_b2_7 + r**(-2)*s**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + r**(-2)*s**2 * (
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*GYZ3(3,2,1)
     +     )
      B_b2_7 = B_b2_7 + r**(-1)*s*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     )
      B_b2_7 = B_b2_7 + r**(-1)*s * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + r**(-1)*s * (
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     )
      B_b2_7 = B_b2_7 + r**(-1)*s * (
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + r**(-1)*s**2*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_b2_7 = B_b2_7 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     )
      B_b2_7 = B_b2_7 + s**(-1)*(1.d0-r)*zeta2 * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(2)
     +     - 3.d0/8.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(1)
     +     )
      B_b2_7 = B_b2_7 + s**(-1)*(1.d0-r) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + s**(-1)*(1.d0-r) * (
     +     - 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*GYZ3(1,0,1)
     +     )
      B_b2_7 = B_b2_7 + s**(-1)*(1.d0-r) * (
     +     - 3.d0/8.d0*GYZ3(1,1,1)
     +     + 3.d0/8.d0*GYZ3(1,1,3)
     +     + 3.d0/8.d0*GYZ3(1,2,1)
     +     + 3.d0/8.d0*GYZ3(2,1,1)
     +     - 3.d0/8.d0*GYZ3(2,1,3)
     +     - 3.d0/8.d0*GYZ3(2,2,1)
     +     - 3.d0/8.d0*GYZ3(2,3,1)
     +     )
      B_b2_7 = B_b2_7 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     + 3.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_7 = B_b2_7 + s**(-1) * (
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     + 67.d0/12.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(3)
     +     + 5.d0/4.d0*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     - 4
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 115.d0/36.d0*GYZ1(1)
     +     + 31.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 115.d0/36.d0*GYZ1(3)
     +     - 43.d0/24.d0*GYZ1(3)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 9.d0/4.d0*GYZ2(0,1)
     +     - 2*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 5.d0/4.d0*GYZ2(1,3)
     +     + 9.d0/4.d0*GYZ2(2,1)
     +     + 13.d0/6.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 17.d0/12.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(1,0,1)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 3.d0/2.d0*GYZ3(1,2,1)
     +     + 3.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 3.d0/2.d0*GYZ3(3,2,1)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     + 115.d0/36.d0*HZ1(0)
     +     + 11.d0/12.d0*HZ2(-1,0)
     +     - 13.d0/6.d0*HZ2(0,0)
     +     + 9.d0/4.d0*HZ2(1,0)
     +     - 3.d0/2.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     + 3*HZ3(0,1,0)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r)*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,1)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(2,1,1)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r)*zeta2 * (
     +     - 179.d0/72.d0
     +     - 2*GYZ1(1)
     +     + 5.d0/12.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(1)
     +     + GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r)*zeta2 * (
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     + 10.d0/3.d0*HZ1(-1)
     +     - 37.d0/24.d0*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r)*zeta2 * (
     +     - 5.d0/12.d0*HZ1(1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - HZ2(0,-1)
     +     + HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ2(1,1)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r)*zeta3 * (
     +     - 1.d0/4.d0
     +     - 3.d0/4.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ1(1)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r)*zeta4 * (
     +     + 11.d0/2.d0
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r) * (
     +     + 2*GYZ1(1)*HZ2(-1,0)
     +     - 4*GYZ1(1)*HZ2(0,0)
     +     - 2*GYZ1(1)*HZ2(1,0)
     +     + 179.d0/72.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ3(1,1,0)
     +     - 179.d0/72.d0*GYZ1(3)*HZ1(0)
     +     - 17.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     + 17.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     + GYZ1(3)*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r) * (
     +     + GYZ1(3)*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 2*GYZ2(1,2)*HZ1(0)
     +     - 2*GYZ2(1,3)*HZ1(0)
     +     - 179.d0/72.d0*GYZ2(2,1)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r) * (
     +     + 35.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + GYZ2(2,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(1,0)
     +     - 5.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(1,0)
     +     + 179.d0/72.d0*GYZ2(3,1)
     +     - 35.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     - GYZ2(3,2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     - 2*GYZ3(1,2,1)
     +     + 2*GYZ3(1,3,1)
     +     - 5.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(2,1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     + 5.d0/12.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ3(2,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,3,2)*HZ1(0)
     +     + 5.d0/2.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r) * (
     +     + GYZ3(3,2,1)
     +     + 1.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     - 7.d0/6.d0*GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ4(2,1,0,1)
     +     - 1.d0/2.d0*GYZ4(2,1,1,3)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ4(2,1,2,1)
     +     - 1.d0/4.d0*GYZ4(2,1,3,1)
     +     + 1.d0/4.d0*GYZ4(2,2,2,1)
     +     + 1.d0/4.d0*GYZ4(2,3,0,1)
     +     - 1.d0/2.d0*GYZ4(2,3,1,1)
     +     + 1.d0/4.d0*GYZ4(2,3,1,3)
     +     + 1.d0/2.d0*GYZ4(2,3,2,1)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ4(3,0,0,1)
     +     + 1.d0/2.d0*GYZ4(3,0,1,1)
     +     + 1.d0/4.d0*GYZ4(3,1,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,1,1)
     +     + 1.d0/2.d0*GYZ4(3,1,1,3)
     +     - 1.d0/4.d0*GYZ4(3,1,2,1)
     +     - 1.d0/4.d0*GYZ4(3,2,1,3)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ4(3,2,3,1)
     +     - 1.d0/4.d0*GYZ4(3,3,0,1)
     +     + 1.d0/2.d0*GYZ4(3,3,1,1)
     +     - 1.d0/2.d0*GYZ4(3,3,2,1)
     +     + 179.d0/72.d0*HZ2(-1,0)
     +     - 179.d0/36.d0*HZ2(0,0)
     +     - 179.d0/72.d0*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r) * (
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 7.d0/12.d0*HZ3(-1,0,0)
     +     - 19.d0/8.d0*HZ3(0,-1,0)
     +     + 5*HZ3(0,0,0)
     +     + 43.d0/24.d0*HZ3(0,1,0)
     +     - 5.d0/12.d0*HZ3(1,1,0)
     +     - 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r) * (
     +     + 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     + HZ4(-1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     + 7.d0/4.d0*HZ4(0,-1,-1,0)
     +     + 1.d0/4.d0*HZ4(0,-1,0,0)
     +     - 3.d0/4.d0*HZ4(0,0,-1,0)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r) * (
     +     + 3.d0/2.d0*HZ4(0,0,0,0)
     +     + 5.d0/4.d0*HZ4(0,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     + 1.d0/2.d0*HZ4(1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(1,0,0,0)
     +     + 1.d0/2.d0*HZ4(1,0,1,0)
     +     + 3.d0/4.d0*HZ4(1,1,0,0)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0-r) * (
     +     + 1.d0/4.d0*HZ4(1,1,1,0)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0+s)**(-1) * (
     +     + 85.d0/36.d0
     +     + 9.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ1(3)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     )
      B_b2_7 = B_b2_7 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     - 9.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + s*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_b2_7 = B_b2_7 + s*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 9.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 9.d0/8.d0*GYZ2(2,1)
     +     )
      B_b2_7 = B_b2_7 + s*(r+s)**(-1) * (
     +     + 3.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 9.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + s*zeta2 * (
     +     + 595.d0/72.d0
     +     + 5.d0/2.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     - 5.d0/2.d0*GYZ1(3)
     +     + 2*GYZ1(3)*HZ1(-1)
     +     )
      B_b2_7 = B_b2_7 + s*zeta2 * (
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     - 41.d0/12.d0*HZ1(-1)
     +     + 19.d0/12.d0*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + s*zeta2 * (
     +     + 1.d0/3.d0*HZ1(1)
     +     - HZ2(-1,0)
     +     + 2*HZ2(0,-1)
     +     - 2*HZ2(0,0)
     +     - HZ2(0,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ2(1,1)
     +     )
      B_b2_7 = B_b2_7 + s*zeta3 * (
     +     + 13.d0/4.d0
     +     + 3.d0/2.d0*GYZ1(2)
     +     - GYZ1(3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     + HZ1(0)
     +     - 3.d0/2.d0*HZ1(1)
     +     )
      B_b2_7 = B_b2_7 + s*zeta4 * (
     +     - 11
     +     )
      B_b2_7 = B_b2_7 + s * (
     +     - 5.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5*GYZ1(1)*HZ2(0,0)
     +     + 5.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 247.d0/72.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + GYZ1(2)*HZ3(0,-1,0)
     +     )
      B_b2_7 = B_b2_7 + s * (
     +     + 3*GYZ1(2)*HZ3(0,0,0)
     +     + GYZ1(2)*HZ3(0,1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 47.d0/18.d0*GYZ1(3)
     +     + 49.d0/18.d0*GYZ1(3)*HZ1(0)
     +     + 7.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_b2_7 = B_b2_7 + s * (
     +     - 17.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 9.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 2*GYZ1(3)*HZ3(-1,-1,0)
     +     + GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     - 5.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + s * (
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     + 5.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 247.d0/72.d0*GYZ2(2,1)
     +     - 41.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 2*GYZ2(2,1)*HZ2(0,0)
     +     - GYZ2(2,1)*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + s * (
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(-1,0)
     +     + GYZ2(2,3)*HZ2(0,0)
     +     - GYZ2(2,3)*HZ2(1,0)
     +     - 175.d0/72.d0*GYZ2(3,1)
     +     )
      B_b2_7 = B_b2_7 + s * (
     +     + 19.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,1)*HZ2(-1,0)
     +     + GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 9.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 17.d0/12.d0*GYZ2(3,3)
     +     - 25.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + s * (
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     + GYZ2(3,3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     + 5.d0/2.d0*GYZ3(1,2,1)
     +     - 5.d0/2.d0*GYZ3(1,3,1)
     +     + 21.d0/4.d0*GYZ3(2,1,1)
     +     )
      B_b2_7 = B_b2_7 + s * (
     +     + GYZ3(2,1,1)*HZ1(0)
     +     + GYZ3(2,1,2)*HZ1(0)
     +     - GYZ3(2,1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + s * (
     +     + GYZ3(2,3,2)*HZ1(0)
     +     - 21.d0/4.d0*GYZ3(3,1,1)
     +     - GYZ3(3,1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 9.d0/4.d0*GYZ3(3,2,1)
     +     )
      B_b2_7 = B_b2_7 + s * (
     +     - 1.d0/2.d0*GYZ3(3,2,3)*HZ1(0)
     +     + 25.d0/12.d0*GYZ3(3,3,1)
     +     + GYZ3(3,3,1)*HZ1(0)
     +     - GYZ3(3,3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(2,1,0,1)
     +     + GYZ4(2,1,1,3)
     +     - GYZ4(2,1,2,1)
     +     )
      B_b2_7 = B_b2_7 + s * (
     +     + 1.d0/2.d0*GYZ4(2,1,3,1)
     +     - 1.d0/2.d0*GYZ4(2,2,2,1)
     +     - 1.d0/2.d0*GYZ4(2,3,0,1)
     +     + GYZ4(2,3,1,1)
     +     - 1.d0/2.d0*GYZ4(2,3,1,3)
     +     - GYZ4(2,3,2,1)
     +     + GYZ4(3,0,0,1)
     +     )
      B_b2_7 = B_b2_7 + s * (
     +     - GYZ4(3,0,1,1)
     +     - 1.d0/2.d0*GYZ4(3,1,0,1)
     +     + GYZ4(3,1,1,1)
     +     - GYZ4(3,1,1,3)
     +     + 1.d0/2.d0*GYZ4(3,1,2,1)
     +     + 1.d0/2.d0*GYZ4(3,2,1,3)
     +     + 1.d0/2.d0*GYZ4(3,2,3,1)
     +     )
      B_b2_7 = B_b2_7 + s * (
     +     + 1.d0/2.d0*GYZ4(3,3,0,1)
     +     - GYZ4(3,3,1,1)
     +     + GYZ4(3,3,2,1)
     +     - 283.d0/72.d0*HZ2(-1,0)
     +     + 265.d0/36.d0*HZ2(0,0)
     +     + 247.d0/72.d0*HZ2(1,0)
     +     - 17.d0/6.d0*HZ3(-1,-1,0)
     +     )
      B_b2_7 = B_b2_7 + s * (
     +     + 47.d0/12.d0*HZ3(-1,0,0)
     +     + 11.d0/2.d0*HZ3(0,-1,0)
     +     - 43.d0/4.d0*HZ3(0,0,0)
     +     - 31.d0/12.d0*HZ3(0,1,0)
     +     - 5.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +     + 3*HZ4(-1,-1,-1,0)
     +     )
      B_b2_7 = B_b2_7 + s * (
     +     - HZ4(-1,-1,0,0)
     +     - 2*HZ4(-1,0,-1,0)
     +     + 3*HZ4(-1,0,0,0)
     +     + HZ4(-1,0,1,0)
     +     - 7.d0/2.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     + 3.d0/2.d0*HZ4(0,0,-1,0)
     +     )
      B_b2_7 = B_b2_7 + s * (
     +     - 3*HZ4(0,0,0,0)
     +     - 5.d0/2.d0*HZ4(0,0,1,0)
     +     - HZ4(0,1,1,0)
     +     - HZ4(1,0,-1,0)
     +     - 3*HZ4(1,0,0,0)
     +     - HZ4(1,0,1,0)
     +     - 3.d0/2.d0*HZ4(1,1,0,0)
     +     )
      B_b2_7 = B_b2_7 + s * (
     +     - 1.d0/2.d0*HZ4(1,1,1,0)
     +     )
      B_b2_7 = B_b2_7 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + s**2*(1.d0-r)**(-1)*(r+s)**(-1) * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + s**2*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_b2_7 = B_b2_7 + s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta2 * (
     +     - 3.d0/2.d0
     +     - 3*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta3 * (
     +     + 9
     +     )
      B_b2_7 = B_b2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     - 3*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     )
      B_b2_7 = B_b2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     + 3*GYZ2(3,2)*HZ1(0)
     +     + 3*GYZ3(1,0,1)
     +     + 3*GYZ3(1,2,1)
     +     - 3*GYZ3(3,0,1)
     +     - 3*GYZ3(3,2,1)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     - 6*HZ3(0,1,0)
     +     )
      B_b2_7 = B_b2_7 + s**2*(1.d0+s)**(-2) * (
     +     + 3*GYZ1(2)*HZ1(0)
     +     - 3*GYZ2(0,1)
     +     - 3*GYZ2(2,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 3*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + s**2*(r+s)**(-2) * (
     +     - 5.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(0,1)
     +     + 5.d0/8.d0*GYZ2(2,1)
     +     + 5.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + s**2*zeta2 * (
     +     + 47.d0/18.d0
     +     + 3.d0/2.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(1)
     +     - GYZ1(3)
     +     + GYZ1(3)*HZ1(-1)
     +     )
      B_b2_7 = B_b2_7 + s**2*zeta2 * (
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     - 37.d0/12.d0*HZ1(-1)
     +     + 37.d0/24.d0*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + s**2*zeta2 * (
     +     + 1.d0/6.d0*HZ1(1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ2(0,-1)
     +     - HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(0,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ2(1,1)
     +     )
      B_b2_7 = B_b2_7 + s**2*zeta3 * (
     +     + 1.d0/4.d0
     +     + 3.d0/4.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      B_b2_7 = B_b2_7 + s**2*zeta4 * (
     +     - 11.d0/2.d0
     +     )
      B_b2_7 = B_b2_7 + s**2 * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     )
      B_b2_7 = B_b2_7 + s**2 * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ3(1,0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 47.d0/18.d0*GYZ1(3)*HZ1(0)
     +     + 7.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 17.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_b2_7 = B_b2_7 + s**2 * (
     +     - GYZ1(3)*HZ2(1,0)
     +     - GYZ1(3)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ3(0,0,0)
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + s**2 * (
     +     + 47.d0/18.d0*GYZ2(2,1)
     +     - 35.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - GYZ2(2,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,2)*HZ2(0,0)
     +     )
      B_b2_7 = B_b2_7 + s**2 * (
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ2(3,1)
     +     + 35.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     )
      B_b2_7 = B_b2_7 + s**2 * (
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     + GYZ2(3,2)*HZ1(0)
     +     - 7.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ3(1,2,1)
     +     )
      B_b2_7 = B_b2_7 + s**2 * (
     +     - 3.d0/2.d0*GYZ3(1,3,1)
     +     + 9.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,2,1)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + s**2 * (
     +     + 1.d0/4.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,3,2)*HZ1(0)
     +     - 9.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + s**2 * (
     +     - GYZ3(3,2,1)
     +     - 1.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     + 7.d0/6.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ4(2,1,0,1)
     +     + 1.d0/2.d0*GYZ4(2,1,1,3)
     +     )
      B_b2_7 = B_b2_7 + s**2 * (
     +     - 1.d0/2.d0*GYZ4(2,1,2,1)
     +     + 1.d0/4.d0*GYZ4(2,1,3,1)
     +     - 1.d0/4.d0*GYZ4(2,2,2,1)
     +     - 1.d0/4.d0*GYZ4(2,3,0,1)
     +     + 1.d0/2.d0*GYZ4(2,3,1,1)
     +     - 1.d0/4.d0*GYZ4(2,3,1,3)
     +     - 1.d0/2.d0*GYZ4(2,3,2,1)
     +     )
      B_b2_7 = B_b2_7 + s**2 * (
     +     + 1.d0/2.d0*GYZ4(3,0,0,1)
     +     - 1.d0/2.d0*GYZ4(3,0,1,1)
     +     - 1.d0/4.d0*GYZ4(3,1,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,1,1)
     +     - 1.d0/2.d0*GYZ4(3,1,1,3)
     +     + 1.d0/4.d0*GYZ4(3,1,2,1)
     +     + 1.d0/4.d0*GYZ4(3,2,1,3)
     +     )
      B_b2_7 = B_b2_7 + s**2 * (
     +     + 1.d0/4.d0*GYZ4(3,2,3,1)
     +     + 1.d0/4.d0*GYZ4(3,3,0,1)
     +     - 1.d0/2.d0*GYZ4(3,3,1,1)
     +     + 1.d0/2.d0*GYZ4(3,3,2,1)
     +     - 47.d0/18.d0*HZ2(-1,0)
     +     + 47.d0/9.d0*HZ2(0,0)
     +     + 47.d0/18.d0*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + s**2 * (
     +     - 5.d0/12.d0*HZ3(-1,-1,0)
     +     + 13.d0/12.d0*HZ3(-1,0,0)
     +     + 17.d0/8.d0*HZ3(0,-1,0)
     +     - 5*HZ3(0,0,0)
     +     - 37.d0/24.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      B_b2_7 = B_b2_7 + s**2 * (
     +     + 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     - HZ4(-1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,0,0,0)
     +     + 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - 7.d0/4.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/4.d0*HZ4(0,-1,0,0)
     +     )
      B_b2_7 = B_b2_7 + s**2 * (
     +     + 3.d0/4.d0*HZ4(0,0,-1,0)
     +     - 3.d0/2.d0*HZ4(0,0,0,0)
     +     - 5.d0/4.d0*HZ4(0,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,1,1,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(1,0,0,0)
     +     - 1.d0/2.d0*HZ4(1,0,1,0)
     +     )
      B_b2_7 = B_b2_7 + s**2 * (
     +     - 3.d0/4.d0*HZ4(1,1,0,0)
     +     - 1.d0/4.d0*HZ4(1,1,1,0)
     +     )
      B_b2_7 = B_b2_7 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + s**3*(1.d0-r)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + s**3*(1.d0-r)**(-1)*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4)*zeta2 * (
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4)*zeta3 * (
     +     - 9.d0/2.d0
     +     )
      B_b2_7 = B_b2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(1,0,1)
     +     - 3.d0/2.d0*GYZ3(1,2,1)
     +     + 3.d0/2.d0*GYZ3(3,0,1)
     +     )
      B_b2_7 = B_b2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4) * (
     +     + 3.d0/2.d0*GYZ3(3,2,1)
     +     + 3*HZ3(0,1,0)
     +     )
      B_b2_7 = B_b2_7 + s**3*(1.d0+s)**(-3) * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + HZ3(0,-1,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3
     +                  *(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/12.d0
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 5.d0/8.d0*GYZ1(3)
     +     + 9.d0/8.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta3 * (
     +     - 13.d0/8.d0
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 37.d0/72.d0*GYZ1(1)
     +     - 5.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 9.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 17.d0/16.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 5.d0/12.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 9.d0/16.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 5.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 3.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 5.d0/8.d0*GYZ3(3,0,1)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*GYZ3(3,1,1)
     +     + 5.d0/8.d0*GYZ3(3,1,3)
     +     - 37.d0/72.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 7.d0/4.d0*HZ2(0,0)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     - 5.d0/4.d0*HZ3(0,-1,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 9.d0/8.d0*HZ3(0,0,0)
     +     + 5.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2
     +                  *(r+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3
     +                  *(r+s)**(-2)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,1)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,1)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 23.d0/6.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(3)
     +     + HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 115.d0/36.d0*GYZ1(1)
     +     - 19.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 115.d0/36.d0*GYZ1(3)
     +     + 49.d0/24.d0*GYZ1(3)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 2*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 5.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 13.d0/6.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 17.d0/12.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 3.d0/4.d0*GYZ3(1,2,1)
     +     - 3.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     - 115.d0/36.d0*HZ1(0)
     +     - 11.d0/12.d0*HZ2(-1,0)
     +     + 8.d0/3.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     + 3.d0/2.d0*HZ3(-1,-1,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     - 7.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 3.d0/2.d0*HZ3(0,1,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r)*zeta2 * (
     +     - 145.d0/18.d0
     +     - 11.d0/4.d0*GYZ1(1)
     +     + 1.d0/12.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     + 9.d0/4.d0*GYZ1(3)
     +     - 2*GYZ1(3)*HZ1(-1)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r)*zeta2 * (
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     + 11.d0/3.d0*HZ1(-1)
     +     - 4.d0/3.d0*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r)*zeta2 * (
     +     - 1.d0/12.d0*HZ1(1)
     +     + HZ2(-1,0)
     +     - 2*HZ2(0,-1)
     +     + 2*HZ2(0,0)
     +     + HZ2(0,1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ2(1,1)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r)*zeta3 * (
     +     - 5.d0/2.d0
     +     - 3.d0/2.d0*GYZ1(2)
     +     + GYZ1(3)
     +     + 3.d0/2.d0*HZ1(-1)
     +     - HZ1(0)
     +     + 3.d0/2.d0*HZ1(1)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r)*zeta4 * (
     +     + 11
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r) * (
     +     + 47.d0/18.d0*GYZ1(1)
     +     - 53.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 13.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 13.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 29.d0/9.d0*GYZ1(2)*HZ1(0)
     +     - 2*GYZ1(2)*HZ2(0,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r) * (
     +     + 1.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     - GYZ1(2)*HZ3(0,-1,0)
     +     - 3*GYZ1(2)*HZ3(0,0,0)
     +     - GYZ1(2)*HZ3(0,1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     - 47.d0/18.d0*GYZ1(3)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r) * (
     +     - 133.d0/72.d0*GYZ1(3)*HZ1(0)
     +     - 25.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     + 37.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     + 7.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 2*GYZ1(3)*HZ3(-1,-1,0)
     +     - GYZ1(3)*HZ3(-1,0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r) * (
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 21.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 13.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 19.d0/8.d0*GYZ2(1,3)
     +     - 13.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r) * (
     +     - 29.d0/9.d0*GYZ2(2,1)
     +     + 11.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 2*GYZ2(2,1)*HZ2(0,0)
     +     + GYZ2(2,1)*HZ2(1,0)
     +     - 1.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r) * (
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - GYZ2(2,3)*HZ2(0,0)
     +     + GYZ2(2,3)*HZ2(1,0)
     +     + 103.d0/72.d0*GYZ2(3,1)
     +     - 47.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,1)*HZ2(-1,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r) * (
     +     - GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 7.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 17.d0/12.d0*GYZ2(3,3)
     +     + 25.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     - GYZ2(3,3)*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r) * (
     +     + 3.d0/4.d0*GYZ3(0,0,1)
     +     - 3.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r) * (
     +     - 13.d0/4.d0*GYZ3(1,2,1)
     +     + 11.d0/4.d0*GYZ3(1,3,1)
     +     - 21.d0/4.d0*GYZ3(2,1,1)
     +     - GYZ3(2,1,1)*HZ1(0)
     +     - GYZ3(2,1,2)*HZ1(0)
     +     + GYZ3(2,1,3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ3(2,2,1)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     - GYZ3(2,3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     + 23.d0/4.d0*GYZ3(3,1,1)
     +     + GYZ3(3,1,1)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 7.d0/4.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*GYZ3(3,2,3)*HZ1(0)
     +     - 25.d0/12.d0*GYZ3(3,3,1)
     +     - GYZ3(3,3,1)*HZ1(0)
     +     + GYZ3(3,3,2)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r) * (
     +     + 1.d0/2.d0*GYZ4(2,1,0,1)
     +     - GYZ4(2,1,1,3)
     +     + GYZ4(2,1,2,1)
     +     - 1.d0/2.d0*GYZ4(2,1,3,1)
     +     + 1.d0/2.d0*GYZ4(2,2,2,1)
     +     + 1.d0/2.d0*GYZ4(2,3,0,1)
     +     - GYZ4(2,3,1,1)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r) * (
     +     + 1.d0/2.d0*GYZ4(2,3,1,3)
     +     + GYZ4(2,3,2,1)
     +     - GYZ4(3,0,0,1)
     +     + GYZ4(3,0,1,1)
     +     + 1.d0/2.d0*GYZ4(3,1,0,1)
     +     - GYZ4(3,1,1,1)
     +     + GYZ4(3,1,1,3)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r) * (
     +     - 1.d0/2.d0*GYZ4(3,1,2,1)
     +     - 1.d0/2.d0*GYZ4(3,2,1,3)
     +     - 1.d0/2.d0*GYZ4(3,2,3,1)
     +     - 1.d0/2.d0*GYZ4(3,3,0,1)
     +     + GYZ4(3,3,1,1)
     +     - GYZ4(3,3,2,1)
     +     - 47.d0/18.d0*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r) * (
     +     + 137.d0/36.d0*HZ2(-1,0)
     +     - 46.d0/9.d0*HZ2(0,0)
     +     - 29.d0/9.d0*HZ2(1,0)
     +     + 31.d0/12.d0*HZ3(-1,-1,0)
     +     - 41.d0/12.d0*HZ3(-1,0,0)
     +     - 5*HZ3(0,-1,0)
     +     + 49.d0/4.d0*HZ3(0,0,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r) * (
     +     + 10.d0/3.d0*HZ3(0,1,0)
     +     + 2*HZ3(1,0,0)
     +     - 1.d0/12.d0*HZ3(1,1,0)
     +     - 3*HZ4(-1,-1,-1,0)
     +     + HZ4(-1,-1,0,0)
     +     + 2*HZ4(-1,0,-1,0)
     +     - 3*HZ4(-1,0,0,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r) * (
     +     - HZ4(-1,0,1,0)
     +     + 7.d0/2.d0*HZ4(0,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,0,0)
     +     - 3.d0/2.d0*HZ4(0,0,-1,0)
     +     + 3*HZ4(0,0,0,0)
     +     + 5.d0/2.d0*HZ4(0,0,1,0)
     +     + HZ4(0,1,1,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r) * (
     +     + HZ4(1,0,-1,0)
     +     + 3*HZ4(1,0,0,0)
     +     + HZ4(1,0,1,0)
     +     + 3.d0/2.d0*HZ4(1,1,0,0)
     +     + 1.d0/2.d0*HZ4(1,1,1,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r)**2*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,1)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(2,1,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r)**2*zeta2 * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r)**2 * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r)**2 * (
     +     + 3.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(0,0,1)
     +     + 3.d0/8.d0*GYZ3(0,1,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r)**2 * (
     +     + 3.d0/8.d0*GYZ3(1,0,1)
     +     - 3.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     + 3.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      B_b2_7 = B_b2_7 + (1.d0-r)**2 * (
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_b2_7 = B_b2_7 + zeta2 * (
     +     + 535.d0/144.d0
     +     + 21.d0/16.d0*GYZ1(1)
     +     - 13.d0/24.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ1(1)
     +     - 29.d0/16.d0*GYZ1(3)
     +     + 2*GYZ1(3)*HZ1(-1)
     +     )
      B_b2_7 = B_b2_7 + zeta2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - GYZ2(2,2)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - GYZ2(3,1)
     +     - 11.d0/3.d0*HZ1(-1)
     +     )
      B_b2_7 = B_b2_7 + zeta2 * (
     +     + 53.d0/48.d0*HZ1(0)
     +     + 13.d0/24.d0*HZ1(1)
     +     + HZ2(0,-1)
     +     - HZ2(0,0)
     +     - HZ2(0,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - HZ2(1,1)
     +     )
      B_b2_7 = B_b2_7 + zeta3 * (
     +     - 65.d0/144.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(2)
     +     + GYZ1(3)
     +     - 2*HZ1(-1)
     +     + HZ1(0)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      B_b2_7 = B_b2_7 + zeta4 * (
     +     - 59.d0/32.d0
     +     )
      B_b2_7 = B_b2_7 + 13019.d0/2592.d0
     +     + 809.d0/216.d0*GYZ1(1)
     +     - 11.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 11.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 11.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 17.d0/72.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 13.d0/24.d0*GYZ1(2)*HZ2(1,0)
     +
      B_b2_7 = B_b2_7 + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     + GYZ1(2)*HZ3(0,1,0)
     +     + GYZ1(2)*HZ3(1,0,0)
     +     + GYZ1(2)*HZ3(1,1,0)
     +     + 167.d0/108.d0*GYZ1(3)
     +     - 47.d0/144.d0*GYZ1(3)*HZ1(0)
     +     + 11.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +
      B_b2_7 = B_b2_7 - 59.d0/24.d0*GYZ1(3)*HZ2(0,0)
     +     - 9.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 2*GYZ1(3)*HZ3(-1,-1,0)
     +     + GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     + GYZ1(3)*HZ3(1,0,0)
     +     + 71.d0/72.d0*GYZ2(0,1)
     +
      B_b2_7 = B_b2_7 - 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + GYZ2(0,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 11.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 33.d0/16.d0*GYZ2(1,3)
     +
      B_b2_7 = B_b2_7 + 11.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 17.d0/72.d0*GYZ2(2,1)
     +     - 19.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 13.d0/24.d0*GYZ2(2,2)*HZ1(0)
     +     - GYZ2(2,2)*HZ2(0,0)
     +     - GYZ2(2,2)*HZ2(1,0)
     +
      B_b2_7 = B_b2_7 + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(0,0)
     +     - 113.d0/144.d0*GYZ2(3,1)
     +     + 13.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,1)*HZ2(-1,0)
     +     + 9.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - GYZ2(3,2)*HZ2(0,0)
     +     - 11.d0/8.d0*GYZ2(3,3)
     +
      B_b2_7 = B_b2_7 - 11.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     + GYZ2(3,3)*HZ2(1,0)
     +     - 31.d0/24.d0*GYZ3(0,0,1)
     +     + 25.d0/8.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +
      B_b2_7 = B_b2_7 + 11.d0/8.d0*GYZ3(1,0,1)
     +     + 11.d0/8.d0*GYZ3(1,2,1)
     +     - 11.d0/4.d0*GYZ3(1,3,1)
     +     + 19.d0/8.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 13.d0/24.d0*GYZ3(2,2,1)
     +     + GYZ3(2,2,2)*HZ1(0)
     +
      B_b2_7 = B_b2_7 - 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 11.d0/2.d0*GYZ3(3,1,1)
     +     - GYZ3(3,1,1)*HZ1(0)
     +     - 9.d0/8.d0*GYZ3(3,2,1)
     +     + 3.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     + 11.d0/6.d0*GYZ3(3,3,1)
     +
      B_b2_7 = B_b2_7 + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     - GYZ3(3,3,2)*HZ1(0)
     +     - GYZ4(0,0,0,1)
     +     - 1.d0/2.d0*GYZ4(0,1,1,1)
     +     + 1.d0/4.d0*GYZ4(0,1,2,1)
     +     - 1.d0/4.d0*GYZ4(0,1,3,1)
     +     - 1.d0/4.d0*GYZ4(0,3,1,3)
     +     + 1.d0/4.d0*GYZ4(0,3,2,1)
     +
      B_b2_7 = B_b2_7 + 1.d0/4.d0*GYZ4(2,1,0,1)
     +     - 1.d0/2.d0*GYZ4(2,1,1,1)
     +     - 1.d0/4.d0*GYZ4(2,1,3,1)
     +     - GYZ4(2,2,2,1)
     +     + 1.d0/4.d0*GYZ4(2,3,0,1)
     +     - 1.d0/4.d0*GYZ4(2,3,1,3)
     +     - 1.d0/2.d0*GYZ4(3,0,1,1)
     +     + 3.d0/4.d0*GYZ4(3,0,1,3)
     +
      B_b2_7 = B_b2_7 + 3.d0/4.d0*GYZ4(3,0,3,1)
     +     + GYZ4(3,1,1,1)
     +     - GYZ4(3,1,1,3)
     +     - 1.d0/2.d0*GYZ4(3,2,1,1)
     +     + 3.d0/4.d0*GYZ4(3,2,1,3)
     +     + 3.d0/4.d0*GYZ4(3,2,3,1)
     +     + GYZ4(3,3,0,1)
     +     - GYZ4(3,3,1,1)
     +
      B_b2_7 = B_b2_7 + GYZ4(3,3,2,1)
     +     - 161.d0/216.d0*HZ1(0)
     +     - 205.d0/72.d0*HZ2(-1,0)
     +     + 151.d0/72.d0*HZ2(0,0)
     +     + 17.d0/72.d0*HZ2(1,0)
     +     - 11.d0/6.d0*HZ3(-1,-1,0)
     +     + 7.d0/3.d0*HZ3(-1,0,0)
     +     + 77.d0/24.d0*HZ3(0,-1,0)
     +
      B_b2_7 = B_b2_7 - 37.d0/8.d0*HZ3(0,0,0)
     +     - 7.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 13.d0/24.d0*HZ3(1,1,0)
     +     + 3*HZ4(-1,-1,-1,0)
     +     - 2*HZ4(-1,-1,0,0)
     +     - 3.d0/2.d0*HZ4(-1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,0,0,0)
     +
      B_b2_7 = B_b2_7 - 5.d0/2.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     + 1.d0/4.d0*HZ4(0,0,-1,0)
     +     - 3.d0/4.d0*HZ4(0,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     - HZ4(0,1,1,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(1,0,0,0)
     +
      B_b2_7 = B_b2_7 - HZ4(1,0,1,0)
     +     - HZ4(1,1,0,0)
     +     - HZ4(1,1,1,0)
     +

      B_c2_7 = 0d0
     +
      B_c2_7 = B_c2_7 + s**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_7 = B_c2_7 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     )
      B_c2_7 = B_c2_7 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*GYZ3(2,1,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     )
      B_c2_7 = B_c2_7 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_7 = B_c2_7 + s**(-1) * (
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     - 55.d0/12.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(3)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 115.d0/36.d0*GYZ1(1)
     +     - 23.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 115.d0/36.d0*GYZ1(3)
     +     + 43.d0/24.d0*GYZ1(3)*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ2(0,1)
     +     + 2*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 5.d0/4.d0*GYZ2(1,3)
     +     - 5.d0/4.d0*GYZ2(2,1)
     +     - 13.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 17.d0/12.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,2,1)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     - 115.d0/36.d0*HZ1(0)
     +     - 11.d0/12.d0*HZ2(-1,0)
     +     + 13.d0/6.d0*HZ2(0,0)
     +     - 5.d0/4.d0*HZ2(1,0)
     +     + 3.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r)*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,1)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*GYZ3(2,1,1)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r)*zeta2 * (
     +     - 47.d0/18.d0
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(1)
     +     + GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r)*zeta2 * (
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)
     +     + 1.d0/4.d0*GYZ2(2,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     + 37.d0/12.d0*HZ1(-1)
     +     - 37.d0/24.d0*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r)*zeta2 * (
     +     - 1.d0/6.d0*HZ1(1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - HZ2(0,-1)
     +     + HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ2(1,1)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r)*zeta3 * (
     +     - 1.d0/4.d0
     +     - 3.d0/4.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ1(1)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r)*zeta4 * (
     +     + 11.d0/2.d0
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 47.d0/18.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r) * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ3(1,1,0)
     +     - 47.d0/18.d0*GYZ1(3)*HZ1(0)
     +     - 7.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 17.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r) * (
     +     + GYZ1(3)*HZ2(1,0)
     +     + GYZ1(3)*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r) * (
     +     - 47.d0/18.d0*GYZ2(2,1)
     +     + 35.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + GYZ2(2,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ2(0,0)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(1,0)
     +     + 47.d0/18.d0*GYZ2(3,1)
     +     - 35.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     - GYZ2(3,2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ3(1,2,1)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r) * (
     +     + 3.d0/2.d0*GYZ3(1,3,1)
     +     - 9.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,2,1)*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ3(2,2,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,3,2)*HZ1(0)
     +     + 9.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r) * (
     +     + GYZ3(3,2,1)
     +     + 1.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     - 7.d0/6.d0*GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ4(2,1,0,1)
     +     - 1.d0/2.d0*GYZ4(2,1,1,3)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ4(2,1,2,1)
     +     - 1.d0/4.d0*GYZ4(2,1,3,1)
     +     + 1.d0/4.d0*GYZ4(2,2,2,1)
     +     + 1.d0/4.d0*GYZ4(2,3,0,1)
     +     - 1.d0/2.d0*GYZ4(2,3,1,1)
     +     + 1.d0/4.d0*GYZ4(2,3,1,3)
     +     + 1.d0/2.d0*GYZ4(2,3,2,1)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ4(3,0,0,1)
     +     + 1.d0/2.d0*GYZ4(3,0,1,1)
     +     + 1.d0/4.d0*GYZ4(3,1,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,1,1)
     +     + 1.d0/2.d0*GYZ4(3,1,1,3)
     +     - 1.d0/4.d0*GYZ4(3,1,2,1)
     +     - 1.d0/4.d0*GYZ4(3,2,1,3)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ4(3,2,3,1)
     +     - 1.d0/4.d0*GYZ4(3,3,0,1)
     +     + 1.d0/2.d0*GYZ4(3,3,1,1)
     +     - 1.d0/2.d0*GYZ4(3,3,2,1)
     +     + 47.d0/18.d0*HZ2(-1,0)
     +     - 47.d0/9.d0*HZ2(0,0)
     +     - 47.d0/18.d0*HZ2(1,0)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r) * (
     +     + 5.d0/12.d0*HZ3(-1,-1,0)
     +     - 13.d0/12.d0*HZ3(-1,0,0)
     +     - 17.d0/8.d0*HZ3(0,-1,0)
     +     + 5*HZ3(0,0,0)
     +     + 37.d0/24.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r) * (
     +     - 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     + HZ4(-1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     + 7.d0/4.d0*HZ4(0,-1,-1,0)
     +     + 1.d0/4.d0*HZ4(0,-1,0,0)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r) * (
     +     - 3.d0/4.d0*HZ4(0,0,-1,0)
     +     + 3.d0/2.d0*HZ4(0,0,0,0)
     +     + 5.d0/4.d0*HZ4(0,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     + 1.d0/2.d0*HZ4(1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(1,0,0,0)
     +     + 1.d0/2.d0*HZ4(1,0,1,0)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0-r) * (
     +     + 3.d0/4.d0*HZ4(1,1,0,0)
     +     + 1.d0/4.d0*HZ4(1,1,1,0)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0+s)**(-1) * (
     +     - 85.d0/36.d0
     +     - 9.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     )
      B_c2_7 = B_c2_7 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 7.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_7 = B_c2_7 + s*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_7 = B_c2_7 + s*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     )
      B_c2_7 = B_c2_7 + s*(r+s)**(-1) * (
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_7 = B_c2_7 + s*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_7 = B_c2_7 + s * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_7 = B_c2_7 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - GYZ1(2)*HZ1(0)
     +     + GYZ2(0,1)
     +     + GYZ2(2,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + HZ2(1,0)
     +     )
      B_c2_7 = B_c2_7 + s**2*(1.d0-r)**(-1)*(r+s)**(-1) * (
     +     + GYZ1(2)*HZ1(0)
     +     - GYZ2(0,1)
     +     - GYZ2(2,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - HZ2(1,0)
     +     )
      B_c2_7 = B_c2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta2 * (
     +     + 3.d0/2.d0
     +     + 2*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta3 * (
     +     - 6
     +     )
      B_c2_7 = B_c2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 2*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     + 2*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     )
      B_c2_7 = B_c2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     - 2*GYZ3(1,0,1)
     +     - 2*GYZ3(1,2,1)
     +     + 2*GYZ3(3,0,1)
     +     + 2*GYZ3(3,2,1)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     + 4*HZ3(0,1,0)
     +     )
      B_c2_7 = B_c2_7 + s**2*(1.d0+s)**(-2) * (
     +     - 2*GYZ1(2)*HZ1(0)
     +     + 2*GYZ2(0,1)
     +     + 2*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     + 2*HZ2(1,0)
     +     )
      B_c2_7 = B_c2_7 + s**2*(r+s)**(-2) * (
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_7 = B_c2_7 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_7 = B_c2_7 + s**3*(1.d0-r)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_7 = B_c2_7 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_7 = B_c2_7 + s**3*(1.d0-r)**(-1)*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_7 = B_c2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4)*zeta2 * (
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4)*zeta3 * (
     +     + 9.d0/2.d0
     +     )
      B_c2_7 = B_c2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(1,0,1)
     +     + 3.d0/2.d0*GYZ3(1,2,1)
     +     - 3.d0/2.d0*GYZ3(3,0,1)
     +     )
      B_c2_7 = B_c2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4) * (
     +     - 3.d0/2.d0*GYZ3(3,2,1)
     +     - 3*HZ3(0,1,0)
     +     )
      B_c2_7 = B_c2_7 + s**3*(1.d0+s)**(-3) * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**2*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**2*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**2 * (
     +     + HZ3(0,-1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4
     +                  *(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4 * (
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4 * (
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - HZ3(0,-1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2*zeta2 * (
     +     - 1.d0/12.d0
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 5.d0/8.d0*GYZ1(3)
     +     + 9.d0/8.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2*zeta3 * (
     +     - 13.d0/8.d0
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 37.d0/72.d0*GYZ1(1)
     +     - 5.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 9.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 17.d0/16.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 5.d0/12.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 9.d0/16.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 5.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 3.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 5.d0/8.d0*GYZ3(3,0,1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ3(3,1,1)
     +     + 5.d0/8.d0*GYZ3(3,1,3)
     +     - 37.d0/72.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 7.d0/4.d0*HZ2(0,0)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     - 5.d0/4.d0*HZ3(0,-1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 9.d0/8.d0*HZ3(0,0,0)
     +     + 5.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3
     +                  *(r+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4
     +                  *(r+s)**(-2)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4 * (
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4 * (
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     + 1.d0/3.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 5.d0/8.d0*GYZ1(3)
     +     - 9.d0/8.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta3 * (
     +     + 13.d0/8.d0
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 31.d0/72.d0
     +     - 173.d0/144.d0*GYZ1(1)
     +     + 23.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 13.d0/16.d0*GYZ1(3)
     +     - 9.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 9.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 19.d0/16.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/16.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 5.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 3.d0/4.d0*GYZ3(1,3,1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 5.d0/8.d0*GYZ3(3,0,1)
     +     - 1.d0/8.d0*GYZ3(3,1,1)
     +     - 5.d0/8.d0*GYZ3(3,1,3)
     +     + 233.d0/144.d0*HZ1(0)
     +     - 9.d0/8.d0*HZ2(-1,0)
     +     - 7.d0/4.d0*HZ2(0,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/24.d0*HZ2(1,0)
     +     + 5.d0/4.d0*HZ3(0,-1,0)
     +     - 9.d0/8.d0*HZ3(0,0,0)
     +     - 5.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2
     +                  *(r+s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/12.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 47.d0/18.d0*GYZ1(1)
     +     - 53.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 21.d0/8.d0*GYZ2(1,1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 7.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 7.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 3.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - 47.d0/18.d0*HZ1(0)
     +     + 2*HZ2(0,0)
     +     + 1.d0/12.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3
     +                  *(r+s)**(-2)*zeta2 * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 3.d0/8.d0*HZ1(-1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*GYZ3(0,0,1)
     +     + 3.d0/8.d0*GYZ3(0,1,1)
     +     - 3.d0/8.d0*GYZ3(0,1,3)
     +     - 3.d0/8.d0*GYZ3(0,3,1)
     +     + 3.d0/8.d0*GYZ3(1,0,1)
     +     - 3.d0/8.d0*GYZ3(1,1,1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 3.d0/8.d0*GYZ3(1,1,3)
     +     + 3.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 3.d0/8.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     - 3.d0/8.d0*HZ3(0,1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ3(0,0,1)
     +     - 1.d0/8.d0*GYZ3(0,1,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 55.d0/12.d0
     +     - GYZ1(3)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     + 1
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 47.d0/18.d0*GYZ1(1)
     +     + 47.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 47.d0/18.d0*GYZ1(3)
     +     - 11.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 5.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 9.d0/4.d0*GYZ2(1,3)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 5.d0/3.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 17.d0/12.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     + 47.d0/18.d0*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 7.d0/12.d0*HZ2(-1,0)
     +     - 4.d0/3.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     - 3.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 5.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - HZ3(0,1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r)*(r+s)**(-1)*zeta2 * (
     +     - 3.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r)*zeta2 * (
     +     - 59.d0/12.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 5.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r)*zeta3 * (
     +     - 7.d0/4.d0
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ1(3)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r) * (
     +     + 5.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,0)
     +     + GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(2,1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r) * (
     +     - 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(3,1)
     +     + GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,2)*HZ1(0)
     +     + 17.d0/12.d0*GYZ2(3,3)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r) * (
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     + 3.d0/4.d0*GYZ3(3,1,3)
     +     + GYZ3(3,2,1)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + 7.d0/12.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/12.d0*HZ2(1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r) * (
     +     + 5.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     - 2*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     + 3.d0/4.d0*HZ3(0,1,0)
     +     - 7.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r)**2*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r)**2*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      B_c2_7 = B_c2_7 + (1.d0-r)**2 * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_7 = B_c2_7 + zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_c2_7 = B_c2_7 + 31.d0/72.d0
     +     + 11.d0/16.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 13.d0/16.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +
      B_c2_7 = B_c2_7 - 53.d0/48.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +

      C_a2_7 = 0d0
     +
      C_a2_7 = C_a2_7 + r**(-2)*s*(1.d0-r) * (
     +     - 1.d0/16.d0*GYZ1(1)
     +     )
      C_a2_7 = C_a2_7 + r**(-2)*s**2*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     )
      C_a2_7 = C_a2_7 + r**(-2)*s**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_a2_7 = C_a2_7 + r**(-2)*s**2 * (
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*GYZ3(3,2,1)
     +     )
      C_a2_7 = C_a2_7 + r**(-1)*s*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     )
      C_a2_7 = C_a2_7 + r**(-1)*s * (
     +     - 1.d0/16.d0
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     )
      C_a2_7 = C_a2_7 + r**(-1)*s * (
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     )
      C_a2_7 = C_a2_7 + r**(-1)*s * (
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_a2_7 = C_a2_7 + r**(-1)*s**2*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_a2_7 = C_a2_7 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_a2_7 = C_a2_7 + r**(-1)*(1.d0-r) * (
     +     - 5.d0/8.d0*GYZ1(1)
     +     )
      C_a2_7 = C_a2_7 + s**(-1) * (
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_a2_7 = C_a2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_7 = C_a2_7 + s*(1.d0-r)*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_7 = C_a2_7 + s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      C_a2_7 = C_a2_7 + s*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     )
      C_a2_7 = C_a2_7 + s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     )
      C_a2_7 = C_a2_7 + s*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      C_a2_7 = C_a2_7 + s*(1.d0-r) * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_7 = C_a2_7 + s*(r+s)**(-1) * (
     +     - GYZ1(2)*HZ1(0)
     +     + GYZ2(0,1)
     +     + GYZ2(2,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     + HZ2(1,0)
     +     )
      C_a2_7 = C_a2_7 + s*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 2*GYZ1(2)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ1(1)
     +     )
      C_a2_7 = C_a2_7 + s*zeta2 * (
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - GYZ2(2,3)
     +     + GYZ2(3,2)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     + 8*HZ1(-1)
     +     - 9.d0/2.d0*HZ1(0)
     +     + 2*HZ1(1)
     +     )
      C_a2_7 = C_a2_7 + s*zeta2 * (
     +     - 6*HZ2(-1,-1)
     +     + 2*HZ2(-1,0)
     +     + 6*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      C_a2_7 = C_a2_7 + s*zeta3 * (
     +     + 1.d0/2.d0
     +     + 3*GYZ1(2)
     +     - 3*GYZ1(3)
     +     + 3*HZ1(-1)
     +     - 6*HZ1(0)
     +     - 3*HZ1(1)
     +     )
      C_a2_7 = C_a2_7 + s*zeta4 * (
     +     + 21.d0/8.d0
     +     )
      C_a2_7 = C_a2_7 + s * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 19.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 2*GYZ1(2)*HZ2(1,0)
     +     + 2*GYZ1(2)*HZ3(0,-1,0)
     +     )
      C_a2_7 = C_a2_7 + s * (
     +     - 3*GYZ1(2)*HZ3(0,0,0)
     +     - GYZ1(2)*HZ3(0,1,0)
     +     - 2*GYZ1(2)*HZ3(1,0,0)
     +     + 29.d0/16.d0*GYZ1(3)
     +     + 5.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 7.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     )
      C_a2_7 = C_a2_7 + s * (
     +     + 5.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 5.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 3*GYZ1(3)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     + GYZ1(3)*HZ3(1,0,0)
     +     - GYZ1(3)*HZ3(1,1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_a2_7 = C_a2_7 + s * (
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 19.d0/8.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - GYZ2(2,1)*HZ2(-1,0)
     +     + GYZ2(2,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(1,0)
     +     )
      C_a2_7 = C_a2_7 + s * (
     +     + 2*GYZ2(2,2)*HZ1(0)
     +     + 2*GYZ2(2,2)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + GYZ2(2,3)*HZ2(-1,0)
     +     - GYZ2(2,3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     )
      C_a2_7 = C_a2_7 + s * (
     +     - 5.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 2*GYZ2(3,1)*HZ2(0,0)
     +     - GYZ2(3,1)*HZ2(1,0)
     +     - 5.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - GYZ2(3,2)*HZ2(0,0)
     +     + GYZ2(3,2)*HZ2(1,0)
     +     )
      C_a2_7 = C_a2_7 + s * (
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     + GYZ2(3,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + GYZ2(3,3)*HZ2(0,0)
     +     - GYZ2(3,3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     )
      C_a2_7 = C_a2_7 + s * (
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + GYZ3(2,1,1)
     +     - GYZ3(2,1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     )
      C_a2_7 = C_a2_7 + s * (
     +     - 2*GYZ3(2,2,1)
     +     - GYZ3(2,2,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,3,2)*HZ1(0)
     +     + 7.d0/2.d0*GYZ3(3,0,1)
     +     - GYZ3(3,1,1)
     +     )
      C_a2_7 = C_a2_7 + s * (
     +     + GYZ3(3,1,1)*HZ1(0)
     +     + GYZ3(3,1,2)*HZ1(0)
     +     - 2*GYZ3(3,1,3)
     +     - GYZ3(3,1,3)*HZ1(0)
     +     + 5.d0/2.d0*GYZ3(3,2,1)
     +     + GYZ3(3,2,1)*HZ1(0)
     +     - GYZ3(3,2,2)*HZ1(0)
     +     )
      C_a2_7 = C_a2_7 + s * (
     +     + 1.d0/2.d0*GYZ3(3,2,3)*HZ1(0)
     +     - 5.d0/4.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + GYZ3(3,3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ4(2,1,0,1)
     +     + GYZ4(2,1,1,1)
     +     + 1.d0/2.d0*GYZ4(2,1,2,1)
     +     )
      C_a2_7 = C_a2_7 + s * (
     +     - GYZ4(2,1,3,1)
     +     + 3.d0/2.d0*GYZ4(2,3,0,1)
     +     - GYZ4(2,3,1,3)
     +     + 1.d0/2.d0*GYZ4(2,3,2,1)
     +     + GYZ4(3,0,0,1)
     +     - GYZ4(3,0,1,1)
     +     - 5.d0/2.d0*GYZ4(3,1,0,1)
     +     )
      C_a2_7 = C_a2_7 + s * (
     +     - GYZ4(3,1,2,1)
     +     + 3.d0/2.d0*GYZ4(3,1,3,1)
     +     - 1.d0/2.d0*GYZ4(3,2,1,3)
     +     + GYZ4(3,2,2,1)
     +     - 1.d0/2.d0*GYZ4(3,2,3,1)
     +     - 3.d0/2.d0*GYZ4(3,3,0,1)
     +     + 3.d0/2.d0*GYZ4(3,3,1,3)
     +     )
      C_a2_7 = C_a2_7 + s * (
     +     - GYZ4(3,3,2,1)
     +     + 19.d0/8.d0*HZ2(0,0)
     +     + 19.d0/8.d0*HZ2(1,0)
     +     - 17.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 17.d0/4.d0*HZ3(0,-1,0)
     +     + 9.d0/4.d0*HZ3(0,0,0)
     +     )
      C_a2_7 = C_a2_7 + s * (
     +     + 7.d0/2.d0*HZ3(0,1,0)
     +     + 3.d0/2.d0*HZ3(1,0,0)
     +     + 2*HZ3(1,1,0)
     +     + 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,-1,0,0)
     +     - 3*HZ4(-1,0,0,0)
     +     - 2*HZ4(-1,0,1,0)
     +     )
      C_a2_7 = C_a2_7 + s * (
     +     - 3.d0/2.d0*HZ4(0,-1,-1,0)
     +     - 3.d0/2.d0*HZ4(0,-1,0,0)
     +     - 2*HZ4(0,0,-1,0)
     +     + 6*HZ4(0,0,0,0)
     +     + 3*HZ4(0,0,1,0)
     +     + 2*HZ4(0,1,0,0)
     +     - 2*HZ4(1,0,-1,0)
     +     )
      C_a2_7 = C_a2_7 + s * (
     +     + 3*HZ4(1,0,0,0)
     +     + HZ4(1,0,1,0)
     +     + 2*HZ4(1,1,0,0)
     +     )
      C_a2_7 = C_a2_7 + s**2*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_a2_7 = C_a2_7 + s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_a2_7 = C_a2_7 + s**2*(r+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_7 = C_a2_7 + s**2*zeta2 * (
     +     + 15.d0/16.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     )
      C_a2_7 = C_a2_7 + s**2*zeta2 * (
     +     - 5.d0/4.d0*GYZ1(3)*HZ1(1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(2,2)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + 5.d0/4.d0*GYZ2(3,2)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 9.d0/4.d0*HZ1(-1)
     +     )
      C_a2_7 = C_a2_7 + s**2*zeta2 * (
     +     - 9.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     - 3*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 3*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ2(0,1)
     +     )
      C_a2_7 = C_a2_7 + s**2*zeta2 * (
     +     + 3.d0/4.d0*HZ2(1,0)
     +     - 3.d0/4.d0*HZ2(1,1)
     +     )
      C_a2_7 = C_a2_7 + s**2*zeta3 * (
     +     + 7.d0/8.d0
     +     + 3.d0/2.d0*GYZ1(2)
     +     - 3.d0/2.d0*GYZ1(3)
     +     + 15.d0/4.d0*HZ1(-1)
     +     - 21.d0/4.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ1(1)
     +     )
      C_a2_7 = C_a2_7 + s**2*zeta4 * (
     +     + 63.d0/16.d0
     +     )
      C_a2_7 = C_a2_7 + s**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + GYZ1(2)*HZ3(0,-1,0)
     +     )
      C_a2_7 = C_a2_7 + s**2 * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     - 7.d0/4.d0*GYZ1(2)*HZ3(1,0,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 15.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     )
      C_a2_7 = C_a2_7 + s**2 * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ3(1,0,0)
     +     - 5.d0/4.d0*GYZ1(3)*HZ3(1,1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_a2_7 = C_a2_7 + s**2 * (
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 15.d0/16.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     + GYZ2(2,1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_a2_7 = C_a2_7 + s**2 * (
     +     + 7.d0/4.d0*GYZ2(2,2)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ2(0,0)
     +     + GYZ2(2,3)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(3,1)
     +     )
      C_a2_7 = C_a2_7 + s**2 * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - GYZ2(3,1)*HZ2(0,0)
     +     - 5.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(3,2)*HZ2(0,0)
     +     + 5.d0/4.d0*GYZ2(3,2)*HZ2(1,0)
     +     )
      C_a2_7 = C_a2_7 + s**2 * (
     +     + 3.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 5.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     )
      C_a2_7 = C_a2_7 + s**2 * (
     +     - 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     - GYZ3(2,1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 5.d0/4.d0*GYZ3(2,2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,2,2)*HZ1(0)
     +     )
      C_a2_7 = C_a2_7 + s**2 * (
     +     + 3.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)*HZ1(0)
     +     - GYZ3(2,3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(3,1,3)
     +     )
      C_a2_7 = C_a2_7 + s**2 * (
     +     - 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(3,2,1)
     +     + 5.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     )
      C_a2_7 = C_a2_7 + s**2 * (
     +     + 5.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ4(2,1,0,1)
     +     + 1.d0/2.d0*GYZ4(2,1,1,1)
     +     + GYZ4(2,1,2,1)
     +     - 1.d0/2.d0*GYZ4(2,1,3,1)
     +     - 3.d0/4.d0*GYZ4(2,2,2,1)
     +     + 3.d0/2.d0*GYZ4(2,3,0,1)
     +     )
      C_a2_7 = C_a2_7 + s**2 * (
     +     - 1.d0/2.d0*GYZ4(2,3,1,3)
     +     + GYZ4(2,3,2,1)
     +     + 1.d0/2.d0*GYZ4(3,0,0,1)
     +     - 1.d0/2.d0*GYZ4(3,0,1,1)
     +     - 2*GYZ4(3,1,0,1)
     +     - 5.d0/4.d0*GYZ4(3,1,2,1)
     +     + 3.d0/4.d0*GYZ4(3,1,3,1)
     +     )
      C_a2_7 = C_a2_7 + s**2 * (
     +     - 1.d0/4.d0*GYZ4(3,2,1,3)
     +     + 5.d0/4.d0*GYZ4(3,2,2,1)
     +     - 1.d0/4.d0*GYZ4(3,2,3,1)
     +     - 3.d0/2.d0*GYZ4(3,3,0,1)
     +     + 3.d0/4.d0*GYZ4(3,3,1,3)
     +     - 5.d0/4.d0*GYZ4(3,3,2,1)
     +     - 15.d0/16.d0*HZ2(-1,0)
     +     )
      C_a2_7 = C_a2_7 + s**2 * (
     +     + 15.d0/8.d0*HZ2(0,0)
     +     + 15.d0/16.d0*HZ2(1,0)
     +     - 9.d0/8.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(-1,0,0)
     +     + 11.d0/8.d0*HZ3(0,-1,0)
     +     + 9.d0/8.d0*HZ3(0,0,0)
     +     + 3.d0/2.d0*HZ3(1,0,0)
     +     )
      C_a2_7 = C_a2_7 + s**2 * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     + 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     + 3.d0/4.d0*HZ4(-1,-1,0,0)
     +     - 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - 5.d0/2.d0*HZ4(-1,0,1,0)
     +     - 3.d0/4.d0*HZ4(0,-1,-1,0)
     +     - 3.d0/4.d0*HZ4(0,-1,0,0)
     +     )
      C_a2_7 = C_a2_7 + s**2 * (
     +     - HZ4(0,0,-1,0)
     +     + 3*HZ4(0,0,0,0)
     +     + 3*HZ4(0,0,1,0)
     +     + 7.d0/4.d0*HZ4(0,1,0,0)
     +     - 3.d0/4.d0*HZ4(0,1,1,0)
     +     - HZ4(1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(1,0,0,0)
     +     )
      C_a2_7 = C_a2_7 + s**2 * (
     +     + 1.d0/2.d0*HZ4(1,0,1,0)
     +     + 7.d0/4.d0*HZ4(1,1,0,0)
     +     - 3.d0/4.d0*HZ4(1,1,1,0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**2*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**2*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**2 * (
     +     + HZ3(0,-1,0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - HZ3(0,-1,0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2*zeta2 * (
     +     - 1.d0/16.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2*zeta3 * (
     +     - 5.d0/4.d0
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 23.d0/32.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 7.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 3.d0/16.d0*GYZ1(3)*HZ1(0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(1,1)
     +     - 5.d0/16.d0*GYZ2(1,3)
     +     + 7.d0/16.d0*GYZ2(2,1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/16.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 3.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 3.d0/8.d0*GYZ3(3,0,1)
     +     - 1.d0/8.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*GYZ3(3,2,1)
     +     + 23.d0/32.d0*HZ1(0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 11.d0/16.d0*HZ2(0,0)
     +     + 7.d0/16.d0*HZ2(1,0)
     +     - HZ3(0,-1,0)
     +     + 3.d0/8.d0*HZ3(0,0,0)
     +     + 3.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3
     +                  *(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     + 7.d0/8.d0
     +     - 1.d0/2.d0*GYZ1(2)
     +     + GYZ1(3)
     +     + 3.d0/2.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta3 * (
     +     - 5.d0/2.d0
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 17.d0/32.d0
     +     - 11.d0/16.d0*GYZ1(1)
     +     + GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/16.d0*GYZ1(3)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 7.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(3,1)
     +     + GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 3.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 3.d0/4.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     + GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 9.d0/16.d0*HZ1(0)
     +     - HZ2(-1,0)
     +     + 11.d0/8.d0*HZ2(0,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     - 2*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 3.d0/4.d0*HZ3(0,1,0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2
     +                  *(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 13.d0/8.d0*GYZ2(0,1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 3.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 11.d0/8.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*zeta2 * (
     +     + 11.d0/8.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(2)
     +     + 3.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 5.d0/4.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*zeta3 * (
     +     - 7.d0/4.d0
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 29.d0/16.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 7.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 5.d0/4.d0*GYZ3(1,0,1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 3.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 3.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 3.d0/4.d0*GYZ3(2,2,1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 3.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     + 3.d0/4.d0*GYZ3(3,1,3)
     +     - 3.d0/4.d0*GYZ3(3,2,1)
     +     + 29.d0/16.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 3.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     + HZ3(1,0,0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 3.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 2*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - GYZ2(1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + GYZ2(1,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + 5.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     - 3.d0/2.d0*HZ2(1,0)
     +     - 2*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 3.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r)*zeta2 * (
     +     - 11.d0/8.d0
     +     - GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 3.d0/4.d0*GYZ1(3)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 5.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r)*zeta3 * (
     +     + 7.d0/4.d0
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r) * (
     +     + 29.d0/16.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 15.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r) * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(0,0,1)
     +     - 3.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r) * (
     +     + 3.d0/4.d0*GYZ3(1,0,1)
     +     + 5.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     + 3.d0/2.d0*GYZ3(3,0,1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 3.d0/4.d0*GYZ3(3,2,1)
     +     - 29.d0/16.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r) * (
     +     - 3.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 5.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r)**2*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r)**2*zeta2 * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r)**2 * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r)**2 * (
     +     - 3.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(0,0,1)
     +     - 3.d0/8.d0*GYZ3(0,1,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r)**2 * (
     +     - 3.d0/8.d0*GYZ3(1,0,1)
     +     + 3.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     - 3.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/8.d0*GYZ3(2,1,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*GYZ3(3,1,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     )
      C_a2_7 = C_a2_7 + (1.d0-r)**2 * (
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_a2_7 = C_a2_7 + zeta2 * (
     +     + 3.d0/16.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     - 15.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      C_a2_7 = C_a2_7 + zeta2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,2)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)
     +     + 27.d0/4.d0*HZ1(-1)
     +     )
      C_a2_7 = C_a2_7 + zeta2 * (
     +     - 39.d0/8.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ1(1)
     +     - 4*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     + 2*HZ2(0,-1)
     +     - HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      C_a2_7 = C_a2_7 + zeta2 * (
     +     + 1.d0/2.d0*HZ2(1,1)
     +     )
      C_a2_7 = C_a2_7 + zeta3 * (
     +     + 3.d0/2.d0
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(2)
     +     + 3.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      C_a2_7 = C_a2_7 + zeta4 * (
     +     - 13.d0/16.d0
     +     )
      C_a2_7 = C_a2_7 + 187.d0/128.d0
     +     - 3.d0/32.d0*GYZ1(1)
     +     - GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +
      C_a2_7 = C_a2_7 - 1.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 25.d0/16.d0*GYZ1(3)
     +     + 7.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 9.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - GYZ1(3)*HZ3(0,-1,0)
     +
      C_a2_7 = C_a2_7 + 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     - 15.d0/16.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +
      C_a2_7 = C_a2_7 + 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ2(0,0)
     +
      C_a2_7 = C_a2_7 - 1.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     + 1.d0/16.d0*GYZ2(3,1)
     +     - 15.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,1)*HZ2(-1,0)
     +     - GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +
      C_a2_7 = C_a2_7 + 9.d0/16.d0*GYZ2(3,3)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 9.d0/8.d0*GYZ3(0,0,1)
     +     + 9.d0/8.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(2,1,1)
     +
      C_a2_7 = C_a2_7 - 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +
      C_a2_7 = C_a2_7 + 3*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 15.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +
      C_a2_7 = C_a2_7 - 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     - 9.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ4(0,0,0,1)
     +     - 1.d0/4.d0*GYZ4(0,1,0,1)
     +     + 1.d0/2.d0*GYZ4(0,1,1,1)
     +     - 1.d0/4.d0*GYZ4(0,1,3,1)
     +
      C_a2_7 = C_a2_7 - 1.d0/4.d0*GYZ4(0,3,0,1)
     +     - 1.d0/4.d0*GYZ4(0,3,1,3)
     +     + 1.d0/2.d0*GYZ4(2,1,1,1)
     +     - 1.d0/4.d0*GYZ4(2,1,2,1)
     +     - 1.d0/4.d0*GYZ4(2,1,3,1)
     +     + 1.d0/2.d0*GYZ4(2,2,2,1)
     +     - 1.d0/4.d0*GYZ4(2,3,1,3)
     +     - 1.d0/4.d0*GYZ4(2,3,2,1)
     +
      C_a2_7 = C_a2_7 + 1.d0/2.d0*GYZ4(3,0,0,1)
     +     - 1.d0/2.d0*GYZ4(3,0,1,1)
     +     - 1.d0/4.d0*GYZ4(3,0,1,3)
     +     - 1.d0/4.d0*GYZ4(3,0,3,1)
     +     - 1.d0/2.d0*GYZ4(3,1,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,2,1)
     +     + GYZ4(3,1,3,1)
     +     - 1.d0/2.d0*GYZ4(3,2,1,1)
     +
      C_a2_7 = C_a2_7 - 1.d0/4.d0*GYZ4(3,2,1,3)
     +     + 1.d0/2.d0*GYZ4(3,2,2,1)
     +     - 1.d0/4.d0*GYZ4(3,2,3,1)
     +     + GYZ4(3,3,1,3)
     +     + 11.d0/32.d0*HZ1(0)
     +     + 1.d0/16.d0*HZ2(-1,0)
     +     + 15.d0/8.d0*HZ2(0,0)
     +     + HZ2(1,0)
     +
      C_a2_7 = C_a2_7 - 27.d0/8.d0*HZ3(-1,-1,0)
     +     - 9.d0/8.d0*HZ3(-1,0,0)
     +     + 33.d0/8.d0*HZ3(0,-1,0)
     +     + 9.d0/8.d0*HZ3(0,0,0)
     +     + 3.d0/8.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 3.d0/8.d0*HZ3(1,1,0)
     +     + HZ4(-1,-1,-1,0)
     +
      C_a2_7 = C_a2_7 + 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - HZ4(-1,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     - 3.d0/4.d0*HZ4(0,0,-1,0)
     +     + 3*HZ4(0,0,0,0)
     +     + 1.d0/2.d0*HZ4(0,0,1,0)
     +
      C_a2_7 = C_a2_7 + 1.d0/2.d0*HZ4(0,1,0,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(1,0,0,0)
     +     + 1.d0/2.d0*HZ4(1,0,1,0)
     +     + 1.d0/2.d0*HZ4(1,1,0,0)
     +     + 1.d0/2.d0*HZ4(1,1,1,0)
     +

      C_b2_7 = 0d0
     +
      C_b2_7 = C_b2_7 + r**(-2)*s*(1.d0-r) * (
     +     - 1.d0/16.d0*GYZ1(1)
     +     )
      C_b2_7 = C_b2_7 + r**(-2)*s**2*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     )
      C_b2_7 = C_b2_7 + r**(-2)*s**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + r**(-2)*s**2 * (
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*GYZ3(3,2,1)
     +     )
      C_b2_7 = C_b2_7 + r**(-1)*s*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     )
      C_b2_7 = C_b2_7 + r**(-1)*s * (
     +     - 1.d0/16.d0
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + r**(-1)*s * (
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     )
      C_b2_7 = C_b2_7 + r**(-1)*s * (
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + r**(-1)*s**2*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_b2_7 = C_b2_7 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     )
      C_b2_7 = C_b2_7 + s**(-1)*(1.d0-r)*zeta2 * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(2)
     +     - 3.d0/8.d0*HZ1(1)
     +     )
      C_b2_7 = C_b2_7 + s**(-1)*(1.d0-r) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     )
      C_b2_7 = C_b2_7 + s**(-1)*(1.d0-r) * (
     +     + 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*GYZ3(0,0,1)
     +     - 3.d0/8.d0*GYZ3(0,1,1)
     +     )
      C_b2_7 = C_b2_7 + s**(-1)*(1.d0-r) * (
     +     - 3.d0/8.d0*GYZ3(0,1,3)
     +     - 3.d0/8.d0*GYZ3(0,3,1)
     +     - 3.d0/8.d0*GYZ3(1,0,1)
     +     + 3.d0/8.d0*GYZ3(1,1,1)
     +     + 3.d0/8.d0*GYZ3(1,1,3)
     +     - 3.d0/8.d0*GYZ3(1,2,1)
     +     + 3.d0/4.d0*GYZ3(1,3,1)
     +     )
      C_b2_7 = C_b2_7 + s**(-1)*(1.d0-r) * (
     +     - 3.d0/8.d0*GYZ3(2,1,1)
     +     - 3.d0/8.d0*GYZ3(2,1,3)
     +     + 3.d0/8.d0*GYZ3(2,2,1)
     +     - 3.d0/8.d0*GYZ3(2,3,1)
     +     + 3.d0/8.d0*GYZ3(3,1,1)
     +     + 3.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      C_b2_7 = C_b2_7 + s**(-1)*(1.d0-r) * (
     +     - 3.d0/8.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     - 3.d0/8.d0*HZ3(1,1,0)
     +     )
      C_b2_7 = C_b2_7 + s**(-1)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_7 = C_b2_7 + s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     )
      C_b2_7 = C_b2_7 + s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     )
      C_b2_7 = C_b2_7 + s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     )
      C_b2_7 = C_b2_7 + s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_b2_7 = C_b2_7 + s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_7 = C_b2_7 + s**(-1)*(1.d0-r)**3*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      C_b2_7 = C_b2_7 + s**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     )
      C_b2_7 = C_b2_7 + s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(2,1,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     )
      C_b2_7 = C_b2_7 + s**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(3,1,1)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_b2_7 = C_b2_7 + s**(-1) * (
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     + 21.d0/4.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + HZ1(-1)
     +     + 7*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     - 173.d0/8.d0
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 27.d0/16.d0*GYZ1(1)
     +     + 105.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 59.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 27.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 27.d0/16.d0*GYZ1(3)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 3.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 59.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 27.d0/4.d0*GYZ2(0,1)
     +     + 59.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 27.d0/4.d0*GYZ2(2,1)
     +     - 59.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     - 59.d0/8.d0*GYZ3(1,0,1)
     +     - 59.d0/8.d0*GYZ3(1,2,1)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 59.d0/8.d0*GYZ3(3,0,1)
     +     + 59.d0/8.d0*GYZ3(3,2,1)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + 27.d0/16.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     + 27.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 3.d0/8.d0*HZ3(0,0,0)
     +     + 59.d0/4.d0*HZ3(0,1,0)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r)*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r)*zeta2 * (
     +     - 13.d0/16.d0
     +     - 5.d0/8.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r)*zeta2 * (
     +     + 5.d0/4.d0*GYZ1(3)*HZ1(1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*GYZ2(2,2)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 5.d0/4.d0*GYZ2(3,2)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 2*HZ1(-1)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r)*zeta2 * (
     +     + 9.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     + 3*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 3*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     + 3.d0/4.d0*HZ2(0,1)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r)*zeta2 * (
     +     - 3.d0/4.d0*HZ2(1,0)
     +     + 3.d0/4.d0*HZ2(1,1)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r)*zeta3 * (
     +     - 7.d0/8.d0
     +     - 3.d0/2.d0*GYZ1(2)
     +     + 3.d0/2.d0*GYZ1(3)
     +     - 15.d0/4.d0*HZ1(-1)
     +     + 21.d0/4.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ1(1)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r)*zeta4 * (
     +     - 63.d0/16.d0
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r) * (
     +     + 5.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 5.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 13.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - GYZ1(2)*HZ3(0,-1,0)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r) * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     + 7.d0/4.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ3(1,1,0)
     +     - 13.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r) * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 5.d0/4.d0*GYZ1(3)*HZ3(1,0,0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 5.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r) * (
     +     - 5.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 13.d0/16.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     - GYZ2(2,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r) * (
     +     - 7.d0/4.d0*GYZ2(2,2)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ2(1,0)
     +     + GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(0,0)
     +     - GYZ2(2,3)*HZ2(1,0)
     +     + 13.d0/16.d0*GYZ2(3,1)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + GYZ2(3,1)*HZ2(0,0)
     +     + 5.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(3,2)*HZ2(0,0)
     +     - 5.d0/4.d0*GYZ2(3,2)*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r) * (
     +     - 3.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 5.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     - 5.d0/8.d0*GYZ3(1,2,1)
     +     + 5.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     + GYZ3(2,1,2)*HZ1(0)
     +     - GYZ3(2,1,3)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 5.d0/4.d0*GYZ3(2,2,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(2,2,2)*HZ1(0)
     +     - GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)*HZ1(0)
     +     + GYZ3(2,3,2)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(3,2,1)
     +     - 5.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r) * (
     +     + 5.d0/4.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ4(2,1,0,1)
     +     - 1.d0/2.d0*GYZ4(2,1,1,1)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r) * (
     +     - GYZ4(2,1,2,1)
     +     + 1.d0/2.d0*GYZ4(2,1,3,1)
     +     + 3.d0/4.d0*GYZ4(2,2,2,1)
     +     - 3.d0/2.d0*GYZ4(2,3,0,1)
     +     + 1.d0/2.d0*GYZ4(2,3,1,3)
     +     - GYZ4(2,3,2,1)
     +     - 1.d0/2.d0*GYZ4(3,0,0,1)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ4(3,0,1,1)
     +     + 2*GYZ4(3,1,0,1)
     +     + 5.d0/4.d0*GYZ4(3,1,2,1)
     +     - 3.d0/4.d0*GYZ4(3,1,3,1)
     +     + 1.d0/4.d0*GYZ4(3,2,1,3)
     +     - 5.d0/4.d0*GYZ4(3,2,2,1)
     +     + 1.d0/4.d0*GYZ4(3,2,3,1)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r) * (
     +     + 3.d0/2.d0*GYZ4(3,3,0,1)
     +     - 3.d0/4.d0*GYZ4(3,3,1,3)
     +     + 5.d0/4.d0*GYZ4(3,3,2,1)
     +     + 13.d0/16.d0*HZ2(-1,0)
     +     - 13.d0/8.d0*HZ2(0,0)
     +     - 13.d0/16.d0*HZ2(1,0)
     +     + 7.d0/8.d0*HZ3(-1,-1,0)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r) * (
     +     + 5.d0/8.d0*HZ3(-1,0,0)
     +     - 13.d0/8.d0*HZ3(0,-1,0)
     +     - 9.d0/8.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 2*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     - 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r) * (
     +     - 3.d0/4.d0*HZ4(-1,-1,0,0)
     +     + 3.d0/2.d0*HZ4(-1,0,0,0)
     +     + 5.d0/2.d0*HZ4(-1,0,1,0)
     +     + 3.d0/4.d0*HZ4(0,-1,-1,0)
     +     + 3.d0/4.d0*HZ4(0,-1,0,0)
     +     + HZ4(0,0,-1,0)
     +     - 3*HZ4(0,0,0,0)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r) * (
     +     - 3*HZ4(0,0,1,0)
     +     - 7.d0/4.d0*HZ4(0,1,0,0)
     +     + 3.d0/4.d0*HZ4(0,1,1,0)
     +     + HZ4(1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(1,0,0,0)
     +     - 1.d0/2.d0*HZ4(1,0,1,0)
     +     - 7.d0/4.d0*HZ4(1,1,0,0)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0-r) * (
     +     + 3.d0/4.d0*HZ4(1,1,1,0)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0+s)**(-1) * (
     +     + 17.d0/16.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 59.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 59.d0/8.d0*GYZ2(0,1)
     +     + 59.d0/8.d0*GYZ2(2,1)
     +     )
      C_b2_7 = C_b2_7 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 47.d0/16.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 59.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + s*(r+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 11.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/2.d0*GYZ2(0,1)
     +     - 11.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 11.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + s*zeta2 * (
     +     + 1.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 2*GYZ1(2)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ1(1)
     +     )
      C_b2_7 = C_b2_7 + s*zeta2 * (
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - GYZ2(2,3)
     +     + GYZ2(3,2)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     + 8*HZ1(-1)
     +     - 9.d0/2.d0*HZ1(0)
     +     + 2*HZ1(1)
     +     )
      C_b2_7 = C_b2_7 + s*zeta2 * (
     +     - 6*HZ2(-1,-1)
     +     + 2*HZ2(-1,0)
     +     + 6*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + s*zeta3 * (
     +     + 1.d0/2.d0
     +     + 3*GYZ1(2)
     +     - 3*GYZ1(3)
     +     + 3*HZ1(-1)
     +     - 6*HZ1(0)
     +     - 3*HZ1(1)
     +     )
      C_b2_7 = C_b2_7 + s*zeta4 * (
     +     + 21.d0/8.d0
     +     )
      C_b2_7 = C_b2_7 + s * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 2*GYZ1(2)*HZ2(1,0)
     +     + 2*GYZ1(2)*HZ3(0,-1,0)
     +     )
      C_b2_7 = C_b2_7 + s * (
     +     - 3*GYZ1(2)*HZ3(0,0,0)
     +     - GYZ1(2)*HZ3(0,1,0)
     +     - 2*GYZ1(2)*HZ3(1,0,0)
     +     + 29.d0/16.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 7.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     )
      C_b2_7 = C_b2_7 + s * (
     +     + 5.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 5.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 3*GYZ1(3)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     + GYZ1(3)*HZ3(1,0,0)
     +     - GYZ1(3)*HZ3(1,1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + s * (
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 5.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - GYZ2(2,1)*HZ2(-1,0)
     +     + GYZ2(2,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + s * (
     +     + 2*GYZ2(2,2)*HZ1(0)
     +     + 2*GYZ2(2,2)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + GYZ2(2,3)*HZ2(-1,0)
     +     - GYZ2(2,3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + s * (
     +     + 3.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 2*GYZ2(3,1)*HZ2(0,0)
     +     - GYZ2(3,1)*HZ2(1,0)
     +     - 5.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - GYZ2(3,2)*HZ2(0,0)
     +     + GYZ2(3,2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     )
      C_b2_7 = C_b2_7 + s * (
     +     + GYZ2(3,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + GYZ2(3,3)*HZ2(0,0)
     +     - GYZ2(3,3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     )
      C_b2_7 = C_b2_7 + s * (
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + GYZ3(2,1,1)
     +     - GYZ3(2,1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 2*GYZ3(2,2,1)
     +     )
      C_b2_7 = C_b2_7 + s * (
     +     - GYZ3(2,2,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,3,2)*HZ1(0)
     +     + 7.d0/2.d0*GYZ3(3,0,1)
     +     - GYZ3(3,1,1)
     +     + GYZ3(3,1,1)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + s * (
     +     + GYZ3(3,1,2)*HZ1(0)
     +     - 2*GYZ3(3,1,3)
     +     - GYZ3(3,1,3)*HZ1(0)
     +     + 5.d0/2.d0*GYZ3(3,2,1)
     +     + GYZ3(3,2,1)*HZ1(0)
     +     - GYZ3(3,2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,3)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + s * (
     +     - 5.d0/4.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + GYZ3(3,3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ4(2,1,0,1)
     +     + GYZ4(2,1,1,1)
     +     + 1.d0/2.d0*GYZ4(2,1,2,1)
     +     - GYZ4(2,1,3,1)
     +     )
      C_b2_7 = C_b2_7 + s * (
     +     + 3.d0/2.d0*GYZ4(2,3,0,1)
     +     - GYZ4(2,3,1,3)
     +     + 1.d0/2.d0*GYZ4(2,3,2,1)
     +     + GYZ4(3,0,0,1)
     +     - GYZ4(3,0,1,1)
     +     - 5.d0/2.d0*GYZ4(3,1,0,1)
     +     - GYZ4(3,1,2,1)
     +     )
      C_b2_7 = C_b2_7 + s * (
     +     + 3.d0/2.d0*GYZ4(3,1,3,1)
     +     - 1.d0/2.d0*GYZ4(3,2,1,3)
     +     + GYZ4(3,2,2,1)
     +     - 1.d0/2.d0*GYZ4(3,2,3,1)
     +     - 3.d0/2.d0*GYZ4(3,3,0,1)
     +     + 3.d0/2.d0*GYZ4(3,3,1,3)
     +     - GYZ4(3,3,2,1)
     +     )
      C_b2_7 = C_b2_7 + s * (
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 21.d0/8.d0*HZ2(0,0)
     +     + 5.d0/2.d0*HZ2(1,0)
     +     - 17.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 17.d0/4.d0*HZ3(0,-1,0)
     +     + 9.d0/4.d0*HZ3(0,0,0)
     +     )
      C_b2_7 = C_b2_7 + s * (
     +     + 7.d0/2.d0*HZ3(0,1,0)
     +     + 3.d0/2.d0*HZ3(1,0,0)
     +     + 2*HZ3(1,1,0)
     +     + 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,-1,0,0)
     +     - 3*HZ4(-1,0,0,0)
     +     - 2*HZ4(-1,0,1,0)
     +     )
      C_b2_7 = C_b2_7 + s * (
     +     - 3.d0/2.d0*HZ4(0,-1,-1,0)
     +     - 3.d0/2.d0*HZ4(0,-1,0,0)
     +     - 2*HZ4(0,0,-1,0)
     +     + 6*HZ4(0,0,0,0)
     +     + 3*HZ4(0,0,1,0)
     +     + 2*HZ4(0,1,0,0)
     +     - 2*HZ4(1,0,-1,0)
     +     )
      C_b2_7 = C_b2_7 + s * (
     +     + 3*HZ4(1,0,0,0)
     +     + HZ4(1,0,1,0)
     +     + 2*HZ4(1,1,0,0)
     +     )
      C_b2_7 = C_b2_7 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(0,1)
     +     - 9.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 9.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + s**2*(1.d0-r)**(-1)*(r+s)**(-1) * (
     +     - 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(0,1)
     +     + 9.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     + 9.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + s**2*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_b2_7 = C_b2_7 + s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta2 * (
     +     - 9.d0/2.d0
     +     - 9*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta3 * (
     +     + 27
     +     )
      C_b2_7 = C_b2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     - 9.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 9*GYZ1(1)*HZ2(1,0)
     +     + 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 9*GYZ1(3)*HZ2(1,0)
     +     + 9.d0/2.d0*GYZ2(0,1)
     +     - 9*GYZ2(1,2)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(2,1)
     +     )
      C_b2_7 = C_b2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     + 9*GYZ2(3,2)*HZ1(0)
     +     + 9*GYZ3(1,0,1)
     +     + 9*GYZ3(1,2,1)
     +     - 9*GYZ3(3,0,1)
     +     - 9*GYZ3(3,2,1)
     +     - 9.d0/2.d0*HZ2(1,0)
     +     - 18*HZ3(0,1,0)
     +     )
      C_b2_7 = C_b2_7 + s**2*(1.d0+s)**(-2) * (
     +     + 9*GYZ1(2)*HZ1(0)
     +     - 9*GYZ2(0,1)
     +     - 9*GYZ2(2,1)
     +     + 9.d0/4.d0*HZ1(0)
     +     - 9*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + s**2*(r+s)**(-2) * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + s**2*zeta2 * (
     +     + 15.d0/16.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + s**2*zeta2 * (
     +     - 5.d0/4.d0*GYZ1(3)*HZ1(1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(2,2)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + 5.d0/4.d0*GYZ2(3,2)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 9.d0/4.d0*HZ1(-1)
     +     )
      C_b2_7 = C_b2_7 + s**2*zeta2 * (
     +     - 9.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     - 3*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 3*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ2(0,1)
     +     )
      C_b2_7 = C_b2_7 + s**2*zeta2 * (
     +     + 3.d0/4.d0*HZ2(1,0)
     +     - 3.d0/4.d0*HZ2(1,1)
     +     )
      C_b2_7 = C_b2_7 + s**2*zeta3 * (
     +     + 7.d0/8.d0
     +     + 3.d0/2.d0*GYZ1(2)
     +     - 3.d0/2.d0*GYZ1(3)
     +     + 15.d0/4.d0*HZ1(-1)
     +     - 21.d0/4.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ1(1)
     +     )
      C_b2_7 = C_b2_7 + s**2*zeta4 * (
     +     + 63.d0/16.d0
     +     )
      C_b2_7 = C_b2_7 + s**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + GYZ1(2)*HZ3(0,-1,0)
     +     )
      C_b2_7 = C_b2_7 + s**2 * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     - 7.d0/4.d0*GYZ1(2)*HZ3(1,0,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 15.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     )
      C_b2_7 = C_b2_7 + s**2 * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ3(1,0,0)
     +     - 5.d0/4.d0*GYZ1(3)*HZ3(1,1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + s**2 * (
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 15.d0/16.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     + GYZ2(2,1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + s**2 * (
     +     + 7.d0/4.d0*GYZ2(2,2)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ2(0,0)
     +     + GYZ2(2,3)*HZ2(1,0)
     +     - 15.d0/16.d0*GYZ2(3,1)
     +     )
      C_b2_7 = C_b2_7 + s**2 * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - GYZ2(3,1)*HZ2(0,0)
     +     - 5.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(3,2)*HZ2(0,0)
     +     + 5.d0/4.d0*GYZ2(3,2)*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + s**2 * (
     +     + 3.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 5.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     )
      C_b2_7 = C_b2_7 + s**2 * (
     +     - 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     - GYZ3(2,1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 5.d0/4.d0*GYZ3(2,2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,2,2)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + s**2 * (
     +     + 3.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)*HZ1(0)
     +     - GYZ3(2,3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(3,1,3)
     +     )
      C_b2_7 = C_b2_7 + s**2 * (
     +     - 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(3,2,1)
     +     + 5.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + s**2 * (
     +     + 5.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ4(2,1,0,1)
     +     + 1.d0/2.d0*GYZ4(2,1,1,1)
     +     + GYZ4(2,1,2,1)
     +     - 1.d0/2.d0*GYZ4(2,1,3,1)
     +     - 3.d0/4.d0*GYZ4(2,2,2,1)
     +     + 3.d0/2.d0*GYZ4(2,3,0,1)
     +     )
      C_b2_7 = C_b2_7 + s**2 * (
     +     - 1.d0/2.d0*GYZ4(2,3,1,3)
     +     + GYZ4(2,3,2,1)
     +     + 1.d0/2.d0*GYZ4(3,0,0,1)
     +     - 1.d0/2.d0*GYZ4(3,0,1,1)
     +     - 2*GYZ4(3,1,0,1)
     +     - 5.d0/4.d0*GYZ4(3,1,2,1)
     +     + 3.d0/4.d0*GYZ4(3,1,3,1)
     +     )
      C_b2_7 = C_b2_7 + s**2 * (
     +     - 1.d0/4.d0*GYZ4(3,2,1,3)
     +     + 5.d0/4.d0*GYZ4(3,2,2,1)
     +     - 1.d0/4.d0*GYZ4(3,2,3,1)
     +     - 3.d0/2.d0*GYZ4(3,3,0,1)
     +     + 3.d0/4.d0*GYZ4(3,3,1,3)
     +     - 5.d0/4.d0*GYZ4(3,3,2,1)
     +     - 15.d0/16.d0*HZ2(-1,0)
     +     )
      C_b2_7 = C_b2_7 + s**2 * (
     +     + 15.d0/8.d0*HZ2(0,0)
     +     + 15.d0/16.d0*HZ2(1,0)
     +     - 9.d0/8.d0*HZ3(-1,-1,0)
     +     - 1.d0/8.d0*HZ3(-1,0,0)
     +     + 11.d0/8.d0*HZ3(0,-1,0)
     +     + 9.d0/8.d0*HZ3(0,0,0)
     +     + 3.d0/2.d0*HZ3(1,0,0)
     +     )
      C_b2_7 = C_b2_7 + s**2 * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     + 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     + 3.d0/4.d0*HZ4(-1,-1,0,0)
     +     - 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - 5.d0/2.d0*HZ4(-1,0,1,0)
     +     - 3.d0/4.d0*HZ4(0,-1,-1,0)
     +     - 3.d0/4.d0*HZ4(0,-1,0,0)
     +     )
      C_b2_7 = C_b2_7 + s**2 * (
     +     - HZ4(0,0,-1,0)
     +     + 3*HZ4(0,0,0,0)
     +     + 3*HZ4(0,0,1,0)
     +     + 7.d0/4.d0*HZ4(0,1,0,0)
     +     - 3.d0/4.d0*HZ4(0,1,1,0)
     +     - HZ4(1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(1,0,0,0)
     +     )
      C_b2_7 = C_b2_7 + s**2 * (
     +     + 1.d0/2.d0*HZ4(1,0,1,0)
     +     + 7.d0/4.d0*HZ4(1,1,0,0)
     +     - 3.d0/4.d0*HZ4(1,1,1,0)
     +     )
      C_b2_7 = C_b2_7 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + s**3*(1.d0-r)**(-2)*(r+s)**(-1) * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/4.d0*GYZ2(0,1)
     +     + 9.d0/4.d0*GYZ2(2,1)
     +     + 9.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + s**3*(1.d0-r)**(-1)*(r+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4)*zeta2 * (
     +     + 9.d0/2.d0*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4)*zeta3 * (
     +     - 27.d0/2.d0
     +     )
      C_b2_7 = C_b2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4) * (
     +     - 9.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 9.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 9.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 9.d0/2.d0*GYZ3(1,0,1)
     +     - 9.d0/2.d0*GYZ3(1,2,1)
     +     + 9.d0/2.d0*GYZ3(3,0,1)
     +     )
      C_b2_7 = C_b2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4) * (
     +     + 9.d0/2.d0*GYZ3(3,2,1)
     +     + 9*HZ3(0,1,0)
     +     )
      C_b2_7 = C_b2_7 + s**3*(1.d0+s)**(-3) * (
     +     - 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(0,1)
     +     + 9.d0/2.d0*GYZ2(2,1)
     +     + 9.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     - HZ3(0,-1,0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     + 1.d0/16.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta3 * (
     +     + 5.d0/4.d0
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 23.d0/32.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 7.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 3.d0/16.d0*GYZ1(3)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*GYZ2(1,1)
     +     + 5.d0/16.d0*GYZ2(1,3)
     +     - 7.d0/16.d0*GYZ2(2,1)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/16.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 3.d0/8.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 3.d0/8.d0*GYZ3(3,0,1)
     +     + 1.d0/8.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*GYZ3(3,2,1)
     +     - 23.d0/32.d0*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 11.d0/16.d0*HZ2(0,0)
     +     - 7.d0/16.d0*HZ2(1,0)
     +     + HZ3(0,-1,0)
     +     - 3.d0/8.d0*HZ3(0,0,0)
     +     - 3.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2
     +                  *(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 23.d0/8.d0
     +     - GYZ1(1)
     +     + GYZ1(3)
     +     - HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     + 37.d0/4.d0
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 27.d0/16.d0*GYZ1(1)
     +     - 25.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 7.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 35.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 27.d0/16.d0*GYZ1(3)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 5.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 7.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 35.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 7.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 35.d0/8.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 7.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 4*GYZ3(1,0,1)
     +     + 7.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 4*GYZ3(3,0,1)
     +     - 7.d0/4.d0*GYZ3(3,2,1)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     - 27.d0/16.d0*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     - 17.d0/8.d0*HZ2(0,0)
     +     - 35.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 9.d0/4.d0*HZ3(-1,0,0)
     +     - HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 7.d0/2.d0*HZ3(0,1,0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     + 3.d0/4.d0*GYZ1(2)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 9.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     + 7.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 9.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 3.d0/4.d0*GYZ3(1,0,1)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 3.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     + 9.d0/8.d0*HZ2(1,0)
     +     + HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)*zeta2 * (
     +     - 7.d0/4.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(2)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ1(1)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     + GYZ2(2,3)
     +     - GYZ2(3,2)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     - 29.d0/4.d0*HZ1(-1)
     +     + 13.d0/4.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ1(1)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)*zeta2 * (
     +     + 6*HZ2(-1,-1)
     +     - 2*HZ2(-1,0)
     +     - 6*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)*zeta3 * (
     +     + 5.d0/4.d0
     +     - 3*GYZ1(2)
     +     + 3*GYZ1(3)
     +     - 3*HZ1(-1)
     +     + 6*HZ1(0)
     +     + 3*HZ1(1)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)*zeta4 * (
     +     - 21.d0/8.d0
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r) * (
     +     + 29.d0/16.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3*GYZ1(2)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r) * (
     +     - 2*GYZ1(2)*HZ3(0,-1,0)
     +     + 3*GYZ1(2)*HZ3(0,0,0)
     +     + GYZ1(2)*HZ3(0,1,0)
     +     + 2*GYZ1(2)*HZ3(1,0,0)
     +     - 29.d0/16.d0*GYZ1(3)
     +     - 5.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r) * (
     +     - 2*GYZ1(3)*HZ2(0,0)
     +     - 7.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 5.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 3*GYZ1(3)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     - GYZ1(3)*HZ3(1,0,0)
     +     + GYZ1(3)*HZ3(1,1,0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r) * (
     +     + 15.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 9.d0/4.d0*GYZ2(2,1)
     +     + GYZ2(2,1)*HZ2(-1,0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r) * (
     +     - GYZ2(2,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 2*GYZ2(2,2)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - GYZ2(2,3)*HZ2(-1,0)
     +     + GYZ2(2,3)*HZ2(0,0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 2*GYZ2(3,1)*HZ2(0,0)
     +     + GYZ2(3,1)*HZ2(1,0)
     +     + 7.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r) * (
     +     + GYZ2(3,2)*HZ2(0,0)
     +     - GYZ2(3,2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     - GYZ2(3,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - GYZ2(3,3)*HZ2(0,0)
     +     + GYZ2(3,3)*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r) * (
     +     + 5.d0/4.d0*GYZ3(0,0,1)
     +     - 5.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 3.d0/4.d0*GYZ3(1,0,1)
     +     + 5.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 3.d0/2.d0*GYZ3(2,1,1)
     +     + GYZ3(2,1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r) * (
     +     + 3.d0/2.d0*GYZ3(2,2,1)
     +     + GYZ3(2,2,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,3,2)*HZ1(0)
     +     - 2*GYZ3(3,0,1)
     +     + 3.d0/2.d0*GYZ3(3,1,1)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r) * (
     +     - GYZ3(3,1,1)*HZ1(0)
     +     - GYZ3(3,1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(3,1,3)
     +     + GYZ3(3,1,3)*HZ1(0)
     +     - 7.d0/4.d0*GYZ3(3,2,1)
     +     - GYZ3(3,2,1)*HZ1(0)
     +     + GYZ3(3,2,2)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(3,2,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     - GYZ3(3,3,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ4(2,1,0,1)
     +     - GYZ4(2,1,1,1)
     +     - 1.d0/2.d0*GYZ4(2,1,2,1)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r) * (
     +     + GYZ4(2,1,3,1)
     +     - 3.d0/2.d0*GYZ4(2,3,0,1)
     +     + GYZ4(2,3,1,3)
     +     - 1.d0/2.d0*GYZ4(2,3,2,1)
     +     - GYZ4(3,0,0,1)
     +     + GYZ4(3,0,1,1)
     +     + 5.d0/2.d0*GYZ4(3,1,0,1)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r) * (
     +     + GYZ4(3,1,2,1)
     +     - 3.d0/2.d0*GYZ4(3,1,3,1)
     +     + 1.d0/2.d0*GYZ4(3,2,1,3)
     +     - GYZ4(3,2,2,1)
     +     + 1.d0/2.d0*GYZ4(3,2,3,1)
     +     + 3.d0/2.d0*GYZ4(3,3,0,1)
     +     - 3.d0/2.d0*GYZ4(3,3,1,3)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r) * (
     +     + GYZ4(3,3,2,1)
     +     - 29.d0/16.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     - 19.d0/8.d0*HZ2(0,0)
     +     - 9.d0/4.d0*HZ2(1,0)
     +     + 7.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r) * (
     +     - 3*HZ3(0,-1,0)
     +     - 3*HZ3(0,0,0)
     +     - 15.d0/4.d0*HZ3(0,1,0)
     +     - 3*HZ3(1,0,0)
     +     - 3.d0/2.d0*HZ3(1,1,0)
     +     - 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,-1,0,0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r) * (
     +     + 3*HZ4(-1,0,0,0)
     +     + 2*HZ4(-1,0,1,0)
     +     + 3.d0/2.d0*HZ4(0,-1,-1,0)
     +     + 3.d0/2.d0*HZ4(0,-1,0,0)
     +     + 2*HZ4(0,0,-1,0)
     +     - 6*HZ4(0,0,0,0)
     +     - 3*HZ4(0,0,1,0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r) * (
     +     - 2*HZ4(0,1,0,0)
     +     + 2*HZ4(1,0,-1,0)
     +     - 3*HZ4(1,0,0,0)
     +     - HZ4(1,0,1,0)
     +     - 2*HZ4(1,1,0,0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)**2*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)**2*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(2,1,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(3,1,1)
     +     )
      C_b2_7 = C_b2_7 + (1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_b2_7 = C_b2_7 + zeta2 * (
     +     + 1.d0/16.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     - 15.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + zeta2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,2)
     +     - 1.d0/4.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)
     +     + 27.d0/4.d0*HZ1(-1)
     +     )
      C_b2_7 = C_b2_7 + zeta2 * (
     +     - 39.d0/8.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ1(1)
     +     - 4*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     + 2*HZ2(0,-1)
     +     - HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + zeta2 * (
     +     + 1.d0/2.d0*HZ2(1,1)
     +     )
      C_b2_7 = C_b2_7 + zeta3 * (
     +     + 3.d0/2.d0
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(2)
     +     + 3.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      C_b2_7 = C_b2_7 + zeta4 * (
     +     - 13.d0/16.d0
     +     )
      C_b2_7 = C_b2_7 + 119.d0/128.d0
     +     - 3.d0/32.d0*GYZ1(1)
     +     - 7.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +
      C_b2_7 = C_b2_7 - 1.d0/2.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 3.d0/2.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 9.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - GYZ1(3)*HZ3(0,-1,0)
     +
      C_b2_7 = C_b2_7 + 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     - 15.d0/16.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 7.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +
      C_b2_7 = C_b2_7 + 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ2(0,0)
     +
      C_b2_7 = C_b2_7 - 1.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     + 3.d0/16.d0*GYZ2(3,1)
     +     - 15.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,1)*HZ2(-1,0)
     +     - GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +
      C_b2_7 = C_b2_7 + 9.d0/16.d0*GYZ2(3,3)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 9.d0/8.d0*GYZ3(0,0,1)
     +     + 9.d0/8.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(2,1,1)
     +
      C_b2_7 = C_b2_7 - 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +
      C_b2_7 = C_b2_7 + 3*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 15.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +
      C_b2_7 = C_b2_7 - 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     - 9.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ4(0,0,0,1)
     +     - 1.d0/4.d0*GYZ4(0,1,0,1)
     +     + 1.d0/2.d0*GYZ4(0,1,1,1)
     +     - 1.d0/4.d0*GYZ4(0,1,3,1)
     +
      C_b2_7 = C_b2_7 - 1.d0/4.d0*GYZ4(0,3,0,1)
     +     - 1.d0/4.d0*GYZ4(0,3,1,3)
     +     + 1.d0/2.d0*GYZ4(2,1,1,1)
     +     - 1.d0/4.d0*GYZ4(2,1,2,1)
     +     - 1.d0/4.d0*GYZ4(2,1,3,1)
     +     + 1.d0/2.d0*GYZ4(2,2,2,1)
     +     - 1.d0/4.d0*GYZ4(2,3,1,3)
     +     - 1.d0/4.d0*GYZ4(2,3,2,1)
     +
      C_b2_7 = C_b2_7 + 1.d0/2.d0*GYZ4(3,0,0,1)
     +     - 1.d0/2.d0*GYZ4(3,0,1,1)
     +     - 1.d0/4.d0*GYZ4(3,0,1,3)
     +     - 1.d0/4.d0*GYZ4(3,0,3,1)
     +     - 1.d0/2.d0*GYZ4(3,1,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,2,1)
     +     + GYZ4(3,1,3,1)
     +     - 1.d0/2.d0*GYZ4(3,2,1,1)
     +
      C_b2_7 = C_b2_7 - 1.d0/4.d0*GYZ4(3,2,1,3)
     +     + 1.d0/2.d0*GYZ4(3,2,2,1)
     +     - 1.d0/4.d0*GYZ4(3,2,3,1)
     +     + GYZ4(3,3,1,3)
     +     + 15.d0/32.d0*HZ1(0)
     +     + 3.d0/16.d0*HZ2(-1,0)
     +     + 13.d0/8.d0*HZ2(0,0)
     +     + 7.d0/8.d0*HZ2(1,0)
     +
      C_b2_7 = C_b2_7 - 27.d0/8.d0*HZ3(-1,-1,0)
     +     - 9.d0/8.d0*HZ3(-1,0,0)
     +     + 33.d0/8.d0*HZ3(0,-1,0)
     +     + 9.d0/8.d0*HZ3(0,0,0)
     +     + 3.d0/8.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 3.d0/8.d0*HZ3(1,1,0)
     +     + HZ4(-1,-1,-1,0)
     +
      C_b2_7 = C_b2_7 + 1.d0/2.d0*HZ4(-1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,0,0,0)
     +     - HZ4(-1,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     - 3.d0/4.d0*HZ4(0,0,-1,0)
     +     + 3*HZ4(0,0,0,0)
     +     + 1.d0/2.d0*HZ4(0,0,1,0)
     +
      C_b2_7 = C_b2_7 + 1.d0/2.d0*HZ4(0,1,0,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +     + 3.d0/2.d0*HZ4(1,0,0,0)
     +     + 1.d0/2.d0*HZ4(1,0,1,0)
     +     + 1.d0/2.d0*HZ4(1,1,0,0)
     +     + 1.d0/2.d0*HZ4(1,1,1,0)
     +

      C_c2_7 = 0d0
     +
      C_c2_7 = C_c2_7 + s**(-1)*(1.d0-r)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      C_c2_7 = C_c2_7 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     )
      C_c2_7 = C_c2_7 + s**(-1)*(1.d0-r) * (
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,1)
     +     )
      C_c2_7 = C_c2_7 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     )
      C_c2_7 = C_c2_7 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*GYZ3(2,1,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(3,1,1)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_c2_7 = C_c2_7 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_c2_7 = C_c2_7 + s**(-1)*(1.d0-r)**2*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_7 = C_c2_7 + s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     )
      C_c2_7 = C_c2_7 + s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     )
      C_c2_7 = C_c2_7 + s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     )
      C_c2_7 = C_c2_7 + s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_c2_7 = C_c2_7 + s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_7 = C_c2_7 + s**(-1)*(1.d0-r)**3*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      C_c2_7 = C_c2_7 + s**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,1)
     +     + 1.d0/8.d0*GYZ3(0,1,1)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     )
      C_c2_7 = C_c2_7 + s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/8.d0*GYZ3(2,1,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     )
      C_c2_7 = C_c2_7 + s**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(3,1,1)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_c2_7 = C_c2_7 + s**(-1) * (
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     - 9.d0/4.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - HZ1(-1)
     +     - 5.d0/2.d0*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     + 65.d0/8.d0
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 27.d0/16.d0*GYZ1(1)
     +     - 57.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 23.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 15.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 27.d0/16.d0*GYZ1(3)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 3.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 23.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 15.d0/4.d0*GYZ2(0,1)
     +     - 23.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 15.d0/4.d0*GYZ2(2,1)
     +     + 23.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     + 23.d0/8.d0*GYZ3(1,0,1)
     +     + 23.d0/8.d0*GYZ3(1,2,1)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 23.d0/8.d0*GYZ3(3,0,1)
     +     - 23.d0/8.d0*GYZ3(3,2,1)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     - 27.d0/16.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     - 15.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 3.d0/8.d0*HZ3(0,0,0)
     +     - 23.d0/4.d0*HZ3(0,1,0)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r)*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,1)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r)*zeta2 * (
     +     - 15.d0/16.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r)*zeta2 * (
     +     + 5.d0/4.d0*GYZ1(3)*HZ1(1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*GYZ2(2,2)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 5.d0/4.d0*GYZ2(3,2)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 9.d0/4.d0*HZ1(-1)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r)*zeta2 * (
     +     + 9.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     + 3*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 3*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     + 3.d0/4.d0*HZ2(0,1)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r)*zeta2 * (
     +     - 3.d0/4.d0*HZ2(1,0)
     +     + 3.d0/4.d0*HZ2(1,1)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r)*zeta3 * (
     +     - 7.d0/8.d0
     +     - 3.d0/2.d0*GYZ1(2)
     +     + 3.d0/2.d0*GYZ1(3)
     +     - 15.d0/4.d0*HZ1(-1)
     +     + 21.d0/4.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ1(1)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r)*zeta4 * (
     +     - 63.d0/16.d0
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 15.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - GYZ1(2)*HZ3(0,-1,0)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r) * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,1,0)
     +     + 7.d0/4.d0*GYZ1(2)*HZ3(1,0,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ3(1,1,0)
     +     - 15.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r) * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 5.d0/4.d0*GYZ1(3)*HZ3(1,0,0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r) * (
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 15.d0/16.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     - GYZ2(2,1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r) * (
     +     - 7.d0/4.d0*GYZ2(2,2)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(0,0)
     +     - GYZ2(2,3)*HZ2(1,0)
     +     + 15.d0/16.d0*GYZ2(3,1)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + GYZ2(3,1)*HZ2(0,0)
     +     + 5.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(3,2)*HZ2(0,0)
     +     - 5.d0/4.d0*GYZ2(3,2)*HZ2(1,0)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r) * (
     +     - 3.d0/8.d0*GYZ2(3,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 5.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     + GYZ3(2,1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 5.d0/4.d0*GYZ3(2,2,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(2,2,2)*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)*HZ1(0)
     +     + GYZ3(2,3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(3,1,3)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(3,2,1)
     +     - 5.d0/4.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,2,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r) * (
     +     - 5.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ4(2,1,0,1)
     +     - 1.d0/2.d0*GYZ4(2,1,1,1)
     +     - GYZ4(2,1,2,1)
     +     + 1.d0/2.d0*GYZ4(2,1,3,1)
     +     + 3.d0/4.d0*GYZ4(2,2,2,1)
     +     - 3.d0/2.d0*GYZ4(2,3,0,1)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ4(2,3,1,3)
     +     - GYZ4(2,3,2,1)
     +     - 1.d0/2.d0*GYZ4(3,0,0,1)
     +     + 1.d0/2.d0*GYZ4(3,0,1,1)
     +     + 2*GYZ4(3,1,0,1)
     +     + 5.d0/4.d0*GYZ4(3,1,2,1)
     +     - 3.d0/4.d0*GYZ4(3,1,3,1)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ4(3,2,1,3)
     +     - 5.d0/4.d0*GYZ4(3,2,2,1)
     +     + 1.d0/4.d0*GYZ4(3,2,3,1)
     +     + 3.d0/2.d0*GYZ4(3,3,0,1)
     +     - 3.d0/4.d0*GYZ4(3,3,1,3)
     +     + 5.d0/4.d0*GYZ4(3,3,2,1)
     +     + 15.d0/16.d0*HZ2(-1,0)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r) * (
     +     - 15.d0/8.d0*HZ2(0,0)
     +     - 15.d0/16.d0*HZ2(1,0)
     +     + 9.d0/8.d0*HZ3(-1,-1,0)
     +     + 1.d0/8.d0*HZ3(-1,0,0)
     +     - 11.d0/8.d0*HZ3(0,-1,0)
     +     - 9.d0/8.d0*HZ3(0,0,0)
     +     - 3.d0/2.d0*HZ3(1,0,0)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r) * (
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     - 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     - 3.d0/4.d0*HZ4(-1,-1,0,0)
     +     + 3.d0/2.d0*HZ4(-1,0,0,0)
     +     + 5.d0/2.d0*HZ4(-1,0,1,0)
     +     + 3.d0/4.d0*HZ4(0,-1,-1,0)
     +     + 3.d0/4.d0*HZ4(0,-1,0,0)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r) * (
     +     + HZ4(0,0,-1,0)
     +     - 3*HZ4(0,0,0,0)
     +     - 3*HZ4(0,0,1,0)
     +     - 7.d0/4.d0*HZ4(0,1,0,0)
     +     + 3.d0/4.d0*HZ4(0,1,1,0)
     +     + HZ4(1,0,-1,0)
     +     - 3.d0/2.d0*HZ4(1,0,0,0)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0-r) * (
     +     - 1.d0/2.d0*HZ4(1,0,1,0)
     +     - 7.d0/4.d0*HZ4(1,1,0,0)
     +     + 3.d0/4.d0*HZ4(1,1,1,0)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0+s)**(-1) * (
     +     - 17.d0/16.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 23.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 23.d0/8.d0*GYZ2(0,1)
     +     - 23.d0/8.d0*GYZ2(2,1)
     +     )
      C_c2_7 = C_c2_7 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 23.d0/16.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 23.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_7 = C_c2_7 + s*(r+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 2*GYZ1(2)*HZ1(0)
     +     + 2*GYZ2(0,1)
     +     + 2*GYZ2(2,1)
     +     + 2*HZ2(1,0)
     +     )
      C_c2_7 = C_c2_7 + s*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_c2_7 = C_c2_7 + s * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_7 = C_c2_7 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 3*GYZ1(2)*HZ1(0)
     +     + 3*GYZ2(0,1)
     +     + 3*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     + 3*HZ2(1,0)
     +     )
      C_c2_7 = C_c2_7 + s**2*(1.d0-r)**(-1)*(r+s)**(-1) * (
     +     + 3*GYZ1(2)*HZ1(0)
     +     - 3*GYZ2(0,1)
     +     - 3*GYZ2(2,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 3*HZ2(1,0)
     +     )
      C_c2_7 = C_c2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta2 * (
     +     + 9.d0/2.d0
     +     + 6*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta3 * (
     +     - 18
     +     )
      C_c2_7 = C_c2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     + 9.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 6*GYZ1(1)*HZ2(1,0)
     +     - 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 6*GYZ1(3)*HZ2(1,0)
     +     - 9.d0/2.d0*GYZ2(0,1)
     +     + 6*GYZ2(1,2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(2,1)
     +     )
      C_c2_7 = C_c2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     - 6*GYZ2(3,2)*HZ1(0)
     +     - 6*GYZ3(1,0,1)
     +     - 6*GYZ3(1,2,1)
     +     + 6*GYZ3(3,0,1)
     +     + 6*GYZ3(3,2,1)
     +     + 9.d0/2.d0*HZ2(1,0)
     +     + 12*HZ3(0,1,0)
     +     )
      C_c2_7 = C_c2_7 + s**2*(1.d0+s)**(-2) * (
     +     - 6*GYZ1(2)*HZ1(0)
     +     + 6*GYZ2(0,1)
     +     + 6*GYZ2(2,1)
     +     - 9.d0/4.d0*HZ1(0)
     +     + 6*HZ2(1,0)
     +     )
      C_c2_7 = C_c2_7 + s**2*(r+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_7 = C_c2_7 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_7 = C_c2_7 + s**3*(1.d0-r)**(-2)*(r+s)**(-1) * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_7 = C_c2_7 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/4.d0*GYZ2(0,1)
     +     - 9.d0/4.d0*GYZ2(2,1)
     +     - 9.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_7 = C_c2_7 + s**3*(1.d0-r)**(-1)*(r+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_7 = C_c2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4)*zeta2 * (
     +     - 9.d0/2.d0*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4)*zeta3 * (
     +     + 27.d0/2.d0
     +     )
      C_c2_7 = C_c2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4) * (
     +     + 9.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 9.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 9.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ3(1,0,1)
     +     + 9.d0/2.d0*GYZ3(1,2,1)
     +     - 9.d0/2.d0*GYZ3(3,0,1)
     +     )
      C_c2_7 = C_c2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4) * (
     +     - 9.d0/2.d0*GYZ3(3,2,1)
     +     - 9*HZ3(0,1,0)
     +     )
      C_c2_7 = C_c2_7 + s**3*(1.d0+s)**(-3) * (
     +     + 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(0,1)
     +     - 9.d0/2.d0*GYZ2(2,1)
     +     - 9.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**2*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**2 * (
     +     - HZ3(0,-1,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + HZ3(0,-1,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/16.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2*zeta3 * (
     +     + 5.d0/4.d0
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 23.d0/32.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 7.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 3.d0/16.d0*GYZ1(3)*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*GYZ2(1,1)
     +     + 5.d0/16.d0*GYZ2(1,3)
     +     - 7.d0/16.d0*GYZ2(2,1)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/16.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(1,0,1)
     +     + 1.d0/8.d0*GYZ3(1,1,1)
     +     + 1.d0/8.d0*GYZ3(1,1,3)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 3.d0/8.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 3.d0/8.d0*GYZ3(3,0,1)
     +     + 1.d0/8.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*GYZ3(3,2,1)
     +     - 23.d0/32.d0*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 11.d0/16.d0*HZ2(0,0)
     +     - 7.d0/16.d0*HZ2(1,0)
     +     + HZ3(0,-1,0)
     +     - 3.d0/8.d0*HZ3(0,0,0)
     +     - 3.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3
     +                  *(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     - 5.d0/16.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta3 * (
     +     - 5.d0/4.d0
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 17.d0/32.d0
     +     - 23.d0/32.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/16.d0*GYZ1(3)
     +     - 7.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 3.d0/16.d0*GYZ2(1,3)
     +     + 3.d0/16.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 13.d0/16.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(1,0,1)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/8.d0*GYZ3(1,1,1)
     +     - 1.d0/8.d0*GYZ3(1,1,3)
     +     + 3.d0/8.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 3.d0/8.d0*GYZ3(3,0,1)
     +     - 1.d0/8.d0*GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*GYZ3(3,2,1)
     +     + 27.d0/32.d0*HZ1(0)
     +     + HZ2(-1,0)
     +     - 19.d0/16.d0*HZ2(0,0)
     +     + 3.d0/16.d0*HZ2(1,0)
     +     - HZ3(0,-1,0)
     +     + 3.d0/8.d0*HZ3(0,0,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 3.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2
     +                  *(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - GYZ1(1)*HZ2(1,0)
     +     + 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 13.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - GYZ3(1,0,1)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 3.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - 11.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     - 3.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*zeta2 * (
     +     - 11.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(2)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     - 5.d0/4.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ1(1)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*zeta3 * (
     +     + 7.d0/4.d0
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 29.d0/16.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(0)
     +     - GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ2(0,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 7.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     + 2*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     + 3.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 3.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 3.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,1,1)
     +     - 3.d0/4.d0*GYZ3(3,1,3)
     +     + 3.d0/4.d0*GYZ3(3,2,1)
     +     - 29.d0/16.d0*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/2.d0*HZ3(-1,0,0)
     +     + 3.d0/2.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 5.d0/4.d0*HZ3(0,1,0)
     +     - HZ3(1,0,0)
     +     + 3.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 7.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     - 4
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 29.d0/16.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - GYZ1(1)*HZ2(1,0)
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 29.d0/16.d0*GYZ1(3)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + GYZ1(3)*HZ2(1,0)
     +     - 11.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 7.d0/4.d0*GYZ3(1,0,1)
     +     - GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     + 7.d0/4.d0*GYZ3(3,0,1)
     +     + GYZ3(3,2,1)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + 29.d0/16.d0*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 5.d0/8.d0*HZ2(0,0)
     +     + 11.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 2*HZ3(0,1,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     - 3.d0/4.d0*GYZ1(2)
     +     + 3.d0/4.d0*HZ1(1)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 13.d0/8.d0*GYZ2(0,1)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 3.d0/4.d0*GYZ3(1,0,1)
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 3.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     + 11.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     - HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r)*zeta2 * (
     +     + 3.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + GYZ1(2)
     +     + GYZ1(3)
     +     - 2*HZ1(-1)
     +     + HZ1(0)
     +     - HZ1(1)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r)*zeta3 * (
     +     + 9.d0/4.d0
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + GYZ1(2)*HZ2(1,0)
     +     - 29.d0/16.d0*GYZ1(3)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 7.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r) * (
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - GYZ2(3,1)
     +     + 5.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 7.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r) * (
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r) * (
     +     + GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     - 7.d0/2.d0*GYZ3(3,0,1)
     +     + GYZ3(3,1,3)
     +     - 7.d0/4.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - 7.d0/8.d0*HZ2(-1,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r) * (
     +     - 5.d0/8.d0*HZ2(0,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,0)
     +     - 2*HZ3(0,-1,0)
     +     - HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r) * (
     +     - HZ3(1,1,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r)**2*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      C_c2_7 = C_c2_7 + (1.d0-r)**2 * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_7 = C_c2_7 + zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_c2_7 = C_c2_7 + 17.d0/32.d0
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/16.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +
      C_c2_7 = C_c2_7 + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +

      D_a2_7 = 0d0
     +
      D_a2_7 = D_a2_7 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     )
      D_a2_7 = D_a2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      D_a2_7 = D_a2_7 + s*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      D_a2_7 = D_a2_7 + s**2*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      D_a2_7 = D_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      D_a2_7 = D_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 25.d0/72.d0*GYZ1(1)
     +     + 11.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/12.d0*GYZ2(2,1)
     +     + 25.d0/72.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      D_a2_7 = D_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/12.d0*HZ2(1,0)
     +     )
      D_a2_7 = D_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      D_a2_7 = D_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 19.d0/72.d0
     +     - 17.d0/72.d0*GYZ1(1)
     +     + 11.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 37.d0/144.d0*HZ1(0)
     +     )
      D_a2_7 = D_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      D_a2_7 = D_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      D_a2_7 = D_a2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      D_a2_7 = D_a2_7 + zeta2 * (
     +     - 41.d0/144.d0
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      D_a2_7 = D_a2_7 + zeta3 * (
     +     - 25.d0/36.d0
     +     )
      D_a2_7 = D_a2_7 + 3661.d0/2592.d0
     +     - 7.d0/36.d0*GYZ1(1)
     +     + 13.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/18.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +
      D_a2_7 = D_a2_7 + 5.d0/18.d0*GYZ2(0,1)
     +     - 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/18.d0*GYZ2(2,1)
     +     - 11.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +
      D_a2_7 = D_a2_7 - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(3,0,1)
     +     + 1.d0/6.d0*GYZ3(3,2,1)
     +
      D_a2_7 = D_a2_7 - 25.d0/144.d0*HZ1(0)
     +     - 7.d0/36.d0*HZ2(0,0)
     +     + 5.d0/18.d0*HZ2(1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +

      D_b2_7 = 0d0
     +
      D_b2_7 = D_b2_7 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     )
      D_b2_7 = D_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     + 9.d0/4.d0
     +     + 2*HZ1(0)
     +     )
      D_b2_7 = D_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     - 6
     +     )
      D_b2_7 = D_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 9.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 2*GYZ1(1)*HZ2(1,0)
     +     - 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     - 9.d0/4.d0*GYZ2(0,1)
     +     + 2*GYZ2(1,2)*HZ1(0)
     +     + 9.d0/4.d0*GYZ2(2,1)
     +     )
      D_b2_7 = D_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     - 2*GYZ3(1,0,1)
     +     - 2*GYZ3(1,2,1)
     +     + 2*GYZ3(3,0,1)
     +     + 2*GYZ3(3,2,1)
     +     + 9.d0/4.d0*HZ2(1,0)
     +     + 4*HZ3(0,1,0)
     +     )
      D_b2_7 = D_b2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      D_b2_7 = D_b2_7 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 2*GYZ1(2)*HZ1(0)
     +     + 2*GYZ2(0,1)
     +     + 2*GYZ2(2,1)
     +     - HZ1(0)
     +     + 2*HZ2(1,0)
     +     )
      D_b2_7 = D_b2_7 + s*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 7.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/6.d0*GYZ2(0,1)
     +     - 7.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 7.d0/6.d0*HZ2(1,0)
     +     )
      D_b2_7 = D_b2_7 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_7 = D_b2_7 + s**2*(1.d0-r)**(-1)*(r+s)**(-1) * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_7 = D_b2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta2 * (
     +     - 3.d0/2.d0
     +     - 3*HZ1(0)
     +     )
      D_b2_7 = D_b2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta3 * (
     +     + 9
     +     )
      D_b2_7 = D_b2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     - 3*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     )
      D_b2_7 = D_b2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     + 3*GYZ2(3,2)*HZ1(0)
     +     + 3*GYZ3(1,0,1)
     +     + 3*GYZ3(1,2,1)
     +     - 3*GYZ3(3,0,1)
     +     - 3*GYZ3(3,2,1)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     - 6*HZ3(0,1,0)
     +     )
      D_b2_7 = D_b2_7 + s**2*(1.d0+s)**(-2) * (
     +     + 3*GYZ1(2)*HZ1(0)
     +     - 3*GYZ2(0,1)
     +     - 3*GYZ2(2,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 3*HZ2(1,0)
     +     )
      D_b2_7 = D_b2_7 + s**2*(r+s)**(-2) * (
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ2(0,1)
     +     + 5.d0/12.d0*GYZ2(2,1)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     )
      D_b2_7 = D_b2_7 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_7 = D_b2_7 + s**3*(1.d0-r)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_7 = D_b2_7 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      D_b2_7 = D_b2_7 + s**3*(1.d0-r)**(-1)*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      D_b2_7 = D_b2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4)*zeta2 * (
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      D_b2_7 = D_b2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4)*zeta3 * (
     +     - 9.d0/2.d0
     +     )
      D_b2_7 = D_b2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(1,0,1)
     +     - 3.d0/2.d0*GYZ3(1,2,1)
     +     + 3.d0/2.d0*GYZ3(3,0,1)
     +     )
      D_b2_7 = D_b2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4) * (
     +     + 3.d0/2.d0*GYZ3(3,2,1)
     +     + 3*HZ3(0,1,0)
     +     )
      D_b2_7 = D_b2_7 + s**3*(1.d0+s)**(-3) * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_7 = D_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/12.d0
     +     )
      D_b2_7 = D_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 25.d0/72.d0*GYZ1(1)
     +     - 11.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/12.d0*GYZ2(2,1)
     +     - 25.d0/72.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      D_b2_7 = D_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/12.d0*HZ2(1,0)
     +     )
      D_b2_7 = D_b2_7 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 1
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      D_b2_7 = D_b2_7 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      D_b2_7 = D_b2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - GYZ2(2,1)
     +     )
      D_b2_7 = D_b2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - HZ2(1,0)
     +     - HZ3(0,1,0)
     +     )
      D_b2_7 = D_b2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      D_b2_7 = D_b2_7 + zeta2 * (
     +     - 41.d0/144.d0
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/8.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      D_b2_7 = D_b2_7 + zeta3 * (
     +     - 25.d0/36.d0
     +     )
      D_b2_7 = D_b2_7 + 2977.d0/2592.d0
     +     - 23.d0/72.d0*GYZ1(1)
     +     + 13.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/18.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(1,0)
     +
      D_b2_7 = D_b2_7 + 5.d0/18.d0*GYZ2(0,1)
     +     - 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/18.d0*GYZ2(2,1)
     +     - 11.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,2)*HZ1(0)
     +
      D_b2_7 = D_b2_7 - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(3,0,1)
     +     + 1.d0/6.d0*GYZ3(3,2,1)
     +
      D_b2_7 = D_b2_7 - 5.d0/72.d0*HZ1(0)
     +     - 7.d0/36.d0*HZ2(0,0)
     +     + 5.d0/18.d0*HZ2(1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +

      D_c2_7 = 0d0
     +
      D_c2_7 = D_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     - 5.d0/4.d0
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      D_c2_7 = D_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      D_c2_7 = D_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(2,1)
     +     )
      D_c2_7 = D_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - 5.d0/4.d0*HZ2(1,0)
     +     - HZ3(0,1,0)
     +     )
      D_c2_7 = D_c2_7 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_7 = D_c2_7 + s*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      D_c2_7 = D_c2_7 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - GYZ1(2)*HZ1(0)
     +     + GYZ2(0,1)
     +     + GYZ2(2,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + HZ2(1,0)
     +     )
      D_c2_7 = D_c2_7 + s**2*(1.d0-r)**(-1)*(r+s)**(-1) * (
     +     + GYZ1(2)*HZ1(0)
     +     - GYZ2(0,1)
     +     - GYZ2(2,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - HZ2(1,0)
     +     )
      D_c2_7 = D_c2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta2 * (
     +     + 3.d0/2.d0
     +     + 2*HZ1(0)
     +     )
      D_c2_7 = D_c2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta3 * (
     +     - 6
     +     )
      D_c2_7 = D_c2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 2*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     + 2*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     )
      D_c2_7 = D_c2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     - 2*GYZ3(1,0,1)
     +     - 2*GYZ3(1,2,1)
     +     + 2*GYZ3(3,0,1)
     +     + 2*GYZ3(3,2,1)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     + 4*HZ3(0,1,0)
     +     )
      D_c2_7 = D_c2_7 + s**2*(1.d0+s)**(-2) * (
     +     - 2*GYZ1(2)*HZ1(0)
     +     + 2*GYZ2(0,1)
     +     + 2*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     + 2*HZ2(1,0)
     +     )
      D_c2_7 = D_c2_7 + s**2*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      D_c2_7 = D_c2_7 + s**3*(1.d0-r)**(-2)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_7 = D_c2_7 + s**3*(1.d0-r)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_7 = D_c2_7 + s**3*(1.d0-r)**(-1)*(1.d0+s)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      D_c2_7 = D_c2_7 + s**3*(1.d0-r)**(-1)*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      D_c2_7 = D_c2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4)*zeta2 * (
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      D_c2_7 = D_c2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4)*zeta3 * (
     +     + 9.d0/2.d0
     +     )
      D_c2_7 = D_c2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4) * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(1,0,1)
     +     + 3.d0/2.d0*GYZ3(1,2,1)
     +     - 3.d0/2.d0*GYZ3(3,0,1)
     +     )
      D_c2_7 = D_c2_7 + s**3*(1.d0-r)*(1.d0+s)**(-4) * (
     +     - 3.d0/2.d0*GYZ3(3,2,1)
     +     - 3*HZ3(0,1,0)
     +     )
      D_c2_7 = D_c2_7 + s**3*(1.d0+s)**(-3) * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_7 = D_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2*zeta2 * (
     +     - 1.d0/12.d0
     +     )
      D_c2_7 = D_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 25.d0/72.d0*GYZ1(1)
     +     - 11.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/12.d0*GYZ2(2,1)
     +     - 25.d0/72.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      D_c2_7 = D_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/12.d0*HZ2(1,0)
     +     )
      D_c2_7 = D_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      D_c2_7 = D_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 19.d0/72.d0
     +     - 17.d0/36.d0*GYZ1(1)
     +     + 11.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/12.d0*GYZ2(2,1)
     +     + 65.d0/144.d0*HZ1(0)
     +     )
      D_c2_7 = D_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/12.d0*HZ2(1,0)
     +     )
      D_c2_7 = D_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      D_c2_7 = D_c2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      D_c2_7 = D_c2_7 + 19.d0/72.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 5.d0/48.d0*HZ1(0)
     +

      E_a2_7 = 0d0
     +
      E_a2_7 = E_a2_7 + s*zeta2 * (
     +     - 11.d0/9.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(2)
     +     + 2.d0/3.d0*HZ1(-1)
     +     - 7.d0/12.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ1(1)
     +     )
      E_a2_7 = E_a2_7 + s * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 8.d0/9.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 19.d0/36.d0*GYZ1(3)
     +     )
      E_a2_7 = E_a2_7 + s * (
     +     - 49.d0/72.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     + 7.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 8.d0/9.d0*GYZ2(2,1)
     +     )
      E_a2_7 = E_a2_7 + s * (
     +     + 11.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 23.d0/36.d0*GYZ2(3,1)
     +     - 11.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,3)
     +     + 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     )
      E_a2_7 = E_a2_7 + s * (
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - GYZ3(2,1,1)
     +     + 1.d0/3.d0*GYZ3(2,2,1)
     +     + GYZ3(3,1,1)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     + 8.d0/9.d0*HZ2(-1,0)
     +     - 16.d0/9.d0*HZ2(0,0)
     +     )
      E_a2_7 = E_a2_7 + s * (
     +     - 8.d0/9.d0*HZ2(1,0)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 7.d0/6.d0*HZ3(-1,0,0)
     +     - 3.d0/4.d0*HZ3(0,-1,0)
     +     + 5.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/12.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      E_a2_7 = E_a2_7 + s * (
     +     - 1.d0/3.d0*HZ3(1,1,0)
     +     )
      E_a2_7 = E_a2_7 + s**2*zeta2 * (
     +     - 19.d0/36.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 7.d0/24.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      E_a2_7 = E_a2_7 + s**2 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 19.d0/36.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 19.d0/36.d0*GYZ1(3)*HZ1(0)
     +     )
      E_a2_7 = E_a2_7 + s**2 * (
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 7.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 19.d0/36.d0*GYZ2(2,1)
     +     + 11.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     )
      E_a2_7 = E_a2_7 + s**2 * (
     +     + 19.d0/36.d0*GYZ2(3,1)
     +     - 11.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     )
      E_a2_7 = E_a2_7 + s**2 * (
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     - 1.d0/6.d0*GYZ3(3,3,1)
     +     + 19.d0/36.d0*HZ2(-1,0)
     +     - 19.d0/18.d0*HZ2(0,0)
     +     - 19.d0/36.d0*HZ2(1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 7.d0/12.d0*HZ3(-1,0,0)
     +     )
      E_a2_7 = E_a2_7 + s**2 * (
     +     - 3.d0/8.d0*HZ3(0,-1,0)
     +     + 5.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/24.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      E_a2_7 = E_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2*zeta2 * (
     +     - 1.d0/12.d0
     +     )
      E_a2_7 = E_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 25.d0/72.d0*GYZ1(1)
     +     - 11.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/12.d0*GYZ2(2,1)
     +     - 25.d0/72.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      E_a2_7 = E_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/12.d0*HZ2(1,0)
     +     )
      E_a2_7 = E_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      E_a2_7 = E_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 19.d0/72.d0
     +     + 17.d0/72.d0*GYZ1(1)
     +     - 11.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 37.d0/144.d0*HZ1(0)
     +     )
      E_a2_7 = E_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      E_a2_7 = E_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      E_a2_7 = E_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 19.d0/36.d0*GYZ1(1)
     +     - 11.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 19.d0/36.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      E_a2_7 = E_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      E_a2_7 = E_a2_7 + (1.d0-r)*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      E_a2_7 = E_a2_7 + (1.d0-r) * (
     +     - 19.d0/36.d0*GYZ1(1)
     +     + 11.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 19.d0/36.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      E_a2_7 = E_a2_7 + (1.d0-r) * (
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      E_a2_7 = E_a2_7 + zeta2 * (
     +     - 77.d0/72.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 2.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      E_a2_7 = E_a2_7 + zeta3 * (
     +     + 1.d0/72.d0
     +     )
      E_a2_7 = E_a2_7 - 3401.d0/2592.d0
     +     - 41.d0/54.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/18.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +
      E_a2_7 = E_a2_7 - 17.d0/108.d0*GYZ1(3)
     +     + 5.d0/144.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     + 7.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     - 19.d0/36.d0*GYZ2(0,1)
     +     + 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +
      E_a2_7 = E_a2_7 - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 5.d0/18.d0*GYZ2(2,1)
     +     + 11.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 31.d0/72.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +
      E_a2_7 = E_a2_7 + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + GYZ3(3,1,1)
     +
      E_a2_7 = E_a2_7 - 1.d0/3.d0*GYZ3(3,3,1)
     +     + 265.d0/432.d0*HZ1(0)
     +     + 29.d0/36.d0*HZ2(-1,0)
     +     - 5.d0/9.d0*HZ2(0,0)
     +     - 5.d0/18.d0*HZ2(1,0)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 5.d0/6.d0*HZ3(-1,0,0)
     +     - 7.d0/12.d0*HZ3(0,-1,0)
     +
      E_a2_7 = E_a2_7 + 5.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/24.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +

      E_b2_7 = 0d0
     +
      E_b2_7 = E_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/3.d0
     +     )
      E_b2_7 = E_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 13.d0/36.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 13.d0/36.d0*GYZ1(3)
     +     + 7.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 5.d0/12.d0*GYZ2(3,1)
     +     )
      E_b2_7 = E_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ2(3,3)
     +     - 13.d0/36.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 5.d0/12.d0*HZ2(0,0)
     +     )
      E_b2_7 = E_b2_7 + s*(1.d0-r)*zeta2 * (
     +     + 19.d0/36.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 7.d0/24.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      E_b2_7 = E_b2_7 + s*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 19.d0/36.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 19.d0/36.d0*GYZ1(3)*HZ1(0)
     +     )
      E_b2_7 = E_b2_7 + s*(1.d0-r) * (
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 7.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 19.d0/36.d0*GYZ2(2,1)
     +     - 11.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     )
      E_b2_7 = E_b2_7 + s*(1.d0-r) * (
     +     - 19.d0/36.d0*GYZ2(3,1)
     +     + 11.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     )
      E_b2_7 = E_b2_7 + s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     + 1.d0/6.d0*GYZ3(3,3,1)
     +     - 19.d0/36.d0*HZ2(-1,0)
     +     + 19.d0/18.d0*HZ2(0,0)
     +     + 19.d0/36.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 7.d0/12.d0*HZ3(-1,0,0)
     +     )
      E_b2_7 = E_b2_7 + s*(1.d0-r) * (
     +     + 3.d0/8.d0*HZ3(0,-1,0)
     +     - 5.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/24.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      E_b2_7 = E_b2_7 + s*(1.d0+s)**(-1) * (
     +     - 19.d0/36.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      E_b2_7 = E_b2_7 + s*zeta2 * (
     +     - 11.d0/9.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(2)
     +     + 2.d0/3.d0*HZ1(-1)
     +     - 7.d0/12.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ1(1)
     +     )
      E_b2_7 = E_b2_7 + s * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 8.d0/9.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 19.d0/36.d0*GYZ1(3)
     +     )
      E_b2_7 = E_b2_7 + s * (
     +     - 49.d0/72.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     + 7.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 8.d0/9.d0*GYZ2(2,1)
     +     )
      E_b2_7 = E_b2_7 + s * (
     +     + 11.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 23.d0/36.d0*GYZ2(3,1)
     +     - 11.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,3)
     +     + 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     )
      E_b2_7 = E_b2_7 + s * (
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - GYZ3(2,1,1)
     +     + 1.d0/3.d0*GYZ3(2,2,1)
     +     + GYZ3(3,1,1)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     + 8.d0/9.d0*HZ2(-1,0)
     +     - 16.d0/9.d0*HZ2(0,0)
     +     )
      E_b2_7 = E_b2_7 + s * (
     +     - 8.d0/9.d0*HZ2(1,0)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 7.d0/6.d0*HZ3(-1,0,0)
     +     - 3.d0/4.d0*HZ3(0,-1,0)
     +     + 5.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/12.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      E_b2_7 = E_b2_7 + s * (
     +     - 1.d0/3.d0*HZ3(1,1,0)
     +     )
      E_b2_7 = E_b2_7 + s**2*zeta2 * (
     +     - 19.d0/36.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 7.d0/24.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      E_b2_7 = E_b2_7 + s**2 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 19.d0/36.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 19.d0/36.d0*GYZ1(3)*HZ1(0)
     +     )
      E_b2_7 = E_b2_7 + s**2 * (
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 7.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 19.d0/36.d0*GYZ2(2,1)
     +     + 11.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     )
      E_b2_7 = E_b2_7 + s**2 * (
     +     + 19.d0/36.d0*GYZ2(3,1)
     +     - 11.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     )
      E_b2_7 = E_b2_7 + s**2 * (
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     - 1.d0/6.d0*GYZ3(3,3,1)
     +     + 19.d0/36.d0*HZ2(-1,0)
     +     - 19.d0/18.d0*HZ2(0,0)
     +     - 19.d0/36.d0*HZ2(1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 7.d0/12.d0*HZ3(-1,0,0)
     +     )
      E_b2_7 = E_b2_7 + s**2 * (
     +     - 3.d0/8.d0*HZ3(0,-1,0)
     +     + 5.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/24.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      E_b2_7 = E_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      E_b2_7 = E_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 25.d0/72.d0*GYZ1(1)
     +     + 11.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/12.d0*GYZ2(2,1)
     +     + 25.d0/72.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      E_b2_7 = E_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/12.d0*HZ2(1,0)
     +     )
      E_b2_7 = E_b2_7 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/3.d0
     +     )
      E_b2_7 = E_b2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 13.d0/36.d0*GYZ1(1)
     +     + 5.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 13.d0/36.d0*GYZ1(3)
     +     - 13.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 5.d0/12.d0*GYZ2(3,1)
     +     )
      E_b2_7 = E_b2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     + 13.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 11.d0/12.d0*HZ2(0,0)
     +     )
      E_b2_7 = E_b2_7 + (1.d0-r)*zeta2 * (
     +     + 25.d0/18.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(2)
     +     - 2.d0/3.d0*HZ1(-1)
     +     + 7.d0/12.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ1(1)
     +     )
      E_b2_7 = E_b2_7 + (1.d0-r) * (
     +     - 19.d0/36.d0*GYZ1(1)
     +     + 11.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 19.d0/18.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      E_b2_7 = E_b2_7 + (1.d0-r) * (
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     + 49.d0/72.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     - 7.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      E_b2_7 = E_b2_7 + (1.d0-r) * (
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 19.d0/18.d0*GYZ2(2,1)
     +     - 11.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 23.d0/36.d0*GYZ2(3,1)
     +     + 11.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     )
      E_b2_7 = E_b2_7 + (1.d0-r) * (
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     - 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + GYZ3(2,1,1)
     +     - 1.d0/3.d0*GYZ3(2,2,1)
     +     - GYZ3(3,1,1)
     +     )
      E_b2_7 = E_b2_7 + (1.d0-r) * (
     +     + 1.d0/3.d0*GYZ3(3,3,1)
     +     + 19.d0/36.d0*HZ1(0)
     +     - 8.d0/9.d0*HZ2(-1,0)
     +     + 55.d0/36.d0*HZ2(0,0)
     +     + 19.d0/18.d0*HZ2(1,0)
     +     - 1.d0/3.d0*HZ3(-1,-1,0)
     +     + 7.d0/6.d0*HZ3(-1,0,0)
     +     )
      E_b2_7 = E_b2_7 + (1.d0-r) * (
     +     + 3.d0/4.d0*HZ3(0,-1,0)
     +     - 5.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/12.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +     )
      E_b2_7 = E_b2_7 + zeta2 * (
     +     - 77.d0/72.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 2.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      E_b2_7 = E_b2_7 + zeta3 * (
     +     + 1.d0/72.d0
     +     )
      E_b2_7 = E_b2_7 - 2717.d0/2592.d0
     +     - 137.d0/216.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/18.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +
      E_b2_7 = E_b2_7 - 17.d0/108.d0*GYZ1(3)
     +     + 5.d0/144.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(-1,0)
     +     + 7.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     - 19.d0/36.d0*GYZ2(0,1)
     +     + 1.d0/24.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +
      E_b2_7 = E_b2_7 - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 5.d0/18.d0*GYZ2(2,1)
     +     + 11.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 31.d0/72.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +
      E_b2_7 = E_b2_7 + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + GYZ3(3,1,1)
     +
      E_b2_7 = E_b2_7 - 1.d0/3.d0*GYZ3(3,3,1)
     +     + 55.d0/108.d0*HZ1(0)
     +     + 29.d0/36.d0*HZ2(-1,0)
     +     - 5.d0/9.d0*HZ2(0,0)
     +     - 5.d0/18.d0*HZ2(1,0)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 5.d0/6.d0*HZ3(-1,0,0)
     +     - 7.d0/12.d0*HZ3(0,-1,0)
     +
      E_b2_7 = E_b2_7 + 5.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/24.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +

      E_c2_7 = 0d0
     +
      E_c2_7 = E_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/3.d0
     +     )
      E_c2_7 = E_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 13.d0/36.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 13.d0/36.d0*GYZ1(3)
     +     - 7.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 5.d0/12.d0*GYZ2(3,1)
     +     )
      E_c2_7 = E_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     + 13.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 5.d0/12.d0*HZ2(0,0)
     +     )
      E_c2_7 = E_c2_7 + s*(1.d0-r)*zeta2 * (
     +     + 19.d0/36.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 7.d0/24.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      E_c2_7 = E_c2_7 + s*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 19.d0/36.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 19.d0/36.d0*GYZ1(3)*HZ1(0)
     +     )
      E_c2_7 = E_c2_7 + s*(1.d0-r) * (
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 7.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 19.d0/36.d0*GYZ2(2,1)
     +     - 11.d0/24.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     )
      E_c2_7 = E_c2_7 + s*(1.d0-r) * (
     +     - 19.d0/36.d0*GYZ2(3,1)
     +     + 11.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     )
      E_c2_7 = E_c2_7 + s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     + 1.d0/6.d0*GYZ3(3,3,1)
     +     - 19.d0/36.d0*HZ2(-1,0)
     +     + 19.d0/18.d0*HZ2(0,0)
     +     + 19.d0/36.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 7.d0/12.d0*HZ3(-1,0,0)
     +     )
      E_c2_7 = E_c2_7 + s*(1.d0-r) * (
     +     + 3.d0/8.d0*HZ3(0,-1,0)
     +     - 5.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/24.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      E_c2_7 = E_c2_7 + s*(1.d0+s)**(-1) * (
     +     + 19.d0/36.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      E_c2_7 = E_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      E_c2_7 = E_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 25.d0/72.d0*GYZ1(1)
     +     + 11.d0/48.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/12.d0*GYZ2(2,1)
     +     + 25.d0/72.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      E_c2_7 = E_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/12.d0*HZ2(1,0)
     +     )
      E_c2_7 = E_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/12.d0
     +     )
      E_c2_7 = E_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 19.d0/72.d0
     +     + 17.d0/36.d0*GYZ1(1)
     +     - 11.d0/48.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/12.d0*GYZ2(2,1)
     +     - 65.d0/144.d0*HZ1(0)
     +     )
      E_c2_7 = E_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/12.d0*HZ2(1,0)
     +     )
      E_c2_7 = E_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      E_c2_7 = E_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 19.d0/36.d0*GYZ1(1)
     +     + 11.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 19.d0/36.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      E_c2_7 = E_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      E_c2_7 = E_c2_7 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/3.d0
     +     )
      E_c2_7 = E_c2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 19.d0/36.d0*GYZ1(1)
     +     - 11.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 19.d0/36.d0*GYZ1(3)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 5.d0/12.d0*GYZ2(3,1)
     +     )
      E_c2_7 = E_c2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(3,3)
     +     - 19.d0/36.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 7.d0/12.d0*HZ2(0,0)
     +     )
      E_c2_7 = E_c2_7 + (1.d0-r)*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      E_c2_7 = E_c2_7 + (1.d0-r) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 5.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*GYZ2(3,3)
     +     )
      E_c2_7 = E_c2_7 + (1.d0-r) * (
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      E_c2_7 = E_c2_7 - 19.d0/72.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 5.d0/48.d0*HZ1(0)
     +

      F_a2_7 = 0d0
     +
      F_a2_7 = F_a2_7 + zeta2 * (
     +     + 1.d0/72.d0
     +     )
      F_a2_7 = F_a2_7 + 5.d0/54.d0*GYZ1(1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(1,1)
     +     - 5.d0/108.d0*HZ1(0)
     +     + 5.d0/144.d0*HZ2(0,0)
     +

      F_b2_7 = 0d0
     +
      F_b2_7 = F_b2_7 + zeta2 * (
     +     + 1.d0/72.d0
     +     )
      F_b2_7 = F_b2_7 + 5.d0/54.d0*GYZ1(1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(1,1)
     +     - 5.d0/108.d0*HZ1(0)
     +     + 5.d0/144.d0*HZ2(0,0)
     +

      F_c2_7 = 0

      G_a2_7 = 0d0
     +
      G_a2_7 = G_a2_7 + s**(-1) * (
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     )
      G_a2_7 = G_a2_7 + s*(1.d0-r)*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/12.d0*GYZ1(2)
     +     - 1.d0/12.d0*HZ1(1)
     +     )
      G_a2_7 = G_a2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     )
      G_a2_7 = G_a2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ3(0,0,1)
     +     )
      G_a2_7 = G_a2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/12.d0*GYZ3(0,1,1)
     +     - 1.d0/12.d0*GYZ3(0,1,3)
     +     - 1.d0/12.d0*GYZ3(0,3,1)
     +     - 1.d0/12.d0*GYZ3(2,1,1)
     +     + 1.d0/12.d0*GYZ3(2,1,3)
     +     + 1.d0/12.d0*GYZ3(2,2,1)
     +     + 1.d0/12.d0*GYZ3(2,3,1)
     +     )
      G_a2_7 = G_a2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/12.d0*HZ1(0)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/12.d0*HZ3(0,1,0)
     +     + 1.d0/6.d0*HZ3(1,0,0)
     +     - 1.d0/12.d0*HZ3(1,1,0)
     +     )
      G_a2_7 = G_a2_7 + s*(1.d0-r)*zeta2 * (
     +     - 1.d0/12.d0
     +     )
      G_a2_7 = G_a2_7 + s*(1.d0-r) * (
     +     + 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(2,1)
     +     + 1.d0/12.d0*GYZ2(3,1)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     - 1.d0/12.d0*HZ2(1,0)
     +     )
      G_a2_7 = G_a2_7 + s*(1.d0-r)**2*(r+s)**(-3)*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_7 = G_a2_7 + s*(1.d0-r)**2*(r+s)**(-3) * (
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_a2_7 = G_a2_7 + s*(1.d0-r)**2*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_a2_7 = G_a2_7 + s*(1.d0-r)**2*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_7 = G_a2_7 + s*(1.d0+s)**(-1)*zeta2 * (
     +     - HZ1(0)
     +     )
      G_a2_7 = G_a2_7 + s*(1.d0+s)**(-1) * (
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     + HZ3(0,0,0)
     +     )
      G_a2_7 = G_a2_7 + s*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_7 = G_a2_7 + s*(r+s)**(-1) * (
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_a2_7 = G_a2_7 + s*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_a2_7 = G_a2_7 + s*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/3.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_7 = G_a2_7 + s*(r+s)**(-1) * (
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_7 = G_a2_7 + s*zeta2 * (
     +     + 35.d0/12.d0
     +     + 1.d0/12.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     )
      G_a2_7 = G_a2_7 + s*zeta2 * (
     +     + 41.d0/12.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ1(1)
     +     - 2*HZ2(-1,-1)
     +     + 2*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_a2_7 = G_a2_7 + s*zeta3 * (
     +     + 11.d0/4.d0
     +     + 3.d0/2.d0*GYZ1(2)
     +     - 3.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ1(1)
     +     )
      G_a2_7 = G_a2_7 + s*zeta4 * (
     +     - 2
     +     )
      G_a2_7 = G_a2_7 + s * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     + GYZ1(2)*HZ3(0,-1,0)
     +     + 5.d0/12.d0*GYZ1(3)
     +     - 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      G_a2_7 = G_a2_7 + s * (
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     - GYZ1(3)*HZ3(0,-1,0)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_a2_7 = G_a2_7 + s * (
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 11.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 2.d0/3.d0*GYZ2(3,3)
     +     - 1.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     )
      G_a2_7 = G_a2_7 + s * (
     +     - 1.d0/12.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/12.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 2*GYZ3(3,0,1)
     +     + 1.d0/12.d0*GYZ3(3,1,1)
     +     )
      G_a2_7 = G_a2_7 + s * (
     +     - 5.d0/6.d0*GYZ3(3,1,3)
     +     - 11.d0/12.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ4(2,1,0,1)
     +     - 1.d0/2.d0*GYZ4(2,1,3,1)
     +     + 1.d0/2.d0*GYZ4(2,3,0,1)
     +     - 1.d0/2.d0*GYZ4(2,3,1,3)
     +     )
      G_a2_7 = G_a2_7 + s * (
     +     - 1.d0/2.d0*GYZ4(3,1,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,3,1)
     +     - 1.d0/2.d0*GYZ4(3,3,0,1)
     +     + 1.d0/2.d0*GYZ4(3,3,1,3)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_7 = G_a2_7 + s * (
     +     - 2.d0/3.d0*HZ3(-1,-1,0)
     +     - 13.d0/12.d0*HZ3(-1,0,0)
     +     + 5.d0/3.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/12.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/12.d0*HZ3(1,1,0)
     +     )
      G_a2_7 = G_a2_7 + s * (
     +     + 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     - 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     - HZ4(0,0,-1,0)
     +     - HZ4(1,0,-1,0)
     +     )
      G_a2_7 = G_a2_7 + s**2*(1.d0-r)*(r+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_7 = G_a2_7 + s**2*zeta2 * (
     +     + 1.d0/4.d0
     +     + 1.d0/6.d0*GYZ1(2)
     +     - GYZ1(2)*HZ1(0)
     +     + GYZ1(3)*HZ1(0)
     +     - GYZ2(2,3)
     +     + GYZ2(3,3)
     +     + 5.d0/6.d0*HZ1(-1)
     +     )
      G_a2_7 = G_a2_7 + s**2*zeta2 * (
     +     - HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     - 4*HZ2(-1,-1)
     +     + 4*HZ2(0,-1)
     +     + HZ2(0,0)
     +     + HZ2(1,0)
     +     )
      G_a2_7 = G_a2_7 + s**2*zeta3 * (
     +     + 3*GYZ1(2)
     +     - 3*GYZ1(3)
     +     - 3*HZ1(0)
     +     - 3*HZ1(1)
     +     )
      G_a2_7 = G_a2_7 + s**2*zeta4 * (
     +     - 4
     +     )
      G_a2_7 = G_a2_7 + s**2 * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 2*GYZ1(2)*HZ3(0,-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_a2_7 = G_a2_7 + s**2 * (
     +     - 2*GYZ1(3)*HZ3(0,-1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + GYZ2(2,3)*HZ2(-1,0)
     +     )
      G_a2_7 = G_a2_7 + s**2 * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,1)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     - GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_a2_7 = G_a2_7 + s**2 * (
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - GYZ3(2,3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(3,1,1)
     +     - 1.d0/6.d0*GYZ3(3,1,3)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     + GYZ3(3,3,1)*HZ1(0)
     +     )
      G_a2_7 = G_a2_7 + s**2 * (
     +     + GYZ4(2,1,0,1)
     +     - GYZ4(2,1,3,1)
     +     + GYZ4(2,3,0,1)
     +     - GYZ4(2,3,1,3)
     +     - GYZ4(3,1,0,1)
     +     + GYZ4(3,1,3,1)
     +     - GYZ4(3,3,0,1)
     +     )
      G_a2_7 = G_a2_7 + s**2 * (
     +     + GYZ4(3,3,1,3)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     )
      G_a2_7 = G_a2_7 + s**2 * (
     +     + HZ3(0,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     + HZ4(-1,-1,-1,0)
     +     + HZ4(-1,-1,0,0)
     +     - HZ4(0,-1,-1,0)
     +     )
      G_a2_7 = G_a2_7 + s**2 * (
     +     - HZ4(0,-1,0,0)
     +     - 2*HZ4(0,0,-1,0)
     +     - 2*HZ4(1,0,-1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-4)*(1.d0-r)**5
     +                  *(r+s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-4)*(1.d0-r)**5*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-4)*(1.d0-r)**5*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-4)*(1.d0-r)**5*(r+s)**(-1) * (
     +     - HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-4)*(1.d0-r)**5*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-4)*(1.d0-r)**5 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-4)*(1.d0-r)**5 * (
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-4)*(1.d0-r)**5 * (
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**2*zeta2 * (
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**2*zeta3 * (
     +     - 9.d0/4.d0
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**2 * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(1,0,1)
     +     + 3.d0/4.d0*GYZ3(1,3,1)
     +     - 3.d0/4.d0*GYZ3(3,0,1)
     +     + 3.d0/4.d0*GYZ3(3,1,3)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**2 * (
     +     - 3.d0/2.d0*HZ3(0,-1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4
     +                  *(r+s)**(-1)*zeta2 * (
     +     - 1.d0/3.d0
     +     - 7.d0/6.d0*GYZ1(1)
     +     + 7.d0/6.d0*HZ1(-1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + 7.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 7.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 7.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 7.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     - 7.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     + 7.d0/6.d0*GYZ3(0,0,1)
     +     - 7.d0/6.d0*GYZ3(0,1,1)
     +     + 7.d0/6.d0*GYZ3(0,1,3)
     +     + 7.d0/6.d0*GYZ3(0,3,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     - 7.d0/6.d0*GYZ3(1,0,1)
     +     + 7.d0/6.d0*GYZ3(1,1,1)
     +     - 7.d0/6.d0*GYZ3(1,1,3)
     +     - 7.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     - 7.d0/6.d0*HZ3(-1,-1,0)
     +     + 7.d0/3.d0*HZ3(-1,0,0)
     +     + 7.d0/6.d0*HZ3(0,1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4*zeta2 * (
     +     + 1.d0/3.d0
     +     + 7.d0/6.d0*GYZ1(1)
     +     - 7.d0/6.d0*HZ1(-1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4 * (
     +     - 7.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 7.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 7.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 7.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4 * (
     +     + 7.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     - 7.d0/6.d0*GYZ3(0,0,1)
     +     + 7.d0/6.d0*GYZ3(0,1,1)
     +     - 7.d0/6.d0*GYZ3(0,1,3)
     +     - 7.d0/6.d0*GYZ3(0,3,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4 * (
     +     + 7.d0/6.d0*GYZ3(1,0,1)
     +     - 7.d0/6.d0*GYZ3(1,1,1)
     +     + 7.d0/6.d0*GYZ3(1,1,3)
     +     + 7.d0/6.d0*GYZ3(1,2,1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4 * (
     +     + 7.d0/6.d0*HZ3(-1,-1,0)
     +     - 7.d0/3.d0*HZ3(-1,0,0)
     +     - 7.d0/6.d0*HZ3(0,1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**5
     +                  *(r+s)**(-2)*zeta2 * (
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/3.d0*HZ1(-1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**5*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(0,0,1)
     +     - 1.d0/3.d0*GYZ3(0,1,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**5*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     - 1.d0/3.d0*GYZ3(1,0,1)
     +     + 1.d0/3.d0*GYZ3(1,1,1)
     +     - 1.d0/3.d0*GYZ3(1,1,3)
     +     - 1.d0/3.d0*GYZ3(1,2,1)
     +     - 1.d0/3.d0*HZ3(-1,-1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**5*(r+s)**(-2) * (
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/3.d0*HZ3(0,1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**5*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**5 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**5 * (
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     + 1.d0/6.d0*GYZ3(1,1,1)
     +     - 1.d0/6.d0*GYZ3(1,1,3)
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**5 * (
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta3 * (
     +     + 9.d0/4.d0
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(1,0,1)
     +     - 3.d0/4.d0*GYZ3(1,3,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ3(3,0,1)
     +     - 3.d0/4.d0*GYZ3(3,1,3)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ3(0,-1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 3.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     - HZ3(0,-1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3
     +                  *(r+s)**(-1)*zeta2 * (
     +     + 3.d0/4.d0
     +     + 11.d0/12.d0*GYZ1(1)
     +     - 11.d0/12.d0*HZ1(-1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 11.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     + 11.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 11.d0/12.d0*GYZ1(1)*HZ2(1,0)
     +     - 11.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     - 11.d0/12.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 11.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     + 11.d0/12.d0*GYZ2(2,1)
     +     - 7.d0/12.d0*GYZ2(3,1)
     +     - 11.d0/12.d0*GYZ3(0,0,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 11.d0/12.d0*GYZ3(0,1,1)
     +     - 11.d0/12.d0*GYZ3(0,1,3)
     +     - 11.d0/12.d0*GYZ3(0,3,1)
     +     + 11.d0/12.d0*GYZ3(1,0,1)
     +     - 11.d0/12.d0*GYZ3(1,1,1)
     +     + 11.d0/12.d0*GYZ3(1,1,3)
     +     + 11.d0/12.d0*GYZ3(1,2,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/12.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     + 11.d0/12.d0*HZ2(1,0)
     +     + 11.d0/12.d0*HZ3(-1,-1,0)
     +     - 11.d0/6.d0*HZ3(-1,0,0)
     +     - 11.d0/12.d0*HZ3(0,1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*zeta2 * (
     +     - 3.d0/4.d0
     +     - 11.d0/12.d0*GYZ1(1)
     +     + 11.d0/12.d0*HZ1(-1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 11.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     - 11.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 11.d0/12.d0*GYZ1(1)*HZ2(1,0)
     +     + 11.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     + 11.d0/12.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 11.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(2,1)
     +     + 7.d0/12.d0*GYZ2(3,1)
     +     + 11.d0/12.d0*GYZ3(0,0,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     - 11.d0/12.d0*GYZ3(0,1,1)
     +     + 11.d0/12.d0*GYZ3(0,1,3)
     +     + 11.d0/12.d0*GYZ3(0,3,1)
     +     - 11.d0/12.d0*GYZ3(1,0,1)
     +     + 11.d0/12.d0*GYZ3(1,1,1)
     +     - 11.d0/12.d0*GYZ3(1,1,3)
     +     - 11.d0/12.d0*GYZ3(1,2,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/12.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     - 11.d0/12.d0*HZ2(1,0)
     +     - 11.d0/12.d0*HZ3(-1,-1,0)
     +     + 11.d0/6.d0*HZ3(-1,0,0)
     +     + 11.d0/12.d0*HZ3(0,1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4
     +                  *(r+s)**(-2)*zeta2 * (
     +     + 1.d0/6.d0
     +     + 5.d0/6.d0*GYZ1(1)
     +     - 5.d0/6.d0*HZ1(-1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 5.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 5.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 5.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     + 5.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 5.d0/6.d0*GYZ3(0,0,1)
     +     + 5.d0/6.d0*GYZ3(0,1,1)
     +     - 5.d0/6.d0*GYZ3(0,1,3)
     +     - 5.d0/6.d0*GYZ3(0,3,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     + 5.d0/6.d0*GYZ3(1,0,1)
     +     - 5.d0/6.d0*GYZ3(1,1,1)
     +     + 5.d0/6.d0*GYZ3(1,1,3)
     +     + 5.d0/6.d0*GYZ3(1,2,1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     + 5.d0/6.d0*HZ3(-1,-1,0)
     +     - 5.d0/3.d0*HZ3(-1,0,0)
     +     - 5.d0/6.d0*HZ3(0,1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4*zeta2 * (
     +     + 1.d0/6.d0
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/3.d0*HZ1(-1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4 * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4 * (
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*GYZ3(0,0,1)
     +     + 1.d0/3.d0*GYZ3(0,1,1)
     +     - 1.d0/3.d0*GYZ3(0,1,3)
     +     - 1.d0/3.d0*GYZ3(0,3,1)
     +     + 1.d0/3.d0*GYZ3(1,0,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4 * (
     +     - 1.d0/3.d0*GYZ3(1,1,1)
     +     + 1.d0/3.d0*GYZ3(1,1,3)
     +     + 1.d0/3.d0*GYZ3(1,2,1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4 * (
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/3.d0*HZ3(0,1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**5
     +                  *(r+s)**(-3)*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**5*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**5*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(1,0,1)
     +     - 1.d0/6.d0*GYZ3(1,1,1)
     +     + 1.d0/6.d0*GYZ3(1,1,3)
     +     + 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**5*(r+s)**(-3) * (
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     - 3.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/8.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 5.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     - 3.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + HZ3(0,-1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2
     +                  *(r+s)**(-1)*zeta2 * (
     +     - 7.d0/12.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 11.d0/24.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 11.d0/24.d0*GYZ2(2,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/24.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 5.d0/6.d0*HZ2(0,0)
     +     - 11.d0/24.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*zeta2 * (
     +     + 29.d0/24.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     + GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + HZ1(0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*zeta3 * (
     +     - 3
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 2.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 13.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,0)
     +     - 5.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 5.d0/24.d0*GYZ2(2,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     + GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 3.d0/4.d0*GYZ3(1,0,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + GYZ3(1,3,1)
     +     - GYZ3(3,0,1)
     +     + GYZ3(3,1,3)
     +     + 1.d0/3.d0*HZ1(0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 11.d0/8.d0*HZ2(-1,0)
     +     + 13.d0/12.d0*HZ2(0,0)
     +     + 5.d0/24.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 2*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3
     +                  *(r+s)**(-2)*zeta2 * (
     +     - 1.d0/2.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ3(0,0,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 3.d0/4.d0*GYZ3(0,1,1)
     +     + 3.d0/4.d0*GYZ3(0,1,3)
     +     + 3.d0/4.d0*GYZ3(0,3,1)
     +     - 3.d0/4.d0*GYZ3(1,0,1)
     +     + 3.d0/4.d0*GYZ3(1,1,1)
     +     - 3.d0/4.d0*GYZ3(1,1,3)
     +     - 3.d0/4.d0*GYZ3(1,2,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/12.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     - 2.d0/3.d0*HZ2(1,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,0)
     +     + 3.d0/4.d0*HZ3(0,1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*zeta2 * (
     +     - 1.d0/4.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/6.d0*GYZ3(1,1,1)
     +     - 1.d0/6.d0*GYZ3(1,1,3)
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**4
     +                  *(r+s)**(-3)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r-s)**(-1) * (
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/6.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/24.d0*GYZ2(0,1)
     +     - 1.d0/12.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(1,3)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/24.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/24.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r)*zeta2 * (
     +     - 19.d0/24.d0
     +     - GYZ1(3)
     +     - HZ1(0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r)*zeta3 * (
     +     + 3
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r) * (
     +     + 5.d0/12.d0*GYZ1(1)
     +     - 2.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/24.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r) * (
     +     + GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     - 5.d0/6.d0*GYZ2(1,3)
     +     + 5.d0/24.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(0)
     +     + GYZ3(1,0,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r) * (
     +     - GYZ3(1,3,1)
     +     + GYZ3(3,0,1)
     +     - GYZ3(3,1,3)
     +     - 5.d0/12.d0*HZ1(0)
     +     + 23.d0/24.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 5.d0/24.d0*HZ2(1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r) * (
     +     + 2*HZ3(0,-1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r)**2*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/3.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/3.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/12.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r)**2*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r)**2 * (
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,1)
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/12.d0*HZ2(1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r)**3*(r+s)**(-3)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r)**3*(r+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r)**3*(r+s)**(-3) * (
     +     + 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r)**3*(r+s)**(-3) * (
     +     - 1.d0/3.d0*GYZ3(0,0,1)
     +     + 1.d0/3.d0*GYZ3(0,1,1)
     +     - 1.d0/3.d0*GYZ3(0,1,3)
     +     - 1.d0/3.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r)**3*(r+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      G_a2_7 = G_a2_7 + (1.d0-r)**3*(r+s)**(-3) * (
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/3.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_7 = G_a2_7 + zeta2 * (
     +     + 5.d0/6.d0*HZ1(-1)
     +     )
      G_a2_7 = G_a2_7 + 3.d0/4.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +
      G_a2_7 = G_a2_7 + 1.d0/6.d0*GYZ3(3,1,1)
     +     - 1.d0/6.d0*GYZ3(3,1,3)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +

      G_b2_7 = 0d0
     +
      G_b2_7 = G_b2_7 + s**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_b2_7 = G_b2_7 + s**(-1) * (
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     + 3.d0/2.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 2*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     + 1
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - GYZ1(1)
     +     + 19.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + GYZ1(3)
     +     - 19.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     + HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 17.d0/6.d0*HZ2(0,0)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r)*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/3.d0
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r)*zeta2 * (
     +     - 1.d0/3.d0
     +     - 1.d0/6.d0*GYZ1(2)
     +     + GYZ1(2)*HZ1(0)
     +     - GYZ1(3)*HZ1(0)
     +     + GYZ2(2,3)
     +     - GYZ2(3,3)
     +     - 5.d0/6.d0*HZ1(-1)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r)*zeta2 * (
     +     + HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     + 4*HZ2(-1,-1)
     +     - 4*HZ2(0,-1)
     +     - HZ2(0,0)
     +     - HZ2(1,0)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r)*zeta3 * (
     +     - 3*GYZ1(2)
     +     + 3*GYZ1(3)
     +     + 3*HZ1(0)
     +     + 3*HZ1(1)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r)*zeta4 * (
     +     + 4
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r) * (
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 2*GYZ1(2)*HZ3(0,-1,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r) * (
     +     + 2*GYZ1(3)*HZ3(0,-1,0)
     +     - 1.d0/3.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - GYZ2(2,3)*HZ2(-1,0)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r) * (
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,1)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     + GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r) * (
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + GYZ3(2,3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(3,1,1)
     +     + 1.d0/6.d0*GYZ3(3,1,3)
     +     + 1.d0/3.d0*GYZ3(3,3,1)
     +     - GYZ3(3,3,1)*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r) * (
     +     - GYZ4(2,1,0,1)
     +     + GYZ4(2,1,3,1)
     +     - GYZ4(2,3,0,1)
     +     + GYZ4(2,3,1,3)
     +     + GYZ4(3,1,0,1)
     +     - GYZ4(3,1,3,1)
     +     + GYZ4(3,3,0,1)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r) * (
     +     - GYZ4(3,3,1,3)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r) * (
     +     - HZ3(0,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     - HZ4(-1,-1,-1,0)
     +     - HZ4(-1,-1,0,0)
     +     + HZ4(0,-1,-1,0)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r) * (
     +     + HZ4(0,-1,0,0)
     +     + 2*HZ4(0,0,-1,0)
     +     + 2*HZ4(1,0,-1,0)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r)**2*(r+s)**(-3)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(2)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(1)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r)**2*(r+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r)**2*(r+s)**(-3) * (
     +     + 2.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 2.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r)**2*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r)**2*(r+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/3.d0*GYZ3(2,1,1)
     +     - 1.d0/3.d0*GYZ3(2,1,3)
     +     - 1.d0/3.d0*GYZ3(2,2,1)
     +     - 1.d0/3.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0-r)**2*(r+s)**(-3) * (
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     - 2.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     - HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 5.d0/6.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     - 11.d0/6.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     )
      G_b2_7 = G_b2_7 + s*(1.d0+s)**(-1) * (
     +     + HZ2(0,0)
     +     + HZ3(0,0,0)
     +     )
      G_b2_7 = G_b2_7 + s*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_7 = G_b2_7 + s*(r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + s*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + s*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(2,1,1)
     +     )
      G_b2_7 = G_b2_7 + s*(r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 3.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      G_b2_7 = G_b2_7 + s*(r+s)**(-1) * (
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_7 = G_b2_7 + s*zeta2 * (
     +     + 61.d0/24.d0
     +     + 1.d0/12.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     )
      G_b2_7 = G_b2_7 + s*zeta2 * (
     +     + 41.d0/12.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ1(1)
     +     - 2*HZ2(-1,-1)
     +     + 2*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_b2_7 = G_b2_7 + s*zeta3 * (
     +     + 11.d0/4.d0
     +     + 3.d0/2.d0*GYZ1(2)
     +     - 3.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ1(1)
     +     )
      G_b2_7 = G_b2_7 + s*zeta4 * (
     +     - 2
     +     )
      G_b2_7 = G_b2_7 + s * (
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     + GYZ1(2)*HZ3(0,-1,0)
     +     + 5.d0/12.d0*GYZ1(3)
     +     - 11.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      G_b2_7 = G_b2_7 + s * (
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     - GYZ1(3)*HZ3(0,-1,0)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + s * (
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ2(-1,0)
     +     + 5.d0/8.d0*GYZ2(3,1)
     +     - 11.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 2.d0/3.d0*GYZ2(3,3)
     +     - 1.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     )
      G_b2_7 = G_b2_7 + s * (
     +     - 1.d0/12.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/12.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 2*GYZ3(3,0,1)
     +     + 1.d0/12.d0*GYZ3(3,1,1)
     +     )
      G_b2_7 = G_b2_7 + s * (
     +     - 5.d0/6.d0*GYZ3(3,1,3)
     +     - 11.d0/12.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ4(2,1,0,1)
     +     - 1.d0/2.d0*GYZ4(2,1,3,1)
     +     + 1.d0/2.d0*GYZ4(2,3,0,1)
     +     - 1.d0/2.d0*GYZ4(2,3,1,3)
     +     )
      G_b2_7 = G_b2_7 + s * (
     +     - 1.d0/2.d0*GYZ4(3,1,0,1)
     +     + 1.d0/2.d0*GYZ4(3,1,3,1)
     +     - 1.d0/2.d0*GYZ4(3,3,0,1)
     +     + 1.d0/2.d0*GYZ4(3,3,1,3)
     +     + 5.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      G_b2_7 = G_b2_7 + s * (
     +     - 2.d0/3.d0*HZ3(-1,-1,0)
     +     - 13.d0/12.d0*HZ3(-1,0,0)
     +     + 5.d0/3.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/12.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/12.d0*HZ3(1,1,0)
     +     )
      G_b2_7 = G_b2_7 + s * (
     +     + 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     - 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(0,-1,0,0)
     +     - HZ4(0,0,-1,0)
     +     - HZ4(1,0,-1,0)
     +     )
      G_b2_7 = G_b2_7 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_7 = G_b2_7 + s**2*(1.d0-r)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_7 = G_b2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta2 * (
     +     - HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     - GYZ1(1)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + GYZ1(3)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     + 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     + 2*HZ2(0,0)
     +     + HZ3(0,0,0)
     +     )
      G_b2_7 = G_b2_7 + s**2*(1.d0-r)*(r+s)**(-3)*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_7 = G_b2_7 + s**2*(1.d0-r)*(r+s)**(-3) * (
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + s**2*(1.d0-r)*(r+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_b2_7 = G_b2_7 + s**2*(1.d0-r)*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     )
      G_b2_7 = G_b2_7 + s**2*(1.d0-r)*(r+s)**(-3) * (
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_7 = G_b2_7 + s**2*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + HZ1(0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_7 = G_b2_7 + s**2*(r+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/12.d0*HZ1(0)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_7 = G_b2_7 + s**2*(r+s)**(-2) * (
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      G_b2_7 = G_b2_7 + s**2*zeta2 * (
     +     + 1.d0/4.d0
     +     + 1.d0/6.d0*GYZ1(2)
     +     - GYZ1(2)*HZ1(0)
     +     + GYZ1(3)*HZ1(0)
     +     - GYZ2(2,3)
     +     + GYZ2(3,3)
     +     + 5.d0/6.d0*HZ1(-1)
     +     )
      G_b2_7 = G_b2_7 + s**2*zeta2 * (
     +     - HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     - 4*HZ2(-1,-1)
     +     + 4*HZ2(0,-1)
     +     + HZ2(0,0)
     +     + HZ2(1,0)
     +     )
      G_b2_7 = G_b2_7 + s**2*zeta3 * (
     +     + 3*GYZ1(2)
     +     - 3*GYZ1(3)
     +     - 3*HZ1(0)
     +     - 3*HZ1(1)
     +     )
      G_b2_7 = G_b2_7 + s**2*zeta4 * (
     +     - 4
     +     )
      G_b2_7 = G_b2_7 + s**2 * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 2*GYZ1(2)*HZ3(0,-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_b2_7 = G_b2_7 + s**2 * (
     +     - 2*GYZ1(3)*HZ3(0,-1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + GYZ2(2,3)*HZ2(-1,0)
     +     )
      G_b2_7 = G_b2_7 + s**2 * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,1)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     - GYZ2(3,3)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_b2_7 = G_b2_7 + s**2 * (
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - GYZ3(2,3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(3,1,1)
     +     - 1.d0/6.d0*GYZ3(3,1,3)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     + GYZ3(3,3,1)*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + s**2 * (
     +     + GYZ4(2,1,0,1)
     +     - GYZ4(2,1,3,1)
     +     + GYZ4(2,3,0,1)
     +     - GYZ4(2,3,1,3)
     +     - GYZ4(3,1,0,1)
     +     + GYZ4(3,1,3,1)
     +     - GYZ4(3,3,0,1)
     +     )
      G_b2_7 = G_b2_7 + s**2 * (
     +     + GYZ4(3,3,1,3)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     )
      G_b2_7 = G_b2_7 + s**2 * (
     +     + HZ3(0,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     + HZ4(-1,-1,-1,0)
     +     + HZ4(-1,-1,0,0)
     +     - HZ4(0,-1,-1,0)
     +     )
      G_b2_7 = G_b2_7 + s**2 * (
     +     - HZ4(0,-1,0,0)
     +     - 2*HZ4(0,0,-1,0)
     +     - 2*HZ4(1,0,-1,0)
     +     )
      G_b2_7 = G_b2_7 + s**3*(r+s)**(-3) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4
     +                  *(r+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4 * (
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4 * (
     +     - HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta3 * (
     +     + 9.d0/4.d0
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(1,0,1)
     +     - 3.d0/4.d0*GYZ3(1,3,1)
     +     + 3.d0/4.d0*GYZ3(3,0,1)
     +     - 3.d0/4.d0*GYZ3(3,1,3)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + 3.d0/2.d0*HZ3(0,-1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3
     +                  *(r+s)**(-1)*zeta2 * (
     +     + 1.d0/3.d0
     +     + 2.d0/3.d0*GYZ1(1)
     +     - 2.d0/3.d0*HZ1(-1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     + 4.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 2.d0/3.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 2.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     - 2.d0/3.d0*GYZ3(0,0,1)
     +     + 2.d0/3.d0*GYZ3(0,1,1)
     +     - 2.d0/3.d0*GYZ3(0,1,3)
     +     - 2.d0/3.d0*GYZ3(0,3,1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 2.d0/3.d0*GYZ3(1,0,1)
     +     - 2.d0/3.d0*GYZ3(1,1,1)
     +     + 2.d0/3.d0*GYZ3(1,1,3)
     +     + 2.d0/3.d0*GYZ3(1,2,1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 2.d0/3.d0*HZ3(-1,-1,0)
     +     - 4.d0/3.d0*HZ3(-1,0,0)
     +     - 2.d0/3.d0*HZ3(0,1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*zeta2 * (
     +     - 1.d0/3.d0
     +     - 2.d0/3.d0*GYZ1(1)
     +     + 2.d0/3.d0*HZ1(-1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     - 4.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 2.d0/3.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     - 2.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     + 2.d0/3.d0*GYZ3(0,0,1)
     +     - 2.d0/3.d0*GYZ3(0,1,1)
     +     + 2.d0/3.d0*GYZ3(0,1,3)
     +     + 2.d0/3.d0*GYZ3(0,3,1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     - 2.d0/3.d0*GYZ3(1,0,1)
     +     + 2.d0/3.d0*GYZ3(1,1,1)
     +     - 2.d0/3.d0*GYZ3(1,1,3)
     +     - 2.d0/3.d0*GYZ3(1,2,1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     - 2.d0/3.d0*HZ3(-1,-1,0)
     +     + 4.d0/3.d0*HZ3(-1,0,0)
     +     + 2.d0/3.d0*HZ3(0,1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4
     +                  *(r+s)**(-2)*zeta2 * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/3.d0*HZ1(-1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(0,0,1)
     +     + 1.d0/3.d0*GYZ3(0,1,1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ3(0,1,3)
     +     - 1.d0/3.d0*GYZ3(0,3,1)
     +     + 1.d0/3.d0*GYZ3(1,0,1)
     +     - 1.d0/3.d0*GYZ3(1,1,1)
     +     + 1.d0/3.d0*GYZ3(1,1,3)
     +     + 1.d0/3.d0*GYZ3(1,2,1)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/3.d0*HZ3(0,1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4 * (
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(1,0,1)
     +     - 1.d0/6.d0*GYZ3(1,1,1)
     +     + 1.d0/6.d0*GYZ3(1,1,3)
     +     + 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4 * (
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     - 3.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + HZ3(0,-1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2
     +                  *(r+s)**(-1)*zeta2 * (
     +     - 5.d0/12.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(0,0,1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(0,1,1)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,1,1)
     +     - 1.d0/4.d0*GYZ3(1,1,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/12.d0*HZ1(0)
     +     + 5.d0/12.d0*HZ2(-1,0)
     +     - 5.d0/6.d0*HZ2(0,0)
     +     - 5.d0/12.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*zeta2 * (
     +     + 5.d0/12.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 5.d0/12.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(0,0,1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ3(0,1,1)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/12.d0*HZ1(0)
     +     - 5.d0/12.d0*HZ2(-1,0)
     +     + 5.d0/6.d0*HZ2(0,0)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3
     +                  *(r+s)**(-2)*zeta2 * (
     +     - 1.d0/6.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*zeta2 * (
     +     - 1.d0/6.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/6.d0*GYZ3(1,1,1)
     +     - 1.d0/6.d0*GYZ3(1,1,3)
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**4
     +                  *(r+s)**(-3)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     + 1.d0/6.d0*GYZ3(1,1,1)
     +     - 1.d0/6.d0*GYZ3(1,1,3)
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r-s)**(-1) * (
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 3.d0/2.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 2*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     - 1
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + GYZ1(1)
     +     - 7.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - GYZ1(3)
     +     + 7.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(1,3)
     +     + 1.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/3.d0*GYZ2(3,3)
     +     - 1.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 5.d0/6.d0*HZ2(0,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,0,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/12.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     - 7.d0/24.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/12.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*GYZ3(0,0,1)
     +     + 1.d0/12.d0*GYZ3(0,1,1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/12.d0*GYZ3(0,1,3)
     +     - 1.d0/12.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     - 1.d0/4.d0*GYZ3(1,1,1)
     +     + 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/12.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     - 1.d0/12.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     - 1.d0/12.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)*zeta2 * (
     +     - 10.d0/3.d0
     +     - 1.d0/12.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     - 41.d0/12.d0*HZ1(-1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0*HZ1(0)
     +     + 1.d0/12.d0*HZ1(1)
     +     + 2*HZ2(-1,-1)
     +     - 2*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)*zeta3 * (
     +     + 1.d0/4.d0
     +     - 3.d0/2.d0*GYZ1(2)
     +     + 3.d0/2.d0*GYZ1(3)
     +     + 3.d0/2.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ1(1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)*zeta4 * (
     +     + 2
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r) * (
     +     + 5.d0/12.d0*GYZ1(1)
     +     - 2.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     - GYZ1(2)*HZ3(0,-1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 13.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     + GYZ1(3)*HZ3(0,-1,0)
     +     + GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r) * (
     +     - 5.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ2(-1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     + 2.d0/3.d0*GYZ2(3,3)
     +     + 1.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + GYZ3(1,0,1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r) * (
     +     - GYZ3(1,3,1)
     +     + 1.d0/12.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/12.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     - GYZ3(3,0,1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r) * (
     +     - 1.d0/12.d0*GYZ3(3,1,1)
     +     - 1.d0/6.d0*GYZ3(3,1,3)
     +     + 11.d0/12.d0*GYZ3(3,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(2,1,0,1)
     +     + 1.d0/2.d0*GYZ4(2,1,3,1)
     +     - 1.d0/2.d0*GYZ4(2,3,0,1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r) * (
     +     + 1.d0/2.d0*GYZ4(2,3,1,3)
     +     + 1.d0/2.d0*GYZ4(3,1,0,1)
     +     - 1.d0/2.d0*GYZ4(3,1,3,1)
     +     + 1.d0/2.d0*GYZ4(3,3,0,1)
     +     - 1.d0/2.d0*GYZ4(3,3,1,3)
     +     - 5.d0/12.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r) * (
     +     - 1.d0/6.d0*HZ2(1,0)
     +     + 2.d0/3.d0*HZ3(-1,-1,0)
     +     + 13.d0/12.d0*HZ3(-1,0,0)
     +     + 1.d0/3.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/12.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r) * (
     +     + 1.d0/12.d0*HZ3(1,1,0)
     +     - 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,-1,0,0)
     +     + 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,0,0)
     +     + HZ4(0,0,-1,0)
     +     + HZ4(1,0,-1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)**2*(r+s)**(-2)*zeta2 * (
     +     + 1.d0/6.d0
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)**2*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)**2 * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)**3*(r+s)**(-3)*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)**3*(r+s)**(-3) * (
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)**3*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_b2_7 = G_b2_7 + (1.d0-r)**3*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_7 = G_b2_7 + zeta2 * (
     +     + 5.d0/6.d0*HZ1(-1)
     +     )
      G_b2_7 = G_b2_7 + 9.d0/8.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - GYZ2(0,1)
     +     + GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +
      G_b2_7 = G_b2_7 + 1.d0/6.d0*GYZ3(3,1,1)
     +     - 1.d0/6.d0*GYZ3(3,1,3)
     +     - 1.d0/3.d0*GYZ3(3,3,1)
     +     + 9.d0/8.d0*HZ1(0)
     +     + HZ2(-1,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +

      G_c2_7 = 0d0
     +
      G_c2_7 = G_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     - 3.d0/2.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 2*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + GYZ1(1)
     +     - 13.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - GYZ1(3)
     +     + 13.d0/12.d0*GYZ1(3)*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(1,3)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,3)
     +     + 1.d0/12.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,0,1)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 11.d0/6.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r)*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/3.d0
     +     + 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ3(0,1,1)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/12.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r)*zeta2 * (
     +     - 1.d0/4.d0
     +     - 1.d0/6.d0*GYZ1(2)
     +     + GYZ1(2)*HZ1(0)
     +     - GYZ1(3)*HZ1(0)
     +     + GYZ2(2,3)
     +     - GYZ2(3,3)
     +     - 5.d0/6.d0*HZ1(-1)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r)*zeta2 * (
     +     + HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     + 4*HZ2(-1,-1)
     +     - 4*HZ2(0,-1)
     +     - HZ2(0,0)
     +     - HZ2(1,0)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r)*zeta3 * (
     +     - 3*GYZ1(2)
     +     + 3*GYZ1(3)
     +     + 3*HZ1(0)
     +     + 3*HZ1(1)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r)*zeta4 * (
     +     + 4
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 2*GYZ1(2)*HZ3(0,-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r) * (
     +     + 2*GYZ1(3)*HZ3(0,-1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - GYZ2(2,3)*HZ2(-1,0)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,1)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     + GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r) * (
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + GYZ3(2,3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(3,1,1)
     +     + 1.d0/6.d0*GYZ3(3,1,3)
     +     + 1.d0/3.d0*GYZ3(3,3,1)
     +     - GYZ3(3,3,1)*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r) * (
     +     - GYZ4(2,1,0,1)
     +     + GYZ4(2,1,3,1)
     +     - GYZ4(2,3,0,1)
     +     + GYZ4(2,3,1,3)
     +     + GYZ4(3,1,0,1)
     +     - GYZ4(3,1,3,1)
     +     + GYZ4(3,3,0,1)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r) * (
     +     - GYZ4(3,3,1,3)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r) * (
     +     - HZ3(0,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     - HZ4(-1,-1,-1,0)
     +     - HZ4(-1,-1,0,0)
     +     + HZ4(0,-1,-1,0)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r) * (
     +     + HZ4(0,-1,0,0)
     +     + 2*HZ4(0,0,-1,0)
     +     + 2*HZ4(1,0,-1,0)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r)**2*(r+s)**(-3)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r)**2*(r+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r)**2*(r+s)**(-3) * (
     +     - 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r)**2*(r+s)**(-3) * (
     +     + 1.d0/3.d0*GYZ3(0,0,1)
     +     - 1.d0/3.d0*GYZ3(0,1,1)
     +     + 1.d0/3.d0*GYZ3(0,1,3)
     +     + 1.d0/3.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r)**2*(r+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/6.d0*GYZ3(2,1,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0-r)**2*(r+s)**(-3) * (
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/3.d0*HZ3(0,1,0)
     +     + 1.d0/3.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/6.d0*GYZ1(3)
     +     - 2.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     )
      G_c2_7 = G_c2_7 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 4.d0/3.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 4.d0/3.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_7 = G_c2_7 + s*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_c2_7 = G_c2_7 + s*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     )
      G_c2_7 = G_c2_7 + s*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 5.d0/24.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 5.d0/6.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_7 = G_c2_7 + s*zeta2 * (
     +     + 3.d0/8.d0
     +     )
      G_c2_7 = G_c2_7 + s * (
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_7 = G_c2_7 + s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_7 = G_c2_7 + s**2*(1.d0-r)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_7 = G_c2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3)*zeta2 * (
     +     + HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     + GYZ1(1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - GYZ1(3)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     - 1.d0/3.d0*GYZ2(3,3)*HZ1(0)
     +     - 2*HZ2(0,0)
     +     - HZ3(0,0,0)
     +     )
      G_c2_7 = G_c2_7 + s**2*(1.d0-r)*(r+s)**(-3)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_7 = G_c2_7 + s**2*(1.d0-r)*(r+s)**(-3) * (
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(1,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + s**2*(1.d0-r)*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(2,1,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_c2_7 = G_c2_7 + s**2*(1.d0-r)*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/3.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_7 = G_c2_7 + s**2*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - HZ1(0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_7 = G_c2_7 + s**2*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_7 = G_c2_7 + s**2*(r+s)**(-2) * (
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_7 = G_c2_7 + s**3*(r+s)**(-3) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-4)*(1.d0-r)**5
     +                  *(r+s)**(-1)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-4)*(1.d0-r)**5*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-4)*(1.d0-r)**5*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-4)*(1.d0-r)**5*(r+s)**(-1) * (
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-4)*(1.d0-r)**5*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-4)*(1.d0-r)**5 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-4)*(1.d0-r)**5 * (
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-4)*(1.d0-r)**5 * (
     +     - HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**2*zeta2 * (
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**2*zeta3 * (
     +     + 9.d0/4.d0
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**2 * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(1,0,1)
     +     - 3.d0/4.d0*GYZ3(1,3,1)
     +     + 3.d0/4.d0*GYZ3(3,0,1)
     +     - 3.d0/4.d0*GYZ3(3,1,3)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**2 * (
     +     + 3.d0/2.d0*HZ3(0,-1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4
     +                  *(r+s)**(-1)*zeta2 * (
     +     + 1.d0/3.d0
     +     + GYZ1(1)
     +     - HZ1(-1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     - GYZ1(1)*HZ2(-1,0)
     +     + 2*GYZ1(1)*HZ2(0,0)
     +     + GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - GYZ2(1,2)*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     - GYZ3(0,0,1)
     +     + GYZ3(0,1,1)
     +     - GYZ3(0,1,3)
     +     - GYZ3(0,3,1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + GYZ3(1,0,1)
     +     - GYZ3(1,1,1)
     +     + GYZ3(1,1,3)
     +     + GYZ3(1,2,1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + HZ3(-1,-1,0)
     +     - 2*HZ3(-1,0,0)
     +     - HZ3(0,1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4*zeta2 * (
     +     - 1.d0/3.d0
     +     - GYZ1(1)
     +     + HZ1(-1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4 * (
     +     + GYZ1(1)*HZ2(-1,0)
     +     - 2*GYZ1(1)*HZ2(0,0)
     +     - GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + GYZ2(1,2)*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4 * (
     +     - GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     + GYZ3(0,0,1)
     +     - GYZ3(0,1,1)
     +     + GYZ3(0,1,3)
     +     + GYZ3(0,3,1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4 * (
     +     - GYZ3(1,0,1)
     +     + GYZ3(1,1,1)
     +     - GYZ3(1,1,3)
     +     - GYZ3(1,2,1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**4 * (
     +     - HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,0)
     +     + HZ3(0,1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**5
     +                  *(r+s)**(-2)*zeta2 * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/3.d0*HZ1(-1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**5*(r+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(0,0,1)
     +     + 1.d0/3.d0*GYZ3(0,1,1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**5*(r+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ3(0,1,3)
     +     - 1.d0/3.d0*GYZ3(0,3,1)
     +     + 1.d0/3.d0*GYZ3(1,0,1)
     +     - 1.d0/3.d0*GYZ3(1,1,1)
     +     + 1.d0/3.d0*GYZ3(1,1,3)
     +     + 1.d0/3.d0*GYZ3(1,2,1)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**5*(r+s)**(-2) * (
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/3.d0*HZ3(0,1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**5*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**5 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,1)
     +     + 1.d0/6.d0*GYZ3(0,1,1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**5 * (
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(1,0,1)
     +     - 1.d0/6.d0*GYZ3(1,1,1)
     +     + 1.d0/6.d0*GYZ3(1,1,3)
     +     + 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-3)*(1.d0-r)**5 * (
     +     - 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)*zeta3 * (
     +     - 9.d0/4.d0
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(1,0,1)
     +     + 3.d0/4.d0*GYZ3(1,3,1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ3(3,0,1)
     +     + 3.d0/4.d0*GYZ3(3,1,3)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ3(0,-1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2*zeta2 * (
     +     - 3.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(3,0,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + HZ3(0,-1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3
     +                  *(r+s)**(-1)*zeta2 * (
     +     - 3.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     + 7.d0/12.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/12.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3*zeta2 * (
     +     + 3.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 7.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/12.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4
     +                  *(r+s)**(-2)*zeta2 * (
     +     - 1.d0/6.d0
     +     - 5.d0/6.d0*GYZ1(1)
     +     + 5.d0/6.d0*HZ1(-1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     + 5.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 5.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 5.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 5.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 5.d0/6.d0*GYZ3(0,0,1)
     +     - 5.d0/6.d0*GYZ3(0,1,1)
     +     + 5.d0/6.d0*GYZ3(0,1,3)
     +     + 5.d0/6.d0*GYZ3(0,3,1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 5.d0/6.d0*GYZ3(1,0,1)
     +     + 5.d0/6.d0*GYZ3(1,1,1)
     +     - 5.d0/6.d0*GYZ3(1,1,3)
     +     - 5.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 5.d0/6.d0*HZ3(-1,-1,0)
     +     + 5.d0/3.d0*HZ3(-1,0,0)
     +     + 5.d0/6.d0*HZ3(0,1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4*zeta2 * (
     +     - 1.d0/6.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4 * (
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4 * (
     +     + 1.d0/6.d0*GYZ3(1,1,1)
     +     - 1.d0/6.d0*GYZ3(1,1,3)
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**4 * (
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**5
     +                  *(r+s)**(-3)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**5*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,1)
     +     - 1.d0/6.d0*GYZ3(0,1,1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**5*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,0,1)
     +     + 1.d0/6.d0*GYZ3(1,1,1)
     +     - 1.d0/6.d0*GYZ3(1,1,3)
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-2)*(1.d0-r)**5*(r+s)**(-3) * (
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     + 3.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 5.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     + 3.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - HZ3(0,-1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2
     +                  *(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/24.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/12.d0*GYZ2(1,1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/12.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     + 1.d0/24.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*zeta2 * (
     +     - 7.d0/8.d0
     +     - GYZ1(3)
     +     - HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2*zeta3 * (
     +     + 3
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 5.d0/12.d0*GYZ1(1)
     +     - 2.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 5.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     - 5.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 5.d0/24.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(0)
     +     + GYZ3(1,0,1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - GYZ3(1,3,1)
     +     + GYZ3(3,0,1)
     +     - GYZ3(3,1,3)
     +     - 5.d0/12.d0*HZ1(0)
     +     + 25.d0/24.d0*HZ2(-1,0)
     +     - 5.d0/12.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 2*HZ3(0,-1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3
     +                  *(r+s)**(-2)*zeta2 * (
     +     + 2.d0/3.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ3(0,0,1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/2.d0*GYZ3(0,1,1)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(1,0,1)
     +     - 1.d0/2.d0*GYZ3(1,1,1)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/12.d0*HZ1(0)
     +     - 2.d0/3.d0*HZ2(-1,0)
     +     + 4.d0/3.d0*HZ2(0,0)
     +     + 2.d0/3.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,1)
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/12.d0*HZ2(1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**4
     +                  *(r+s)**(-3)*zeta2 * (
     +     + 2.d0/3.d0*GYZ1(1)
     +     - 2.d0/3.d0*HZ1(-1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(-1,0)
     +     + 4.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 2.d0/3.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 2.d0/3.d0*GYZ2(1,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 2.d0/3.d0*GYZ3(0,0,1)
     +     + 2.d0/3.d0*GYZ3(0,1,1)
     +     - 2.d0/3.d0*GYZ3(0,1,3)
     +     - 2.d0/3.d0*GYZ3(0,3,1)
     +     + 2.d0/3.d0*GYZ3(1,0,1)
     +     - 2.d0/3.d0*GYZ3(1,1,1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     + 2.d0/3.d0*GYZ3(1,1,3)
     +     + 2.d0/3.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 2.d0/3.d0*HZ3(-1,-1,0)
     +     - 4.d0/3.d0*HZ3(-1,0,0)
     +     - 2.d0/3.d0*HZ3(0,1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r-s)**(-1) * (
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 13.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 2*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r)*(1.d0+s)**(-1)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 2.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     + 2.d0/3.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ3(1,0,1)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     + 3.d0/4.d0*GYZ3(3,0,1)
     +     - 1.d0/4.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/12.d0*GYZ2(1,1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/12.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r)*zeta2 * (
     +     - 67.d0/24.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 5.d0/4.d0*GYZ1(3)
     +     - 3*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r)*zeta3 * (
     +     - 11.d0/4.d0
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(3)
     +     + 5.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 5.d0/8.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     + GYZ2(3,1)*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r) * (
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,1)
     +     - 2*GYZ3(3,0,1)
     +     + GYZ3(3,1,3)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r) * (
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     + 3.d0/4.d0*GYZ3(3,3,1)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 5.d0/8.d0*HZ2(1,0)
     +     + 3.d0/4.d0*HZ3(-1,-1,0)
     +     + 5.d0/4.d0*HZ3(-1,0,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r) * (
     +     - 9.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r)**2*(r+s)**(-2)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/3.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/12.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - HZ2(0,0)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r)**2*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r)**2 * (
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,1)
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/12.d0*HZ2(1,0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r)**3*(r+s)**(-3)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r)**3*(r+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r)**3*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ3(0,0,1)
     +     - 1.d0/2.d0*GYZ3(0,1,1)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(1,0,1)
     +     + 1.d0/2.d0*GYZ3(1,1,1)
     +     )
      G_c2_7 = G_c2_7 + (1.d0-r)**3*(r+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ3(1,1,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_7 = G_c2_7 - 3.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +

      return
      end

==> fortran/zone7i.f <==
      subroutine makecoef7i(r,s,a_a1_7,a_b1_7,a_c1_7,
     $                          b_a1_7,b_b1_7,b_c1_7,
     $                          c_a1_7,c_b1_7,c_c1_7,
     $                          A_a2_7,A_b2_7,A_c2_7,
     $                          B_a2_7,B_b2_7,B_c2_7,
     $                          C_a2_7,C_b2_7,C_c2_7,
     $                          D_a2_7,D_b2_7,D_c2_7,
     $                          E_a2_7,E_b2_7,E_c2_7,
     $                          F_a2_7,F_b2_7,F_c2_7,
     $                          G_a2_7,G_b2_7,G_c2_7)
      
      real*8 a_a1_7,a_b1_7,a_c1_7,
     $       b_a1_7,b_b1_7,b_c1_7,
     $       c_a1_7,c_b1_7,c_c1_7,
     $       A_a2_7,A_b2_7,A_c2_7,
     $       B_a2_7,B_b2_7,B_c2_7,
     $       C_a2_7,C_b2_7,C_c2_7,
     $       D_a2_7,D_b2_7,D_c2_7,
     $       E_a2_7,E_b2_7,E_c2_7,
     $       F_a2_7,F_b2_7,F_c2_7,
     $       G_a2_7,G_b2_7,G_c2_7

      real*8 r,s
      real*8 zeta2,zeta3,zeta4,pi
      integer nmax
      real*8 HZa1,HZa2,HZa3,HZa4,HZ1,HZ2,HZ3,HZ4,GYZ1,GYZ2,GYZ3,GYZ4
      dimension HZa1(0:1),HZa2(0:1,0:1),HZa3(0:1,0:1,0:1), 
     $          HZa4(0:1,0:1,0:1,0:1), 
     $          HZ1(-1:1),HZ2(-1:1,-1:1),HZ3(-1:1,-1:1,-1:1), 
     $          HZ4(-1:1,-1:1,-1:1,-1:1), 
     $          GYZ1(0:3),GYZ2(0:3,0:3),GYZ3(0:3,0:3,0:3), 
     $          GYZ4(0:3,0:3,0:3,0:3)
      parameter (pi =  3.14159265358979324d0)      
      parameter (zeta2=1.64493406684822644d0)
      parameter (zeta3=1.20205690315959429d0)
      parameter (zeta4=1.08232323371113819d0)

      nmax = 4
      call tdhpl(r,s,nmax,GYZ1,GYZ2,GYZ3,GYZ4,HZa1,HZa2,HZa3,HZa4)
      call get1dhplog0m11(0,nmax,s,HZ1,HZ2,HZ3,HZ4)

      a_a1_7 = 0

      a_b1_7 = 0

      a_c1_7 = 0

      b_a1_7 = 0d0
     +
      b_a1_7 = b_a1_7 + pi*s * (
     +     - 1.d0/2.d0
     +     + HZ1(-1)
     +     - HZ1(0)
     +     )
      b_a1_7 = b_a1_7 + pi*s**2 * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_a1_7 = b_a1_7 + pi * (
     +     - 3.d0/4.d0
     +     + HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )

      b_b1_7 = 0d0
     +
      b_b1_7 = b_b1_7 + pi*s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0
     +     )
      b_b1_7 = b_b1_7 + pi*s*(1.d0-r) * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_b1_7 = b_b1_7 + pi*s * (
     +     - 1.d0/2.d0
     +     + HZ1(-1)
     +     - HZ1(0)
     +     )
      b_b1_7 = b_b1_7 + pi*s**2 * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_b1_7 = b_b1_7 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0
     +     )
      b_b1_7 = b_b1_7 + pi*(1.d0-r) * (
     +     + 1.d0/2.d0
     +     - HZ1(-1)
     +     + HZ1(0)
     +     )
      b_b1_7 = b_b1_7 + pi * (
     +     - 3.d0/4.d0
     +     + HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )

      b_c1_7 = 0d0
     +
      b_c1_7 = b_c1_7 + pi*s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0
     +     )
      b_c1_7 = b_c1_7 + pi*s*(1.d0-r) * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_c1_7 = b_c1_7 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0
     +     )
      b_c1_7 = b_c1_7 + pi*(1.d0-r) * (
     +     + 1.d0/2.d0
     +     )

      c_a1_7 = 0

      c_b1_7 = 0

      c_c1_7 = 0

      A_a2_7 = 0

      A_b2_7 = 0

      A_c2_7 = 0

      B_a2_7 = 0d0
     +
      B_a2_7 = B_a2_7 + pi*r**(-2)*s**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     )
      B_a2_7 = B_a2_7 + pi*r**(-1)*s * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      B_a2_7 = B_a2_7 + pi*r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + pi*s**(-1) * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_a2_7 = B_a2_7 + pi*s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_a2_7 = B_a2_7 + pi*s*(1.d0-r) * (
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_7 = B_a2_7 + pi*s*zeta2 * (
     +     + 5.d0/2.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      B_a2_7 = B_a2_7 + pi*s*zeta3 * (
     +     + 1
     +     )
      B_a2_7 = B_a2_7 + pi*s * (
     +     - 47.d0/18.d0
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 5.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,-1)
     +     - GYZ1(2)*HZ2(0,0)
     +     + 17.d0/12.d0*GYZ1(3)
     +     )
      B_a2_7 = B_a2_7 + pi*s * (
     +     - 7.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     + 25.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(-1,-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     )
      B_a2_7 = B_a2_7 + pi*s * (
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(-1)
     +     + GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + pi*s * (
     +     - GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     + GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 301.d0/72.d0*HZ1(-1)
     +     - 107.d0/36.d0*HZ1(0)
     +     + 17.d0/6.d0*HZ2(-1,-1)
     +     )
      B_a2_7 = B_a2_7 + pi*s * (
     +     - 3*HZ2(-1,0)
     +     - 11.d0/2.d0*HZ2(0,-1)
     +     + 17.d0/3.d0*HZ2(0,0)
     +     - 3*HZ3(-1,-1,-1)
     +     + HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,-1)
     +     - 2*HZ3(-1,0,0)
     +     )
      B_a2_7 = B_a2_7 + pi*s * (
     +     + 7.d0/2.d0*HZ3(0,-1,-1)
     +     - 3.d0/2.d0*HZ3(0,0,-1)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + HZ3(1,0,-1)
     +     + HZ3(1,0,0)
     +     )
      B_a2_7 = B_a2_7 + pi*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + pi*s**2*zeta2 * (
     +     + 1
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_7 = B_a2_7 + pi*s**2*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      B_a2_7 = B_a2_7 + pi*s**2 * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 7.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 7.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,-1)
     +     )
      B_a2_7 = B_a2_7 + pi*s**2 * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     )
      B_a2_7 = B_a2_7 + pi*s**2 * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,2,1)
     +     )
      B_a2_7 = B_a2_7 + pi*s**2 * (
     +     + 47.d0/18.d0*HZ1(-1)
     +     - 47.d0/18.d0*HZ1(0)
     +     + 5.d0/12.d0*HZ2(-1,-1)
     +     - 9.d0/8.d0*HZ2(-1,0)
     +     - 17.d0/8.d0*HZ2(0,-1)
     +     + 17.d0/6.d0*HZ2(0,0)
     +     - 3.d0/2.d0*HZ3(-1,-1,-1)
     +     )
      B_a2_7 = B_a2_7 + pi*s**2 * (
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,-1)
     +     - HZ3(-1,0,0)
     +     + 7.d0/4.d0*HZ3(0,-1,-1)
     +     - 3.d0/4.d0*HZ3(0,0,-1)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_a2_7 = B_a2_7 + pi*s**2 * (
     +     + 1.d0/2.d0*HZ3(1,0,-1)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**2*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + HZ2(0,-1)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**4 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - HZ2(0,-1)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 5.d0/8.d0
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 17.d0/16.d0*GYZ1(1)
     +     + 5.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     + 5.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 9.d0/16.d0*HZ1(0)
     +     - 5.d0/4.d0*HZ2(0,-1)
     +     + 3.d0/8.d0*HZ2(0,0)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**4 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 13.d0/16.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 9.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 7.d0/8.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 7.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r) * (
     +     + 7.d0/8.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r) * (
     +     - HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     )
      B_a2_7 = B_a2_7 + pi*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_a2_7 = B_a2_7 + pi*zeta2 * (
     +     + 29.d0/16.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_7 = B_a2_7 + pi*zeta3 * (
     +     - 1
     +     )
      B_a2_7 = B_a2_7 + pi * (
     +     - 317.d0/432.d0
     +     - 33.d0/16.d0*GYZ1(1)
     +     + 11.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 11.d0/8.d0*GYZ1(3)
     +     )
      B_a2_7 = B_a2_7 + pi * (
     +     - 11.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 11.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(-1,-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     )
      B_a2_7 = B_a2_7 + pi * (
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     - GYZ2(3,1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + pi * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 3.d0/4.d0*GYZ3(3,0,1)
     +     + GYZ3(3,1,1)
     +     - 3.d0/4.d0*GYZ3(3,2,1)
     +     + 187.d0/72.d0*HZ1(-1)
     +     + 65.d0/144.d0*HZ1(0)
     +     )
      B_a2_7 = B_a2_7 + pi * (
     +     + 11.d0/6.d0*HZ2(-1,-1)
     +     - 25.d0/12.d0*HZ2(-1,0)
     +     - 77.d0/24.d0*HZ2(0,-1)
     +     + 59.d0/24.d0*HZ2(0,0)
     +     - 3*HZ3(-1,-1,-1)
     +     + 3.d0/2.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,-1)
     +     )
      B_a2_7 = B_a2_7 + pi * (
     +     - HZ3(-1,0,0)
     +     + 5.d0/2.d0*HZ3(0,-1,-1)
     +     - 1.d0/4.d0*HZ3(0,0,-1)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,-1)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )

      B_b2_7 = 0d0
     +
      B_b2_7 = B_b2_7 + pi*r**(-2)*s**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     )
      B_b2_7 = B_b2_7 + pi*r**(-1)*s * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      B_b2_7 = B_b2_7 + pi*r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + pi*s**(-1)*(1.d0-r) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(1,1)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ2(-1,-1)
     +     )
      B_b2_7 = B_b2_7 + pi*s**(-1)*(1.d0-r) * (
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + pi*s**(-1) * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_b2_7 = B_b2_7 + pi*s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      B_b2_7 = B_b2_7 + pi*s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 115.d0/36.d0
     +     - 5.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 17.d0/12.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     )
      B_b2_7 = B_b2_7 + pi*s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 11.d0/12.d0*HZ1(-1)
     +     + 43.d0/24.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(-1,-1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     - HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      B_b2_7 = B_b2_7 + pi*s*(1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + pi*s*(1.d0-r)*zeta2 * (
     +     - 1
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_7 = B_b2_7 + pi*s*(1.d0-r)*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      B_b2_7 = B_b2_7 + pi*s*(1.d0-r) * (
     +     - 2*GYZ1(1)*HZ1(-1)
     +     + 2*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 17.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     - 7.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + pi*s*(1.d0-r) * (
     +     - GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     )
      B_b2_7 = B_b2_7 + pi*s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     )
      B_b2_7 = B_b2_7 + pi*s*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     - 179.d0/72.d0*HZ1(-1)
     +     + 179.d0/72.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 7.d0/8.d0*HZ2(-1,0)
     +     )
      B_b2_7 = B_b2_7 + pi*s*(1.d0-r) * (
     +     + 19.d0/8.d0*HZ2(0,-1)
     +     - 17.d0/6.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 3.d0/2.d0*HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     )
      B_b2_7 = B_b2_7 + pi*s*(1.d0-r) * (
     +     - 7.d0/4.d0*HZ3(0,-1,-1)
     +     + 3.d0/4.d0*HZ3(0,0,-1)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,-1)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_b2_7 = B_b2_7 + pi*s*(1.d0+s)**(-1) * (
     +     + 9.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_b2_7 = B_b2_7 + pi*s*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_b2_7 = B_b2_7 + pi*s*zeta2 * (
     +     + 5.d0/2.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      B_b2_7 = B_b2_7 + pi*s*zeta3 * (
     +     + 1
     +     )
      B_b2_7 = B_b2_7 + pi*s * (
     +     - 47.d0/18.d0
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 5.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,-1)
     +     - GYZ1(2)*HZ2(0,0)
     +     + 17.d0/12.d0*GYZ1(3)
     +     )
      B_b2_7 = B_b2_7 + pi*s * (
     +     - 7.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     + 25.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(-1,-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + pi*s * (
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(-1)
     +     + GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + pi*s * (
     +     - GYZ3(2,1,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     + GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 283.d0/72.d0*HZ1(-1)
     +     - 49.d0/18.d0*HZ1(0)
     +     + 17.d0/6.d0*HZ2(-1,-1)
     +     )
      B_b2_7 = B_b2_7 + pi*s * (
     +     - 3*HZ2(-1,0)
     +     - 11.d0/2.d0*HZ2(0,-1)
     +     + 17.d0/3.d0*HZ2(0,0)
     +     - 3*HZ3(-1,-1,-1)
     +     + HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,-1)
     +     - 2*HZ3(-1,0,0)
     +     )
      B_b2_7 = B_b2_7 + pi*s * (
     +     + 7.d0/2.d0*HZ3(0,-1,-1)
     +     - 3.d0/2.d0*HZ3(0,0,-1)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + HZ3(1,0,-1)
     +     + HZ3(1,0,0)
     +     )
      B_b2_7 = B_b2_7 + pi*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + pi*s**2*zeta2 * (
     +     + 1
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_7 = B_b2_7 + pi*s**2*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      B_b2_7 = B_b2_7 + pi*s**2 * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 7.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 7.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,-1)
     +     )
      B_b2_7 = B_b2_7 + pi*s**2 * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     )
      B_b2_7 = B_b2_7 + pi*s**2 * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,2,1)
     +     )
      B_b2_7 = B_b2_7 + pi*s**2 * (
     +     + 47.d0/18.d0*HZ1(-1)
     +     - 47.d0/18.d0*HZ1(0)
     +     + 5.d0/12.d0*HZ2(-1,-1)
     +     - 9.d0/8.d0*HZ2(-1,0)
     +     - 17.d0/8.d0*HZ2(0,-1)
     +     + 17.d0/6.d0*HZ2(0,0)
     +     - 3.d0/2.d0*HZ3(-1,-1,-1)
     +     )
      B_b2_7 = B_b2_7 + pi*s**2 * (
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,-1)
     +     - HZ3(-1,0,0)
     +     + 7.d0/4.d0*HZ3(0,-1,-1)
     +     - 3.d0/4.d0*HZ3(0,0,-1)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_b2_7 = B_b2_7 + pi*s**2 * (
     +     + 1.d0/2.d0*HZ3(1,0,-1)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_b2_7 = B_b2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      B_b2_7 = B_b2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - HZ2(0,-1)
     +     )
      B_b2_7 = B_b2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_b2_7 = B_b2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_b2_7 = B_b2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     - 5.d0/8.d0
     +     )
      B_b2_7 = B_b2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 17.d0/16.d0*GYZ1(1)
     +     - 5.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     - 5.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      B_b2_7 = B_b2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 9.d0/16.d0*HZ1(0)
     +     + 5.d0/4.d0*HZ2(0,-1)
     +     - 3.d0/8.d0*HZ2(0,0)
     +     )
      B_b2_7 = B_b2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_b2_7 = B_b2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_b2_7 = B_b2_7 + pi*(1.d0-r-s)**(-1) * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      B_b2_7 = B_b2_7 + pi*(1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 3.d0/2.d0
     +     )
      B_b2_7 = B_b2_7 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 115.d0/36.d0
     +     + 5.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 17.d0/12.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     )
      B_b2_7 = B_b2_7 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 11.d0/12.d0*HZ1(-1)
     +     - 49.d0/24.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ2(-1,-1)
     +     + 7.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      B_b2_7 = B_b2_7 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_b2_7 = B_b2_7 + pi*(1.d0-r)*zeta2 * (
     +     - 9.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      B_b2_7 = B_b2_7 + pi*(1.d0-r)*zeta3 * (
     +     - 1
     +     )
      B_b2_7 = B_b2_7 + pi*(1.d0-r) * (
     +     + 47.d0/18.d0
     +     + 19.d0/8.d0*GYZ1(1)
     +     - 5.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 13.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(2)*HZ2(0,-1)
     +     + GYZ1(2)*HZ2(0,0)
     +     - 17.d0/12.d0*GYZ1(3)
     +     )
      B_b2_7 = B_b2_7 + pi*(1.d0-r) * (
     +     + 25.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     - 25.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 2*GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + pi*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(-1)
     +     - GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(-1)
     +     + GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + pi*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     - GYZ3(3,1,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     - 137.d0/36.d0*HZ1(-1)
     +     + 133.d0/72.d0*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + pi*(1.d0-r) * (
     +     - 31.d0/12.d0*HZ2(-1,-1)
     +     + 11.d0/4.d0*HZ2(-1,0)
     +     + 5*HZ2(0,-1)
     +     - 37.d0/6.d0*HZ2(0,0)
     +     + 3*HZ3(-1,-1,-1)
     +     - HZ3(-1,-1,0)
     +     - 2*HZ3(-1,0,-1)
     +     )
      B_b2_7 = B_b2_7 + pi*(1.d0-r) * (
     +     + 2*HZ3(-1,0,0)
     +     - 7.d0/2.d0*HZ3(0,-1,-1)
     +     + 3.d0/2.d0*HZ3(0,0,-1)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     - HZ3(1,0,-1)
     +     - HZ3(1,0,0)
     +     )
      B_b2_7 = B_b2_7 + pi*(1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + pi*(1.d0-r)**2 * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     )
      B_b2_7 = B_b2_7 + pi*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_7 = B_b2_7 + pi*zeta2 * (
     +     + 29.d0/16.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     - HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_7 = B_b2_7 + pi*zeta3 * (
     +     - 1
     +     )
      B_b2_7 = B_b2_7 + pi * (
     +     - 167.d0/108.d0
     +     - 33.d0/16.d0*GYZ1(1)
     +     + 11.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 11.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 11.d0/8.d0*GYZ1(3)
     +     )
      B_b2_7 = B_b2_7 + pi * (
     +     - 11.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 11.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(-1,-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     )
      B_b2_7 = B_b2_7 + pi * (
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     - GYZ2(3,1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + pi * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 3.d0/4.d0*GYZ3(3,0,1)
     +     + GYZ3(3,1,1)
     +     - 3.d0/4.d0*GYZ3(3,2,1)
     +     + 205.d0/72.d0*HZ1(-1)
     +     + 47.d0/144.d0*HZ1(0)
     +     )
      B_b2_7 = B_b2_7 + pi * (
     +     + 11.d0/6.d0*HZ2(-1,-1)
     +     - 25.d0/12.d0*HZ2(-1,0)
     +     - 77.d0/24.d0*HZ2(0,-1)
     +     + 59.d0/24.d0*HZ2(0,0)
     +     - 3*HZ3(-1,-1,-1)
     +     + 3.d0/2.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,-1)
     +     )
      B_b2_7 = B_b2_7 + pi * (
     +     - HZ3(-1,0,0)
     +     + 5.d0/2.d0*HZ3(0,-1,-1)
     +     - 1.d0/4.d0*HZ3(0,0,-1)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,-1)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )

      B_c2_7 = 0d0
     +
      B_c2_7 = B_c2_7 + pi*s**(-1)*(1.d0-r) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     )
      B_c2_7 = B_c2_7 + pi*s**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_7 = B_c2_7 + pi*s**(-1) * (
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      B_c2_7 = B_c2_7 + pi*s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     - 3.d0/4.d0
     +     )
      B_c2_7 = B_c2_7 + pi*s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 115.d0/36.d0
     +     + 5.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 17.d0/12.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     )
      B_c2_7 = B_c2_7 + pi*s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 11.d0/12.d0*HZ1(-1)
     +     - 43.d0/24.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      B_c2_7 = B_c2_7 + pi*s*(1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_7 = B_c2_7 + pi*s*(1.d0-r)*zeta2 * (
     +     - 1
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_7 = B_c2_7 + pi*s*(1.d0-r)*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      B_c2_7 = B_c2_7 + pi*s*(1.d0-r) * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 7.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 7.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,-1)
     +     )
      B_c2_7 = B_c2_7 + pi*s*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     )
      B_c2_7 = B_c2_7 + pi*s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,1,1)
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     )
      B_c2_7 = B_c2_7 + pi*s*(1.d0-r) * (
     +     - 47.d0/18.d0*HZ1(-1)
     +     + 47.d0/18.d0*HZ1(0)
     +     - 5.d0/12.d0*HZ2(-1,-1)
     +     + 9.d0/8.d0*HZ2(-1,0)
     +     + 17.d0/8.d0*HZ2(0,-1)
     +     - 17.d0/6.d0*HZ2(0,0)
     +     + 3.d0/2.d0*HZ3(-1,-1,-1)
     +     )
      B_c2_7 = B_c2_7 + pi*s*(1.d0-r) * (
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     - 7.d0/4.d0*HZ3(0,-1,-1)
     +     + 3.d0/4.d0*HZ3(0,0,-1)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     )
      B_c2_7 = B_c2_7 + pi*s*(1.d0-r) * (
     +     - 1.d0/2.d0*HZ3(1,0,-1)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      B_c2_7 = B_c2_7 + pi*s*(1.d0+s)**(-1) * (
     +     - 9.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_7 = B_c2_7 + pi*s*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_7 = B_c2_7 + pi*s * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - HZ2(0,-1)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**4 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + HZ2(0,-1)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**2*zeta2 * (
     +     - 5.d0/8.d0
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 17.d0/16.d0*GYZ1(1)
     +     - 5.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     - 5.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 9.d0/16.d0*HZ1(0)
     +     + 5.d0/4.d0*HZ2(0,-1)
     +     - 3.d0/8.d0*HZ2(0,0)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**4 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     + 5.d0/8.d0
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 13.d0/16.d0
     +     - 19.d0/16.d0*GYZ1(1)
     +     + 5.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     + 5.d0/8.d0*GYZ2(3,1)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 9.d0/8.d0*HZ1(-1)
     +     + 9.d0/16.d0*HZ1(0)
     +     - 5.d0/4.d0*HZ2(0,-1)
     +     + 3.d0/8.d0*HZ2(0,0)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     + 3.d0/8.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 7.d0/8.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 3.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 3.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(1,1)
     +     - 3.d0/8.d0*HZ2(-1,-1)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 47.d0/18.d0
     +     - 9.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 17.d0/12.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 7.d0/12.d0*HZ1(-1)
     +     + 11.d0/8.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 5.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r)*zeta2 * (
     +     - 5.d0/4.d0
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r) * (
     +     + 47.d0/18.d0
     +     + 3.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 17.d0/12.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(-1)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 7.d0/12.d0*HZ1(-1)
     +     - 5.d0/8.d0*HZ1(0)
     +     - 5.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r) * (
     +     + 2*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      B_c2_7 = B_c2_7 + pi*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_7 = B_c2_7 + pi * (
     +     + 13.d0/16.d0
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )

      C_a2_7 = 0d0
     +
      C_a2_7 = C_a2_7 + pi*r**(-2)*s**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     )
      C_a2_7 = C_a2_7 + pi*r**(-1)*s * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      C_a2_7 = C_a2_7 + pi*r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_a2_7 = C_a2_7 + pi*s**(-1) * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      C_a2_7 = C_a2_7 + pi*s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      C_a2_7 = C_a2_7 + pi*s*(1.d0-r) * (
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_7 = C_a2_7 + pi*s*zeta2 * (
     +     + 1.d0/4.d0
     +     + GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - HZ1(0)
     +     - HZ1(1)
     +     )
      C_a2_7 = C_a2_7 + pi*s*zeta3 * (
     +     + 3
     +     )
      C_a2_7 = C_a2_7 + pi*s * (
     +     - 29.d0/16.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 2*GYZ1(2)*HZ2(0,-1)
     +     + GYZ1(2)*HZ2(0,0)
     +     )
      C_a2_7 = C_a2_7 + pi*s * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - GYZ1(3)*HZ1(0)
     +     + 5.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     - GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     )
      C_a2_7 = C_a2_7 + pi*s * (
     +     + GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - GYZ2(2,3)*HZ1(-1)
     +     + 2*GYZ2(3,1)
     +     - 3.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     + GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_a2_7 = C_a2_7 + pi*s * (
     +     + 3.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     + GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     - 3.d0/2.d0*GYZ3(3,3,1)
     +     - 5.d0/8.d0*HZ1(0)
     +     + 17.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_a2_7 = C_a2_7 + pi*s * (
     +     - 17.d0/4.d0*HZ2(0,-1)
     +     - 7.d0/4.d0*HZ2(0,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     - 3.d0/2.d0*HZ3(-1,-1,-1)
     +     - 3.d0/2.d0*HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,0)
     +     + 3.d0/2.d0*HZ3(0,-1,-1)
     +     )
      C_a2_7 = C_a2_7 + pi*s * (
     +     + 3.d0/2.d0*HZ3(0,-1,0)
     +     + 2*HZ3(0,0,-1)
     +     - 3*HZ3(0,0,0)
     +     + 2*HZ3(1,0,-1)
     +     - HZ3(1,0,0)
     +     )
      C_a2_7 = C_a2_7 + pi*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      C_a2_7 = C_a2_7 + pi*s**2*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      C_a2_7 = C_a2_7 + pi*s**2*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      C_a2_7 = C_a2_7 + pi*s**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      C_a2_7 = C_a2_7 + pi*s**2 * (
     +     + 5.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(-1)
     +     )
      C_a2_7 = C_a2_7 + pi*s**2 * (
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     )
      C_a2_7 = C_a2_7 + pi*s**2 * (
     +     - 3.d0/4.d0*GYZ3(3,3,1)
     +     + 15.d0/16.d0*HZ1(-1)
     +     - 15.d0/16.d0*HZ1(0)
     +     + 9.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 11.d0/8.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     )
      C_a2_7 = C_a2_7 + pi*s**2 * (
     +     - 3.d0/4.d0*HZ2(1,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,-1)
     +     - 3.d0/4.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     + 3.d0/4.d0*HZ3(0,-1,-1)
     +     + 3.d0/4.d0*HZ3(0,-1,0)
     +     + HZ3(0,0,-1)
     +     )
      C_a2_7 = C_a2_7 + pi*s**2 * (
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     + HZ3(1,0,-1)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      C_a2_7 = C_a2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      C_a2_7 = C_a2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - HZ2(0,-1)
     +     )
      C_a2_7 = C_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      C_a2_7 = C_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + HZ2(0,-1)
     +     )
      C_a2_7 = C_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**2*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      C_a2_7 = C_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 5.d0/16.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 3.d0/16.d0*HZ1(0)
     +     )
      C_a2_7 = C_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      C_a2_7 = C_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_a2_7 = C_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_a2_7 = C_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     - 1
     +     )
      C_a2_7 = C_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 1.d0/16.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     + GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - GYZ2(3,1)
     +     + HZ1(-1)
     +     )
      C_a2_7 = C_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 7.d0/8.d0*HZ1(0)
     +     + 2*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      C_a2_7 = C_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_7 = C_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2*zeta2 * (
     +     - 3.d0/4.d0
     +     )
      C_a2_7 = C_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     )
      C_a2_7 = C_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 3.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_7 = C_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_a2_7 = C_a2_7 + pi*(1.d0-r-s)**(-1) * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      C_a2_7 = C_a2_7 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     - GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      C_a2_7 = C_a2_7 + pi*(1.d0-r)*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      C_a2_7 = C_a2_7 + pi*(1.d0-r) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     )
      C_a2_7 = C_a2_7 + pi*(1.d0-r) * (
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 5.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      C_a2_7 = C_a2_7 + pi*(1.d0-r)**2 * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     )
      C_a2_7 = C_a2_7 + pi*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_a2_7 = C_a2_7 + pi*zeta2 * (
     +     + 15.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_7 = C_a2_7 + pi*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      C_a2_7 = C_a2_7 + pi * (
     +     - 25.d0/16.d0
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 9.d0/16.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      C_a2_7 = C_a2_7 + pi * (
     +     + GYZ1(3)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     )
      C_a2_7 = C_a2_7 + pi * (
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     + 15.d0/8.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + GYZ2(3,3)*HZ1(-1)
     +     )
      C_a2_7 = C_a2_7 + pi * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     - GYZ3(3,3,1)
     +     - 1.d0/16.d0*HZ1(-1)
     +     - 7.d0/8.d0*HZ1(0)
     +     )
      C_a2_7 = C_a2_7 + pi * (
     +     + 27.d0/8.d0*HZ2(-1,-1)
     +     + 9.d0/8.d0*HZ2(-1,0)
     +     - 33.d0/8.d0*HZ2(0,-1)
     +     - 9.d0/8.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     - HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      C_a2_7 = C_a2_7 + pi * (
     +     - 1.d0/2.d0*HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,-1)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,-1)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(1,0,-1)
     +     )
      C_a2_7 = C_a2_7 + pi * (
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )

      C_b2_7 = 0d0
     +
      C_b2_7 = C_b2_7 + pi*r**(-2)*s**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     )
      C_b2_7 = C_b2_7 + pi*r**(-1)*s * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      C_b2_7 = C_b2_7 + pi*r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + pi*s**(-1)*(1.d0-r) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/8.d0*GYZ2(0,1)
     +     - 3.d0/8.d0*GYZ2(1,1)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     )
      C_b2_7 = C_b2_7 + pi*s**(-1)*(1.d0-r) * (
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ2(0,-1)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + pi*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     )
      C_b2_7 = C_b2_7 + pi*s**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + pi*s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     )
      C_b2_7 = C_b2_7 + pi*s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + pi*s**(-1) * (
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      C_b2_7 = C_b2_7 + pi*s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_b2_7 = C_b2_7 + pi*s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 27.d0/16.d0
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + pi*s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 3.d0/8.d0*HZ1(-1)
     +     - 3.d0/16.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      C_b2_7 = C_b2_7 + pi*s*(1.d0-r)*zeta2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_b2_7 = C_b2_7 + pi*s*(1.d0-r)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_b2_7 = C_b2_7 + pi*s*(1.d0-r) * (
     +     - 5.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + pi*s*(1.d0-r) * (
     +     - 5.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(-1)
     +     )
      C_b2_7 = C_b2_7 + pi*s*(1.d0-r) * (
     +     - GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,2,1)
     +     )
      C_b2_7 = C_b2_7 + pi*s*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ3(3,3,1)
     +     - 13.d0/16.d0*HZ1(-1)
     +     + 13.d0/16.d0*HZ1(0)
     +     - 7.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 13.d0/8.d0*HZ2(0,-1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     )
      C_b2_7 = C_b2_7 + pi*s*(1.d0-r) * (
     +     + HZ2(1,0)
     +     + 3.d0/4.d0*HZ3(-1,-1,-1)
     +     + 3.d0/4.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     - 3.d0/4.d0*HZ3(0,-1,-1)
     +     - 3.d0/4.d0*HZ3(0,-1,0)
     +     - HZ3(0,0,-1)
     +     )
      C_b2_7 = C_b2_7 + pi*s*(1.d0-r) * (
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     - HZ3(1,0,-1)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      C_b2_7 = C_b2_7 + pi*s*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + pi*s*zeta2 * (
     +     + 1.d0/4.d0
     +     + GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - HZ1(0)
     +     - HZ1(1)
     +     )
      C_b2_7 = C_b2_7 + pi*s*zeta3 * (
     +     + 3
     +     )
      C_b2_7 = C_b2_7 + pi*s * (
     +     - 29.d0/16.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 2*GYZ1(2)*HZ2(0,-1)
     +     + GYZ1(2)*HZ2(0,0)
     +     )
      C_b2_7 = C_b2_7 + pi*s * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - GYZ1(3)*HZ1(0)
     +     + 5.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     - GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     )
      C_b2_7 = C_b2_7 + pi*s * (
     +     + GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - GYZ2(2,3)*HZ1(-1)
     +     + 2*GYZ2(3,1)
     +     - 3.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     + GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + pi*s * (
     +     + 3.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     + GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     - 3.d0/2.d0*GYZ3(3,3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     + 17.d0/4.d0*HZ2(-1,-1)
     +     )
      C_b2_7 = C_b2_7 + pi*s * (
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 17.d0/4.d0*HZ2(0,-1)
     +     - 7.d0/4.d0*HZ2(0,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     - 3.d0/2.d0*HZ3(-1,-1,-1)
     +     - 3.d0/2.d0*HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,0)
     +     )
      C_b2_7 = C_b2_7 + pi*s * (
     +     + 3.d0/2.d0*HZ3(0,-1,-1)
     +     + 3.d0/2.d0*HZ3(0,-1,0)
     +     + 2*HZ3(0,0,-1)
     +     - 3*HZ3(0,0,0)
     +     + 2*HZ3(1,0,-1)
     +     - HZ3(1,0,0)
     +     )
      C_b2_7 = C_b2_7 + pi*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + pi*s**2*zeta2 * (
     +     + 1.d0/8.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      C_b2_7 = C_b2_7 + pi*s**2*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      C_b2_7 = C_b2_7 + pi*s**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + pi*s**2 * (
     +     + 5.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(-1)
     +     )
      C_b2_7 = C_b2_7 + pi*s**2 * (
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     )
      C_b2_7 = C_b2_7 + pi*s**2 * (
     +     - 3.d0/4.d0*GYZ3(3,3,1)
     +     + 15.d0/16.d0*HZ1(-1)
     +     - 15.d0/16.d0*HZ1(0)
     +     + 9.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 11.d0/8.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     )
      C_b2_7 = C_b2_7 + pi*s**2 * (
     +     - 3.d0/4.d0*HZ2(1,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,-1)
     +     - 3.d0/4.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     + 3.d0/4.d0*HZ3(0,-1,-1)
     +     + 3.d0/4.d0*HZ3(0,-1,0)
     +     + HZ3(0,0,-1)
     +     )
      C_b2_7 = C_b2_7 + pi*s**2 * (
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     + HZ3(1,0,-1)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      C_b2_7 = C_b2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      C_b2_7 = C_b2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + HZ2(0,-1)
     +     )
      C_b2_7 = C_b2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      C_b2_7 = C_b2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 5.d0/16.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 3.d0/16.d0*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      C_b2_7 = C_b2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_b2_7 = C_b2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_b2_7 = C_b2_7 + pi*(1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      C_b2_7 = C_b2_7 + pi*(1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     - 1
     +     )
      C_b2_7 = C_b2_7 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 27.d0/16.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 3.d0/8.d0*HZ1(-1)
     +     + 5.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 5.d0/4.d0*HZ2(-1,0)
     +     + HZ2(0,-1)
     +     + HZ2(0,0)
     +     )
      C_b2_7 = C_b2_7 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + pi*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0
     +     - GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + HZ1(0)
     +     + HZ1(1)
     +     )
      C_b2_7 = C_b2_7 + pi*(1.d0-r)*zeta3 * (
     +     - 3
     +     )
      C_b2_7 = C_b2_7 + pi*(1.d0-r) * (
     +     + 29.d0/16.d0
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(2)*HZ2(0,-1)
     +     - GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     )
      C_b2_7 = C_b2_7 + pi*(1.d0-r) * (
     +     + GYZ1(3)*HZ1(0)
     +     - 5.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     + GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     )
      C_b2_7 = C_b2_7 + pi*(1.d0-r) * (
     +     - GYZ2(2,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + GYZ2(2,3)*HZ1(-1)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     - GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + pi*(1.d0-r) * (
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     - GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 3.d0/2.d0*GYZ3(3,3,1)
     +     - 3.d0/8.d0*HZ1(-1)
     +     + 5.d0/4.d0*HZ1(0)
     +     - 7.d0/2.d0*HZ2(-1,-1)
     +     )
      C_b2_7 = C_b2_7 + pi*(1.d0-r) * (
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 3*HZ2(0,-1)
     +     + 2*HZ2(0,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     + 3.d0/2.d0*HZ3(-1,-1,-1)
     +     + 3.d0/2.d0*HZ3(-1,-1,0)
     +     - 2*HZ3(-1,0,0)
     +     )
      C_b2_7 = C_b2_7 + pi*(1.d0-r) * (
     +     - 3.d0/2.d0*HZ3(0,-1,-1)
     +     - 3.d0/2.d0*HZ3(0,-1,0)
     +     - 2*HZ3(0,0,-1)
     +     + 3*HZ3(0,0,0)
     +     - 2*HZ3(1,0,-1)
     +     + HZ3(1,0,0)
     +     )
      C_b2_7 = C_b2_7 + pi*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     )
      C_b2_7 = C_b2_7 + pi*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_7 = C_b2_7 + pi*zeta2 * (
     +     + 15.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_7 = C_b2_7 + pi*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      C_b2_7 = C_b2_7 + pi * (
     +     - 3.d0/2.d0
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 9.d0/16.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + pi * (
     +     + GYZ1(3)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     )
      C_b2_7 = C_b2_7 + pi * (
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     + 15.d0/8.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + GYZ2(3,3)*HZ1(-1)
     +     )
      C_b2_7 = C_b2_7 + pi * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,1)
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     - GYZ3(3,3,1)
     +     - 3.d0/16.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      C_b2_7 = C_b2_7 + pi * (
     +     + 27.d0/8.d0*HZ2(-1,-1)
     +     + 9.d0/8.d0*HZ2(-1,0)
     +     - 33.d0/8.d0*HZ2(0,-1)
     +     - 9.d0/8.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     - HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      C_b2_7 = C_b2_7 + pi * (
     +     - 1.d0/2.d0*HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,-1)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,-1)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(1,0,-1)
     +     )
      C_b2_7 = C_b2_7 + pi * (
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )

      C_c2_7 = 0d0
     +
      C_c2_7 = C_c2_7 + pi*s**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     )
      C_c2_7 = C_c2_7 + pi*s**(-1)*(1.d0-r) * (
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_7 = C_c2_7 + pi*s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     )
      C_c2_7 = C_c2_7 + pi*s**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_7 = C_c2_7 + pi*s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(0,1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     )
      C_c2_7 = C_c2_7 + pi*s**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_7 = C_c2_7 + pi*s**(-1) * (
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      C_c2_7 = C_c2_7 + pi*s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_c2_7 = C_c2_7 + pi*s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 27.d0/16.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + pi*s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 3.d0/8.d0*HZ1(-1)
     +     + 3.d0/16.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      C_c2_7 = C_c2_7 + pi*s*(1.d0-r)*zeta2 * (
     +     - 1.d0/8.d0
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_c2_7 = C_c2_7 + pi*s*(1.d0-r)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_c2_7 = C_c2_7 + pi*s*(1.d0-r) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + pi*s*(1.d0-r) * (
     +     - 5.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(-1)
     +     )
      C_c2_7 = C_c2_7 + pi*s*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,2,1)
     +     )
      C_c2_7 = C_c2_7 + pi*s*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ3(3,3,1)
     +     - 15.d0/16.d0*HZ1(-1)
     +     + 15.d0/16.d0*HZ1(0)
     +     - 9.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 11.d0/8.d0*HZ2(0,-1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     )
      C_c2_7 = C_c2_7 + pi*s*(1.d0-r) * (
     +     + 3.d0/4.d0*HZ2(1,0)
     +     + 3.d0/4.d0*HZ3(-1,-1,-1)
     +     + 3.d0/4.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     - 3.d0/4.d0*HZ3(0,-1,-1)
     +     - 3.d0/4.d0*HZ3(0,-1,0)
     +     - HZ3(0,0,-1)
     +     )
      C_c2_7 = C_c2_7 + pi*s*(1.d0-r) * (
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     - HZ3(1,0,-1)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      C_c2_7 = C_c2_7 + pi*s*(1.d0+s)**(-1) * (
     +     + 1.d0/8.d0
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + pi*s * (
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**2*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**2 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + HZ2(0,-1)
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - HZ2(0,-1)
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 5.d0/16.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 3.d0/16.d0*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 1.d0/16.d0
     +     + 3.d0/16.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - HZ1(-1)
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 7.d0/16.d0*HZ1(0)
     +     + HZ2(0,-1)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,-1)
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r-s)**(-1) * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 29.d0/16.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r)*zeta2 * (
     +     - 1
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r) * (
     +     + 29.d0/16.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - GYZ2(3,1)
     +     + 7.d0/8.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     - 5.d0/4.d0*HZ2(-1,0)
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r) * (
     +     + 2*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r)**2 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      C_c2_7 = C_c2_7 + pi*(1.d0-r)**2 * (
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_7 = C_c2_7 + pi * (
     +     - 1.d0/16.d0
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )

      D_a2_7 = 0

      D_b2_7 = 0

      D_c2_7 = 0

      E_a2_7 = 0d0
     +
      E_a2_7 = E_a2_7 + pi*s * (
     +     + 19.d0/36.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     )
      E_a2_7 = E_a2_7 + pi*s * (
     +     - 8.d0/9.d0*HZ1(-1)
     +     + 49.d0/72.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(0,-1)
     +     - 7.d0/6.d0*HZ2(0,0)
     +     )
      E_a2_7 = E_a2_7 + pi*s**2 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 19.d0/36.d0*HZ1(-1)
     +     + 19.d0/36.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     )
      E_a2_7 = E_a2_7 + pi*s**2 * (
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(0,-1)
     +     - 7.d0/12.d0*HZ2(0,0)
     +     )
      E_a2_7 = E_a2_7 + pi*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      E_a2_7 = E_a2_7 + pi * (
     +     + 17.d0/108.d0
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      E_a2_7 = E_a2_7 + pi * (
     +     - 29.d0/36.d0*HZ1(-1)
     +     - 5.d0/144.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     + 7.d0/12.d0*HZ2(-1,0)
     +     + 7.d0/12.d0*HZ2(0,-1)
     +     - 7.d0/12.d0*HZ2(0,0)
     +     )

      E_b2_7 = 0d0
     +
      E_b2_7 = E_b2_7 + pi*s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 13.d0/36.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 7.d0/24.d0*HZ1(0)
     +     )
      E_b2_7 = E_b2_7 + pi*s*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 19.d0/36.d0*HZ1(-1)
     +     - 19.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     )
      E_b2_7 = E_b2_7 + pi*s*(1.d0-r) * (
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     - 3.d0/8.d0*HZ2(0,-1)
     +     + 7.d0/12.d0*HZ2(0,0)
     +     )
      E_b2_7 = E_b2_7 + pi*s * (
     +     + 19.d0/36.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     )
      E_b2_7 = E_b2_7 + pi*s * (
     +     - 8.d0/9.d0*HZ1(-1)
     +     + 49.d0/72.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(0,-1)
     +     - 7.d0/6.d0*HZ2(0,0)
     +     )
      E_b2_7 = E_b2_7 + pi*s**2 * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 19.d0/36.d0*HZ1(-1)
     +     + 19.d0/36.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     )
      E_b2_7 = E_b2_7 + pi*s**2 * (
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(0,-1)
     +     - 7.d0/12.d0*HZ2(0,0)
     +     )
      E_b2_7 = E_b2_7 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 13.d0/36.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 13.d0/24.d0*HZ1(0)
     +     )
      E_b2_7 = E_b2_7 + pi*(1.d0-r) * (
     +     - 19.d0/36.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     )
      E_b2_7 = E_b2_7 + pi*(1.d0-r) * (
     +     + 8.d0/9.d0*HZ1(-1)
     +     - 49.d0/72.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(-1,-1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(0,-1)
     +     + 7.d0/6.d0*HZ2(0,0)
     +     )
      E_b2_7 = E_b2_7 + pi*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      E_b2_7 = E_b2_7 + pi * (
     +     + 17.d0/108.d0
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     )
      E_b2_7 = E_b2_7 + pi * (
     +     - 29.d0/36.d0*HZ1(-1)
     +     - 5.d0/144.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     + 7.d0/12.d0*HZ2(-1,0)
     +     + 7.d0/12.d0*HZ2(0,-1)
     +     - 7.d0/12.d0*HZ2(0,0)
     +     )

      E_c2_7 = 0d0
     +
      E_c2_7 = E_c2_7 + pi*s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 13.d0/36.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 7.d0/24.d0*HZ1(0)
     +     )
      E_c2_7 = E_c2_7 + pi*s*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 19.d0/36.d0*HZ1(-1)
     +     - 19.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     )
      E_c2_7 = E_c2_7 + pi*s*(1.d0-r) * (
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     - 3.d0/8.d0*HZ2(0,-1)
     +     + 7.d0/12.d0*HZ2(0,0)
     +     )
      E_c2_7 = E_c2_7 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 19.d0/36.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ1(0)
     +     )
      E_c2_7 = E_c2_7 + pi*(1.d0-r) * (
     +     - 19.d0/36.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(0)
     +     )

      F_a2_7 = 0

      F_b2_7 = 0

      F_c2_7 = 0

      G_a2_7 = 0d0
     +
      G_a2_7 = G_a2_7 + pi*s**(-1) * (
     +     + 3.d0/8.d0*HZ1(-1)
     +     )
      G_a2_7 = G_a2_7 + pi*s*(1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/12.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/12.d0*HZ2(1,0)
     +     )
      G_a2_7 = G_a2_7 + pi*s*(1.d0-r) * (
     +     - 1.d0/12.d0*HZ1(-1)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      G_a2_7 = G_a2_7 + pi*s*(1.d0-r)**2*(r+s)**(-3) * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_7 = G_a2_7 + pi*s*(1.d0+s)**(-1) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     )
      G_a2_7 = G_a2_7 + pi*s*(r+s)**(-1) * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_7 = G_a2_7 + pi*s*zeta2 * (
     +     + 1
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_a2_7 = G_a2_7 + pi*s*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      G_a2_7 = G_a2_7 + pi*s * (
     +     - 5.d0/12.d0
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,-1)
     +     + 2.d0/3.d0*GYZ1(3)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(0,-1)
     +     )
      G_a2_7 = G_a2_7 + pi*s * (
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(-1)
     +     + 5.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     )
      G_a2_7 = G_a2_7 + pi*s * (
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/12.d0*HZ1(0)
     +     + 2.d0/3.d0*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     - 5.d0/3.d0*HZ2(0,-1)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     )
      G_a2_7 = G_a2_7 + pi*s * (
     +     + 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(0,-1,-1)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + HZ3(0,0,-1)
     +     + HZ3(1,0,-1)
     +     )
      G_a2_7 = G_a2_7 + pi*s**2*zeta2 * (
     +     + GYZ1(2)
     +     - GYZ1(3)
     +     - HZ1(0)
     +     - HZ1(1)
     +     )
      G_a2_7 = G_a2_7 + pi*s**2*zeta3 * (
     +     + 3
     +     )
      G_a2_7 = G_a2_7 + pi*s**2 * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 2*GYZ1(2)*HZ2(0,-1)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(0,-1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + GYZ2(2,1)*HZ1(-1)
     +     )
      G_a2_7 = G_a2_7 + pi*s**2 * (
     +     - GYZ2(2,3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(-1)
     +     + GYZ2(3,3)*HZ1(-1)
     +     + GYZ3(2,3,1)
     +     - GYZ3(3,3,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      G_a2_7 = G_a2_7 + pi*s**2 * (
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - HZ3(-1,-1,-1)
     +     )
      G_a2_7 = G_a2_7 + pi*s**2 * (
     +     - HZ3(-1,-1,0)
     +     + HZ3(0,-1,-1)
     +     + HZ3(0,-1,0)
     +     + 2*HZ3(0,0,-1)
     +     + 2*HZ3(1,0,-1)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-4)*(1.d0-r)**5*(r+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-4)*(1.d0-r)**5 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**2*zeta2 * (
     +     - 3.d0/4.d0
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**2 * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/2.d0*HZ2(0,-1)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     - 7.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 7.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 7.d0/6.d0*GYZ2(0,1)
     +     + 7.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     + 7.d0/6.d0*HZ2(-1,-1)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     - 7.d0/6.d0*HZ2(-1,0)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**4 * (
     +     + 7.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 7.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 7.d0/6.d0*GYZ2(0,1)
     +     - 7.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ1(0)
     +     - 7.d0/6.d0*HZ2(-1,-1)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**4 * (
     +     + 7.d0/6.d0*HZ2(-1,0)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**5*(r+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     + 1.d0/3.d0*GYZ2(1,1)
     +     + 1.d0/3.d0*HZ2(-1,-1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**5 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 3.d0/2.d0*HZ2(0,-1)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**2*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     + HZ2(0,-1)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 11.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     - 11.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/12.d0*GYZ2(0,1)
     +     - 11.d0/12.d0*GYZ2(1,1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     - 11.d0/12.d0*HZ2(-1,-1)
     +     + 11.d0/12.d0*HZ2(-1,0)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 11.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     + 11.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(0,1)
     +     + 11.d0/12.d0*GYZ2(1,1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     + 11.d0/12.d0*HZ2(-1,-1)
     +     - 11.d0/12.d0*HZ2(-1,0)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     + 5.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 5.d0/6.d0*GYZ2(0,1)
     +     - 5.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 5.d0/6.d0*HZ2(-1,-1)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     + 5.d0/6.d0*HZ2(-1,0)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**4 * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     - 1.d0/3.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**4 * (
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**5*(r+s)**(-3) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 3.d0/8.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     - HZ2(0,-1)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/12.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 5.d0/12.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2*zeta2 * (
     +     - 1
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/12.d0
     +     - GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - GYZ2(3,1)
     +     + 11.d0/8.d0*HZ1(-1)
     +     - 13.d0/24.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 2*HZ2(0,-1)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,1)
     +     + 3.d0/4.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     + 3.d0/4.d0*HZ2(-1,-1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r-s)**(-1) * (
     +     - 3.d0/8.d0*HZ1(-1)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/12.d0
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r)*zeta2 * (
     +     + 1
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r) * (
     +     + 1.d0/12.d0
     +     + 5.d0/6.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(-1)
     +     - GYZ1(3)*HZ1(-1)
     +     + GYZ2(3,1)
     +     - 23.d0/24.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r) * (
     +     - 2*HZ2(0,-1)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/3.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r)**2 * (
     +     + 1.d0/12.d0*HZ1(-1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r)**3*(r+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     )
      G_a2_7 = G_a2_7 + pi*(1.d0-r)**3*(r+s)**(-3) * (
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_7 = G_a2_7 + pi * (
     +     - 3.d0/4.d0
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_a2_7 = G_a2_7 + pi * (
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     )

      G_b2_7 = 0d0
     +
      G_b2_7 = G_b2_7 + pi*s**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      G_b2_7 = G_b2_7 + pi*s**(-1) * (
     +     + 3.d0/8.d0*HZ1(-1)
     +     )
      G_b2_7 = G_b2_7 + pi*s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      G_b2_7 = G_b2_7 + pi*s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1
     +     - 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + pi*s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     + 19.d0/12.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      G_b2_7 = G_b2_7 + pi*s*(1.d0-r)*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_b2_7 = G_b2_7 + pi*s*(1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_7 = G_b2_7 + pi*s*(1.d0-r)*zeta2 * (
     +     - GYZ1(2)
     +     + GYZ1(3)
     +     + HZ1(0)
     +     + HZ1(1)
     +     )
      G_b2_7 = G_b2_7 + pi*s*(1.d0-r)*zeta3 * (
     +     - 3
     +     )
      G_b2_7 = G_b2_7 + pi*s*(1.d0-r) * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(2)*HZ2(0,-1)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 2*GYZ1(3)*HZ2(0,-1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - GYZ2(2,1)*HZ1(-1)
     +     )
      G_b2_7 = G_b2_7 + pi*s*(1.d0-r) * (
     +     + GYZ2(2,3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + GYZ2(3,1)*HZ1(-1)
     +     - GYZ2(3,3)*HZ1(-1)
     +     - GYZ3(2,3,1)
     +     + GYZ3(3,3,1)
     +     - 1.d0/3.d0*HZ1(-1)
     +     )
      G_b2_7 = G_b2_7 + pi*s*(1.d0-r) * (
     +     + 1.d0/3.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + HZ3(-1,-1,-1)
     +     )
      G_b2_7 = G_b2_7 + pi*s*(1.d0-r) * (
     +     + HZ3(-1,-1,0)
     +     - HZ3(0,-1,-1)
     +     - HZ3(0,-1,0)
     +     - 2*HZ3(0,0,-1)
     +     - 2*HZ3(1,0,-1)
     +     )
      G_b2_7 = G_b2_7 + pi*s*(1.d0-r)**2*(r+s)**(-3) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/3.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     )
      G_b2_7 = G_b2_7 + pi*s*(1.d0-r)**2*(r+s)**(-3) * (
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     )
      G_b2_7 = G_b2_7 + pi*s*(1.d0+s)**(-1) * (
     +     + 5.d0/6.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_7 = G_b2_7 + pi*s*(r+s)**(-1) * (
     +     - 1.d0/12.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      G_b2_7 = G_b2_7 + pi*s*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_7 = G_b2_7 + pi*s*zeta2 * (
     +     + 1
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_b2_7 = G_b2_7 + pi*s*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      G_b2_7 = G_b2_7 + pi*s * (
     +     - 5.d0/12.d0
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,-1)
     +     + 2.d0/3.d0*GYZ1(3)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(0,-1)
     +     )
      G_b2_7 = G_b2_7 + pi*s * (
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(-1)
     +     + 5.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     )
      G_b2_7 = G_b2_7 + pi*s * (
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     - 5.d0/8.d0*HZ1(-1)
     +     + 11.d0/24.d0*HZ1(0)
     +     + 2.d0/3.d0*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     - 5.d0/3.d0*HZ2(0,-1)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     )
      G_b2_7 = G_b2_7 + pi*s * (
     +     + 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(0,-1,-1)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + HZ3(0,0,-1)
     +     + HZ3(1,0,-1)
     +     )
      G_b2_7 = G_b2_7 + pi*s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + pi*s**2*(1.d0-r)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + pi*s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - HZ1(0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_7 = G_b2_7 + pi*s**2*(1.d0-r)*(r+s)**(-3) * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_7 = G_b2_7 + pi*s**2*(1.d0+s)**(-2) * (
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + pi*s**2*(r+s)**(-2) * (
     +     - 1.d0/3.d0*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + pi*s**2*zeta2 * (
     +     + GYZ1(2)
     +     - GYZ1(3)
     +     - HZ1(0)
     +     - HZ1(1)
     +     )
      G_b2_7 = G_b2_7 + pi*s**2*zeta3 * (
     +     + 3
     +     )
      G_b2_7 = G_b2_7 + pi*s**2 * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 2*GYZ1(2)*HZ2(0,-1)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(0,-1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + GYZ2(2,1)*HZ1(-1)
     +     )
      G_b2_7 = G_b2_7 + pi*s**2 * (
     +     - GYZ2(2,3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(-1)
     +     + GYZ2(3,3)*HZ1(-1)
     +     + GYZ3(2,3,1)
     +     - GYZ3(3,3,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      G_b2_7 = G_b2_7 + pi*s**2 * (
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - HZ3(-1,-1,-1)
     +     )
      G_b2_7 = G_b2_7 + pi*s**2 * (
     +     - HZ3(-1,-1,0)
     +     + HZ3(0,-1,-1)
     +     + HZ3(0,-1,0)
     +     + 2*HZ3(0,0,-1)
     +     + 2*HZ3(1,0,-1)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**4 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*HZ2(0,-1)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 2.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     - 2.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(0,1)
     +     - 2.d0/3.d0*GYZ2(1,1)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ1(0)
     +     - 2.d0/3.d0*HZ2(-1,-1)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 2.d0/3.d0*HZ2(-1,0)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     - 2.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     + 2.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(0,1)
     +     + 2.d0/3.d0*GYZ2(1,1)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     + 2.d0/3.d0*HZ2(-1,-1)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     - 2.d0/3.d0*HZ2(-1,0)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     - 1.d0/3.d0*GYZ2(1,1)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**4 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     - HZ2(0,-1)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     + 1.d0/4.d0*GYZ2(1,1)
     +     - 5.d0/12.d0*HZ1(-1)
     +     + 5.d0/12.d0*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 5.d0/12.d0*HZ1(-1)
     +     - 5.d0/12.d0*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r-s)**(-1) * (
     +     - 3.d0/4.d0*HZ1(-1)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + 1
     +     + 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     - 7.d0/12.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/12.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r) * (
     +     + 1.d0/2.d0
     +     + 5.d0/6.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ2(0,-1)
     +     - 2.d0/3.d0*GYZ1(3)
     +     - 13.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r) * (
     +     - 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(0,-1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ1(0)
     +     - 2.d0/3.d0*HZ2(-1,-1)
     +     - HZ2(-1,0)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r) * (
     +     - 1.d0/3.d0*HZ2(0,-1)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,-1)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(0,-1,-1)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r) * (
     +     - HZ3(0,0,-1)
     +     - HZ3(1,0,-1)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r)**2*(r+s)**(-2) * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r)**2 * (
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_b2_7 = G_b2_7 + pi*(1.d0-r)**3*(r+s)**(-3) * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_7 = G_b2_7 + pi * (
     +     - 9.d0/8.d0
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - HZ1(-1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_b2_7 = G_b2_7 + pi * (
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     )

      G_c2_7 = 0d0
     +
      G_c2_7 = G_c2_7 + pi*s*(1.d0-r)*(1.d0+s)**(-2)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_c2_7 = G_c2_7 + pi*s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     + 1
     +     + 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + pi*s*(1.d0-r)*(1.d0+s)**(-2) * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     - 13.d0/12.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     )
      G_c2_7 = G_c2_7 + pi*s*(1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + pi*s*(1.d0-r)*(r+s)**(-2) * (
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_7 = G_c2_7 + pi*s*(1.d0-r)*zeta2 * (
     +     - GYZ1(2)
     +     + GYZ1(3)
     +     + HZ1(0)
     +     + HZ1(1)
     +     )
      G_c2_7 = G_c2_7 + pi*s*(1.d0-r)*zeta3 * (
     +     - 3
     +     )
      G_c2_7 = G_c2_7 + pi*s*(1.d0-r) * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(2)*HZ2(0,-1)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 2*GYZ1(3)*HZ2(0,-1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - GYZ2(2,1)*HZ1(-1)
     +     )
      G_c2_7 = G_c2_7 + pi*s*(1.d0-r) * (
     +     + GYZ2(2,3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + GYZ2(3,1)*HZ1(-1)
     +     - GYZ2(3,3)*HZ1(-1)
     +     - GYZ3(2,3,1)
     +     + GYZ3(3,3,1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      G_c2_7 = G_c2_7 + pi*s*(1.d0-r) * (
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + HZ3(-1,-1,-1)
     +     )
      G_c2_7 = G_c2_7 + pi*s*(1.d0-r) * (
     +     + HZ3(-1,-1,0)
     +     - HZ3(0,-1,-1)
     +     - HZ3(0,-1,0)
     +     - 2*HZ3(0,0,-1)
     +     - 2*HZ3(1,0,-1)
     +     )
      G_c2_7 = G_c2_7 + pi*s*(1.d0-r)**2*(r+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     )
      G_c2_7 = G_c2_7 + pi*s*(1.d0-r)**2*(r+s)**(-3) * (
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_7 = G_c2_7 + pi*s*(1.d0+s)**(-1) * (
     +     - 5.d0/6.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 2.d0/3.d0*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + pi*s*(r+s)**(-1) * (
     +     + 1.d0/12.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 5.d0/12.d0*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + pi*s * (
     +     + 3.d0/8.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + pi*s**2*(1.d0-r)**(-1)*(1.d0+s)**(-1) * (
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + pi*s**2*(1.d0-r)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + pi*s**2*(1.d0-r)*(1.d0+s)**(-3) * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + HZ1(0)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_7 = G_c2_7 + pi*s**2*(1.d0-r)*(r+s)**(-3) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_7 = G_c2_7 + pi*s**2*(1.d0+s)**(-2) * (
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + pi*s**2*(r+s)**(-2) * (
     +     + 1.d0/3.d0*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-4)*(1.d0-r)**5*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-4)*(1.d0-r)**5 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**2*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**2 * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*HZ2(0,-1)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     + GYZ2(0,1)
     +     - GYZ2(1,1)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ1(0)
     +     - HZ2(-1,-1)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**4*(r+s)**(-1) * (
     +     + HZ2(-1,0)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**4 * (
     +     - GYZ1(1)*HZ1(-1)
     +     + GYZ1(1)*HZ1(0)
     +     - GYZ2(0,1)
     +     + GYZ2(1,1)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     + HZ2(-1,-1)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**4 * (
     +     - HZ2(-1,0)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**5*(r+s)**(-2) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(0,1)
     +     - 1.d0/3.d0*GYZ2(1,1)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-3)*(1.d0-r)**5 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,1)
     +     - 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)*zeta2 * (
     +     - 3.d0/4.d0
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ2(0,-1)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**2*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**2 * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     - HZ2(0,-1)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**3*(r+s)**(-1) * (
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**3 * (
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 5.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/6.d0*GYZ2(0,1)
     +     + 5.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 5.d0/6.d0*HZ2(-1,-1)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**4*(r+s)**(-2) * (
     +     - 5.d0/6.d0*HZ2(-1,0)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**4 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**4 * (
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-2)*(1.d0-r)**5*(r+s)**(-3) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,1)
     +     + 1.d0/6.d0*GYZ2(1,1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r) * (
     +     - 3.d0/8.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     + HZ2(0,-1)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2*(r+s)**(-1) * (
     +     - 1.d0/12.d0
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2*zeta2 * (
     +     + 1
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     + 1.d0/12.d0
     +     + 5.d0/6.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(-1)
     +     - GYZ1(3)*HZ1(-1)
     +     + GYZ2(3,1)
     +     - 25.d0/24.d0*HZ1(-1)
     +     + 5.d0/24.d0*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**2 * (
     +     - 2*HZ2(0,-1)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     - 1.d0/2.d0*GYZ2(1,1)
     +     + 2.d0/3.d0*HZ1(-1)
     +     - 2.d0/3.d0*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**3*(r+s)**(-2) * (
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**3 * (
     +     + 1.d0/12.d0*HZ1(-1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-1)*(1.d0-r)**4*(r+s)**(-3) * (
     +     + 2.d0/3.d0*GYZ1(1)*HZ1(-1)
     +     - 2.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(0,1)
     +     - 2.d0/3.d0*GYZ2(1,1)
     +     - 2.d0/3.d0*HZ2(-1,-1)
     +     + 2.d0/3.d0*HZ2(-1,0)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r-s)**(-1) * (
     +     + 3.d0/8.d0*HZ1(-1)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r)*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0
     +     - 2.d0/3.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r)*(1.d0+s)**(-1) * (
     +     + HZ1(-1)
     +     + 5.d0/12.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/12.d0
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r)*zeta2 * (
     +     - 5.d0/4.d0
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r) * (
     +     + 5.d0/12.d0
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - GYZ2(3,1)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r) * (
     +     + 3.d0/8.d0*HZ1(-1)
     +     - 5.d0/24.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ2(-1,-1)
     +     - HZ2(-1,0)
     +     + 9.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r)**2*(r+s)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r)**2 * (
     +     + 1.d0/12.d0*HZ1(-1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_c2_7 = G_c2_7 + pi*(1.d0-r)**3*(r+s)**(-3) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_c2_7 = G_c2_7 + pi * (
     +     + 3.d0/8.d0
     +     + 1.d0/4.d0*HZ1(-1)
     +     )

      return
      end


==> fortran/zone8.f <==
      subroutine makecoef8(r,s,a_a1_8,a_b1_8,a_c1_8,
     $                         b_a1_8,b_b1_8,b_c1_8,
     $                         c_a1_8,c_b1_8,c_c1_8,
     $                         A_a2_8,A_b2_8,A_c2_8,
     $                         B_a2_8,B_b2_8,B_c2_8,
     $                         C_a2_8,C_b2_8,C_c2_8,
     $                         D_a2_8,D_b2_8,D_c2_8,
     $                         E_a2_8,E_b2_8,E_c2_8,
     $                         F_a2_8,F_b2_8,F_c2_8,
     $                         G_a2_8,G_b2_8,G_c2_8)
      
      real*8 a_a1_8,a_b1_8,a_c1_8,
     $       b_a1_8,b_b1_8,b_c1_8,
     $       c_a1_8,c_b1_8,c_c1_8,
     $       A_a2_8,A_b2_8,A_c2_8,
     $       B_a2_8,B_b2_8,B_c2_8,
     $       C_a2_8,C_b2_8,C_c2_8,
     $       D_a2_8,D_b2_8,D_c2_8,
     $       E_a2_8,E_b2_8,E_c2_8,
     $       F_a2_8,F_b2_8,F_c2_8,
     $       G_a2_8,G_b2_8,G_c2_8

      real*8 r,s
      real*8 zeta2,zeta3,zeta4
      integer nmax
      real*8 HZa1,HZa2,HZa3,HZa4,HZ1,HZ2,HZ3,HZ4,GYZ1,GYZ2,GYZ3,GYZ4
      dimension HZa1(0:1),HZa2(0:1,0:1),HZa3(0:1,0:1,0:1), 
     $          HZa4(0:1,0:1,0:1,0:1), 
     $          HZ1(-1:1),HZ2(-1:1,-1:1),HZ3(-1:1,-1:1,-1:1), 
     $          HZ4(-1:1,-1:1,-1:1,-1:1), 
     $          GYZ1(0:3),GYZ2(0:3,0:3),GYZ3(0:3,0:3,0:3), 
     $          GYZ4(0:3,0:3,0:3,0:3)       
      parameter (zeta2=1.64493406684822644d0)
      parameter (zeta3=1.20205690315959429d0)
      parameter (zeta4=1.08232323371113819d0)

      nmax = 4
      call tdhpl(r,s,nmax,GYZ1,GYZ2,GYZ3,GYZ4,HZa1,HZa2,HZa3,HZa4)
      call get1dhplog0m11(0,nmax,s,HZ1,HZ2,HZ3,HZ4)

      a_a1_8 = 0d0
     +
      a_a1_8 = a_a1_8 + r**(-2)*s**2 * (
     +     - 1.d0/4.d0*GYZ1(3)
     +     )
      a_a1_8 = a_a1_8 + r**(-1)*s * (
     +     + 1.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(3)
     +     )
      a_a1_8 = a_a1_8 + zeta2 * (
     +     + 1
     +     )
      a_a1_8 = a_a1_8 - 7.d0/4.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +
      a_a1_8 = a_a1_8 - 1.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +

      a_b1_8 = 0d0
     +
      a_b1_8 = a_b1_8 + r**(-1)*s * (
     +     - 1.d0/4.d0*GYZ1(3)
     +     )
      a_b1_8 = a_b1_8 + zeta2 * (
     +     + 1
     +     )
      a_b1_8 = a_b1_8 - 3.d0/2.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +
      a_b1_8 = a_b1_8 - 1.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +

      a_c1_8 = 0d0
     +
      a_c1_8 = a_c1_8 + r**(-2)*s**2 * (
     +     + 1.d0/4.d0*GYZ1(3)
     +     )
      a_c1_8 = a_c1_8 + r**(-1)*s * (
     +     - 1.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(3)
     +     )
      a_c1_8 = a_c1_8 - 1.d0/4.d0
     +

      b_a1_8 = 0d0
     +
      b_a1_8 = b_a1_8 + r**(-2)*s**2 * (
     +     + 1.d0/4.d0*GYZ1(3)
     +     )
      b_a1_8 = b_a1_8 + r**(-1)*s * (
     +     - 1.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(3)
     +     )
      b_a1_8 = b_a1_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     )
      b_a1_8 = b_a1_8 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     )
      b_a1_8 = b_a1_8 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_a1_8 = b_a1_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      b_a1_8 = b_a1_8 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 1
     +     )
      b_a1_8 = b_a1_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(0)
     +     - GYZ2(0,3)
     +     - 1.d0/2.d0*HZ1(0)
     +     + HZ2(-1,0)
     +     - HZ2(0,0)
     +     )
      b_a1_8 = b_a1_8 + zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_a1_8 = b_a1_8 + 7.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ1(0)
     +
      b_a1_8 = b_a1_8 + HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +

      b_b1_8 = 0d0
     +
      b_b1_8 = b_b1_8 + r**(-1)*s * (
     +     + 1.d0/4.d0*GYZ1(3)
     +     )
      b_b1_8 = b_b1_8 + s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      b_b1_8 = b_b1_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      b_b1_8 = b_b1_8 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 1
     +     )
      b_b1_8 = b_b1_8 + s*(1.d0-r)**(-1) * (
     +     + GYZ1(3)*HZ1(0)
     +     + GYZ2(0,3)
     +     + 1.d0/2.d0*HZ1(0)
     +     - HZ2(-1,0)
     +     + HZ2(0,0)
     +     )
      b_b1_8 = b_b1_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_b1_8 = b_b1_8 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_b1_8 = b_b1_8 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_b1_8 = b_b1_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      b_b1_8 = b_b1_8 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 1
     +     )
      b_b1_8 = b_b1_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(0)
     +     - GYZ2(0,3)
     +     - 1.d0/2.d0*HZ1(0)
     +     + HZ2(-1,0)
     +     - HZ2(0,0)
     +     )
      b_b1_8 = b_b1_8 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/2.d0
     +     )
      b_b1_8 = b_b1_8 + zeta2 * (
     +     + 1.d0/2.d0
     +     )
      b_b1_8 = b_b1_8 + 3.d0/2.d0
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ1(0)
     +
      b_b1_8 = b_b1_8 + HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +

      b_c1_8 = 0d0
     +
      b_c1_8 = b_c1_8 + r**(-2)*s**2 * (
     +     - 1.d0/4.d0*GYZ1(3)
     +     )
      b_c1_8 = b_c1_8 + r**(-1)*s * (
     +     + 1.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(3)
     +     )
      b_c1_8 = b_c1_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(3)
     +     )
      b_c1_8 = b_c1_8 + s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      b_c1_8 = b_c1_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      b_c1_8 = b_c1_8 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_c1_8 = b_c1_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_c1_8 = b_c1_8 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_c1_8 = b_c1_8 + (1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/2.d0
     +     )
      b_c1_8 = b_c1_8 + 1.d0/4.d0
     +

      c_a1_8 =
     +  - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +

      c_b1_8 =
     +  - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +

      c_c1_8 = 0

      A_a2_8 = 0d0
     +
      A_a2_8 = A_a2_8 + r**(-2)*s**2*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     )
      A_a2_8 = A_a2_8 + r**(-2)*s**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 355.d0/288.d0*GYZ1(3)
     +     - 5.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/48.d0*GYZ2(0,3)
     +     )
      A_a2_8 = A_a2_8 + r**(-2)*s**2 * (
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/24.d0*GYZ2(1,3)
     +     + 5.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 15.d0/16.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     )
      A_a2_8 = A_a2_8 + r**(-2)*s**2 * (
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - 3.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*GYZ3(3,2,1)
     +     )
      A_a2_8 = A_a2_8 + r**(-2)*s**2 * (
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     )
      A_a2_8 = A_a2_8 + r**(-1)*s*zeta2 * (
     +     + 1.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     )
      A_a2_8 = A_a2_8 + r**(-1)*s * (
     +     + 277.d0/288.d0
     +     - 5.d0/24.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 65.d0/72.d0*GYZ1(3)
     +     + 13.d0/24.d0*GYZ1(3)*HZ1(0)
     +     )
      A_a2_8 = A_a2_8 + r**(-1)*s * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 2.d0/3.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 13.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 13.d0/24.d0*GYZ2(3,1)
     +     )
      A_a2_8 = A_a2_8 + r**(-1)*s * (
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     + 1.d0/4.d0*GYZ3(1,0,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     )
      A_a2_8 = A_a2_8 + r**(-1)*s * (
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     + 3.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     + 5.d0/24.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      A_a2_8 = A_a2_8 + r**(-1)*s * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      A_a2_8 = A_a2_8 + r**(-1)*s**2*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      A_a2_8 = A_a2_8 + r**(-1)*s**2 * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 13.d0/48.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      A_a2_8 = A_a2_8 + s*(1.d0-r-s)**(-2)*(r+s) * (
     +     - 1.d0/16.d0*GYZ1(1)
     +     + 1.d0/16.d0*HZ1(0)
     +     )
      A_a2_8 = A_a2_8 + s*(1.d0-r-s)**(-1) * (
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/3.d0*HZ1(0)
     +     )
      A_a2_8 = A_a2_8 + s*(r+s)*zeta2 * (
     +     + 5.d0/6.d0
     +     )
      A_a2_8 = A_a2_8 + s*(r+s) * (
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/12.d0*GYZ2(0,3)
     +     - 5.d0/12.d0*GYZ2(1,3)
     +     + 5.d0/12.d0*GYZ2(2,1)
     +     - 5.d0/12.d0*GYZ2(3,1)
     +     + 5.d0/12.d0*HZ2(0,0)
     +     )
      A_a2_8 = A_a2_8 + s*(r+s) * (
     +     + 5.d0/12.d0*HZ2(1,0)
     +     )
      A_a2_8 = A_a2_8 + s*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      A_a2_8 = A_a2_8 + s * (
     +     + 5.d0/12.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 13.d0/48.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,3)
     +     )
      A_a2_8 = A_a2_8 + s * (
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 5.d0/12.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      A_a2_8 = A_a2_8 + s**2*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      A_a2_8 = A_a2_8 + s**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     )
      A_a2_8 = A_a2_8 + s**2 * (
     +     + 1.d0/8.d0*GYZ3(1,0,3)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*HZ3(0,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      A_a2_8 = A_a2_8 + (1.d0-r-s)**(-1)*(r+s) * (
     +     + 1.d0/16.d0
     +     )
      A_a2_8 = A_a2_8 + (r+s)*zeta2 * (
     +     + 7.d0/2.d0
     +     )
      A_a2_8 = A_a2_8 + (r+s) * (
     +     - 11.d0/16.d0*GYZ1(1)
     +     - 7.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/16.d0*GYZ1(3)
     +     + 7.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 7.d0/4.d0*GYZ2(0,3)
     +     - 7.d0/4.d0*GYZ2(1,3)
     +     + 7.d0/4.d0*GYZ2(2,1)
     +     )
      A_a2_8 = A_a2_8 + (r+s) * (
     +     - 7.d0/4.d0*GYZ2(3,1)
     +     + 11.d0/16.d0*HZ1(0)
     +     + 7.d0/4.d0*HZ2(0,0)
     +     + 7.d0/4.d0*HZ2(1,0)
     +     )
      A_a2_8 = A_a2_8 + (r+s)**2*zeta2 * (
     +     - 11.d0/8.d0
     +     )
      A_a2_8 = A_a2_8 + (r+s)**2 * (
     +     + 11.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 11.d0/16.d0*GYZ2(0,3)
     +     + 11.d0/16.d0*GYZ2(1,3)
     +     - 11.d0/16.d0*GYZ2(2,1)
     +     + 11.d0/16.d0*GYZ2(3,1)
     +     - 11.d0/16.d0*HZ2(0,0)
     +     )
      A_a2_8 = A_a2_8 + (r+s)**2 * (
     +     - 11.d0/16.d0*HZ2(1,0)
     +     )
      A_a2_8 = A_a2_8 + zeta2 * (
     +     + 587.d0/144.d0
     +     - 55.d0/48.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     - 11.d0/12.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     - 33.d0/16.d0*GYZ1(3)
     +     )
      A_a2_8 = A_a2_8 + zeta2 * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     - GYZ2(1,3)
     +     + GYZ2(2,1)
     +     )
      A_a2_8 = A_a2_8 + zeta2 * (
     +     - 1.d0/2.d0*GYZ2(2,2)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     + 11.d0/48.d0*HZ1(0)
     +     + 11.d0/12.d0*HZ1(1)
     +     )
      A_a2_8 = A_a2_8 + zeta2 * (
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     - 1.d0/2.d0*HZ2(1,1)
     +     )
      A_a2_8 = A_a2_8 + zeta3 * (
     +     + 317.d0/72.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 5.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      A_a2_8 = A_a2_8 + zeta4 * (
     +     + 3.d0/4.d0
     +     )
      A_a2_8 = A_a2_8 - 89959.d0/10368.d0
     +     + 49.d0/216.d0*GYZ1(1)
     +     - 20.d0/9.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     - 5.d0/12.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +
      A_a2_8 = A_a2_8 - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     - 71.d0/72.d0*GYZ1(2)*HZ1(0)
     +     - 8.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 11.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 2149.d0/864.d0*GYZ1(3)
     +     + 11.d0/12.d0*GYZ1(3)*HZ1(0)
     +
      A_a2_8 = A_a2_8 + 19.d0/24.d0*GYZ1(3)*HZ2(0,0)
     +     - 23.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     + GYZ1(3)*HZ3(1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +
      A_a2_8 = A_a2_8 + 71.d0/72.d0*GYZ2(0,3)
     +     + 5.d0/12.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 20.d0/9.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +     + 5.d0/12.d0*GYZ2(1,2)*HZ1(0)
     +
      A_a2_8 = A_a2_8 + 1.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     - 11.d0/12.d0*GYZ2(1,3)
     +     - 7.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ2(1,0)
     +     + 71.d0/72.d0*GYZ2(2,1)
     +     + 7.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +
      A_a2_8 = A_a2_8 + 3.d0/4.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     + 11.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     + 1.d0/24.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     - 11.d0/12.d0*GYZ2(3,1)
     +
      A_a2_8 = A_a2_8 - 7.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 23.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     - GYZ2(3,2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 23.d0/144.d0*GYZ2(3,3)
     +     - GYZ2(3,3)*HZ1(0)
     +
      A_a2_8 = A_a2_8 + 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 11.d0/12.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ3(0,1,3)
     +     - 5.d0/12.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     - GYZ3(0,3,3)
     +     + 1.d0/2.d0*GYZ3(0,3,3)*HZ1(0)
     +
      A_a2_8 = A_a2_8 - 4.d0/3.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     + 7.d0/4.d0*GYZ3(1,1,3)
     +     - 5.d0/12.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,2,3)*HZ1(0)
     +     + 7.d0/4.d0*GYZ3(1,3,1)
     +
      A_a2_8 = A_a2_8 + 3.d0/4.d0*GYZ3(1,3,2)*HZ1(0)
     +     + GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     - 7.d0/4.d0*GYZ3(2,1,1)
     +     - 3.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 11.d0/12.d0*GYZ3(2,2,1)
     +
      A_a2_8 = A_a2_8 - 1.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)*HZ1(0)
     +     + 7.d0/4.d0*GYZ3(3,1,1)
     +
      A_a2_8 = A_a2_8 + 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 23.d0/24.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,2,3)*HZ1(0)
     +     + GYZ3(3,3,1)
     +
      A_a2_8 = A_a2_8 - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(0,0,0,3)
     +     + 1.d0/2.d0*GYZ4(0,0,3,3)
     +     + 1.d0/4.d0*GYZ4(0,1,0,3)
     +     + 1.d0/4.d0*GYZ4(0,1,2,1)
     +     - 1.d0/2.d0*GYZ4(0,1,3,3)
     +     + 3.d0/4.d0*GYZ4(0,3,0,3)
     +     - 1.d0/2.d0*GYZ4(0,3,1,3)
     +
      A_a2_8 = A_a2_8 + 1.d0/4.d0*GYZ4(0,3,2,1)
     +     - 1.d0/2.d0*GYZ4(0,3,3,1)
     +     - 1.d0/2.d0*GYZ4(1,0,0,3)
     +     + 1.d0/2.d0*GYZ4(1,0,1,3)
     +     + 1.d0/2.d0*GYZ4(1,0,3,1)
     +     - 1.d0/2.d0*GYZ4(1,0,3,3)
     +     - 1.d0/2.d0*GYZ4(1,1,2,1)
     +     + 1.d0/2.d0*GYZ4(1,1,3,3)
     +
      A_a2_8 = A_a2_8 - 1.d0/4.d0*GYZ4(1,2,1,3)
     +     + 1.d0/2.d0*GYZ4(1,2,2,1)
     +     - 1.d0/4.d0*GYZ4(1,2,3,1)
     +     - 1.d0/4.d0*GYZ4(1,3,0,3)
     +     + 1.d0/2.d0*GYZ4(1,3,1,3)
     +     - 3.d0/4.d0*GYZ4(1,3,2,1)
     +     + 1.d0/2.d0*GYZ4(1,3,3,1)
     +     + 1.d0/4.d0*GYZ4(2,1,0,3)
     +
      A_a2_8 = A_a2_8 - 1.d0/2.d0*GYZ4(2,1,1,3)
     +     + 3.d0/4.d0*GYZ4(2,1,2,1)
     +     - 1.d0/2.d0*GYZ4(2,1,3,1)
     +     + 1.d0/2.d0*GYZ4(2,2,1,1)
     +     - 1.d0/2.d0*GYZ4(2,2,2,1)
     +     + 1.d0/4.d0*GYZ4(2,3,0,3)
     +     - 1.d0/2.d0*GYZ4(2,3,1,1)
     +     + 1.d0/4.d0*GYZ4(2,3,2,1)
     +
      A_a2_8 = A_a2_8 + 1.d0/2.d0*GYZ4(3,0,0,3)
     +     - 1.d0/4.d0*GYZ4(3,0,1,3)
     +     - 1.d0/4.d0*GYZ4(3,0,3,1)
     +     - 3.d0/4.d0*GYZ4(3,1,0,3)
     +     + 1.d0/2.d0*GYZ4(3,1,1,3)
     +     - 1.d0/4.d0*GYZ4(3,1,2,1)
     +     + 1.d0/2.d0*GYZ4(3,1,3,1)
     +     - 1.d0/2.d0*GYZ4(3,2,1,1)
     +
      A_a2_8 = A_a2_8 + 1.d0/2.d0*GYZ4(3,2,1,3)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     + 1.d0/2.d0*GYZ4(3,2,3,1)
     +     - 1.d0/2.d0*GYZ4(3,3,0,3)
     +     + 1.d0/2.d0*GYZ4(3,3,1,1)
     +     - 49.d0/216.d0*HZ1(0)
     +     + 77.d0/24.d0*HZ2(0,0)
     +     + 71.d0/72.d0*HZ2(1,0)
     +
      A_a2_8 = A_a2_8 + 13.d0/6.d0*HZ3(0,0,0)
     +     + 5.d0/12.d0*HZ3(0,1,0)
     +     + 8.d0/3.d0*HZ3(1,0,0)
     +     + 11.d0/12.d0*HZ3(1,1,0)
     +     + HZ4(-1,0,0,0)
     +     + HZ4(-1,0,1,0)
     +     + 3.d0/4.d0*HZ4(0,0,0,0)
     +     + 1.d0/4.d0*HZ4(0,0,1,0)
     +
      A_a2_8 = A_a2_8 + HZ4(0,1,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     + 1.d0/2.d0*HZ4(1,0,0,0)
     +     - 1.d0/2.d0*HZ4(1,1,1,0)
     +

      A_b2_8 = 0d0
     +
      A_b2_8 = A_b2_8 + r**(-1)*s*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     )
      A_b2_8 = A_b2_8 + r**(-1)*s * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 355.d0/288.d0*GYZ1(3)
     +     - 5.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/48.d0*GYZ2(0,3)
     +     )
      A_b2_8 = A_b2_8 + r**(-1)*s * (
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/24.d0*GYZ2(1,3)
     +     + 5.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 15.d0/16.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     )
      A_b2_8 = A_b2_8 + r**(-1)*s * (
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - 3.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/8.d0*GYZ3(3,2,1)
     +     )
      A_b2_8 = A_b2_8 + r**(-1)*s * (
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     )
      A_b2_8 = A_b2_8 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     + 11.d0/4.d0
     +     )
      A_b2_8 = A_b2_8 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(0,3)
     +     - 11.d0/8.d0*GYZ2(1,3)
     +     + 11.d0/8.d0*GYZ2(2,1)
     +     - 11.d0/8.d0*GYZ2(3,1)
     +     + 11.d0/8.d0*HZ2(0,0)
     +     )
      A_b2_8 = A_b2_8 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 11.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_8 = A_b2_8 + s**(-2)*(r+s)**3*zeta2 * (
     +     - 11.d0/4.d0
     +     )
      A_b2_8 = A_b2_8 + s**(-2)*(r+s)**3 * (
     +     + 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(0,3)
     +     + 11.d0/8.d0*GYZ2(1,3)
     +     - 11.d0/8.d0*GYZ2(2,1)
     +     + 11.d0/8.d0*GYZ2(3,1)
     +     - 11.d0/8.d0*HZ2(0,0)
     +     )
      A_b2_8 = A_b2_8 + s**(-2)*(r+s)**3 * (
     +     - 11.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_8 = A_b2_8 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     + 33.d0/8.d0
     +     )
      A_b2_8 = A_b2_8 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 33.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 33.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 33.d0/16.d0*GYZ2(0,3)
     +     - 33.d0/16.d0*GYZ2(1,3)
     +     + 33.d0/16.d0*GYZ2(2,1)
     +     - 33.d0/16.d0*GYZ2(3,1)
     +     + 33.d0/16.d0*HZ2(0,0)
     +     )
      A_b2_8 = A_b2_8 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 33.d0/16.d0*HZ2(1,0)
     +     )
      A_b2_8 = A_b2_8 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     - 33.d0/4.d0
     +     )
      A_b2_8 = A_b2_8 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 11.d0/16.d0*GYZ1(1)
     +     + 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/16.d0*GYZ1(3)
     +     - 33.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(0,3)
     +     + 33.d0/8.d0*GYZ2(1,3)
     +     - 33.d0/8.d0*GYZ2(2,1)
     +     )
      A_b2_8 = A_b2_8 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 33.d0/8.d0*GYZ2(3,1)
     +     - 11.d0/16.d0*HZ1(0)
     +     - 33.d0/8.d0*HZ2(0,0)
     +     - 33.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_8 = A_b2_8 + s**(-1)*(r+s)**2*zeta2 * (
     +     + 33.d0/4.d0
     +     )
      A_b2_8 = A_b2_8 + s**(-1)*(r+s)**2 * (
     +     - 11.d0/16.d0*GYZ1(1)
     +     - 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/16.d0*GYZ1(3)
     +     + 33.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(0,3)
     +     - 33.d0/8.d0*GYZ2(1,3)
     +     + 33.d0/8.d0*GYZ2(2,1)
     +     )
      A_b2_8 = A_b2_8 + s**(-1)*(r+s)**2 * (
     +     - 33.d0/8.d0*GYZ2(3,1)
     +     + 11.d0/16.d0*HZ1(0)
     +     + 33.d0/8.d0*HZ2(0,0)
     +     + 33.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_8 = A_b2_8 + s**(-1)*(r+s)**3*zeta2 * (
     +     - 11.d0/8.d0
     +     )
      A_b2_8 = A_b2_8 + s**(-1)*(r+s)**3 * (
     +     + 11.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 11.d0/16.d0*GYZ2(0,3)
     +     + 11.d0/16.d0*GYZ2(1,3)
     +     - 11.d0/16.d0*GYZ2(2,1)
     +     + 11.d0/16.d0*GYZ2(3,1)
     +     - 11.d0/16.d0*HZ2(0,0)
     +     )
      A_b2_8 = A_b2_8 + s**(-1)*(r+s)**3 * (
     +     - 11.d0/16.d0*HZ2(1,0)
     +     )
      A_b2_8 = A_b2_8 + s*(1.d0-r-s)**(-2)*(r+s) * (
     +     - 1.d0/16.d0*GYZ1(1)
     +     + 1.d0/16.d0*HZ1(0)
     +     )
      A_b2_8 = A_b2_8 + s*(1.d0-r-s)**(-1) * (
     +     - 5.d0/24.d0*GYZ1(1)
     +     + 5.d0/24.d0*HZ1(0)
     +     )
      A_b2_8 = A_b2_8 + s*(1.d0+s)**(-4)*(r+s)**3*zeta2 * (
     +     + 33.d0/8.d0*GYZ1(1)
     +     - 33.d0/8.d0*GYZ1(3)
     +     - 99.d0/8.d0*HZ1(0)
     +     )
      A_b2_8 = A_b2_8 + s*(1.d0+s)**(-4)*(r+s)**3*zeta3 * (
     +     + 99.d0/8.d0
     +     )
      A_b2_8 = A_b2_8 + s*(1.d0+s)**(-4)*(r+s)**3 * (
     +     + 33.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 33.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 33.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 33.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 33.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ3(1,0,3)
     +     )
      A_b2_8 = A_b2_8 + s*(1.d0+s)**(-4)*(r+s)**3 * (
     +     + 33.d0/8.d0*GYZ3(1,2,1)
     +     + 33.d0/8.d0*GYZ3(3,0,3)
     +     - 33.d0/8.d0*GYZ3(3,2,1)
     +     - 33.d0/4.d0*HZ3(0,0,0)
     +     - 33.d0/4.d0*HZ3(0,1,0)
     +     )
      A_b2_8 = A_b2_8 + s*(1.d0+s)**(-3)*(r+s)**2*zeta2 * (
     +     + 33.d0/8.d0
     +     - 33.d0/4.d0*GYZ1(1)
     +     + 33.d0/4.d0*GYZ1(3)
     +     + 99.d0/4.d0*HZ1(0)
     +     )
      A_b2_8 = A_b2_8 + s*(1.d0+s)**(-3)*(r+s)**2*zeta3 * (
     +     - 99.d0/4.d0
     +     )
      A_b2_8 = A_b2_8 + s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     - 33.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 33.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 33.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 33.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 33.d0/8.d0*GYZ2(0,3)
     +     + 33.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      A_b2_8 = A_b2_8 + s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     + 33.d0/8.d0*GYZ2(2,1)
     +     - 33.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 33.d0/4.d0*GYZ3(1,0,3)
     +     - 33.d0/4.d0*GYZ3(1,2,1)
     +     - 33.d0/4.d0*GYZ3(3,0,3)
     +     + 33.d0/4.d0*GYZ3(3,2,1)
     +     + 33.d0/8.d0*HZ2(0,0)
     +     )
      A_b2_8 = A_b2_8 + s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     + 33.d0/8.d0*HZ2(1,0)
     +     + 33.d0/2.d0*HZ3(0,0,0)
     +     + 33.d0/2.d0*HZ3(0,1,0)
     +     )
      A_b2_8 = A_b2_8 + s*(1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     - 99.d0/16.d0
     +     + 47.d0/8.d0*GYZ1(1)
     +     - 47.d0/8.d0*GYZ1(3)
     +     - 141.d0/8.d0*HZ1(0)
     +     )
      A_b2_8 = A_b2_8 + s*(1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     + 141.d0/8.d0
     +     )
      A_b2_8 = A_b2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     + 47.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 47.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 99.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 47.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 47.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 99.d0/16.d0*GYZ2(0,3)
     +     - 47.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      A_b2_8 = A_b2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     - 99.d0/16.d0*GYZ2(2,1)
     +     + 47.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 47.d0/8.d0*GYZ3(1,0,3)
     +     + 47.d0/8.d0*GYZ3(1,2,1)
     +     + 47.d0/8.d0*GYZ3(3,0,3)
     +     - 47.d0/8.d0*GYZ3(3,2,1)
     +     - 99.d0/16.d0*HZ2(0,0)
     +     )
      A_b2_8 = A_b2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     - 99.d0/16.d0*HZ2(1,0)
     +     - 47.d0/4.d0*HZ3(0,0,0)
     +     - 47.d0/4.d0*HZ3(0,1,0)
     +     )
      A_b2_8 = A_b2_8 + s*(1.d0+s)**(-1)*zeta2 * (
     +     + 25.d0/8.d0
     +     - 7.d0/4.d0*GYZ1(1)
     +     + 7.d0/4.d0*GYZ1(3)
     +     + 21.d0/4.d0*HZ1(0)
     +     )
      A_b2_8 = A_b2_8 + s*(1.d0+s)**(-1)*zeta3 * (
     +     - 21.d0/4.d0
     +     )
      A_b2_8 = A_b2_8 + s*(1.d0+s)**(-1) * (
     +     - 7.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 7.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 25.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 7.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 25.d0/8.d0*GYZ2(0,3)
     +     + 7.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      A_b2_8 = A_b2_8 + s*(1.d0+s)**(-1) * (
     +     + 25.d0/8.d0*GYZ2(2,1)
     +     - 7.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 7.d0/4.d0*GYZ3(1,0,3)
     +     - 7.d0/4.d0*GYZ3(1,2,1)
     +     - 7.d0/4.d0*GYZ3(3,0,3)
     +     + 7.d0/4.d0*GYZ3(3,2,1)
     +     + 25.d0/8.d0*HZ2(0,0)
     +     )
      A_b2_8 = A_b2_8 + s*(1.d0+s)**(-1) * (
     +     + 25.d0/8.d0*HZ2(1,0)
     +     + 7.d0/2.d0*HZ3(0,0,0)
     +     + 7.d0/2.d0*HZ3(0,1,0)
     +     )
      A_b2_8 = A_b2_8 + s*(r+s)*zeta2 * (
     +     - 5.d0/6.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      A_b2_8 = A_b2_8 + s*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      A_b2_8 = A_b2_8 + s*(r+s) * (
     +     + 5.d0/12.d0*GYZ2(1,3)
     +     - 5.d0/12.d0*GYZ2(2,1)
     +     + 5.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(1,0,3)
     +     )
      A_b2_8 = A_b2_8 + s*(r+s) * (
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     - 5.d0/12.d0*HZ2(0,0)
     +     - 5.d0/12.d0*HZ2(1,0)
     +     + 1.d0/8.d0*HZ3(0,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      A_b2_8 = A_b2_8 + s*zeta2 * (
     +     + 7.d0/12.d0
     +     )
      A_b2_8 = A_b2_8 + s * (
     +     - 5.d0/12.d0*GYZ1(1)
     +     - 7.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 13.d0/24.d0*GYZ2(0,3)
     +     - 5.d0/12.d0*GYZ2(1,3)
     +     + 7.d0/24.d0*GYZ2(2,1)
     +     - 5.d0/12.d0*GYZ2(3,1)
     +     )
      A_b2_8 = A_b2_8 + s * (
     +     + 5.d0/12.d0*HZ1(0)
     +     + 7.d0/24.d0*HZ2(0,0)
     +     + 7.d0/24.d0*HZ2(1,0)
     +     )
      A_b2_8 = A_b2_8 + s**2*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      A_b2_8 = A_b2_8 + s**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     )
      A_b2_8 = A_b2_8 + s**2 * (
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*HZ3(0,0,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      A_b2_8 = A_b2_8 + (1.d0-r-s)**(-1)*(r+s) * (
     +     + 1.d0/16.d0
     +     )
      A_b2_8 = A_b2_8 + (1.d0+s)**(-3)*(r+s)**3*zeta2 * (
     +     + 33.d0/4.d0
     +     )
      A_b2_8 = A_b2_8 + (1.d0+s)**(-3)*(r+s)**3 * (
     +     - 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 33.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 33.d0/8.d0*GYZ2(0,3)
     +     - 33.d0/8.d0*GYZ2(1,3)
     +     + 33.d0/8.d0*GYZ2(2,1)
     +     - 33.d0/8.d0*GYZ2(3,1)
     +     + 33.d0/8.d0*HZ2(0,0)
     +     )
      A_b2_8 = A_b2_8 + (1.d0+s)**(-3)*(r+s)**3 * (
     +     + 33.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_8 = A_b2_8 + (1.d0+s)**(-2)*(r+s)**2*zeta2 * (
     +     - 33.d0/2.d0
     +     )
      A_b2_8 = A_b2_8 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 33.d0/16.d0*GYZ1(1)
     +     + 33.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 33.d0/16.d0*GYZ1(3)
     +     - 33.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 33.d0/4.d0*GYZ2(0,3)
     +     + 33.d0/4.d0*GYZ2(1,3)
     +     - 33.d0/4.d0*GYZ2(2,1)
     +     )
      A_b2_8 = A_b2_8 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 33.d0/4.d0*GYZ2(3,1)
     +     - 33.d0/16.d0*HZ1(0)
     +     - 33.d0/4.d0*HZ2(0,0)
     +     - 33.d0/4.d0*HZ2(1,0)
     +     )
      A_b2_8 = A_b2_8 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     + 47.d0/4.d0
     +     )
      A_b2_8 = A_b2_8 + (1.d0+s)**(-1)*(r+s) * (
     +     + 11.d0/16.d0
     +     - 55.d0/16.d0*GYZ1(1)
     +     - 47.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/4.d0*GYZ1(3)
     +     + 47.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 47.d0/8.d0*GYZ2(0,3)
     +     - 47.d0/8.d0*GYZ2(1,3)
     +     )
      A_b2_8 = A_b2_8 + (1.d0+s)**(-1)*(r+s) * (
     +     + 47.d0/8.d0*GYZ2(2,1)
     +     - 47.d0/8.d0*GYZ2(3,1)
     +     + 55.d0/16.d0*HZ1(0)
     +     + 47.d0/8.d0*HZ2(0,0)
     +     + 47.d0/8.d0*HZ2(1,0)
     +     )
      A_b2_8 = A_b2_8 + (r+s)*zeta2 * (
     +     - 19.d0/3.d0
     +     )
      A_b2_8 = A_b2_8 + (r+s) * (
     +     + 53.d0/48.d0*GYZ1(1)
     +     + 19.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(3)
     +     - 19.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 19.d0/6.d0*GYZ2(0,3)
     +     + 19.d0/6.d0*GYZ2(1,3)
     +     - 19.d0/6.d0*GYZ2(2,1)
     +     )
      A_b2_8 = A_b2_8 + (r+s) * (
     +     + 19.d0/6.d0*GYZ2(3,1)
     +     - 53.d0/48.d0*HZ1(0)
     +     - 19.d0/6.d0*HZ2(0,0)
     +     - 19.d0/6.d0*HZ2(1,0)
     +     )
      A_b2_8 = A_b2_8 + (r+s)**2*zeta2 * (
     +     + 53.d0/24.d0
     +     )
      A_b2_8 = A_b2_8 + (r+s)**2 * (
     +     - 53.d0/48.d0*GYZ1(2)*HZ1(0)
     +     + 53.d0/48.d0*GYZ1(3)*HZ1(0)
     +     + 53.d0/48.d0*GYZ2(0,3)
     +     - 53.d0/48.d0*GYZ2(1,3)
     +     + 53.d0/48.d0*GYZ2(2,1)
     +     - 53.d0/48.d0*GYZ2(3,1)
     +     + 53.d0/48.d0*HZ2(0,0)
     +     )
      A_b2_8 = A_b2_8 + (r+s)**2 * (
     +     + 53.d0/48.d0*HZ2(1,0)
     +     )
      A_b2_8 = A_b2_8 + zeta2 * (
     +     + 623.d0/144.d0
     +     - 55.d0/48.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     - 11.d0/12.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     - 33.d0/16.d0*GYZ1(3)
     +     )
      A_b2_8 = A_b2_8 + zeta2 * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     - GYZ2(1,3)
     +     + GYZ2(2,1)
     +     )
      A_b2_8 = A_b2_8 + zeta2 * (
     +     - 1.d0/2.d0*GYZ2(2,2)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     + 11.d0/48.d0*HZ1(0)
     +     + 11.d0/12.d0*HZ1(1)
     +     )
      A_b2_8 = A_b2_8 + zeta2 * (
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     - 1.d0/2.d0*HZ2(1,1)
     +     )
      A_b2_8 = A_b2_8 + zeta3 * (
     +     + 317.d0/72.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 5.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      A_b2_8 = A_b2_8 + zeta4 * (
     +     + 3.d0/4.d0
     +     )
      A_b2_8 = A_b2_8 - 79987.d0/10368.d0
     +     + 1.d0/54.d0*GYZ1(1)
     +     - 20.d0/9.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     - 5.d0/12.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +
      A_b2_8 = A_b2_8 - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     - 10.d0/9.d0*GYZ1(2)*HZ1(0)
     +     - 8.d0/3.d0*GYZ1(2)*HZ2(0,0)
     +     - 11.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     + 1735.d0/864.d0*GYZ1(3)
     +     + 25.d0/24.d0*GYZ1(3)*HZ1(0)
     +
      A_b2_8 = A_b2_8 + 19.d0/24.d0*GYZ1(3)*HZ2(0,0)
     +     - 23.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     + GYZ1(3)*HZ3(1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +
      A_b2_8 = A_b2_8 + 10.d0/9.d0*GYZ2(0,3)
     +     + 5.d0/12.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 20.d0/9.d0*GYZ2(1,1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +     + 5.d0/12.d0*GYZ2(1,2)*HZ1(0)
     +
      A_b2_8 = A_b2_8 + 1.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     - 25.d0/24.d0*GYZ2(1,3)
     +     - 7.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ2(1,3)*HZ2(1,0)
     +     + 10.d0/9.d0*GYZ2(2,1)
     +     + 7.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +
      A_b2_8 = A_b2_8 + 3.d0/4.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     + 11.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     + 1.d0/24.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +     - 25.d0/24.d0*GYZ2(3,1)
     +
      A_b2_8 = A_b2_8 - 7.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 23.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     - GYZ2(3,2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 23.d0/144.d0*GYZ2(3,3)
     +     - GYZ2(3,3)*HZ1(0)
     +
      A_b2_8 = A_b2_8 + 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 11.d0/12.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ3(0,1,3)
     +     - 5.d0/12.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     - GYZ3(0,3,3)
     +     + 1.d0/2.d0*GYZ3(0,3,3)*HZ1(0)
     +
      A_b2_8 = A_b2_8 - 4.d0/3.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     + 7.d0/4.d0*GYZ3(1,1,3)
     +     - 5.d0/12.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,2,3)*HZ1(0)
     +     + 7.d0/4.d0*GYZ3(1,3,1)
     +
      A_b2_8 = A_b2_8 + 3.d0/4.d0*GYZ3(1,3,2)*HZ1(0)
     +     + GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     - 7.d0/4.d0*GYZ3(2,1,1)
     +     - 3.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)*HZ1(0)
     +     - 11.d0/12.d0*GYZ3(2,2,1)
     +
      A_b2_8 = A_b2_8 - 1.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)*HZ1(0)
     +     + 7.d0/4.d0*GYZ3(3,1,1)
     +
      A_b2_8 = A_b2_8 + 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 23.d0/24.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,2,3)*HZ1(0)
     +     + GYZ3(3,3,1)
     +
      A_b2_8 = A_b2_8 - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(0,0,0,3)
     +     + 1.d0/2.d0*GYZ4(0,0,3,3)
     +     + 1.d0/4.d0*GYZ4(0,1,0,3)
     +     + 1.d0/4.d0*GYZ4(0,1,2,1)
     +     - 1.d0/2.d0*GYZ4(0,1,3,3)
     +     + 3.d0/4.d0*GYZ4(0,3,0,3)
     +     - 1.d0/2.d0*GYZ4(0,3,1,3)
     +
      A_b2_8 = A_b2_8 + 1.d0/4.d0*GYZ4(0,3,2,1)
     +     - 1.d0/2.d0*GYZ4(0,3,3,1)
     +     - 1.d0/2.d0*GYZ4(1,0,0,3)
     +     + 1.d0/2.d0*GYZ4(1,0,1,3)
     +     + 1.d0/2.d0*GYZ4(1,0,3,1)
     +     - 1.d0/2.d0*GYZ4(1,0,3,3)
     +     - 1.d0/2.d0*GYZ4(1,1,2,1)
     +     + 1.d0/2.d0*GYZ4(1,1,3,3)
     +
      A_b2_8 = A_b2_8 - 1.d0/4.d0*GYZ4(1,2,1,3)
     +     + 1.d0/2.d0*GYZ4(1,2,2,1)
     +     - 1.d0/4.d0*GYZ4(1,2,3,1)
     +     - 1.d0/4.d0*GYZ4(1,3,0,3)
     +     + 1.d0/2.d0*GYZ4(1,3,1,3)
     +     - 3.d0/4.d0*GYZ4(1,3,2,1)
     +     + 1.d0/2.d0*GYZ4(1,3,3,1)
     +     + 1.d0/4.d0*GYZ4(2,1,0,3)
     +
      A_b2_8 = A_b2_8 - 1.d0/2.d0*GYZ4(2,1,1,3)
     +     + 3.d0/4.d0*GYZ4(2,1,2,1)
     +     - 1.d0/2.d0*GYZ4(2,1,3,1)
     +     + 1.d0/2.d0*GYZ4(2,2,1,1)
     +     - 1.d0/2.d0*GYZ4(2,2,2,1)
     +     + 1.d0/4.d0*GYZ4(2,3,0,3)
     +     - 1.d0/2.d0*GYZ4(2,3,1,1)
     +     + 1.d0/4.d0*GYZ4(2,3,2,1)
     +
      A_b2_8 = A_b2_8 + 1.d0/2.d0*GYZ4(3,0,0,3)
     +     - 1.d0/4.d0*GYZ4(3,0,1,3)
     +     - 1.d0/4.d0*GYZ4(3,0,3,1)
     +     - 3.d0/4.d0*GYZ4(3,1,0,3)
     +     + 1.d0/2.d0*GYZ4(3,1,1,3)
     +     - 1.d0/4.d0*GYZ4(3,1,2,1)
     +     + 1.d0/2.d0*GYZ4(3,1,3,1)
     +     - 1.d0/2.d0*GYZ4(3,2,1,1)
     +
      A_b2_8 = A_b2_8 + 1.d0/2.d0*GYZ4(3,2,1,3)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     + 1.d0/2.d0*GYZ4(3,2,3,1)
     +     - 1.d0/2.d0*GYZ4(3,3,0,3)
     +     + 1.d0/2.d0*GYZ4(3,3,1,1)
     +     - 1.d0/54.d0*HZ1(0)
     +     + 10.d0/3.d0*HZ2(0,0)
     +     + 10.d0/9.d0*HZ2(1,0)
     +
      A_b2_8 = A_b2_8 + 13.d0/6.d0*HZ3(0,0,0)
     +     + 5.d0/12.d0*HZ3(0,1,0)
     +     + 8.d0/3.d0*HZ3(1,0,0)
     +     + 11.d0/12.d0*HZ3(1,1,0)
     +     + HZ4(-1,0,0,0)
     +     + HZ4(-1,0,1,0)
     +     + 3.d0/4.d0*HZ4(0,0,0,0)
     +     + 1.d0/4.d0*HZ4(0,0,1,0)
     +
      A_b2_8 = A_b2_8 + HZ4(0,1,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     + 1.d0/2.d0*HZ4(1,0,0,0)
     +     - 1.d0/2.d0*HZ4(1,1,1,0)
     +

      A_c2_8 = 0d0
     +
      A_c2_8 = A_c2_8 + r**(-2)*s**2*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(3)
     +     )
      A_c2_8 = A_c2_8 + r**(-2)*s**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 355.d0/288.d0*GYZ1(3)
     +     + 5.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/48.d0*GYZ2(0,3)
     +     )
      A_c2_8 = A_c2_8 + r**(-2)*s**2 * (
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/24.d0*GYZ2(1,3)
     +     - 5.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 15.d0/16.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     )
      A_c2_8 = A_c2_8 + r**(-2)*s**2 * (
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     + 1.d0/8.d0*GYZ3(1,0,3)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 3.d0/8.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*GYZ3(3,2,1)
     +     )
      A_c2_8 = A_c2_8 + r**(-2)*s**2 * (
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     )
      A_c2_8 = A_c2_8 + r**(-1)*s*zeta2 * (
     +     - 1.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(3)
     +     )
      A_c2_8 = A_c2_8 + r**(-1)*s * (
     +     - 277.d0/288.d0
     +     + 5.d0/24.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 493.d0/288.d0*GYZ1(3)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     )
      A_c2_8 = A_c2_8 + r**(-1)*s * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 7.d0/48.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     )
      A_c2_8 = A_c2_8 + r**(-1)*s * (
     +     - 1.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 15.d0/16.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     + 1.d0/8.d0*GYZ3(1,0,3)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     )
      A_c2_8 = A_c2_8 + r**(-1)*s * (
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 3.d0/8.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/8.d0*GYZ3(3,2,1)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - 5.d0/24.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      A_c2_8 = A_c2_8 + r**(-1)*s * (
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_8 = A_c2_8 + r**(-1)*s**2*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      A_c2_8 = A_c2_8 + r**(-1)*s**2 * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 13.d0/48.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_8 = A_c2_8 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     - 11.d0/4.d0
     +     )
      A_c2_8 = A_c2_8 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(0,3)
     +     + 11.d0/8.d0*GYZ2(1,3)
     +     - 11.d0/8.d0*GYZ2(2,1)
     +     + 11.d0/8.d0*GYZ2(3,1)
     +     - 11.d0/8.d0*HZ2(0,0)
     +     )
      A_c2_8 = A_c2_8 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 11.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_8 = A_c2_8 + s**(-2)*(r+s)**3*zeta2 * (
     +     + 11.d0/4.d0
     +     )
      A_c2_8 = A_c2_8 + s**(-2)*(r+s)**3 * (
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(0,3)
     +     - 11.d0/8.d0*GYZ2(1,3)
     +     + 11.d0/8.d0*GYZ2(2,1)
     +     - 11.d0/8.d0*GYZ2(3,1)
     +     + 11.d0/8.d0*HZ2(0,0)
     +     )
      A_c2_8 = A_c2_8 + s**(-2)*(r+s)**3 * (
     +     + 11.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_8 = A_c2_8 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     - 33.d0/8.d0
     +     )
      A_c2_8 = A_c2_8 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 33.d0/16.d0*GYZ1(2)*HZ1(0)
     +     - 33.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 33.d0/16.d0*GYZ2(0,3)
     +     + 33.d0/16.d0*GYZ2(1,3)
     +     - 33.d0/16.d0*GYZ2(2,1)
     +     + 33.d0/16.d0*GYZ2(3,1)
     +     - 33.d0/16.d0*HZ2(0,0)
     +     )
      A_c2_8 = A_c2_8 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 33.d0/16.d0*HZ2(1,0)
     +     )
      A_c2_8 = A_c2_8 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     + 11.d0/2.d0
     +     )
      A_c2_8 = A_c2_8 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 11.d0/16.d0*GYZ1(1)
     +     - 11.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/16.d0*GYZ1(3)
     +     + 11.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 11.d0/4.d0*GYZ2(0,3)
     +     - 11.d0/4.d0*GYZ2(1,3)
     +     + 11.d0/4.d0*GYZ2(2,1)
     +     )
      A_c2_8 = A_c2_8 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 11.d0/4.d0*GYZ2(3,1)
     +     + 11.d0/16.d0*HZ1(0)
     +     + 11.d0/4.d0*HZ2(0,0)
     +     + 11.d0/4.d0*HZ2(1,0)
     +     )
      A_c2_8 = A_c2_8 + s**(-1)*(r+s)**2*zeta2 * (
     +     - 11.d0/2.d0
     +     )
      A_c2_8 = A_c2_8 + s**(-1)*(r+s)**2 * (
     +     + 11.d0/16.d0*GYZ1(1)
     +     + 11.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/16.d0*GYZ1(3)
     +     - 11.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 11.d0/4.d0*GYZ2(0,3)
     +     + 11.d0/4.d0*GYZ2(1,3)
     +     - 11.d0/4.d0*GYZ2(2,1)
     +     )
      A_c2_8 = A_c2_8 + s**(-1)*(r+s)**2 * (
     +     + 11.d0/4.d0*GYZ2(3,1)
     +     - 11.d0/16.d0*HZ1(0)
     +     - 11.d0/4.d0*HZ2(0,0)
     +     - 11.d0/4.d0*HZ2(1,0)
     +     )
      A_c2_8 = A_c2_8 + s**(-1)*(r+s)**3*zeta2 * (
     +     + 11.d0/8.d0
     +     )
      A_c2_8 = A_c2_8 + s**(-1)*(r+s)**3 * (
     +     - 11.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 11.d0/16.d0*GYZ2(0,3)
     +     - 11.d0/16.d0*GYZ2(1,3)
     +     + 11.d0/16.d0*GYZ2(2,1)
     +     - 11.d0/16.d0*GYZ2(3,1)
     +     + 11.d0/16.d0*HZ2(0,0)
     +     )
      A_c2_8 = A_c2_8 + s**(-1)*(r+s)**3 * (
     +     + 11.d0/16.d0*HZ2(1,0)
     +     )
      A_c2_8 = A_c2_8 + s*(1.d0+s)**(-4)*(r+s)**3*zeta2 * (
     +     - 33.d0/8.d0*GYZ1(1)
     +     + 33.d0/8.d0*GYZ1(3)
     +     + 99.d0/8.d0*HZ1(0)
     +     )
      A_c2_8 = A_c2_8 + s*(1.d0+s)**(-4)*(r+s)**3*zeta3 * (
     +     - 99.d0/8.d0
     +     )
      A_c2_8 = A_c2_8 + s*(1.d0+s)**(-4)*(r+s)**3 * (
     +     - 33.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 33.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 33.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 33.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 33.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 33.d0/8.d0*GYZ3(1,0,3)
     +     )
      A_c2_8 = A_c2_8 + s*(1.d0+s)**(-4)*(r+s)**3 * (
     +     - 33.d0/8.d0*GYZ3(1,2,1)
     +     - 33.d0/8.d0*GYZ3(3,0,3)
     +     + 33.d0/8.d0*GYZ3(3,2,1)
     +     + 33.d0/4.d0*HZ3(0,0,0)
     +     + 33.d0/4.d0*HZ3(0,1,0)
     +     )
      A_c2_8 = A_c2_8 + s*(1.d0+s)**(-3)*(r+s)**2*zeta2 * (
     +     - 33.d0/8.d0
     +     + 11.d0/2.d0*GYZ1(1)
     +     - 11.d0/2.d0*GYZ1(3)
     +     - 33.d0/2.d0*HZ1(0)
     +     )
      A_c2_8 = A_c2_8 + s*(1.d0+s)**(-3)*(r+s)**2*zeta3 * (
     +     + 33.d0/2.d0
     +     )
      A_c2_8 = A_c2_8 + s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     + 11.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 11.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 11.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 33.d0/8.d0*GYZ2(0,3)
     +     - 11.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      A_c2_8 = A_c2_8 + s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     - 33.d0/8.d0*GYZ2(2,1)
     +     + 11.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 11.d0/2.d0*GYZ3(1,0,3)
     +     + 11.d0/2.d0*GYZ3(1,2,1)
     +     + 11.d0/2.d0*GYZ3(3,0,3)
     +     - 11.d0/2.d0*GYZ3(3,2,1)
     +     - 33.d0/8.d0*HZ2(0,0)
     +     )
      A_c2_8 = A_c2_8 + s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     - 33.d0/8.d0*HZ2(1,0)
     +     - 11*HZ3(0,0,0)
     +     - 11*HZ3(0,1,0)
     +     )
      A_c2_8 = A_c2_8 + s*(1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     + 55.d0/16.d0
     +     - 11.d0/8.d0*GYZ1(1)
     +     + 11.d0/8.d0*GYZ1(3)
     +     + 33.d0/8.d0*HZ1(0)
     +     )
      A_c2_8 = A_c2_8 + s*(1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     - 33.d0/8.d0
     +     )
      A_c2_8 = A_c2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     - 11.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 11.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 55.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 11.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 55.d0/16.d0*GYZ2(0,3)
     +     + 11.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      A_c2_8 = A_c2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     + 55.d0/16.d0*GYZ2(2,1)
     +     - 11.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 11.d0/8.d0*GYZ3(1,0,3)
     +     - 11.d0/8.d0*GYZ3(1,2,1)
     +     - 11.d0/8.d0*GYZ3(3,0,3)
     +     + 11.d0/8.d0*GYZ3(3,2,1)
     +     + 55.d0/16.d0*HZ2(0,0)
     +     )
      A_c2_8 = A_c2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     + 55.d0/16.d0*HZ2(1,0)
     +     + 11.d0/4.d0*HZ3(0,0,0)
     +     + 11.d0/4.d0*HZ3(0,1,0)
     +     )
      A_c2_8 = A_c2_8 + s*(r+s)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      A_c2_8 = A_c2_8 + s*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     )
      A_c2_8 = A_c2_8 + s*(r+s) * (
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*HZ3(0,0,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      A_c2_8 = A_c2_8 + s*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      A_c2_8 = A_c2_8 + s * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 13.d0/48.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_8 = A_c2_8 + (1.d0+s)**(-3)*(r+s)**3*zeta2 * (
     +     - 33.d0/4.d0
     +     )
      A_c2_8 = A_c2_8 + (1.d0+s)**(-3)*(r+s)**3 * (
     +     + 33.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 33.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 33.d0/8.d0*GYZ2(0,3)
     +     + 33.d0/8.d0*GYZ2(1,3)
     +     - 33.d0/8.d0*GYZ2(2,1)
     +     + 33.d0/8.d0*GYZ2(3,1)
     +     - 33.d0/8.d0*HZ2(0,0)
     +     )
      A_c2_8 = A_c2_8 + (1.d0+s)**(-3)*(r+s)**3 * (
     +     - 33.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_8 = A_c2_8 + (1.d0+s)**(-2)*(r+s)**2*zeta2 * (
     +     + 11
     +     )
      A_c2_8 = A_c2_8 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 33.d0/16.d0*GYZ1(1)
     +     - 11.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 33.d0/16.d0*GYZ1(3)
     +     + 11.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 11.d0/2.d0*GYZ2(0,3)
     +     - 11.d0/2.d0*GYZ2(1,3)
     +     + 11.d0/2.d0*GYZ2(2,1)
     +     )
      A_c2_8 = A_c2_8 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 11.d0/2.d0*GYZ2(3,1)
     +     + 33.d0/16.d0*HZ1(0)
     +     + 11.d0/2.d0*HZ2(0,0)
     +     + 11.d0/2.d0*HZ2(1,0)
     +     )
      A_c2_8 = A_c2_8 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     - 11.d0/4.d0
     +     )
      A_c2_8 = A_c2_8 + (1.d0+s)**(-1)*(r+s) * (
     +     - 11.d0/16.d0
     +     + 33.d0/16.d0*GYZ1(1)
     +     + 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(3)
     +     - 11.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 11.d0/8.d0*GYZ2(0,3)
     +     + 11.d0/8.d0*GYZ2(1,3)
     +     )
      A_c2_8 = A_c2_8 + (1.d0+s)**(-1)*(r+s) * (
     +     - 11.d0/8.d0*GYZ2(2,1)
     +     + 11.d0/8.d0*GYZ2(3,1)
     +     - 33.d0/16.d0*HZ1(0)
     +     - 11.d0/8.d0*HZ2(0,0)
     +     - 11.d0/8.d0*HZ2(1,0)
     +     )
      A_c2_8 = A_c2_8 + (r+s)*zeta2 * (
     +     + 5.d0/6.d0
     +     )
      A_c2_8 = A_c2_8 + (r+s) * (
     +     - 5.d0/12.d0*GYZ1(1)
     +     - 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 13.d0/48.d0*GYZ1(3)
     +     + 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/12.d0*GYZ2(0,3)
     +     - 5.d0/12.d0*GYZ2(1,3)
     +     + 5.d0/12.d0*GYZ2(2,1)
     +     )
      A_c2_8 = A_c2_8 + (r+s) * (
     +     - 5.d0/12.d0*GYZ2(3,1)
     +     + 5.d0/12.d0*HZ1(0)
     +     + 5.d0/12.d0*HZ2(0,0)
     +     + 5.d0/12.d0*HZ2(1,0)
     +     )
      A_c2_8 = A_c2_8 + (r+s)**2*zeta2 * (
     +     - 5.d0/6.d0
     +     )
      A_c2_8 = A_c2_8 + (r+s)**2 * (
     +     + 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(0,3)
     +     + 5.d0/12.d0*GYZ2(1,3)
     +     - 5.d0/12.d0*GYZ2(2,1)
     +     + 5.d0/12.d0*GYZ2(3,1)
     +     - 5.d0/12.d0*HZ2(0,0)
     +     )
      A_c2_8 = A_c2_8 + (r+s)**2 * (
     +     - 5.d0/12.d0*HZ2(1,0)
     +     )
      A_c2_8 = A_c2_8 + zeta2 * (
     +     - 1.d0/4.d0
     +     )
      A_c2_8 = A_c2_8 - 277.d0/288.d0
     +     + 5.d0/24.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 23.d0/48.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +
      A_c2_8 = A_c2_8 + 1.d0/8.d0*GYZ2(3,1)
     +     - 5.d0/24.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +

      B_a2_8 = 0d0
     +
      B_a2_8 = B_a2_8 + r**(-3)*s**2*(1.d0-r)*zeta2 * (
     +     + 3.d0/2.d0*GYZ1(1)
     +     )
      B_a2_8 = B_a2_8 + r**(-3)*s**2*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + r**(-3)*s**2*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     )
      B_a2_8 = B_a2_8 + r**(-3)*s**4*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_8 = B_a2_8 + r**(-3)*s**4*(1.d0-r)**(-1)*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      B_a2_8 = B_a2_8 + r**(-3)*s**4*(1.d0-r)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + r**(-3)*s**4*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      B_a2_8 = B_a2_8 + r**(-3)*s**4*(1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_8 = B_a2_8 + r**(-3)*s**4*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_8 = B_a2_8 + r**(-3)*s**4*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      B_a2_8 = B_a2_8 + r**(-3)*s**4 * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + r**(-3)*s**4 * (
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      B_a2_8 = B_a2_8 + r**(-3)*s**4 * (
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s*(1.d0-r)*zeta2 * (
     +     + 3.d0/2.d0*GYZ1(1)
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s**2*zeta2 * (
     +     + 3.d0/2.d0
     +     + 15.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s**2 * (
     +     + 5.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 37.d0/72.d0*GYZ1(3)
     +     + 19.d0/48.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s**2 * (
     +     + 5.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 5.d0/12.d0*GYZ2(0,3)
     +     - 5.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s**2 * (
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 5.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     + 5.d0/8.d0*GYZ3(1,2,1)
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s**2 * (
     +     - 1.d0/8.d0*GYZ3(1,3,3)
     +     + 5.d0/8.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     + 5.d0/8.d0*GYZ3(3,2,1)
     +     - 1.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s**3*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s**3*(1.d0-r)**(-1)*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s**3*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s**3*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s**3 * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s**3 * (
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s**3 * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s**3 * (
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s**4*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s**4*(1.d0-r)**(-2)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s**4*(1.d0-r)**(-2) * (
     +     + 3.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s**4*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 3.d0/8.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s**4*(1.d0-r)**(-2) * (
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     - 3.d0/8.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s**4*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s**4*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s**4 * (
     +     + 3.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s**4 * (
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 3.d0/8.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     )
      B_a2_8 = B_a2_8 + r**(-2)*s**4 * (
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     - 3.d0/8.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s*zeta2 * (
     +     + 11.d0/8.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s * (
     +     - 31.d0/72.d0
     +     - 5.d0/12.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 29.d0/72.d0*GYZ1(3)
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s * (
     +     - 25.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 7.d0/24.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ2(1,3)
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s * (
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 11.d0/12.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,3)
     +     - GYZ2(3,3)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s * (
     +     + GYZ3(0,0,3)
     +     - GYZ3(0,3,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - 5.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s * (
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     - 19.d0/48.d0*HZ1(0)
     +     + 9.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s**2*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 5.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s**2*(1.d0-r)**(-1)*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 47.d0/18.d0*GYZ1(3)
     +     - 11.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/12.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 3.d0/4.d0*GYZ3(0,3,3)
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 5.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(3,2,1)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s**2*zeta2 * (
     +     + 5.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s**2*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s**2 * (
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s**2 * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s**2 * (
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s**3*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s**3*zeta2 * (
     +     - 1.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s**3*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s**3 * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s**3 * (
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s**3 * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*s**3 * (
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_8 = B_a2_8 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_8 = B_a2_8 + s**(-1)*(1.d0-r-s)**(-1)*(r+s)**2*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_a2_8 = B_a2_8 + s**(-1)*(1.d0-r-s)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      B_a2_8 = B_a2_8 + s**(-1)*(1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_a2_8 = B_a2_8 + s**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      B_a2_8 = B_a2_8 + s*(1.d0-r-s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      B_a2_8 = B_a2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      B_a2_8 = B_a2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      B_a2_8 = B_a2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      B_a2_8 = B_a2_8 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 3.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 5.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_8 = B_a2_8 + s*(1.d0-r)**(-1)*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      B_a2_8 = B_a2_8 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_a2_8 = B_a2_8 + s*(1.d0-r)**(-1) * (
     +     - 47.d0/18.d0*GYZ1(3)
     +     - 7.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 3.d0/4.d0*GYZ3(0,3,3)
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     )
      B_a2_8 = B_a2_8 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 5.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     )
      B_a2_8 = B_a2_8 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(3,2,1)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     )
      B_a2_8 = B_a2_8 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_8 = B_a2_8 + s*(r+s)*zeta2 * (
     +     - 3.d0/4.d0
     +     )
      B_a2_8 = B_a2_8 + s*(r+s) * (
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,3)
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*HZ2(0,0)
     +     )
      B_a2_8 = B_a2_8 + s*(r+s) * (
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_8 = B_a2_8 + s*zeta2 * (
     +     + 3.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_8 = B_a2_8 + s*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_a2_8 = B_a2_8 + s * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     )
      B_a2_8 = B_a2_8 + s * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     )
      B_a2_8 = B_a2_8 + s * (
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      B_a2_8 = B_a2_8 + s * (
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     + 3.d0/8.d0*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + s * (
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + HZ3(-1,0,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_a2_8 = B_a2_8 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_a2_8 = B_a2_8 + s**2*(1.d0-r)**(-2)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      B_a2_8 = B_a2_8 + s**2*(1.d0-r)**(-2) * (
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_a2_8 = B_a2_8 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 3.d0/8.d0*HZ3(-1,0,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     + 3.d0/8.d0*HZ3(1,0,0)
     +     )
      B_a2_8 = B_a2_8 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_a2_8 = B_a2_8 + s**2*zeta2 * (
     +     - 1.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_a2_8 = B_a2_8 + s**2*zeta3 * (
     +     + 3.d0/8.d0
     +     )
      B_a2_8 = B_a2_8 + s**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_a2_8 = B_a2_8 + s**2 * (
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + s**2 * (
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,3)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     )
      B_a2_8 = B_a2_8 + s**2 * (
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_a2_8 = B_a2_8 + s**2 * (
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/8.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r-s)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/8.d0*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r-s)**(-2)*(r+s)**2*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r-s)**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r-s)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,0,0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r-s)**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r-s)**(-1)*(r+s)*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r-s)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,0,3)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r-s)**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,0,0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 47.d0/18.d0
     +     + 5.d0/24.d0*GYZ1(1)
     +     - 5.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 17.d0/8.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - GYZ2(0,3)
     +     + 5.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)
     +     + 3.d0/2.d0*GYZ2(3,3)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     - 8.d0/3.d0*HZ1(-1)
     +     + 29.d0/8.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(0,1)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta3 * (
     +     - 5.d0/12.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     + GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     + HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta4 * (
     +     - 49.d0/8.d0
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 5.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(0,0,0)
     +     - 47.d0/18.d0*GYZ1(3)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 23.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     - 43.d0/24.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + GYZ1(3)*HZ3(-1,0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 5.d0/4.d0*GYZ1(3)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ2(0,3)
     +     - 19.d0/24.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 5.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(0,0)
     +     + 19.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,0,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 19.d0/24.d0*GYZ3(0,1,3)
     +     + 19.d0/24.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     - 3.d0/4.d0*GYZ3(0,3,3)*HZ1(0)
     +     - 5.d0/24.d0*GYZ3(1,0,3)
     +     + 1.d0/4.d0*GYZ3(1,0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 13.d0/24.d0*GYZ3(3,0,3)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ3(3,0,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ4(0,0,0,3)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ4(0,0,1,3)
     +     + 1.d0/4.d0*GYZ4(0,0,3,1)
     +     - 3.d0/4.d0*GYZ4(0,0,3,3)
     +     - 1.d0/4.d0*GYZ4(0,1,0,3)
     +     - 1.d0/4.d0*GYZ4(0,1,2,1)
     +     + 1.d0/4.d0*GYZ4(0,1,3,3)
     +     - GYZ4(0,3,0,3)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ4(0,3,1,3)
     +     - 1.d0/4.d0*GYZ4(0,3,2,1)
     +     + 1.d0/4.d0*GYZ4(0,3,3,1)
     +     + 1.d0/4.d0*GYZ4(1,0,0,3)
     +     - 1.d0/2.d0*GYZ4(1,0,1,3)
     +     - 1.d0/2.d0*GYZ4(1,0,3,1)
     +     + 1.d0/4.d0*GYZ4(1,0,3,3)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ4(3,0,0,3)
     +     + 1.d0/4.d0*GYZ4(3,0,1,3)
     +     + 1.d0/4.d0*GYZ4(3,0,3,1)
     +     - 1.d0/4.d0*GYZ4(3,1,0,3)
     +     - 1.d0/4.d0*GYZ4(3,1,2,1)
     +     + 1.d0/2.d0*GYZ4(3,2,2,1)
     +     + 3.d0/4.d0*GYZ4(3,3,0,3)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ4(3,3,2,1)
     +     + 47.d0/18.d0*HZ2(-1,0)
     +     - 47.d0/18.d0*HZ2(0,0)
     +     + 5.d0/12.d0*HZ3(-1,-1,0)
     +     + 7.d0/3.d0*HZ3(-1,0,0)
     +     + 13.d0/24.d0*HZ3(0,-1,0)
     +     - 79.d0/24.d0*HZ3(0,0,0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + HZ4(-1,0,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     + 3.d0/4.d0*HZ4(0,-1,-1,0)
     +     + HZ4(0,-1,0,0)
     +     - 1.d0/2.d0*HZ4(0,0,-1,0)
     +     - 5.d0/4.d0*HZ4(0,0,0,0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*HZ4(0,1,0,0)
     +     - 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 649.d0/72.d0
     +     - 13.d0/12.d0*GYZ1(1)
     +     - 5.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 5.d0/4.d0*GYZ1(3)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ1(1)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 2*GYZ2(0,3)
     +     + 5.d0/2.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     + GYZ2(3,2)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 3*GYZ2(3,3)
     +     - 7.d0/12.d0*HZ1(-1)
     +     + 15.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     - 3*HZ2(-1,-1)
     +     - HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(0,-1)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + HZ2(0,0)
     +     - HZ2(0,1)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     - 13.d0/12.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     + 2*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     + 2*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-1)*(r+s)*zeta4 * (
     +     - 49.d0/4.d0
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 7.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - GYZ1(1)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(0,-1,0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + GYZ1(1)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ1(3)
     +     - 337.d0/72.d0*GYZ1(3)*HZ1(0)
     +     - 19.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 37.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 2*GYZ1(3)*HZ3(-1,0,0)
     +     - GYZ1(3)*HZ3(0,-1,0)
     +     - 5.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     - GYZ1(3)*HZ3(1,0,0)
     +     - GYZ1(3)*HZ3(1,1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - GYZ2(0,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 265.d0/72.d0*GYZ2(0,3)
     +     - 11.d0/6.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - GYZ2(0,3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 7.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     + GYZ2(1,3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 7.d0/24.d0*GYZ2(3,1)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 25.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + GYZ2(3,2)*HZ2(0,0)
     +     + GYZ2(3,2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     + 5.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ3(0,0,3)
     +     - 1.d0/2.d0*GYZ3(0,0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 11.d0/6.d0*GYZ3(0,1,3)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 11.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(0,3,3)
     +     - 3.d0/2.d0*GYZ3(0,3,3)*HZ1(0)
     +     - 5.d0/12.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,0,3)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - GYZ3(1,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/3.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     - GYZ3(3,2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     + GYZ3(3,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ4(0,0,0,3)
     +     + 1.d0/2.d0*GYZ4(0,0,1,3)
     +     + 1.d0/2.d0*GYZ4(0,0,3,1)
     +     - 3.d0/2.d0*GYZ4(0,0,3,3)
     +     - 1.d0/2.d0*GYZ4(0,1,0,3)
     +     - 1.d0/2.d0*GYZ4(0,1,2,1)
     +     + 1.d0/2.d0*GYZ4(0,1,3,3)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - 2*GYZ4(0,3,0,3)
     +     + 1.d0/2.d0*GYZ4(0,3,1,3)
     +     - 1.d0/2.d0*GYZ4(0,3,2,1)
     +     + 1.d0/2.d0*GYZ4(0,3,3,1)
     +     + 1.d0/2.d0*GYZ4(1,0,0,3)
     +     - GYZ4(1,0,1,3)
     +     - GYZ4(1,0,3,1)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ4(1,0,3,3)
     +     - GYZ4(3,0,0,3)
     +     + 1.d0/2.d0*GYZ4(3,0,1,3)
     +     + 1.d0/2.d0*GYZ4(3,0,3,1)
     +     - 1.d0/2.d0*GYZ4(3,1,0,3)
     +     - 1.d0/2.d0*GYZ4(3,1,2,1)
     +     + GYZ4(3,2,2,1)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 3.d0/2.d0*GYZ4(3,3,0,3)
     +     + 1.d0/2.d0*GYZ4(3,3,2,1)
     +     - 47.d0/18.d0*HZ1(0)
     +     + 301.d0/72.d0*HZ2(-1,0)
     +     - 445.d0/72.d0*HZ2(0,0)
     +     + 17.d0/6.d0*HZ3(-1,-1,0)
     +     + 41.d0/12.d0*HZ3(-1,0,0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - 2.d0/3.d0*HZ3(0,-1,0)
     +     - 67.d0/12.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     - 3*HZ4(-1,-1,-1,0)
     +     + 2*HZ4(-1,0,-1,0)
     +     - HZ4(-1,0,1,0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 3.d0/2.d0*HZ4(0,-1,-1,0)
     +     + 2*HZ4(0,-1,0,0)
     +     - HZ4(0,0,-1,0)
     +     - 5.d0/2.d0*HZ4(0,0,0,0)
     +     - HZ4(0,1,0,0)
     +     - HZ4(0,1,1,0)
     +     )
      B_a2_8 = B_a2_8 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_8 = B_a2_8 + (r+s)*zeta2 * (
     +     - 1
     +     )
      B_a2_8 = B_a2_8 + (r+s) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     )
      B_a2_8 = B_a2_8 + (r+s) * (
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_a2_8 = B_a2_8 + (r+s)**2*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      B_a2_8 = B_a2_8 + (r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_a2_8 = B_a2_8 + (r+s)**2 * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_8 = B_a2_8 + zeta2 * (
     +     + 787.d0/144.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ1(1)
     +     + 31.d0/24.d0*GYZ1(2)
     +     + GYZ1(2)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + zeta2 * (
     +     - GYZ1(2)*HZ1(1)
     +     + 13.d0/8.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 3.d0/2.d0*GYZ2(1,1)
     +     )
      B_a2_8 = B_a2_8 + zeta2 * (
     +     - GYZ2(1,2)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + GYZ2(2,2)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     )
      B_a2_8 = B_a2_8 + zeta2 * (
     +     - 11.d0/6.d0*HZ1(-1)
     +     + 47.d0/16.d0*HZ1(0)
     +     - 31.d0/24.d0*HZ1(1)
     +     - 3*HZ2(-1,-1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_a2_8 = B_a2_8 + zeta2 * (
     +     - HZ2(1,0)
     +     + HZ2(1,1)
     +     )
      B_a2_8 = B_a2_8 + zeta3 * (
     +     - 197.d0/144.d0
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 7.d0/4.d0*GYZ1(2)
     +     + HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 7.d0/4.d0*HZ1(1)
     +     )
      B_a2_8 = B_a2_8 + zeta4 * (
     +     + 25.d0/32.d0
     +     )
      B_a2_8 = B_a2_8 + 14135.d0/2592.d0
     +     - 31.d0/12.d0*GYZ1(1)
     +     - 71.d0/72.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - 2*GYZ1(1)*HZ3(-1,0,0)
     +
      B_a2_8 = B_a2_8 - 3.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ3(0,0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     + GYZ1(1)*HZ3(1,1,0)
     +     + 53.d0/72.d0*GYZ1(2)*HZ1(0)
     +     + 73.d0/24.d0*GYZ1(2)*HZ2(0,0)
     +     + 31.d0/24.d0*GYZ1(2)*HZ2(1,0)
     +
      B_a2_8 = B_a2_8 + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     - GYZ1(2)*HZ3(0,0,0)
     +     - GYZ1(2)*HZ3(1,1,0)
     +     - 31.d0/12.d0*GYZ1(3)
     +     - 97.d0/144.d0*GYZ1(3)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 23.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +
      B_a2_8 = B_a2_8 + 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 2*GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +
      B_a2_8 = B_a2_8 + 1.d0/72.d0*GYZ2(0,3)
     +     - 19.d0/24.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 7.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +
      B_a2_8 = B_a2_8 - 1.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     - GYZ2(1,2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(1,3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ2(1,0)
     +
      B_a2_8 = B_a2_8 - 53.d0/72.d0*GYZ2(2,1)
     +     - 7.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(0,0)
     +     - GYZ2(2,1)*HZ2(1,0)
     +     - 31.d0/24.d0*GYZ2(2,2)*HZ1(0)
     +     + GYZ2(2,2)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ2(2,3)*HZ1(0)
     +
      B_a2_8 = B_a2_8 + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 29.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 5.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +
      B_a2_8 = B_a2_8 + 3.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     + 11.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - GYZ2(3,3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 13.d0/24.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +
      B_a2_8 = B_a2_8 + 19.d0/24.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 19.d0/24.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     - GYZ3(0,3,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(1,0,3)
     +
      B_a2_8 = B_a2_8 - 1.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,2,1)*HZ1(0)
     +     + GYZ3(1,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,3,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(1,3,3)
     +
      B_a2_8 = B_a2_8 + 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 7.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     + GYZ3(2,1,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(2,1,3)
     +     + 31.d0/24.d0*GYZ3(2,2,1)
     +     + GYZ3(2,2,1)*HZ1(0)
     +     - GYZ3(2,2,2)*HZ1(0)
     +
      B_a2_8 = B_a2_8 + 1.d0/24.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +
      B_a2_8 = B_a2_8 + 1.d0/24.d0*GYZ3(3,2,1)
     +     - GYZ3(3,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + GYZ4(0,0,0,3)
     +     - GYZ4(0,0,3,3)
     +     + 1.d0/4.d0*GYZ4(0,1,2,1)
     +
      B_a2_8 = B_a2_8 + 1.d0/2.d0*GYZ4(0,1,3,3)
     +     - GYZ4(0,3,0,3)
     +     + 1.d0/2.d0*GYZ4(0,3,1,3)
     +     + 1.d0/4.d0*GYZ4(0,3,2,1)
     +     + 1.d0/2.d0*GYZ4(0,3,3,1)
     +     - 1.d0/2.d0*GYZ4(1,0,1,3)
     +     - 1.d0/2.d0*GYZ4(1,0,3,1)
     +     + 1.d0/2.d0*GYZ4(1,0,3,3)
     +
      B_a2_8 = B_a2_8 - 1.d0/2.d0*GYZ4(1,1,0,3)
     +     + 1.d0/2.d0*GYZ4(1,1,2,1)
     +     + 1.d0/4.d0*GYZ4(1,2,1,3)
     +     - GYZ4(1,2,2,1)
     +     + 1.d0/4.d0*GYZ4(1,2,3,1)
     +     - 1.d0/4.d0*GYZ4(1,3,0,3)
     +     - 1.d0/4.d0*GYZ4(1,3,2,1)
     +     + 1.d0/4.d0*GYZ4(2,1,0,3)
     +
      B_a2_8 = B_a2_8 + 1.d0/2.d0*GYZ4(2,1,1,3)
     +     - GYZ4(2,1,2,1)
     +     + 1.d0/2.d0*GYZ4(2,1,3,1)
     +     - GYZ4(2,2,1,1)
     +     + GYZ4(2,2,2,1)
     +     + 1.d0/4.d0*GYZ4(2,3,0,3)
     +     + 1.d0/2.d0*GYZ4(2,3,1,1)
     +     - GYZ4(3,0,0,3)
     +
      B_a2_8 = B_a2_8 + 1.d0/4.d0*GYZ4(3,0,1,3)
     +     + 1.d0/4.d0*GYZ4(3,0,3,1)
     +     - 1.d0/4.d0*GYZ4(3,1,0,3)
     +     - 1.d0/4.d0*GYZ4(3,1,2,1)
     +     + 1.d0/2.d0*GYZ4(3,2,1,1)
     +     - 1.d0/2.d0*GYZ4(3,2,1,3)
     +     - 1.d0/2.d0*GYZ4(3,2,3,1)
     +     + 1.d0/2.d0*GYZ4(3,3,0,3)
     +
      B_a2_8 = B_a2_8 - 1.d0/2.d0*GYZ4(3,3,2,1)
     +     + 799.d0/432.d0*HZ1(0)
     +     + 187.d0/72.d0*HZ2(-1,0)
     +     - 197.d0/72.d0*HZ2(0,0)
     +     - 53.d0/72.d0*HZ2(1,0)
     +     + 11.d0/6.d0*HZ3(-1,-1,0)
     +     + 5*HZ3(-1,0,0)
     +     + 11.d0/8.d0*HZ3(0,-1,0)
     +
      B_a2_8 = B_a2_8 - 79.d0/24.d0*HZ3(0,0,0)
     +     - 4.d0/3.d0*HZ3(0,1,0)
     +     - 73.d0/24.d0*HZ3(1,0,0)
     +     - 31.d0/24.d0*HZ3(1,1,0)
     +     - 3*HZ4(-1,-1,-1,0)
     +     + HZ4(-1,-1,0,0)
     +     + 3.d0/2.d0*HZ4(-1,0,-1,0)
     +     - HZ4(-1,0,0,0)
     +
      B_a2_8 = B_a2_8 + 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     + 2*HZ4(0,-1,0,0)
     +     + 1.d0/4.d0*HZ4(0,0,-1,0)
     +     - 3.d0/2.d0*HZ4(0,0,0,0)
     +     - 1.d0/4.d0*HZ4(0,0,1,0)
     +     - 3.d0/2.d0*HZ4(0,1,0,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +     + HZ4(1,0,0,0)
     +
      B_a2_8 = B_a2_8 + HZ4(1,1,1,0)
     +

      B_b2_8 = 0d0
     +
      B_b2_8 = B_b2_8 + r**(-2)*s*(1.d0-r)*zeta2 * (
     +     + 3.d0/2.d0*GYZ1(1)
     +     )
      B_b2_8 = B_b2_8 + r**(-2)*s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + r**(-2)*s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     )
      B_b2_8 = B_b2_8 + r**(-2)*s**3*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_8 = B_b2_8 + r**(-2)*s**3*(1.d0-r)**(-1)*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      B_b2_8 = B_b2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      B_b2_8 = B_b2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_b2_8 = B_b2_8 + r**(-2)*s**3*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_8 = B_b2_8 + r**(-2)*s**3*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      B_b2_8 = B_b2_8 + r**(-2)*s**3 * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + r**(-2)*s**3 * (
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      B_b2_8 = B_b2_8 + r**(-2)*s**3 * (
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_b2_8 = B_b2_8 + r**(-1)*s*zeta2 * (
     +     + 3.d0/2.d0
     +     + 15.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     )
      B_b2_8 = B_b2_8 + r**(-1)*s * (
     +     + 5.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 37.d0/72.d0*GYZ1(3)
     +     + 19.d0/48.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_b2_8 = B_b2_8 + r**(-1)*s * (
     +     + 5.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 5.d0/12.d0*GYZ2(0,3)
     +     - 5.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      B_b2_8 = B_b2_8 + r**(-1)*s * (
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 5.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     + 5.d0/8.d0*GYZ3(1,2,1)
     +     )
      B_b2_8 = B_b2_8 + r**(-1)*s * (
     +     - 1.d0/8.d0*GYZ3(1,3,3)
     +     + 5.d0/8.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     + 5.d0/8.d0*GYZ3(3,2,1)
     +     - 1.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + r**(-1)*s**2*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_b2_8 = B_b2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_b2_8 = B_b2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + r**(-1)*s**2*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_b2_8 = B_b2_8 + r**(-1)*s**2 * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_b2_8 = B_b2_8 + r**(-1)*s**2 * (
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + r**(-1)*s**3*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_b2_8 = B_b2_8 + r**(-1)*s**3*(1.d0-r)**(-2)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_b2_8 = B_b2_8 + r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     + 3.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 3.d0/8.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     )
      B_b2_8 = B_b2_8 + r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     - 3.d0/8.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_8 = B_b2_8 + r**(-1)*s**3*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_b2_8 = B_b2_8 + r**(-1)*s**3*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_b2_8 = B_b2_8 + r**(-1)*s**3 * (
     +     + 3.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + r**(-1)*s**3 * (
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 3.d0/8.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     )
      B_b2_8 = B_b2_8 + r**(-1)*s**3 * (
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     - 3.d0/8.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_8 = B_b2_8 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     - 1
     +     )
      B_b2_8 = B_b2_8 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      B_b2_8 = B_b2_8 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + s**(-2)*(r+s)**3*zeta2 * (
     +     + 1
     +     )
      B_b2_8 = B_b2_8 + s**(-2)*(r+s)**3 * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      B_b2_8 = B_b2_8 + s**(-2)*(r+s)**3 * (
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + s**(-1)*(1.d0-r-s)**(-1)*(r+s)**2*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_b2_8 = B_b2_8 + s**(-1)*(1.d0-r-s)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      B_b2_8 = B_b2_8 + s**(-1)*(1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_b2_8 = B_b2_8 + s**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      B_b2_8 = B_b2_8 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     - 3.d0/2.d0
     +     )
      B_b2_8 = B_b2_8 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,3)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     )
      B_b2_8 = B_b2_8 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     + 3
     +     )
      B_b2_8 = B_b2_8 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,3)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     )
      B_b2_8 = B_b2_8 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + s**(-1)*(r+s)**2*zeta2 * (
     +     - 3
     +     )
      B_b2_8 = B_b2_8 + s**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,3)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     )
      B_b2_8 = B_b2_8 + s**(-1)*(r+s)**2 * (
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + s**(-1)*(r+s)**3*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      B_b2_8 = B_b2_8 + s**(-1)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_b2_8 = B_b2_8 + s**(-1)*(r+s)**3 * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r-s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 179.d0/72.d0
     +     - 5.d0/24.d0*GYZ1(1)
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 19.d0/8.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + GYZ2(0,3)
     +     - 5.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 3.d0/2.d0*GYZ2(3,3)
     +     + 19.d0/6.d0*HZ1(-1)
     +     - 31.d0/8.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     + 3.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(0,-1)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     - 1.d0/3.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     - HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta4 * (
     +     + 49.d0/8.d0
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 5.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 179.d0/72.d0*GYZ1(3)*HZ1(0)
     +     + 23.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     + 55.d0/24.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 5.d0/4.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 179.d0/72.d0*GYZ2(0,3)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 19.d0/24.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 5.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ2(0,0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 25.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 5.d0/12.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,0,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 25.d0/24.d0*GYZ3(0,1,3)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 25.d0/24.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     + 3.d0/4.d0*GYZ3(0,3,3)*HZ1(0)
     +     + 5.d0/24.d0*GYZ3(1,0,3)
     +     - 1.d0/4.d0*GYZ3(1,0,3)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 19.d0/24.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ4(0,0,0,3)
     +     - 1.d0/4.d0*GYZ4(0,0,1,3)
     +     - 1.d0/4.d0*GYZ4(0,0,3,1)
     +     + 3.d0/4.d0*GYZ4(0,0,3,3)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*GYZ4(0,1,0,3)
     +     + 1.d0/4.d0*GYZ4(0,1,2,1)
     +     - 1.d0/4.d0*GYZ4(0,1,3,3)
     +     + GYZ4(0,3,0,3)
     +     - 1.d0/4.d0*GYZ4(0,3,1,3)
     +     + 1.d0/4.d0*GYZ4(0,3,2,1)
     +     - 1.d0/4.d0*GYZ4(0,3,3,1)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ4(1,0,0,3)
     +     + 1.d0/2.d0*GYZ4(1,0,1,3)
     +     + 1.d0/2.d0*GYZ4(1,0,3,1)
     +     - 1.d0/4.d0*GYZ4(1,0,3,3)
     +     + 1.d0/2.d0*GYZ4(3,0,0,3)
     +     - 1.d0/4.d0*GYZ4(3,0,1,3)
     +     - 1.d0/4.d0*GYZ4(3,0,3,1)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*GYZ4(3,1,0,3)
     +     + 1.d0/4.d0*GYZ4(3,1,2,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     - 3.d0/4.d0*GYZ4(3,3,0,3)
     +     - 1.d0/4.d0*GYZ4(3,3,2,1)
     +     - 179.d0/72.d0*HZ2(-1,0)
     +     + 179.d0/72.d0*HZ2(0,0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 37.d0/12.d0*HZ3(-1,0,0)
     +     - 25.d0/24.d0*HZ3(0,-1,0)
     +     + 115.d0/24.d0*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     - HZ4(-1,0,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - 3.d0/4.d0*HZ4(0,-1,-1,0)
     +     - HZ4(0,-1,0,0)
     +     + 1.d0/2.d0*HZ4(0,0,-1,0)
     +     + 5.d0/4.d0*HZ4(0,0,0,0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 613.d0/72.d0
     +     + 5.d0/6.d0*GYZ1(1)
     +     + 5.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)
     +     - 5.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ1(1)
     +     + 1.d0/2.d0*GYZ2(0,1)
     +     + 2*GYZ2(0,3)
     +     - 5.d0/2.d0*GYZ2(1,3)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     - GYZ2(3,2)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 3*GYZ2(3,3)
     +     + 13.d0/12.d0*HZ1(-1)
     +     - 4*HZ1(0)
     +     + 3.d0/4.d0*HZ1(1)
     +     + 3*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,-1)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - HZ2(0,0)
     +     + HZ2(0,1)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-1)*zeta3 * (
     +     + 7.d0/12.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     - 2*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     - 2*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-1)*zeta4 * (
     +     + 49.d0/4.d0
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-1) * (
     +     - 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     + GYZ1(1)*HZ3(-1,0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,-1,0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-1) * (
     +     - GYZ1(1)*HZ3(0,0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 61.d0/18.d0*GYZ1(3)*HZ1(0)
     +     + 35.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     + 37.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 2*GYZ1(3)*HZ3(-1,0,0)
     +     + GYZ1(3)*HZ3(0,-1,0)
     +     + 5.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     + GYZ1(3)*HZ3(1,0,0)
     +     + GYZ1(3)*HZ3(1,1,0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + GYZ2(0,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 29.d0/9.d0*GYZ2(0,3)
     +     + 19.d0/12.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + GYZ2(0,3)*HZ2(0,0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     - GYZ2(1,3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 25.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - GYZ2(3,2)*HZ2(0,0)
     +     - GYZ2(3,2)*HZ2(1,0)
     +     - 2*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/12.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 19.d0/12.d0*GYZ3(0,1,3)
     +     - 19.d0/12.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-1) * (
     +     - 2*GYZ3(0,3,3)
     +     + 3.d0/2.d0*GYZ3(0,3,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,0,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + GYZ3(1,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 3.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 19.d0/12.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(3,2,1)
     +     + GYZ3(3,2,2)*HZ1(0)
     +     - GYZ3(3,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(0,0,0,3)
     +     - 1.d0/2.d0*GYZ4(0,0,1,3)
     +     - 1.d0/2.d0*GYZ4(0,0,3,1)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*GYZ4(0,0,3,3)
     +     + 1.d0/2.d0*GYZ4(0,1,0,3)
     +     + 1.d0/2.d0*GYZ4(0,1,2,1)
     +     - 1.d0/2.d0*GYZ4(0,1,3,3)
     +     + 2*GYZ4(0,3,0,3)
     +     - 1.d0/2.d0*GYZ4(0,3,1,3)
     +     + 1.d0/2.d0*GYZ4(0,3,2,1)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ4(0,3,3,1)
     +     - 1.d0/2.d0*GYZ4(1,0,0,3)
     +     + GYZ4(1,0,1,3)
     +     + GYZ4(1,0,3,1)
     +     - 1.d0/2.d0*GYZ4(1,0,3,3)
     +     + GYZ4(3,0,0,3)
     +     - 1.d0/2.d0*GYZ4(3,0,1,3)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ4(3,0,3,1)
     +     + 1.d0/2.d0*GYZ4(3,1,0,3)
     +     + 1.d0/2.d0*GYZ4(3,1,2,1)
     +     - GYZ4(3,2,2,1)
     +     - 3.d0/2.d0*GYZ4(3,3,0,3)
     +     - 1.d0/2.d0*GYZ4(3,3,2,1)
     +     + 47.d0/18.d0*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-1) * (
     +     - 137.d0/36.d0*HZ2(-1,0)
     +     + 445.d0/72.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 31.d0/12.d0*HZ3(-1,-1,0)
     +     - 25.d0/6.d0*HZ3(-1,0,0)
     +     + 5.d0/12.d0*HZ3(0,-1,0)
     +     + 85.d0/12.d0*HZ3(0,0,0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 5.d0/4.d0*HZ3(1,0,0)
     +     + 3.d0/4.d0*HZ3(1,1,0)
     +     + 3*HZ4(-1,-1,-1,0)
     +     - 2*HZ4(-1,0,-1,0)
     +     + HZ4(-1,0,1,0)
     +     - 3.d0/2.d0*HZ4(0,-1,-1,0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0-r)**(-1) * (
     +     - 2*HZ4(0,-1,0,0)
     +     + HZ4(0,0,-1,0)
     +     + 5.d0/2.d0*HZ4(0,0,0,0)
     +     + HZ4(0,1,0,0)
     +     + HZ4(0,1,1,0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0+s)**(-4)*(r+s)**3*zeta2 * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(3)
     +     + 9.d0/2.d0*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0+s)**(-4)*(r+s)**3*zeta3 * (
     +     - 9.d0/2.d0
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0+s)**(-4)*(r+s)**3 * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(1,0,3)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0+s)**(-4)*(r+s)**3 * (
     +     - 3.d0/2.d0*GYZ3(1,2,1)
     +     - 3.d0/2.d0*GYZ3(3,0,3)
     +     + 3.d0/2.d0*GYZ3(3,2,1)
     +     + 3*HZ3(0,0,0)
     +     + 3*HZ3(0,1,0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0+s)**(-3)*(r+s)**2*zeta2 * (
     +     - 3.d0/2.d0
     +     + 3*GYZ1(1)
     +     - 3*GYZ1(3)
     +     - 9*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0+s)**(-3)*(r+s)**2*zeta3 * (
     +     + 9
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     + 3*GYZ1(1)*HZ2(0,0)
     +     + 3*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3*GYZ1(3)*HZ2(0,0)
     +     - 3*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(0,3)
     +     - 3*GYZ2(1,2)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + 3*GYZ2(3,2)*HZ1(0)
     +     - 3*GYZ3(1,0,3)
     +     + 3*GYZ3(1,2,1)
     +     + 3*GYZ3(3,0,3)
     +     - 3*GYZ3(3,2,1)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     - 3.d0/2.d0*HZ2(1,0)
     +     - 6*HZ3(0,0,0)
     +     - 6*HZ3(0,1,0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     + 14.d0/3.d0
     +     - 5.d0/4.d0*GYZ1(1)
     +     + 7.d0/4.d0*GYZ1(3)
     +     + 3.d0/2.d0*HZ1(-1)
     +     + 17.d0/4.d0*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     - 11.d0/2.d0
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 9.d0/4.d0*GYZ2(0,3)
     +     + 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 9.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(1,0,3)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     - 3.d0/2.d0*GYZ3(1,2,1)
     +     - 3.d0/2.d0*GYZ3(3,0,3)
     +     + 3.d0/2.d0*GYZ3(3,2,1)
     +     - 115.d0/36.d0*HZ1(0)
     +     - 11.d0/12.d0*HZ2(-1,0)
     +     + HZ2(0,0)
     +     + 9.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     + 3.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 13.d0/4.d0*HZ3(0,0,0)
     +     + 3*HZ3(0,1,0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0+s)**(-1)*zeta2 * (
     +     - 35.d0/12.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - GYZ1(3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     - 5.d0/4.d0*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0+s)**(-1)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ3(1,0,3)
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     - 3.d0/4.d0*GYZ3(3,0,3)
     +     - 3.d0/4.d0*GYZ3(3,2,1)
     +     + 115.d0/36.d0*HZ1(0)
     +     + 11.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_b2_8 = B_b2_8 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - 3.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     + 5.d0/4.d0*HZ3(0,-1,0)
     +     - HZ3(0,0,0)
     +     - 3.d0/2.d0*HZ3(0,1,0)
     +     )
      B_b2_8 = B_b2_8 + s*(r+s)**(-1)*zeta2 * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     )
      B_b2_8 = B_b2_8 + s*(r+s)**(-1)*zeta3 * (
     +     + 3.d0/8.d0
     +     )
      B_b2_8 = B_b2_8 + s*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     )
      B_b2_8 = B_b2_8 + s*(r+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ3(0,0,3)
     +     - 3.d0/8.d0*GYZ3(0,1,3)
     +     - 3.d0/8.d0*GYZ3(0,3,1)
     +     + 3.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 3.d0/8.d0*HZ3(-1,-1,0)
     +     )
      B_b2_8 = B_b2_8 + s*(r+s)**(-1) * (
     +     - 3.d0/8.d0*HZ3(-1,0,0)
     +     + 3.d0/8.d0*HZ3(0,-1,0)
     +     - 3.d0/8.d0*HZ3(0,1,0)
     +     )
      B_b2_8 = B_b2_8 + s*(r+s)*zeta2 * (
     +     + 1.d0/2.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_b2_8 = B_b2_8 + s*(r+s)*zeta3 * (
     +     + 3.d0/8.d0
     +     )
      B_b2_8 = B_b2_8 + s*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_b2_8 = B_b2_8 + s*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + s*(r+s) * (
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,3)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     )
      B_b2_8 = B_b2_8 + s*(r+s) * (
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_b2_8 = B_b2_8 + s*(r+s) * (
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/8.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_8 = B_b2_8 + s*zeta2 * (
     +     + 3.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_8 = B_b2_8 + s*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      B_b2_8 = B_b2_8 + s * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      B_b2_8 = B_b2_8 + s * (
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_b2_8 = B_b2_8 + s * (
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     - 3.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     )
      B_b2_8 = B_b2_8 + s * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_b2_8 = B_b2_8 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 3.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ1(1)
     +     )
      B_b2_8 = B_b2_8 + s**2*(1.d0-r)**(-2)*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      B_b2_8 = B_b2_8 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 3.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*GYZ3(3,0,3)
     +     )
      B_b2_8 = B_b2_8 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 3.d0/8.d0*HZ3(-1,0,0)
     +     + 3.d0/8.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 3.d0/8.d0*HZ3(0,1,0)
     +     - 1.d0/8.d0*HZ3(1,0,0)
     +     - 3.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_8 = B_b2_8 + s**2*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_b2_8 = B_b2_8 + s**2*zeta3 * (
     +     + 1.d0/8.d0
     +     )
      B_b2_8 = B_b2_8 + s**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + s**2 * (
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,3)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     )
      B_b2_8 = B_b2_8 + s**2 * (
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     )
      B_b2_8 = B_b2_8 + s**2 * (
     +     - 3.d0/8.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r-s)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/8.d0*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r-s)**(-2)*(r+s)**2*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r-s)**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r-s)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,0,0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r-s)**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r-s)**(-1)*(r+s)*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r-s)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,0,3)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r-s)**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,0,0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 47.d0/18.d0
     +     + 5.d0/24.d0*GYZ1(1)
     +     - 5.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 17.d0/8.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     - 1.d0/4.d0*GYZ2(0,1)
     +     - GYZ2(0,3)
     +     + 5.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)
     +     + 3.d0/2.d0*GYZ2(3,3)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     - 8.d0/3.d0*HZ1(-1)
     +     + 29.d0/8.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(0,1)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta3 * (
     +     - 5.d0/12.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     + GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     + HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta4 * (
     +     - 49.d0/8.d0
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 5.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(0,0,0)
     +     - 47.d0/18.d0*GYZ1(3)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 23.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     - 43.d0/24.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + GYZ1(3)*HZ3(-1,0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 5.d0/4.d0*GYZ1(3)*HZ3(0,0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ2(0,3)
     +     - 19.d0/24.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 5.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(0,0)
     +     + 19.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,0,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 19.d0/24.d0*GYZ3(0,1,3)
     +     + 19.d0/24.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     - 3.d0/4.d0*GYZ3(0,3,3)*HZ1(0)
     +     - 5.d0/24.d0*GYZ3(1,0,3)
     +     + 1.d0/4.d0*GYZ3(1,0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 13.d0/24.d0*GYZ3(3,0,3)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ3(3,0,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ4(0,0,0,3)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ4(0,0,1,3)
     +     + 1.d0/4.d0*GYZ4(0,0,3,1)
     +     - 3.d0/4.d0*GYZ4(0,0,3,3)
     +     - 1.d0/4.d0*GYZ4(0,1,0,3)
     +     - 1.d0/4.d0*GYZ4(0,1,2,1)
     +     + 1.d0/4.d0*GYZ4(0,1,3,3)
     +     - GYZ4(0,3,0,3)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ4(0,3,1,3)
     +     - 1.d0/4.d0*GYZ4(0,3,2,1)
     +     + 1.d0/4.d0*GYZ4(0,3,3,1)
     +     + 1.d0/4.d0*GYZ4(1,0,0,3)
     +     - 1.d0/2.d0*GYZ4(1,0,1,3)
     +     - 1.d0/2.d0*GYZ4(1,0,3,1)
     +     + 1.d0/4.d0*GYZ4(1,0,3,3)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ4(3,0,0,3)
     +     + 1.d0/4.d0*GYZ4(3,0,1,3)
     +     + 1.d0/4.d0*GYZ4(3,0,3,1)
     +     - 1.d0/4.d0*GYZ4(3,1,0,3)
     +     - 1.d0/4.d0*GYZ4(3,1,2,1)
     +     + 1.d0/2.d0*GYZ4(3,2,2,1)
     +     + 3.d0/4.d0*GYZ4(3,3,0,3)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ4(3,3,2,1)
     +     + 47.d0/18.d0*HZ2(-1,0)
     +     - 47.d0/18.d0*HZ2(0,0)
     +     + 5.d0/12.d0*HZ3(-1,-1,0)
     +     + 7.d0/3.d0*HZ3(-1,0,0)
     +     + 13.d0/24.d0*HZ3(0,-1,0)
     +     - 79.d0/24.d0*HZ3(0,0,0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + HZ4(-1,0,-1,0)
     +     - 1.d0/2.d0*HZ4(-1,0,1,0)
     +     + 3.d0/4.d0*HZ4(0,-1,-1,0)
     +     + HZ4(0,-1,0,0)
     +     - 1.d0/2.d0*HZ4(0,0,-1,0)
     +     - 5.d0/4.d0*HZ4(0,0,0,0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*HZ4(0,1,0,0)
     +     - 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 631.d0/72.d0
     +     - 13.d0/12.d0*GYZ1(1)
     +     - 5.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 5.d0/4.d0*GYZ1(3)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ1(1)
     +     - 1.d0/2.d0*GYZ2(0,1)
     +     - 2*GYZ2(0,3)
     +     + 5.d0/2.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     + GYZ2(3,2)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 3*GYZ2(3,3)
     +     - 7.d0/12.d0*HZ1(-1)
     +     + 15.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     - 3*HZ2(-1,-1)
     +     - HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(0,-1)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + HZ2(0,0)
     +     - HZ2(0,1)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     - 13.d0/12.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     + 2*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     + 2*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-1)*(r+s)*zeta4 * (
     +     - 49.d0/4.d0
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 7.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(-1,0)
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - GYZ1(1)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(0,-1,0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + GYZ1(1)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 47.d0/18.d0*GYZ1(3)
     +     - 319.d0/72.d0*GYZ1(3)*HZ1(0)
     +     - 19.d0/6.d0*GYZ1(3)*HZ2(-1,0)
     +     - 37.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 2*GYZ1(3)*HZ3(-1,0,0)
     +     - GYZ1(3)*HZ3(0,-1,0)
     +     - 5.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     - GYZ1(3)*HZ3(1,0,0)
     +     - GYZ1(3)*HZ3(1,1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - GYZ2(0,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 247.d0/72.d0*GYZ2(0,3)
     +     - 11.d0/6.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - GYZ2(0,3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 7.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     + GYZ2(1,3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 7.d0/24.d0*GYZ2(3,1)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 25.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + GYZ2(3,2)*HZ2(0,0)
     +     + GYZ2(3,2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     + 5.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ3(0,0,3)
     +     - 1.d0/2.d0*GYZ3(0,0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 11.d0/6.d0*GYZ3(0,1,3)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 11.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(0,3,3)
     +     - 3.d0/2.d0*GYZ3(0,3,3)*HZ1(0)
     +     - 5.d0/12.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,0,3)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - GYZ3(1,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/3.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +     - GYZ3(3,2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,3,1)
     +     + GYZ3(3,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ4(0,0,0,3)
     +     + 1.d0/2.d0*GYZ4(0,0,1,3)
     +     + 1.d0/2.d0*GYZ4(0,0,3,1)
     +     - 3.d0/2.d0*GYZ4(0,0,3,3)
     +     - 1.d0/2.d0*GYZ4(0,1,0,3)
     +     - 1.d0/2.d0*GYZ4(0,1,2,1)
     +     + 1.d0/2.d0*GYZ4(0,1,3,3)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - 2*GYZ4(0,3,0,3)
     +     + 1.d0/2.d0*GYZ4(0,3,1,3)
     +     - 1.d0/2.d0*GYZ4(0,3,2,1)
     +     + 1.d0/2.d0*GYZ4(0,3,3,1)
     +     + 1.d0/2.d0*GYZ4(1,0,0,3)
     +     - GYZ4(1,0,1,3)
     +     - GYZ4(1,0,3,1)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ4(1,0,3,3)
     +     - GYZ4(3,0,0,3)
     +     + 1.d0/2.d0*GYZ4(3,0,1,3)
     +     + 1.d0/2.d0*GYZ4(3,0,3,1)
     +     - 1.d0/2.d0*GYZ4(3,1,0,3)
     +     - 1.d0/2.d0*GYZ4(3,1,2,1)
     +     + GYZ4(3,2,2,1)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 3.d0/2.d0*GYZ4(3,3,0,3)
     +     + 1.d0/2.d0*GYZ4(3,3,2,1)
     +     - 47.d0/18.d0*HZ1(0)
     +     + 283.d0/72.d0*HZ2(-1,0)
     +     - 427.d0/72.d0*HZ2(0,0)
     +     + 17.d0/6.d0*HZ3(-1,-1,0)
     +     + 41.d0/12.d0*HZ3(-1,0,0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - 2.d0/3.d0*HZ3(0,-1,0)
     +     - 67.d0/12.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     - 3*HZ4(-1,-1,-1,0)
     +     + 2*HZ4(-1,0,-1,0)
     +     - HZ4(-1,0,1,0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 3.d0/2.d0*HZ4(0,-1,-1,0)
     +     + 2*HZ4(0,-1,0,0)
     +     - HZ4(0,0,-1,0)
     +     - 5.d0/2.d0*HZ4(0,0,0,0)
     +     - HZ4(0,1,0,0)
     +     - HZ4(0,1,1,0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0+s)**(-3)*(r+s)**3*zeta2 * (
     +     - 3
     +     )
      B_b2_8 = B_b2_8 + (1.d0+s)**(-3)*(r+s)**3 * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,3)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0+s)**(-3)*(r+s)**3 * (
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0+s)**(-2)*(r+s)**2*zeta2 * (
     +     + 6
     +     )
      B_b2_8 = B_b2_8 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 3*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 3*GYZ1(3)*HZ1(0)
     +     + 3*GYZ2(0,3)
     +     - 3*GYZ2(1,3)
     +     + 3*GYZ2(2,1)
     +     )
      B_b2_8 = B_b2_8 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 3*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 3*HZ2(0,0)
     +     + 3*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     - 7.d0/2.d0
     +     )
      B_b2_8 = B_b2_8 + (1.d0+s)**(-1)*(r+s) * (
     +     + 85.d0/36.d0
     +     + 9.d0/8.d0*GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,3)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     )
      B_b2_8 = B_b2_8 + (1.d0+s)**(-1)*(r+s) * (
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 5.d0/4.d0*HZ2(0,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + (r+s)*zeta2 * (
     +     + 11.d0/4.d0
     +     )
      B_b2_8 = B_b2_8 + (r+s) * (
     +     - 5.d0/8.d0*GYZ1(1)
     +     - 9.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     + 9.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 9.d0/8.d0*GYZ2(0,3)
     +     - 9.d0/8.d0*GYZ2(1,3)
     +     + 9.d0/8.d0*GYZ2(2,1)
     +     )
      B_b2_8 = B_b2_8 + (r+s) * (
     +     - 9.d0/8.d0*GYZ2(3,1)
     +     + 5.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 7.d0/8.d0*HZ2(0,0)
     +     + 9.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + (r+s)**2*zeta2 * (
     +     - 5.d0/4.d0
     +     )
      B_b2_8 = B_b2_8 + (r+s)**2 * (
     +     + 5.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/8.d0*GYZ2(0,3)
     +     + 5.d0/8.d0*GYZ2(1,3)
     +     - 5.d0/8.d0*GYZ2(2,1)
     +     + 5.d0/8.d0*GYZ2(3,1)
     +     - 5.d0/8.d0*HZ2(0,0)
     +     )
      B_b2_8 = B_b2_8 + (r+s)**2 * (
     +     - 5.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + zeta2 * (
     +     + 769.d0/144.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ1(1)
     +     + 31.d0/24.d0*GYZ1(2)
     +     + GYZ1(2)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + zeta2 * (
     +     - GYZ1(2)*HZ1(1)
     +     + 13.d0/8.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 3.d0/2.d0*GYZ2(1,1)
     +     )
      B_b2_8 = B_b2_8 + zeta2 * (
     +     - GYZ2(1,2)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + GYZ2(2,2)
     +     + 1.d0/2.d0*GYZ2(2,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     )
      B_b2_8 = B_b2_8 + zeta2 * (
     +     - 11.d0/6.d0*HZ1(-1)
     +     + 47.d0/16.d0*HZ1(0)
     +     - 31.d0/24.d0*HZ1(1)
     +     - 3*HZ2(-1,-1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_b2_8 = B_b2_8 + zeta2 * (
     +     - HZ2(1,0)
     +     + HZ2(1,1)
     +     )
      B_b2_8 = B_b2_8 + zeta3 * (
     +     - 197.d0/144.d0
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 7.d0/4.d0*GYZ1(2)
     +     + HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 7.d0/4.d0*HZ1(1)
     +     )
      B_b2_8 = B_b2_8 + zeta4 * (
     +     + 25.d0/32.d0
     +     )
      B_b2_8 = B_b2_8 + 13019.d0/2592.d0
     +     - 3*GYZ1(1)
     +     - 10.d0/9.d0*GYZ1(1)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - 2*GYZ1(1)*HZ3(-1,0,0)
     +
      B_b2_8 = B_b2_8 - 3.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ3(0,0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(1,0,0)
     +     + GYZ1(1)*HZ3(1,1,0)
     +     + 71.d0/72.d0*GYZ1(2)*HZ1(0)
     +     + 73.d0/24.d0*GYZ1(2)*HZ2(0,0)
     +     + 31.d0/24.d0*GYZ1(2)*HZ2(1,0)
     +
      B_b2_8 = B_b2_8 + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +     - GYZ1(2)*HZ3(0,0,0)
     +     - GYZ1(2)*HZ3(1,1,0)
     +     - 55.d0/24.d0*GYZ1(3)
     +     - 133.d0/144.d0*GYZ1(3)*HZ1(0)
     +     - 11.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 23.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +
      B_b2_8 = B_b2_8 + 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 2*GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +
      B_b2_8 = B_b2_8 - 17.d0/72.d0*GYZ2(0,3)
     +     - 19.d0/24.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 7.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ2(1,0)
     +
      B_b2_8 = B_b2_8 - 1.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ2(0,0)
     +     - GYZ2(1,2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(1,3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ2(1,0)
     +
      B_b2_8 = B_b2_8 - 71.d0/72.d0*GYZ2(2,1)
     +     - 7.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(0,0)
     +     - GYZ2(2,1)*HZ2(1,0)
     +     - 31.d0/24.d0*GYZ2(2,2)*HZ1(0)
     +     + GYZ2(2,2)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ2(2,3)*HZ1(0)
     +
      B_b2_8 = B_b2_8 + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 29.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(-1,0)
     +     - 5.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +
      B_b2_8 = B_b2_8 + 3.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     + 11.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - GYZ2(3,3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 13.d0/24.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +
      B_b2_8 = B_b2_8 + 19.d0/24.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 19.d0/24.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     - GYZ3(0,3,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(1,0,3)
     +
      B_b2_8 = B_b2_8 - 1.d0/2.d0*GYZ3(1,1,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,2,1)*HZ1(0)
     +     + GYZ3(1,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(1,3,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(1,3,3)
     +
      B_b2_8 = B_b2_8 + 1.d0/2.d0*GYZ3(1,3,3)*HZ1(0)
     +     + 7.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     + GYZ3(2,1,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(2,1,3)
     +     + 31.d0/24.d0*GYZ3(2,2,1)
     +     + GYZ3(2,2,1)*HZ1(0)
     +     - GYZ3(2,2,2)*HZ1(0)
     +
      B_b2_8 = B_b2_8 + 1.d0/24.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 1.d0/24.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)*HZ1(0)
     +
      B_b2_8 = B_b2_8 + 1.d0/24.d0*GYZ3(3,2,1)
     +     - GYZ3(3,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + GYZ4(0,0,0,3)
     +     - GYZ4(0,0,3,3)
     +     + 1.d0/4.d0*GYZ4(0,1,2,1)
     +
      B_b2_8 = B_b2_8 + 1.d0/2.d0*GYZ4(0,1,3,3)
     +     - GYZ4(0,3,0,3)
     +     + 1.d0/2.d0*GYZ4(0,3,1,3)
     +     + 1.d0/4.d0*GYZ4(0,3,2,1)
     +     + 1.d0/2.d0*GYZ4(0,3,3,1)
     +     - 1.d0/2.d0*GYZ4(1,0,1,3)
     +     - 1.d0/2.d0*GYZ4(1,0,3,1)
     +     + 1.d0/2.d0*GYZ4(1,0,3,3)
     +
      B_b2_8 = B_b2_8 - 1.d0/2.d0*GYZ4(1,1,0,3)
     +     + 1.d0/2.d0*GYZ4(1,1,2,1)
     +     + 1.d0/4.d0*GYZ4(1,2,1,3)
     +     - GYZ4(1,2,2,1)
     +     + 1.d0/4.d0*GYZ4(1,2,3,1)
     +     - 1.d0/4.d0*GYZ4(1,3,0,3)
     +     - 1.d0/4.d0*GYZ4(1,3,2,1)
     +     + 1.d0/4.d0*GYZ4(2,1,0,3)
     +
      B_b2_8 = B_b2_8 + 1.d0/2.d0*GYZ4(2,1,1,3)
     +     - GYZ4(2,1,2,1)
     +     + 1.d0/2.d0*GYZ4(2,1,3,1)
     +     - GYZ4(2,2,1,1)
     +     + GYZ4(2,2,2,1)
     +     + 1.d0/4.d0*GYZ4(2,3,0,3)
     +     + 1.d0/2.d0*GYZ4(2,3,1,1)
     +     - GYZ4(3,0,0,3)
     +
      B_b2_8 = B_b2_8 + 1.d0/4.d0*GYZ4(3,0,1,3)
     +     + 1.d0/4.d0*GYZ4(3,0,3,1)
     +     - 1.d0/4.d0*GYZ4(3,1,0,3)
     +     - 1.d0/4.d0*GYZ4(3,1,2,1)
     +     + 1.d0/2.d0*GYZ4(3,2,1,1)
     +     - 1.d0/2.d0*GYZ4(3,2,1,3)
     +     - 1.d0/2.d0*GYZ4(3,2,3,1)
     +     + 1.d0/2.d0*GYZ4(3,3,0,3)
     +
      B_b2_8 = B_b2_8 - 1.d0/2.d0*GYZ4(3,3,2,1)
     +     + 157.d0/108.d0*HZ1(0)
     +     + 205.d0/72.d0*HZ2(-1,0)
     +     - 215.d0/72.d0*HZ2(0,0)
     +     - 71.d0/72.d0*HZ2(1,0)
     +     + 11.d0/6.d0*HZ3(-1,-1,0)
     +     + 5*HZ3(-1,0,0)
     +     + 11.d0/8.d0*HZ3(0,-1,0)
     +
      B_b2_8 = B_b2_8 - 79.d0/24.d0*HZ3(0,0,0)
     +     - 4.d0/3.d0*HZ3(0,1,0)
     +     - 73.d0/24.d0*HZ3(1,0,0)
     +     - 31.d0/24.d0*HZ3(1,1,0)
     +     - 3*HZ4(-1,-1,-1,0)
     +     + HZ4(-1,-1,0,0)
     +     + 3.d0/2.d0*HZ4(-1,0,-1,0)
     +     - HZ4(-1,0,0,0)
     +
      B_b2_8 = B_b2_8 + 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     + 2*HZ4(0,-1,0,0)
     +     + 1.d0/4.d0*HZ4(0,0,-1,0)
     +     - 3.d0/2.d0*HZ4(0,0,0,0)
     +     - 1.d0/4.d0*HZ4(0,0,1,0)
     +     - 3.d0/2.d0*HZ4(0,1,0,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +     + HZ4(1,0,0,0)
     +
      B_b2_8 = B_b2_8 + HZ4(1,1,1,0)
     +

      B_c2_8 = 0d0
     +
      B_c2_8 = B_c2_8 + r**(-3)*s**2*(1.d0-r)*zeta2 * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     )
      B_c2_8 = B_c2_8 + r**(-3)*s**2*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + r**(-3)*s**2*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     )
      B_c2_8 = B_c2_8 + r**(-3)*s**4*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_8 = B_c2_8 + r**(-3)*s**4*(1.d0-r)**(-1)*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      B_c2_8 = B_c2_8 + r**(-3)*s**4*(1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + r**(-3)*s**4*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-3)*s**4*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-3)*s**4*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_8 = B_c2_8 + r**(-3)*s**4*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      B_c2_8 = B_c2_8 + r**(-3)*s**4 * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + r**(-3)*s**4 * (
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-3)*s**4 * (
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s*(1.d0-r)*zeta2 * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s**2*zeta2 * (
     +     - 3.d0/2.d0
     +     - 15.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s**2 * (
     +     - 5.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 37.d0/72.d0*GYZ1(3)
     +     - 19.d0/48.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s**2 * (
     +     - 5.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 5.d0/12.d0*GYZ2(0,3)
     +     + 5.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s**2 * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,3)
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     - 5.d0/8.d0*GYZ3(1,2,1)
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s**2 * (
     +     + 1.d0/8.d0*GYZ3(1,3,3)
     +     - 5.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 5.d0/8.d0*GYZ3(3,2,1)
     +     + 1.d0/8.d0*GYZ3(3,3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s**3*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s**3*(1.d0-r)**(-1)*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s**3*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s**3*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s**3 * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s**3 * (
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s**3 * (
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s**3 * (
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s**4*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s**4*(1.d0-r)**(-2)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s**4*(1.d0-r)**(-2) * (
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s**4*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 3.d0/8.d0*HZ3(-1,0,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s**4*(1.d0-r)**(-2) * (
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     + 3.d0/8.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s**4*zeta2 * (
     +     - 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s**4*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s**4 * (
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s**4 * (
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     - 3.d0/8.d0*HZ3(-1,0,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-2)*s**4 * (
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     + 3.d0/8.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s*zeta2 * (
     +     - 11.d0/8.d0
     +     - 15.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s * (
     +     + 31.d0/72.d0
     +     + 5.d0/12.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 29.d0/36.d0*GYZ1(3)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s * (
     +     - 7.d0/48.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 5.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/24.d0*GYZ2(0,3)
     +     + 5.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(1,3)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s * (
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 5.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s * (
     +     + 1.d0/2.d0*GYZ3(0,0,3)
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     - 5.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(1,3,3)
     +     - 5.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 5.d0/8.d0*GYZ3(3,2,1)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s * (
     +     + 1.d0/8.d0*GYZ3(3,3,1)
     +     + 19.d0/48.d0*HZ1(0)
     +     - 9.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**2*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**2*(1.d0-r)**(-1)*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 47.d0/18.d0*GYZ1(3)
     +     + 11.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*GYZ3(0,3,3)
     +     + 1.d0/4.d0*GYZ3(1,0,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/4.d0*GYZ3(3,2,1)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - 3.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**2*zeta2 * (
     +     - 1
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**2*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**2 * (
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**2 * (
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(0,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**2 * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**2 * (
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**3*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/8.d0*GYZ1(2)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**3*(1.d0-r)**(-2)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     + 3.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ3(-1,-1,0)
     +     + 3.d0/8.d0*HZ3(-1,0,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     - 3.d0/8.d0*HZ3(1,0,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**3*zeta2 * (
     +     + 1.d0/4.d0
     +     - 3.d0/8.d0*GYZ1(2)
     +     - 3.d0/8.d0*GYZ1(3)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ1(1)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**3*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**3 * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**3 * (
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(2,1,3)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**3 * (
     +     - 3.d0/8.d0*GYZ3(2,2,1)
     +     + 3.d0/8.d0*GYZ3(2,3,1)
     +     - 3.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 3.d0/8.d0*HZ3(-1,-1,0)
     +     - 9.d0/8.d0*HZ3(-1,0,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*s**3 * (
     +     - 3.d0/8.d0*HZ3(0,-1,0)
     +     + 9.d0/4.d0*HZ3(0,0,0)
     +     + 3.d0/8.d0*HZ3(0,1,0)
     +     + 9.d0/8.d0*HZ3(1,0,0)
     +     + 3.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_8 = B_c2_8 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     + 1
     +     )
      B_c2_8 = B_c2_8 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      B_c2_8 = B_c2_8 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + s**(-2)*(r+s)**3*zeta2 * (
     +     - 1
     +     )
      B_c2_8 = B_c2_8 + s**(-2)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      B_c2_8 = B_c2_8 + s**(-2)*(r+s)**3 * (
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     + 3.d0/2.d0
     +     )
      B_c2_8 = B_c2_8 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     )
      B_c2_8 = B_c2_8 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     - 2
     +     )
      B_c2_8 = B_c2_8 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(0)
     +     - GYZ2(0,3)
     +     + GYZ2(1,3)
     +     - GYZ2(2,1)
     +     )
      B_c2_8 = B_c2_8 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - HZ2(0,0)
     +     - HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + s**(-1)*(r+s)**2*zeta2 * (
     +     + 2
     +     )
      B_c2_8 = B_c2_8 + s**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(0)
     +     + GYZ2(0,3)
     +     - GYZ2(1,3)
     +     + GYZ2(2,1)
     +     )
      B_c2_8 = B_c2_8 + s**(-1)*(r+s)**2 * (
     +     - GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + HZ2(0,0)
     +     + HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + s**(-1)*(r+s)**3*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      B_c2_8 = B_c2_8 + s**(-1)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      B_c2_8 = B_c2_8 + s**(-1)*(r+s)**3 * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 47.d0/18.d0
     +     - 5.d0/24.d0*GYZ1(1)
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 17.d0/8.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     + GYZ2(0,3)
     +     - 5.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     - 3.d0/2.d0*GYZ2(3,3)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     + 8.d0/3.d0*HZ1(-1)
     +     - 29.d0/8.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     + 5.d0/12.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     - HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta4 * (
     +     + 49.d0/8.d0
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 5.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,0,0)
     +     + 47.d0/18.d0*GYZ1(3)*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 23.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     + 43.d0/24.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - GYZ1(3)*HZ3(-1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 47.d0/18.d0*GYZ2(0,3)
     +     + 19.d0/24.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 5.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ2(0,0)
     +     - 19.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,0,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 19.d0/24.d0*GYZ3(0,1,3)
     +     - 19.d0/24.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,3,2)*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     + 3.d0/4.d0*GYZ3(0,3,3)*HZ1(0)
     +     + 5.d0/24.d0*GYZ3(1,0,3)
     +     - 1.d0/4.d0*GYZ3(1,0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,3,3)*HZ1(0)
     +     - 13.d0/24.d0*GYZ3(3,0,3)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(3,0,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ4(0,0,0,3)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ4(0,0,1,3)
     +     - 1.d0/4.d0*GYZ4(0,0,3,1)
     +     + 3.d0/4.d0*GYZ4(0,0,3,3)
     +     + 1.d0/4.d0*GYZ4(0,1,0,3)
     +     + 1.d0/4.d0*GYZ4(0,1,2,1)
     +     - 1.d0/4.d0*GYZ4(0,1,3,3)
     +     + GYZ4(0,3,0,3)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ4(0,3,1,3)
     +     + 1.d0/4.d0*GYZ4(0,3,2,1)
     +     - 1.d0/4.d0*GYZ4(0,3,3,1)
     +     - 1.d0/4.d0*GYZ4(1,0,0,3)
     +     + 1.d0/2.d0*GYZ4(1,0,1,3)
     +     + 1.d0/2.d0*GYZ4(1,0,3,1)
     +     - 1.d0/4.d0*GYZ4(1,0,3,3)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ4(3,0,0,3)
     +     - 1.d0/4.d0*GYZ4(3,0,1,3)
     +     - 1.d0/4.d0*GYZ4(3,0,3,1)
     +     + 1.d0/4.d0*GYZ4(3,1,0,3)
     +     + 1.d0/4.d0*GYZ4(3,1,2,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     - 3.d0/4.d0*GYZ4(3,3,0,3)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ4(3,3,2,1)
     +     - 47.d0/18.d0*HZ2(-1,0)
     +     + 47.d0/18.d0*HZ2(0,0)
     +     - 5.d0/12.d0*HZ3(-1,-1,0)
     +     - 7.d0/3.d0*HZ3(-1,0,0)
     +     - 13.d0/24.d0*HZ3(0,-1,0)
     +     + 79.d0/24.d0*HZ3(0,0,0)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     - HZ4(-1,0,-1,0)
     +     + 1.d0/2.d0*HZ4(-1,0,1,0)
     +     - 3.d0/4.d0*HZ4(0,-1,-1,0)
     +     - HZ4(0,-1,0,0)
     +     + 1.d0/2.d0*HZ4(0,0,-1,0)
     +     + 5.d0/4.d0*HZ4(0,0,0,0)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 65.d0/12.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 7.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0-r)**(-1)*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0-r)**(-1) * (
     +     - 7.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 47.d0/18.d0*GYZ1(3)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0-r)**(-1) * (
     +     + 13.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/12.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 7.d0/24.d0*GYZ2(1,3)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 7.d0/24.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0-r)**(-1) * (
     +     - 3.d0/4.d0*GYZ3(0,1,3)
     +     - 3.d0/4.d0*GYZ3(0,3,1)
     +     + 3.d0/4.d0*GYZ3(0,3,3)
     +     + 3.d0/4.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + 47.d0/18.d0*HZ1(0)
     +     - 7.d0/12.d0*HZ2(-1,0)
     +     + 31.d0/12.d0*HZ2(0,0)
     +     - 5.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0-r)**(-1) * (
     +     - HZ3(-1,0,0)
     +     + 3.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0+s)**(-4)*(r+s)**3*zeta2 * (
     +     + 3.d0/2.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(3)
     +     - 9.d0/2.d0*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0+s)**(-4)*(r+s)**3*zeta3 * (
     +     + 9.d0/2.d0
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0+s)**(-4)*(r+s)**3 * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(1,0,3)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0+s)**(-4)*(r+s)**3 * (
     +     + 3.d0/2.d0*GYZ3(1,2,1)
     +     + 3.d0/2.d0*GYZ3(3,0,3)
     +     - 3.d0/2.d0*GYZ3(3,2,1)
     +     - 3*HZ3(0,0,0)
     +     - 3*HZ3(0,1,0)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0+s)**(-3)*(r+s)**2*zeta2 * (
     +     + 3.d0/2.d0
     +     - 2*GYZ1(1)
     +     + 2*GYZ1(3)
     +     + 6*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0+s)**(-3)*(r+s)**2*zeta3 * (
     +     - 6
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     - 2*GYZ1(1)*HZ2(0,0)
     +     - 2*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(0,0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(0,3)
     +     + 2*GYZ2(1,2)*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     + 2*GYZ3(1,0,3)
     +     - 2*GYZ3(1,2,1)
     +     - 2*GYZ3(3,0,3)
     +     + 2*GYZ3(3,2,1)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     + 3.d0/2.d0*HZ2(1,0)
     +     + 4*HZ3(0,0,0)
     +     + 4*HZ3(0,1,0)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     - 11.d0/3.d0
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     + 7.d0/4.d0
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*GYZ3(3,2,1)
     +     + 115.d0/36.d0*HZ1(0)
     +     + 11.d0/12.d0*HZ2(-1,0)
     +     - 5.d0/4.d0*HZ2(1,0)
     +     - 3.d0/2.d0*HZ3(-1,-1,0)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0+s)**(-1)*zeta2 * (
     +     + 31.d0/6.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0+s)**(-1) * (
     +     + 7.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 47.d0/18.d0*HZ1(0)
     +     + 7.d0/12.d0*HZ2(-1,0)
     +     )
      B_c2_8 = B_c2_8 + s*(1.d0+s)**(-1) * (
     +     - 17.d0/6.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     + 3.d0/2.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(0,-1,0)
     +     )
      B_c2_8 = B_c2_8 + s*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_8 = B_c2_8 + s*(r+s)**(-1)*zeta3 * (
     +     - 1.d0/8.d0
     +     )
      B_c2_8 = B_c2_8 + s*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     )
      B_c2_8 = B_c2_8 + s*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ3(0,0,3)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/8.d0*HZ3(-1,-1,0)
     +     )
      B_c2_8 = B_c2_8 + s*(r+s)**(-1) * (
     +     + 1.d0/8.d0*HZ3(-1,0,0)
     +     - 1.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      B_c2_8 = B_c2_8 + s*(r+s)*zeta2 * (
     +     + 1.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ1(1)
     +     )
      B_c2_8 = B_c2_8 + s*(r+s)*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      B_c2_8 = B_c2_8 + s*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_c2_8 = B_c2_8 + s*(r+s) * (
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + s*(r+s) * (
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(0,0,3)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     )
      B_c2_8 = B_c2_8 + s*(r+s) * (
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     - 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     )
      B_c2_8 = B_c2_8 + s*(r+s) * (
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/8.d0*HZ3(1,0,0)
     +     + 1.d0/8.d0*HZ3(1,1,0)
     +     )
      B_c2_8 = B_c2_8 + s*zeta2 * (
     +     - 9.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_8 = B_c2_8 + s*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      B_c2_8 = B_c2_8 + s * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     )
      B_c2_8 = B_c2_8 + s * (
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     )
      B_c2_8 = B_c2_8 + s * (
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      B_c2_8 = B_c2_8 + s * (
     +     - 3.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     )
      B_c2_8 = B_c2_8 + s * (
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_8 = B_c2_8 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      B_c2_8 = B_c2_8 + s**2*(1.d0-r)**(-2)*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      B_c2_8 = B_c2_8 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      B_c2_8 = B_c2_8 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      B_c2_8 = B_c2_8 + s**2*zeta2 * (
     +     + 1.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_c2_8 = B_c2_8 + s**2*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      B_c2_8 = B_c2_8 + s**2 * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      B_c2_8 = B_c2_8 + s**2 * (
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      B_c2_8 = B_c2_8 + s**2 * (
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     )
      B_c2_8 = B_c2_8 + s**2 * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      B_c2_8 = B_c2_8 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_8 = B_c2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      B_c2_8 = B_c2_8 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + (1.d0+s)**(-3)*(r+s)**3*zeta2 * (
     +     + 3
     +     )
      B_c2_8 = B_c2_8 + (1.d0+s)**(-3)*(r+s)**3 * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,3)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     )
      B_c2_8 = B_c2_8 + (1.d0+s)**(-3)*(r+s)**3 * (
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + (1.d0+s)**(-2)*(r+s)**2*zeta2 * (
     +     - 4
     +     )
      B_c2_8 = B_c2_8 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 2*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 2*GYZ1(3)*HZ1(0)
     +     - 2*GYZ2(0,3)
     +     + 2*GYZ2(1,3)
     +     - 2*GYZ2(2,1)
     +     )
      B_c2_8 = B_c2_8 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 2*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     - 2*HZ2(0,0)
     +     - 2*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     + 1
     +     )
      B_c2_8 = B_c2_8 + (1.d0+s)**(-1)*(r+s) * (
     +     - 85.d0/36.d0
     +     - 5.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     )
      B_c2_8 = B_c2_8 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + (r+s)*zeta2 * (
     +     - 5.d0/4.d0
     +     )
      B_c2_8 = B_c2_8 + (r+s) * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,3)
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     )
      B_c2_8 = B_c2_8 + (r+s) * (
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + (r+s)**2*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      B_c2_8 = B_c2_8 + (r+s)**2 * (
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,3)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ2(0,0)
     +     )
      B_c2_8 = B_c2_8 + (r+s)**2 * (
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_c2_8 = B_c2_8 + 31.d0/72.d0
     +     + 5.d0/12.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/24.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +
      B_c2_8 = B_c2_8 + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 19.d0/48.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +

      C_a2_8 = 0d0
     +
      C_a2_8 = C_a2_8 + r**(-3)*s**2*(1.d0-r)*zeta2 * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     )
      C_a2_8 = C_a2_8 + r**(-3)*s**2*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + r**(-3)*s**2*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     )
      C_a2_8 = C_a2_8 + r**(-2)*s*(1.d0-r)*zeta2 * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     )
      C_a2_8 = C_a2_8 + r**(-2)*s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + r**(-2)*s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      C_a2_8 = C_a2_8 + r**(-2)*s**2*zeta2 * (
     +     - 3.d0/2.d0
     +     - 5.d0/4.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     )
      C_a2_8 = C_a2_8 + r**(-2)*s**2 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 23.d0/32.d0*GYZ1(3)
     +     - 3.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_a2_8 = C_a2_8 + r**(-2)*s**2 * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 7.d0/16.d0*GYZ2(0,3)
     +     + 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     )
      C_a2_8 = C_a2_8 + r**(-2)*s**2 * (
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 5.d0/16.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     )
      C_a2_8 = C_a2_8 + r**(-2)*s**2 * (
     +     + 1.d0/8.d0*GYZ3(1,0,3)
     +     - 3.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 3.d0/8.d0*GYZ3(3,2,1)
     +     + 1.d0/8.d0*GYZ3(3,3,1)
     +     )
      C_a2_8 = C_a2_8 + r**(-2)*s**2 * (
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      C_a2_8 = C_a2_8 + r**(-2)*s**3*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_8 = C_a2_8 + r**(-2)*s**3*(1.d0-r)**(-1)*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      C_a2_8 = C_a2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      C_a2_8 = C_a2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_8 = C_a2_8 + r**(-2)*s**3*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_8 = C_a2_8 + r**(-2)*s**3*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      C_a2_8 = C_a2_8 + r**(-2)*s**3 * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + r**(-2)*s**3 * (
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      C_a2_8 = C_a2_8 + r**(-2)*s**3 * (
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s*zeta2 * (
     +     - 13.d0/8.d0
     +     + 5.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s * (
     +     - 17.d0/32.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ2(0,3)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s * (
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,3)
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s * (
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s * (
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 3.d0/4.d0*GYZ3(3,2,1)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     + 3.d0/16.d0*HZ1(0)
     +     - HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s**2*(1.d0-r)**(-1)*zeta2 * (
     +     - 15.d0/4.d0
     +     + 15.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 3.d0/2.d0*GYZ1(3)
     +     + HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s**2*(1.d0-r)**(-1)*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 7.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 29.d0/16.d0*GYZ1(3)
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 7.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ2(0,3)
     +     + 5.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 5.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 7.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(3,1)
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(3,3)
     +     + 3.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(0,0,3)
     +     - GYZ3(0,1,3)
     +     - GYZ3(0,3,1)
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*GYZ3(0,3,3)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     + 3.d0/2.d0*GYZ3(1,2,1)
     +     - 5.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 5.d0/4.d0*GYZ3(3,0,3)
     +     - 5.d0/4.d0*GYZ3(3,1,3)
     +     + 3.d0/2.d0*GYZ3(3,2,1)
     +     - 5.d0/4.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     - 7.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 5.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s**2*zeta2 * (
     +     + 13.d0/4.d0
     +     - GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s**2*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s**2 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 13.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(0,0)
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s**2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 11.d0/8.d0*GYZ2(0,3)
     +     - 3.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 13.d0/8.d0*GYZ2(2,1)
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s**2 * (
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s**2 * (
     +     - 3.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     + 1.d0/4.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s**2 * (
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s**2 * (
     +     + 13.d0/8.d0*HZ2(0,0)
     +     + 13.d0/8.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 5.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s**2 * (
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s**3*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s**3*(1.d0-r)**(-2)*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_8 = C_a2_8 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_8 = C_a2_8 + s**(-1)*(1.d0-r-s)**(-1)*(r+s)**2*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_a2_8 = C_a2_8 + s**(-1)*(1.d0-r-s)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      C_a2_8 = C_a2_8 + s**(-1)*(1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_a2_8 = C_a2_8 + s**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      C_a2_8 = C_a2_8 + s*(1.d0-r-s)**(-2)*(r+s) * (
     +     + 1.d0/16.d0*GYZ1(1)
     +     - 1.d0/16.d0*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + s*(1.d0-r-s)**(-1) * (
     +     + 5.d0/8.d0*GYZ1(1)
     +     - 5.d0/8.d0*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_a2_8 = C_a2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      C_a2_8 = C_a2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      C_a2_8 = C_a2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_a2_8 = C_a2_8 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 15.d0/4.d0
     +     + 15.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(2)
     +     + 5.d0/4.d0*GYZ1(3)
     +     + 3.d0/2.d0*HZ1(-1)
     +     - HZ1(0)
     +     + 3.d0/4.d0*HZ1(1)
     +     )
      C_a2_8 = C_a2_8 + s*(1.d0-r)**(-1)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_a2_8 = C_a2_8 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 15.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_a2_8 = C_a2_8 + s*(1.d0-r)**(-1) * (
     +     - 29.d0/16.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 9.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ2(0,3)
     +     + 5.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + s*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 15.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + s*(1.d0-r)**(-1) * (
     +     + 5.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(3,3)
     +     + 3.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,0,3)
     +     - 5.d0/4.d0*GYZ3(0,1,3)
     +     - 5.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_a2_8 = C_a2_8 + s*(1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*GYZ3(0,3,3)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     + 3.d0/2.d0*GYZ3(1,2,1)
     +     - 5.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 3.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      C_a2_8 = C_a2_8 + s*(1.d0-r)**(-1) * (
     +     + GYZ3(3,0,3)
     +     - 5.d0/4.d0*GYZ3(3,1,3)
     +     + 3.d0/2.d0*GYZ3(3,2,1)
     +     - 5.d0/4.d0*GYZ3(3,3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     - 15.d0/8.d0*HZ2(1,0)
     +     )
      C_a2_8 = C_a2_8 + s*(1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*HZ3(-1,-1,0)
     +     - 5.d0/4.d0*HZ3(-1,0,0)
     +     - HZ3(0,-1,0)
     +     + 11.d0/4.d0*HZ3(0,0,0)
     +     + 3.d0/4.d0*HZ3(0,1,0)
     +     + 5.d0/4.d0*HZ3(1,0,0)
     +     + 3.d0/4.d0*HZ3(1,1,0)
     +     )
      C_a2_8 = C_a2_8 + s*(r+s)*zeta2 * (
     +     - 3.d0/2.d0
     +     )
      C_a2_8 = C_a2_8 + s*(r+s) * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,3)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     )
      C_a2_8 = C_a2_8 + s*(r+s) * (
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_8 = C_a2_8 + s*zeta2 * (
     +     + 3
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      C_a2_8 = C_a2_8 + s*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      C_a2_8 = C_a2_8 + s * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + s * (
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + s * (
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + s * (
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     + 3.d0/4.d0*GYZ3(0,1,3)
     +     + 3.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     - 3.d0/4.d0*GYZ3(1,2,1)
     +     )
      C_a2_8 = C_a2_8 + s * (
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     )
      C_a2_8 = C_a2_8 + s * (
     +     + 3.d0/4.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     + 2*HZ3(-1,0,0)
     +     - 13.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/2.d0*HZ3(1,0,0)
     +     )
      C_a2_8 = C_a2_8 + s * (
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_a2_8 = C_a2_8 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     - 3.d0/8.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ1(1)
     +     )
      C_a2_8 = C_a2_8 + s**2*(1.d0-r)**(-2)*zeta3 * (
     +     - 5.d0/8.d0
     +     )
      C_a2_8 = C_a2_8 + s**2*(1.d0-r)**(-2) * (
     +     - 5.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ3(0,0,3)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     - 3.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     )
      C_a2_8 = C_a2_8 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     - 3.d0/8.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 3.d0/8.d0*HZ3(0,1,0)
     +     + 5.d0/8.d0*HZ3(1,0,0)
     +     + 3.d0/8.d0*HZ3(1,1,0)
     +     )
      C_a2_8 = C_a2_8 + s**2*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + s**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     )
      C_a2_8 = C_a2_8 + s**2 * (
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*HZ3(0,0,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r-s)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/8.d0*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r-s)**(-2)*(r+s)**2*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r-s)**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r-s)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,0,0)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r-s)**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r-s)**(-1)*(r+s)*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r-s)**(-1)*(r+s) * (
     +     - 1.d0/16.d0
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r-s)**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(1,0,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,0,0)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 15.d0/16.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 13.d0/4.d0*GYZ1(3)
     +     + 15.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 2*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 7.d0/2.d0*GYZ2(0,1)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 9.d0/4.d0*GYZ2(0,3)
     +     - 7.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     + 27.d0/8.d0*HZ1(-1)
     +     - 25.d0/8.d0*HZ1(0)
     +     - 15.d0/4.d0*HZ2(-1,-1)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     - 9.d0/4.d0*HZ2(-1,0)
     +     + 15.d0/4.d0*HZ2(0,-1)
     +     + 2*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(0,1)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta3 * (
     +     - 9.d0/8.d0
     +     - 13.d0/4.d0*GYZ1(3)
     +     + 15.d0/4.d0*HZ1(-1)
     +     - 13.d0/4.d0*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta4 * (
     +     + 1.d0/2.d0
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 15.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 5.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 13.d0/4.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 7.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + GYZ2(0,1)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 15.d0/16.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(0,3)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 7.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 2*GYZ2(3,1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 7.d0/4.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 2*GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 5.d0/4.d0*GYZ3(0,0,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 7.d0/4.d0*GYZ3(0,3,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)*HZ1(0)
     +     + 2*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 2*GYZ3(3,3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ4(0,0,0,3)
     +     - 5.d0/4.d0*GYZ4(0,0,1,3)
     +     - 5.d0/4.d0*GYZ4(0,0,3,1)
     +     + 7.d0/4.d0*GYZ4(0,0,3,3)
     +     - 1.d0/4.d0*GYZ4(0,1,0,3)
     +     + 3.d0/2.d0*GYZ4(0,1,2,1)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 5.d0/4.d0*GYZ4(0,1,3,3)
     +     + 3.d0/2.d0*GYZ4(0,3,0,3)
     +     - 5.d0/4.d0*GYZ4(0,3,1,3)
     +     + 3.d0/2.d0*GYZ4(0,3,2,1)
     +     - 5.d0/4.d0*GYZ4(0,3,3,1)
     +     + 1.d0/2.d0*GYZ4(3,0,0,3)
     +     + 5.d0/4.d0*GYZ4(3,1,0,3)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 2*GYZ4(3,1,2,1)
     +     + 1.d0/2.d0*GYZ4(3,2,2,1)
     +     - 5.d0/4.d0*GYZ4(3,3,0,3)
     +     + 2*GYZ4(3,3,2,1)
     +     + 15.d0/16.d0*HZ2(-1,0)
     +     - 15.d0/16.d0*HZ2(0,0)
     +     + 9.d0/8.d0*HZ3(-1,-1,0)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 7.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,0,0)
     +     - 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,0,-1,0)
     +     - 4*HZ4(-1,0,0,0)
     +     - 4*HZ4(-1,0,1,0)
     +     + 3.d0/4.d0*HZ4(0,-1,-1,0)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 5.d0/4.d0*HZ4(0,0,-1,0)
     +     + 13.d0/4.d0*HZ4(0,0,0,0)
     +     + 7.d0/2.d0*HZ4(0,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,1,0,0)
     +     - 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     - 9.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 21.d0/4.d0*GYZ1(3)
     +     + 15.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ1(1)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 4*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(0,3)
     +     - 11.d0/2.d0*GYZ2(3,1)
     +     + GYZ2(3,2)
     +     - 2*GYZ2(3,3)
     +     + 49.d0/4.d0*HZ1(-1)
     +     - 11.d0/2.d0*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0*HZ1(1)
     +     - 15.d0/2.d0*HZ2(-1,-1)
     +     + 15.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - HZ2(0,1)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     - 27.d0/4.d0
     +     - 2*GYZ1(3)
     +     + 3*HZ1(-1)
     +     - 2*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-1)*(r+s)*zeta4 * (
     +     - 13.d0/8.d0
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 29.d0/16.d0*GYZ1(3)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - 5.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 7.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3*GYZ1(3)*HZ2(0,0)
     +     + 7.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 5.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 7.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 4*GYZ1(3)*HZ3(0,1,0)
     +     - GYZ1(3)*HZ3(1,0,0)
     +     - GYZ1(3)*HZ3(1,1,0)
     +     + GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 19.d0/8.d0*GYZ2(0,3)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 5.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     - GYZ2(0,3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(0,3)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 5.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 2*GYZ2(3,1)*HZ2(0,0)
     +     - 5.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 7.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + GYZ2(3,2)*HZ2(0,0)
     +     + GYZ2(3,2)*HZ2(1,0)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 5.d0/4.d0*GYZ2(3,3)
     +     + 3.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 2*GYZ2(3,3)*HZ2(0,0)
     +     + 5.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 2*GYZ3(0,0,3)
     +     + GYZ3(0,0,3)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - 3.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(0,3,3)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 2*GYZ3(0,3,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 5.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     - GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 5.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ3(3,1,3)
     +     + 7.d0/2.d0*GYZ3(3,2,1)
     +     - GYZ3(3,2,2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ3(3,3,1)
     +     + 3.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 5.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - GYZ4(0,0,1,3)
     +     - GYZ4(0,0,3,1)
     +     + 2*GYZ4(0,0,3,3)
     +     - 1.d0/2.d0*GYZ4(0,1,0,3)
     +     + 3.d0/2.d0*GYZ4(0,1,2,1)
     +     - GYZ4(0,1,3,3)
     +     + 3.d0/2.d0*GYZ4(0,3,0,3)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - GYZ4(0,3,1,3)
     +     + 3.d0/2.d0*GYZ4(0,3,2,1)
     +     - GYZ4(0,3,3,1)
     +     + GYZ4(3,0,0,3)
     +     + GYZ4(3,1,0,3)
     +     - 5.d0/2.d0*GYZ4(3,1,2,1)
     +     + GYZ4(3,2,2,1)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - GYZ4(3,3,0,3)
     +     + 5.d0/2.d0*GYZ4(3,3,2,1)
     +     - 29.d0/16.d0*HZ1(0)
     +     - 11.d0/8.d0*HZ2(0,0)
     +     + 17.d0/4.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     - 15.d0/4.d0*HZ3(0,-1,0)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 13.d0/4.d0*HZ3(0,0,0)
     +     + 7.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     - 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 3*HZ4(-1,0,-1,0)
     +     - 5*HZ4(-1,0,0,0)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - 5*HZ4(-1,0,1,0)
     +     + 3.d0/2.d0*HZ4(0,-1,-1,0)
     +     - 5.d0/2.d0*HZ4(0,0,-1,0)
     +     + 7.d0/2.d0*HZ4(0,0,0,0)
     +     + 4*HZ4(0,0,1,0)
     +     - HZ4(0,1,0,0)
     +     - HZ4(0,1,1,0)
     +     )
      C_a2_8 = C_a2_8 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_8 = C_a2_8 + (r+s)*zeta2 * (
     +     - 2
     +     )
      C_a2_8 = C_a2_8 + (r+s) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(0)
     +     - GYZ2(0,3)
     +     + GYZ2(1,3)
     +     - GYZ2(2,1)
     +     )
      C_a2_8 = C_a2_8 + (r+s) * (
     +     + GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     - HZ2(0,0)
     +     - HZ2(1,0)
     +     )
      C_a2_8 = C_a2_8 + (r+s)**2*zeta2 * (
     +     + 3.d0/2.d0
     +     )
      C_a2_8 = C_a2_8 + (r+s)**2 * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     )
      C_a2_8 = C_a2_8 + (r+s)**2 * (
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_8 = C_a2_8 + zeta2 * (
     +     + 1.d0/16.d0
     +     - 21.d0/8.d0*GYZ1(1)
     +     + 5.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     + 9.d0/8.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + zeta2 * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     - 27.d0/8.d0*GYZ1(3)
     +     + 5.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 7.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     )
      C_a2_8 = C_a2_8 + zeta2 * (
     +     - 2*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,2)
     +     - GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)
     +     - 3.d0/2.d0*GYZ2(3,3)
     +     )
      C_a2_8 = C_a2_8 + zeta2 * (
     +     + 81.d0/8.d0*HZ1(-1)
     +     - 21.d0/8.d0*HZ1(0)
     +     - 9.d0/8.d0*HZ1(1)
     +     - 5*HZ2(-1,-1)
     +     + 5.d0/2.d0*HZ2(-1,0)
     +     + 5.d0/2.d0*HZ2(0,-1)
     +     - 7.d0/4.d0*HZ2(0,0)
     +     )
      C_a2_8 = C_a2_8 + zeta2 * (
     +     - 1.d0/2.d0*HZ2(0,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ2(1,1)
     +     )
      C_a2_8 = C_a2_8 + zeta3 * (
     +     - 27.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_8 = C_a2_8 + zeta4 * (
     +     - 27.d0/16.d0
     +     )
      C_a2_8 = C_a2_8 + 187.d0/128.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 15.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 9.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - GYZ1(1)*HZ3(-1,0,0)
     +
      C_a2_8 = C_a2_8 - 1.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     - 15.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 9.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +
      C_a2_8 = C_a2_8 + 1.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     - 39.d0/32.d0*GYZ1(3)
     +     - 5.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 27.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 9.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 3*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +
      C_a2_8 = C_a2_8 - 3.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(0,0)
     +     - GYZ2(0,3)
     +
      C_a2_8 = C_a2_8 + 3.d0/8.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(-1,0)
     +     + GYZ2(1,1)*HZ2(0,0)
     +     + 9.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +
      C_a2_8 = C_a2_8 + 15.d0/16.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     - 9.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +
      C_a2_8 = C_a2_8 + 3*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 3*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 11.d0/16.d0*GYZ2(3,3)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +
      C_a2_8 = C_a2_8 - 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ3(0,0,3)
     +     + 3.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(0,3,1)
     +     + 3.d0/4.d0*GYZ3(0,3,3)
     +
      C_a2_8 = C_a2_8 + 1.d0/2.d0*GYZ3(0,3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,1,3)*HZ1(0)
     +     - 9.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +
      C_a2_8 = C_a2_8 + 9.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(3,1,3)
     +
      C_a2_8 = C_a2_8 + 3*GYZ3(3,2,1)
     +     - 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(0,0,0,3)
     +     + 1.d0/2.d0*GYZ4(0,0,3,3)
     +     - 1.d0/4.d0*GYZ4(0,1,0,3)
     +
      C_a2_8 = C_a2_8 + 1.d0/4.d0*GYZ4(0,3,0,3)
     +     + 1.d0/2.d0*GYZ4(1,0,0,3)
     +     + 1.d0/2.d0*GYZ4(1,1,0,3)
     +     + 1.d0/2.d0*GYZ4(1,2,2,1)
     +     - 1.d0/2.d0*GYZ4(1,3,0,3)
     +     + 1.d0/4.d0*GYZ4(2,1,2,1)
     +     + 1.d0/2.d0*GYZ4(2,2,1,1)
     +     - 1.d0/2.d0*GYZ4(2,2,2,1)
     +
      C_a2_8 = C_a2_8 - 1.d0/4.d0*GYZ4(2,3,2,1)
     +     + 1.d0/2.d0*GYZ4(3,0,0,3)
     +     - 1.d0/2.d0*GYZ4(3,1,2,1)
     +     + 1.d0/2.d0*GYZ4(3,2,2,1)
     +     + 1.d0/2.d0*GYZ4(3,3,2,1)
     +     - 21.d0/16.d0*HZ1(0)
     +     - 1.d0/16.d0*HZ2(-1,0)
     +     - 5.d0/16.d0*HZ2(0,0)
     +
      C_a2_8 = C_a2_8 + 15.d0/16.d0*HZ2(1,0)
     +     + 27.d0/8.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     - 27.d0/8.d0*HZ3(0,-1,0)
     +     + 9.d0/8.d0*HZ3(0,0,0)
     +     + 3*HZ3(0,1,0)
     +     - 9.d0/8.d0*HZ3(1,0,0)
     +     - 9.d0/8.d0*HZ3(1,1,0)
     +
      C_a2_8 = C_a2_8 - HZ4(-1,-1,-1,0)
     +     + HZ4(-1,-1,0,0)
     +     + 3.d0/2.d0*HZ4(-1,0,-1,0)
     +     - HZ4(-1,0,0,0)
     +     - HZ4(-1,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     - 3.d0/4.d0*HZ4(0,0,-1,0)
     +     + 3.d0/4.d0*HZ4(0,0,0,0)
     +
      C_a2_8 = C_a2_8 + 1.d0/2.d0*HZ4(0,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,1,0,0)
     +     - 1.d0/2.d0*HZ4(0,1,1,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +     - 1.d0/2.d0*HZ4(1,0,0,0)
     +     - 1.d0/2.d0*HZ4(1,1,1,0)
     +

      C_b2_8 = 0d0
     +
      C_b2_8 = C_b2_8 + r**(-2)*s*(1.d0-r)*zeta2 * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     )
      C_b2_8 = C_b2_8 + r**(-2)*s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + r**(-2)*s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     )
      C_b2_8 = C_b2_8 + r**(-1)*s*zeta2 * (
     +     - 3.d0/2.d0
     +     - 5.d0/4.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     )
      C_b2_8 = C_b2_8 + r**(-1)*s * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 23.d0/32.d0*GYZ1(3)
     +     - 3.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_b2_8 = C_b2_8 + r**(-1)*s * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 7.d0/16.d0*GYZ2(0,3)
     +     + 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     )
      C_b2_8 = C_b2_8 + r**(-1)*s * (
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 5.d0/16.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     )
      C_b2_8 = C_b2_8 + r**(-1)*s * (
     +     + 1.d0/8.d0*GYZ3(1,0,3)
     +     - 3.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/8.d0*GYZ3(3,1,3)
     +     - 3.d0/8.d0*GYZ3(3,2,1)
     +     + 1.d0/8.d0*GYZ3(3,3,1)
     +     )
      C_b2_8 = C_b2_8 + r**(-1)*s * (
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_8 = C_b2_8 + r**(-1)*s**2*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_8 = C_b2_8 + r**(-1)*s**2*(1.d0-r)**(-1)*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      C_b2_8 = C_b2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      C_b2_8 = C_b2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_8 = C_b2_8 + r**(-1)*s**2*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_8 = C_b2_8 + r**(-1)*s**2*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      C_b2_8 = C_b2_8 + r**(-1)*s**2 * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + r**(-1)*s**2 * (
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      C_b2_8 = C_b2_8 + r**(-1)*s**2 * (
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_8 = C_b2_8 + r**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_8 = C_b2_8 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     - 3
     +     )
      C_b2_8 = C_b2_8 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,3)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     )
      C_b2_8 = C_b2_8 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_8 = C_b2_8 + s**(-2)*(r+s)**3*zeta2 * (
     +     + 3
     +     )
      C_b2_8 = C_b2_8 + s**(-2)*(r+s)**3 * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,3)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     )
      C_b2_8 = C_b2_8 + s**(-2)*(r+s)**3 * (
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_8 = C_b2_8 + s**(-1)*(1.d0-r-s)**(-1)*(r+s)**2*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_b2_8 = C_b2_8 + s**(-1)*(1.d0-r-s)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      C_b2_8 = C_b2_8 + s**(-1)*(1.d0-r)**(-1)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_b2_8 = C_b2_8 + s**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     )
      C_b2_8 = C_b2_8 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     - 9.d0/2.d0
     +     )
      C_b2_8 = C_b2_8 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 9.d0/4.d0*GYZ2(0,3)
     +     + 9.d0/4.d0*GYZ2(1,3)
     +     - 9.d0/4.d0*GYZ2(2,1)
     +     + 9.d0/4.d0*GYZ2(3,1)
     +     - 9.d0/4.d0*HZ2(0,0)
     +     )
      C_b2_8 = C_b2_8 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 9.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_8 = C_b2_8 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     + 9
     +     )
      C_b2_8 = C_b2_8 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 9.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(0,3)
     +     - 9.d0/2.d0*GYZ2(1,3)
     +     + 9.d0/2.d0*GYZ2(2,1)
     +     )
      C_b2_8 = C_b2_8 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 9.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 9.d0/2.d0*HZ2(0,0)
     +     + 9.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_8 = C_b2_8 + s**(-1)*(r+s)**2*zeta2 * (
     +     - 9
     +     )
      C_b2_8 = C_b2_8 + s**(-1)*(r+s)**2 * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 9.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(0,3)
     +     + 9.d0/2.d0*GYZ2(1,3)
     +     - 9.d0/2.d0*GYZ2(2,1)
     +     )
      C_b2_8 = C_b2_8 + s**(-1)*(r+s)**2 * (
     +     + 9.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     - 9.d0/2.d0*HZ2(0,0)
     +     - 9.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_8 = C_b2_8 + s**(-1)*(r+s)**3*zeta2 * (
     +     + 3.d0/2.d0
     +     )
      C_b2_8 = C_b2_8 + s**(-1)*(r+s)**3 * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     )
      C_b2_8 = C_b2_8 + s**(-1)*(r+s)**3 * (
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r-s)**(-2)*(r+s) * (
     +     + 1.d0/16.d0*GYZ1(1)
     +     - 1.d0/16.d0*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r-s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 13.d0/16.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     + 3*GYZ1(3)
     +     - 15.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 2*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 7.d0/2.d0*GYZ2(0,1)
     +     - 9.d0/4.d0*GYZ2(0,3)
     +     + 7.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     - 23.d0/8.d0*HZ1(-1)
     +     + 23.d0/8.d0*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     + 1.d0/2.d0*HZ1(1)
     +     + 15.d0/4.d0*HZ2(-1,-1)
     +     + 9.d0/4.d0*HZ2(-1,0)
     +     - 15.d0/4.d0*HZ2(0,-1)
     +     - 2*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     + 3.d0/8.d0
     +     + 13.d0/4.d0*GYZ1(3)
     +     - 15.d0/4.d0*HZ1(-1)
     +     + 13.d0/4.d0*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta4 * (
     +     - 1.d0/2.d0
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 13.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,0)
     +     + 5.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 3.d0/4.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 13.d0/4.d0*GYZ1(3)*HZ3(0,0,0)
     +     - 7.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - GYZ2(0,1)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 13.d0/16.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(0,3)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - GYZ2(3,1)*HZ1(0)
     +     + 7.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     + 2*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 7.d0/4.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 2*GYZ2(3,3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ3(0,0,3)
     +     - 5.d0/4.d0*GYZ3(0,0,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     - 7.d0/4.d0*GYZ3(0,3,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(3,0,3)*HZ1(0)
     +     - 2*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     + 2*GYZ3(3,3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ4(0,0,0,3)
     +     + 5.d0/4.d0*GYZ4(0,0,1,3)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 5.d0/4.d0*GYZ4(0,0,3,1)
     +     - 7.d0/4.d0*GYZ4(0,0,3,3)
     +     + 1.d0/4.d0*GYZ4(0,1,0,3)
     +     - 3.d0/2.d0*GYZ4(0,1,2,1)
     +     + 5.d0/4.d0*GYZ4(0,1,3,3)
     +     - 3.d0/2.d0*GYZ4(0,3,0,3)
     +     + 5.d0/4.d0*GYZ4(0,3,1,3)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 3.d0/2.d0*GYZ4(0,3,2,1)
     +     + 5.d0/4.d0*GYZ4(0,3,3,1)
     +     - 1.d0/2.d0*GYZ4(3,0,0,3)
     +     - 5.d0/4.d0*GYZ4(3,1,0,3)
     +     + 2*GYZ4(3,1,2,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     + 5.d0/4.d0*GYZ4(3,3,0,3)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 2*GYZ4(3,3,2,1)
     +     - 13.d0/16.d0*HZ2(-1,0)
     +     + 13.d0/16.d0*HZ2(0,0)
     +     - 7.d0/8.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     + 3.d0/8.d0*HZ3(0,-1,0)
     +     + 7.d0/4.d0*HZ3(0,0,0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     + 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,0,-1,0)
     +     + 4*HZ4(-1,0,0,0)
     +     + 4*HZ4(-1,0,1,0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 3.d0/4.d0*HZ4(0,-1,-1,0)
     +     + 5.d0/4.d0*HZ4(0,0,-1,0)
     +     - 13.d0/4.d0*HZ4(0,0,0,0)
     +     - 7.d0/2.d0*HZ4(0,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 7.d0/4.d0
     +     + 4*GYZ1(1)
     +     - 5.d0/4.d0*GYZ1(2)
     +     + 13.d0/2.d0*GYZ1(3)
     +     - 15.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ1(1)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 4*GYZ2(0,1)
     +     - 3.d0/2.d0*GYZ2(0,3)
     +     + 11.d0/2.d0*GYZ2(3,1)
     +     - GYZ2(3,2)
     +     + 2*GYZ2(3,3)
     +     - 43.d0/4.d0*HZ1(-1)
     +     + 9.d0/2.d0*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 5.d0/4.d0*HZ1(1)
     +     + 15.d0/2.d0*HZ2(-1,-1)
     +     - 15.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + HZ2(0,1)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-1)*zeta3 * (
     +     + 21.d0/4.d0
     +     + 2*GYZ1(3)
     +     - 3*HZ1(-1)
     +     + 2*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-1)*zeta4 * (
     +     + 13.d0/8.d0
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-1) * (
     +     - 7.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 2*GYZ1(1)*HZ2(1,0)
     +     + 15.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 5.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-1) * (
     +     + 5.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 11.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 2*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 5.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     - 7.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-1) * (
     +     - 4*GYZ1(3)*HZ3(0,1,0)
     +     + GYZ1(3)*HZ3(1,0,0)
     +     + GYZ1(3)*HZ3(1,1,0)
     +     - GYZ2(0,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 9.d0/4.d0*GYZ2(0,3)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-1) * (
     +     + GYZ2(0,3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(0,3)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 2*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 15.d0/8.d0*GYZ2(2,1)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 5.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 2*GYZ2(3,1)*HZ2(0,0)
     +     + 5.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-1) * (
     +     + 2*GYZ2(3,2)*HZ1(0)
     +     - GYZ2(3,2)*HZ2(0,0)
     +     - GYZ2(3,2)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 2*GYZ2(3,3)*HZ2(0,0)
     +     - 5.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ3(0,0,3)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-1) * (
     +     - GYZ3(0,0,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-1) * (
     +     - 2*GYZ3(0,3,3)*HZ1(0)
     +     - 7.d0/4.d0*GYZ3(1,0,3)
     +     + 2*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 5.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     + 2*GYZ3(3,0,3)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(3,0,3)*HZ1(0)
     +     - 5.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 2*GYZ3(3,2,1)
     +     + GYZ3(3,2,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + 5.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + GYZ4(0,0,1,3)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-1) * (
     +     + GYZ4(0,0,3,1)
     +     - 2*GYZ4(0,0,3,3)
     +     + 1.d0/2.d0*GYZ4(0,1,0,3)
     +     - 3.d0/2.d0*GYZ4(0,1,2,1)
     +     + GYZ4(0,1,3,3)
     +     - 3.d0/2.d0*GYZ4(0,3,0,3)
     +     + GYZ4(0,3,1,3)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*GYZ4(0,3,2,1)
     +     + GYZ4(0,3,3,1)
     +     - GYZ4(3,0,0,3)
     +     - GYZ4(3,1,0,3)
     +     + 5.d0/2.d0*GYZ4(3,1,2,1)
     +     - GYZ4(3,2,2,1)
     +     + GYZ4(3,3,0,3)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-1) * (
     +     - 5.d0/2.d0*GYZ4(3,3,2,1)
     +     + 29.d0/16.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     - 15.d0/8.d0*HZ2(1,0)
     +     - 7.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-1) * (
     +     + 11.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,0,0)
     +     - 11.d0/4.d0*HZ3(0,1,0)
     +     + 7.d0/4.d0*HZ3(1,0,0)
     +     + 5.d0/4.d0*HZ3(1,1,0)
     +     + 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     - 3*HZ4(-1,0,-1,0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-1) * (
     +     + 5*HZ4(-1,0,0,0)
     +     + 5*HZ4(-1,0,1,0)
     +     - 3.d0/2.d0*HZ4(0,-1,-1,0)
     +     + 5.d0/2.d0*HZ4(0,0,-1,0)
     +     - 7.d0/2.d0*HZ4(0,0,0,0)
     +     - 4*HZ4(0,0,1,0)
     +     + HZ4(0,1,0,0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0-r)**(-1) * (
     +     + HZ4(0,1,1,0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0+s)**(-4)*(r+s)**3*zeta2 * (
     +     - 9.d0/2.d0*GYZ1(1)
     +     + 9.d0/2.d0*GYZ1(3)
     +     + 27.d0/2.d0*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0+s)**(-4)*(r+s)**3*zeta3 * (
     +     - 27.d0/2.d0
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0+s)**(-4)*(r+s)**3 * (
     +     - 9.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 9.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 9.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 9.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 9.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ3(1,0,3)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0+s)**(-4)*(r+s)**3 * (
     +     - 9.d0/2.d0*GYZ3(1,2,1)
     +     - 9.d0/2.d0*GYZ3(3,0,3)
     +     + 9.d0/2.d0*GYZ3(3,2,1)
     +     + 9*HZ3(0,0,0)
     +     + 9*HZ3(0,1,0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0+s)**(-3)*(r+s)**2*zeta2 * (
     +     - 9.d0/2.d0
     +     + 9*GYZ1(1)
     +     - 9*GYZ1(3)
     +     - 27*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0+s)**(-3)*(r+s)**2*zeta3 * (
     +     + 27
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     + 9*GYZ1(1)*HZ2(0,0)
     +     + 9*GYZ1(1)*HZ2(1,0)
     +     + 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 9*GYZ1(3)*HZ2(0,0)
     +     - 9*GYZ1(3)*HZ2(1,0)
     +     + 9.d0/2.d0*GYZ2(0,3)
     +     - 9*GYZ2(1,2)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     - 9.d0/2.d0*GYZ2(2,1)
     +     + 9*GYZ2(3,2)*HZ1(0)
     +     - 9*GYZ3(1,0,3)
     +     + 9*GYZ3(1,2,1)
     +     + 9*GYZ3(3,0,3)
     +     - 9*GYZ3(3,2,1)
     +     - 9.d0/2.d0*HZ2(0,0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     - 9.d0/2.d0*HZ2(1,0)
     +     - 18*HZ3(0,0,0)
     +     - 18*HZ3(0,1,0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     + 39.d0/8.d0
     +     - 8*GYZ1(1)
     +     + 27.d0/4.d0*GYZ1(3)
     +     + 5.d0/4.d0*HZ1(-1)
     +     + 169.d0/8.d0*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     - 175.d0/8.d0
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     + 3.d0/16.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 57.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 59.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 27.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     + 59.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 59.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     - 27.d0/4.d0*GYZ2(0,3)
     +     + 59.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 27.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     - 59.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 59.d0/8.d0*GYZ3(1,0,3)
     +     - 59.d0/8.d0*GYZ3(1,2,1)
     +     - 59.d0/8.d0*GYZ3(3,0,3)
     +     + 59.d0/8.d0*GYZ3(3,2,1)
     +     - 27.d0/16.d0*HZ1(0)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     + 57.d0/8.d0*HZ2(0,0)
     +     + 27.d0/4.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     - 3.d0/8.d0*HZ3(0,-1,0)
     +     + 59.d0/4.d0*HZ3(0,0,0)
     +     + 59.d0/4.d0*HZ3(0,1,0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0+s)**(-1)*zeta2 * (
     +     - 5.d0/2.d0
     +     + 7.d0/2.d0*GYZ1(1)
     +     - 9.d0/4.d0*GYZ1(3)
     +     - 5.d0/4.d0*HZ1(-1)
     +     - 35.d0/4.d0*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0+s)**(-1)*zeta3 * (
     +     + 29.d0/4.d0
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0+s)**(-1) * (
     +     - 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(1)*HZ2(-1,0)
     +     + 21.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 4*GYZ1(1)*HZ2(1,0)
     +     + 35.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0+s)**(-1) * (
     +     - 13.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 4*GYZ1(3)*HZ2(1,0)
     +     + 35.d0/8.d0*GYZ2(0,3)
     +     - 4*GYZ2(1,2)*HZ1(0)
     +     + GYZ2(1,3)*HZ1(0)
     +     - 35.d0/8.d0*GYZ2(2,1)
     +     - 5.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0+s)**(-1) * (
     +     + 4*GYZ2(3,2)*HZ1(0)
     +     - 7.d0/4.d0*GYZ3(1,0,3)
     +     + 4*GYZ3(1,2,1)
     +     + 7.d0/4.d0*GYZ3(3,0,3)
     +     - 4*GYZ3(3,2,1)
     +     + 27.d0/16.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     )
      C_b2_8 = C_b2_8 + s*(1.d0+s)**(-1) * (
     +     - 21.d0/8.d0*HZ2(0,0)
     +     - 35.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 2*HZ3(-1,0,0)
     +     + 3.d0/2.d0*HZ3(0,-1,0)
     +     - 8*HZ3(0,0,0)
     +     - 8*HZ3(0,1,0)
     +     )
      C_b2_8 = C_b2_8 + s*(r+s)**(-1)*zeta2 * (
     +     - 3.d0/8.d0*GYZ1(2)
     +     + 3.d0/8.d0*HZ1(1)
     +     )
      C_b2_8 = C_b2_8 + s*(r+s)**(-1)*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      C_b2_8 = C_b2_8 + s*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + s*(r+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(0,0,3)
     +     - 3.d0/8.d0*GYZ3(0,1,3)
     +     - 3.d0/8.d0*GYZ3(0,3,1)
     +     - 3.d0/8.d0*GYZ3(2,1,3)
     +     - 3.d0/8.d0*GYZ3(2,2,1)
     +     - 3.d0/8.d0*GYZ3(2,3,1)
     +     )
      C_b2_8 = C_b2_8 + s*(r+s)**(-1) * (
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - 3.d0/8.d0*HZ3(0,-1,0)
     +     + 3.d0/8.d0*HZ3(0,1,0)
     +     - 3.d0/8.d0*HZ3(1,0,0)
     +     + 3.d0/8.d0*HZ3(1,1,0)
     +     )
      C_b2_8 = C_b2_8 + s*(r+s)*zeta2 * (
     +     + 3.d0/2.d0
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + s*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + s*(r+s) * (
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/8.d0*GYZ3(0,3,1)
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     )
      C_b2_8 = C_b2_8 + s*(r+s) * (
     +     + 1.d0/8.d0*GYZ3(1,2,1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     - 1.d0/8.d0*HZ3(0,0,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     )
      C_b2_8 = C_b2_8 + s*zeta2 * (
     +     - 7.d0/4.d0
     +     - GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 5.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_8 = C_b2_8 + s*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      C_b2_8 = C_b2_8 + s * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 7.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - GYZ1(3)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + s * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 9.d0/8.d0*GYZ2(0,3)
     +     - 3.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 7.d0/8.d0*GYZ2(2,1)
     +     )
      C_b2_8 = C_b2_8 + s * (
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + s * (
     +     - 3.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     + 1.d0/4.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     )
      C_b2_8 = C_b2_8 + s * (
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 3.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     )
      C_b2_8 = C_b2_8 + s * (
     +     - 3.d0/4.d0*HZ1(0)
     +     - 7.d0/8.d0*HZ2(0,0)
     +     - 7.d0/8.d0*HZ2(1,0)
     +     - HZ3(-1,0,0)
     +     + 7.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     )
      C_b2_8 = C_b2_8 + s * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_8 = C_b2_8 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      C_b2_8 = C_b2_8 + s**2*(1.d0-r)**(-2)*zeta3 * (
     +     + 1.d0/8.d0
     +     )
      C_b2_8 = C_b2_8 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ3(0,0,3)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_b2_8 = C_b2_8 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/8.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_b2_8 = C_b2_8 + s**2*(1.d0-r)**(-1)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_8 = C_b2_8 + s**2*(1.d0-r)**(-1)*(r+s)**(-1)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      C_b2_8 = C_b2_8 + s**2*(1.d0-r)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + s**2*(1.d0-r)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      C_b2_8 = C_b2_8 + s**2*(1.d0-r)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     + 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_b2_8 = C_b2_8 + s**2*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + s**2 * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     )
      C_b2_8 = C_b2_8 + s**2 * (
     +     + 1.d0/8.d0*GYZ3(1,0,3)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*HZ3(0,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      C_b2_8 = C_b2_8 + s**3*(1.d0-r)**(-2)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      C_b2_8 = C_b2_8 + s**3*(1.d0-r)**(-2)*(r+s)**(-1)*zeta3 * (
     +     + 1.d0/8.d0
     +     )
      C_b2_8 = C_b2_8 + s**3*(1.d0-r)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,3)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     )
      C_b2_8 = C_b2_8 + s**3*(1.d0-r)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/8.d0*HZ3(1,0,0)
     +     )
      C_b2_8 = C_b2_8 + s**3*(1.d0-r)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r-s)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/8.d0*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r-s)**(-2)*(r+s)**2*zeta3 * (
     +     - 3.d0/8.d0
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r-s)**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r-s)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,0,0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r-s)**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r-s)**(-1)*(r+s)*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r-s)**(-1)*(r+s) * (
     +     - 1.d0/16.d0
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r-s)**(-1)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(1,0,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,0,0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 15.d0/16.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 13.d0/4.d0*GYZ1(3)
     +     + 15.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 2*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 7.d0/2.d0*GYZ2(0,1)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 9.d0/4.d0*GYZ2(0,3)
     +     - 7.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     + 27.d0/8.d0*HZ1(-1)
     +     - 25.d0/8.d0*HZ1(0)
     +     - 15.d0/4.d0*HZ2(-1,-1)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     - 9.d0/4.d0*HZ2(-1,0)
     +     + 15.d0/4.d0*HZ2(0,-1)
     +     + 2*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(0,1)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta3 * (
     +     - 9.d0/8.d0
     +     - 13.d0/4.d0*GYZ1(3)
     +     + 15.d0/4.d0*HZ1(-1)
     +     - 13.d0/4.d0*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta4 * (
     +     + 1.d0/2.d0
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 15.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 5.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 13.d0/4.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 7.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + GYZ2(0,1)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 15.d0/16.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(0,3)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 7.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 2*GYZ2(3,1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 7.d0/4.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 2*GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 5.d0/4.d0*GYZ3(0,0,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 7.d0/4.d0*GYZ3(0,3,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     - 1.d0/8.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)*HZ1(0)
     +     + 2*GYZ3(3,1,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 2*GYZ3(3,3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ4(0,0,0,3)
     +     - 5.d0/4.d0*GYZ4(0,0,1,3)
     +     - 5.d0/4.d0*GYZ4(0,0,3,1)
     +     + 7.d0/4.d0*GYZ4(0,0,3,3)
     +     - 1.d0/4.d0*GYZ4(0,1,0,3)
     +     + 3.d0/2.d0*GYZ4(0,1,2,1)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 5.d0/4.d0*GYZ4(0,1,3,3)
     +     + 3.d0/2.d0*GYZ4(0,3,0,3)
     +     - 5.d0/4.d0*GYZ4(0,3,1,3)
     +     + 3.d0/2.d0*GYZ4(0,3,2,1)
     +     - 5.d0/4.d0*GYZ4(0,3,3,1)
     +     + 1.d0/2.d0*GYZ4(3,0,0,3)
     +     + 5.d0/4.d0*GYZ4(3,1,0,3)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 2*GYZ4(3,1,2,1)
     +     + 1.d0/2.d0*GYZ4(3,2,2,1)
     +     - 5.d0/4.d0*GYZ4(3,3,0,3)
     +     + 2*GYZ4(3,3,2,1)
     +     + 15.d0/16.d0*HZ2(-1,0)
     +     - 15.d0/16.d0*HZ2(0,0)
     +     + 9.d0/8.d0*HZ3(-1,-1,0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 7.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,0,0)
     +     - 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     + 3.d0/2.d0*HZ4(-1,0,-1,0)
     +     - 4*HZ4(-1,0,0,0)
     +     - 4*HZ4(-1,0,1,0)
     +     + 3.d0/4.d0*HZ4(0,-1,-1,0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 5.d0/4.d0*HZ4(0,0,-1,0)
     +     + 13.d0/4.d0*HZ4(0,0,0,0)
     +     + 7.d0/2.d0*HZ4(0,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,1,0,0)
     +     - 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     - 17.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     - 21.d0/4.d0*GYZ1(3)
     +     + 15.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ1(1)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 4*GYZ2(0,1)
     +     + 3.d0/2.d0*GYZ2(0,3)
     +     - 11.d0/2.d0*GYZ2(3,1)
     +     + GYZ2(3,2)
     +     - 2*GYZ2(3,3)
     +     + 49.d0/4.d0*HZ1(-1)
     +     - 11.d0/2.d0*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0*HZ1(1)
     +     - 15.d0/2.d0*HZ2(-1,-1)
     +     + 15.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - HZ2(0,1)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     - 27.d0/4.d0
     +     - 2*GYZ1(3)
     +     + 3*HZ1(-1)
     +     - 2*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-1)*(r+s)*zeta4 * (
     +     - 13.d0/8.d0
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 29.d0/16.d0*GYZ1(3)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - 11.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 7.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3*GYZ1(3)*HZ2(0,0)
     +     + 7.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     - 5.d0/2.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 7.d0/2.d0*GYZ1(3)*HZ3(0,0,0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 4*GYZ1(3)*HZ3(0,1,0)
     +     - GYZ1(3)*HZ3(1,0,0)
     +     - GYZ1(3)*HZ3(1,1,0)
     +     + GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 5.d0/2.d0*GYZ2(0,3)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 5.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     - GYZ2(0,3)*HZ2(-1,0)
     +     + 3.d0/2.d0*GYZ2(0,3)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 5.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 2*GYZ2(3,1)*HZ2(0,0)
     +     - 5.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 7.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + GYZ2(3,2)*HZ2(0,0)
     +     + GYZ2(3,2)*HZ2(1,0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 5.d0/4.d0*GYZ2(3,3)
     +     + 3.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 2*GYZ2(3,3)*HZ2(0,0)
     +     + 5.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 2*GYZ3(0,0,3)
     +     + GYZ3(0,0,3)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - 3.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(0,3,3)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 2*GYZ3(0,3,3)*HZ1(0)
     +     + 5.d0/4.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 5.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     - GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 5.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ3(3,1,3)
     +     + 7.d0/2.d0*GYZ3(3,2,1)
     +     - GYZ3(3,2,2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ3(3,3,1)
     +     + 3.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 5.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - GYZ4(0,0,1,3)
     +     - GYZ4(0,0,3,1)
     +     + 2*GYZ4(0,0,3,3)
     +     - 1.d0/2.d0*GYZ4(0,1,0,3)
     +     + 3.d0/2.d0*GYZ4(0,1,2,1)
     +     - GYZ4(0,1,3,3)
     +     + 3.d0/2.d0*GYZ4(0,3,0,3)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - GYZ4(0,3,1,3)
     +     + 3.d0/2.d0*GYZ4(0,3,2,1)
     +     - GYZ4(0,3,3,1)
     +     + GYZ4(3,0,0,3)
     +     + GYZ4(3,1,0,3)
     +     - 5.d0/2.d0*GYZ4(3,1,2,1)
     +     + GYZ4(3,2,2,1)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - GYZ4(3,3,0,3)
     +     + 5.d0/2.d0*GYZ4(3,3,2,1)
     +     - 29.d0/16.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     + 17.d0/4.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - 15.d0/4.d0*HZ3(0,-1,0)
     +     + 13.d0/4.d0*HZ3(0,0,0)
     +     + 7.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     - 3.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + 3*HZ4(-1,0,-1,0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - 5*HZ4(-1,0,0,0)
     +     - 5*HZ4(-1,0,1,0)
     +     + 3.d0/2.d0*HZ4(0,-1,-1,0)
     +     - 5.d0/2.d0*HZ4(0,0,-1,0)
     +     + 7.d0/2.d0*HZ4(0,0,0,0)
     +     + 4*HZ4(0,0,1,0)
     +     - HZ4(0,1,0,0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - HZ4(0,1,1,0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0+s)**(-3)*(r+s)**3*zeta2 * (
     +     - 9
     +     )
      C_b2_8 = C_b2_8 + (1.d0+s)**(-3)*(r+s)**3 * (
     +     + 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 9.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 9.d0/2.d0*GYZ2(0,3)
     +     + 9.d0/2.d0*GYZ2(1,3)
     +     - 9.d0/2.d0*GYZ2(2,1)
     +     + 9.d0/2.d0*GYZ2(3,1)
     +     - 9.d0/2.d0*HZ2(0,0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0+s)**(-3)*(r+s)**3 * (
     +     - 9.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0+s)**(-2)*(r+s)**2*zeta2 * (
     +     + 18
     +     )
      C_b2_8 = C_b2_8 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 9.d0/4.d0*GYZ1(1)
     +     - 9*GYZ1(2)*HZ1(0)
     +     + 9.d0/4.d0*GYZ1(3)
     +     + 9*GYZ1(3)*HZ1(0)
     +     + 9*GYZ2(0,3)
     +     - 9*GYZ2(1,3)
     +     + 9*GYZ2(2,1)
     +     )
      C_b2_8 = C_b2_8 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 9*GYZ2(3,1)
     +     + 9.d0/4.d0*HZ1(0)
     +     + 9*HZ2(0,0)
     +     + 9*HZ2(1,0)
     +     )
      C_b2_8 = C_b2_8 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     - 115.d0/8.d0
     +     )
      C_b2_8 = C_b2_8 + (1.d0+s)**(-1)*(r+s) * (
     +     + 17.d0/16.d0
     +     + 59.d0/16.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 59.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 49.d0/16.d0*GYZ1(3)
     +     - 59.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 59.d0/8.d0*GYZ2(0,3)
     +     )
      C_b2_8 = C_b2_8 + (1.d0+s)**(-1)*(r+s) * (
     +     + 29.d0/4.d0*GYZ2(1,3)
     +     - 59.d0/8.d0*GYZ2(2,1)
     +     + 29.d0/4.d0*GYZ2(3,1)
     +     - 61.d0/16.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 59.d0/8.d0*HZ2(0,0)
     +     - 59.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_8 = C_b2_8 + (r+s)*zeta2 * (
     +     + 11
     +     )
      C_b2_8 = C_b2_8 + (r+s) * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     - 11.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 11.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 11.d0/2.d0*GYZ2(0,3)
     +     - 11.d0/2.d0*GYZ2(1,3)
     +     + 11.d0/2.d0*GYZ2(2,1)
     +     )
      C_b2_8 = C_b2_8 + (r+s) * (
     +     - 11.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/2.d0*HZ1(0)
     +     + 11.d0/2.d0*HZ2(0,0)
     +     + 11.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_8 = C_b2_8 + (r+s)**2*zeta2 * (
     +     - 3
     +     )
      C_b2_8 = C_b2_8 + (r+s)**2 * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,3)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     )
      C_b2_8 = C_b2_8 + (r+s)**2 * (
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      C_b2_8 = C_b2_8 + zeta2 * (
     +     - 1.d0/16.d0
     +     - 21.d0/8.d0*GYZ1(1)
     +     + 5.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(1)
     +     + 9.d0/8.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + zeta2 * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(1)
     +     - 27.d0/8.d0*GYZ1(3)
     +     + 5.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 7.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     + 1.d0/4.d0*GYZ2(0,1)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     )
      C_b2_8 = C_b2_8 + zeta2 * (
     +     - 2*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,2)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,2)
     +     - GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,2)
     +     - 3.d0/2.d0*GYZ2(3,3)
     +     )
      C_b2_8 = C_b2_8 + zeta2 * (
     +     + 81.d0/8.d0*HZ1(-1)
     +     - 21.d0/8.d0*HZ1(0)
     +     - 9.d0/8.d0*HZ1(1)
     +     - 5*HZ2(-1,-1)
     +     + 5.d0/2.d0*HZ2(-1,0)
     +     + 5.d0/2.d0*HZ2(0,-1)
     +     - 7.d0/4.d0*HZ2(0,0)
     +     )
      C_b2_8 = C_b2_8 + zeta2 * (
     +     - 1.d0/2.d0*HZ2(0,1)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ2(1,1)
     +     )
      C_b2_8 = C_b2_8 + zeta3 * (
     +     - 27.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_8 = C_b2_8 + zeta4 * (
     +     - 27.d0/16.d0
     +     )
      C_b2_8 = C_b2_8 + 119.d0/128.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 15.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 9.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ3(-1,-1,0)
     +     - GYZ1(1)*HZ3(-1,0,0)
     +
      C_b2_8 = C_b2_8 - 1.d0/4.d0*GYZ1(1)*HZ3(0,-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(0,0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ3(1,1,0)
     +     - 15.d0/16.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 9.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(0,-1,0)
     +
      C_b2_8 = C_b2_8 + 1.d0/2.d0*GYZ1(2)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ3(1,1,0)
     +     - 33.d0/32.d0*GYZ1(3)
     +     - 3.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 27.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     + 9.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 3*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +
      C_b2_8 = C_b2_8 - 3.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ3(0,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ2(0,0)
     +     - 7.d0/8.d0*GYZ2(0,3)
     +
      C_b2_8 = C_b2_8 + 3.d0/8.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ2(-1,0)
     +     + GYZ2(1,1)*HZ2(0,0)
     +     + 9.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +
      C_b2_8 = C_b2_8 + 15.d0/16.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ2(1,0)
     +     - 9.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ2(1,0)
     +
      C_b2_8 = C_b2_8 + 3*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 3*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 11.d0/16.d0*GYZ2(3,3)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +
      C_b2_8 = C_b2_8 - 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ3(0,0,3)
     +     + 3.d0/8.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ3(0,3,1)
     +     + 3.d0/4.d0*GYZ3(0,3,3)
     +
      C_b2_8 = C_b2_8 + 1.d0/2.d0*GYZ3(0,3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,1,3)*HZ1(0)
     +     - 9.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(1,2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(2,1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,1,2)*HZ1(0)
     +
      C_b2_8 = C_b2_8 + 9.d0/8.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,3,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(3,0,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(3,1,3)
     +
      C_b2_8 = C_b2_8 + 3*GYZ3(3,2,1)
     +     - 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ3(3,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(0,0,0,3)
     +     + 1.d0/2.d0*GYZ4(0,0,3,3)
     +     - 1.d0/4.d0*GYZ4(0,1,0,3)
     +
      C_b2_8 = C_b2_8 + 1.d0/4.d0*GYZ4(0,3,0,3)
     +     + 1.d0/2.d0*GYZ4(1,0,0,3)
     +     + 1.d0/2.d0*GYZ4(1,1,0,3)
     +     + 1.d0/2.d0*GYZ4(1,2,2,1)
     +     - 1.d0/2.d0*GYZ4(1,3,0,3)
     +     + 1.d0/4.d0*GYZ4(2,1,2,1)
     +     + 1.d0/2.d0*GYZ4(2,2,1,1)
     +     - 1.d0/2.d0*GYZ4(2,2,2,1)
     +
      C_b2_8 = C_b2_8 - 1.d0/4.d0*GYZ4(2,3,2,1)
     +     + 1.d0/2.d0*GYZ4(3,0,0,3)
     +     - 1.d0/2.d0*GYZ4(3,1,2,1)
     +     + 1.d0/2.d0*GYZ4(3,2,2,1)
     +     + 1.d0/2.d0*GYZ4(3,3,2,1)
     +     - 9.d0/8.d0*HZ1(0)
     +     - 3.d0/16.d0*HZ2(-1,0)
     +     - 3.d0/16.d0*HZ2(0,0)
     +
      C_b2_8 = C_b2_8 + 15.d0/16.d0*HZ2(1,0)
     +     + 27.d0/8.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     - 27.d0/8.d0*HZ3(0,-1,0)
     +     + 9.d0/8.d0*HZ3(0,0,0)
     +     + 3*HZ3(0,1,0)
     +     - 9.d0/8.d0*HZ3(1,0,0)
     +     - 9.d0/8.d0*HZ3(1,1,0)
     +
      C_b2_8 = C_b2_8 - HZ4(-1,-1,-1,0)
     +     + HZ4(-1,-1,0,0)
     +     + 3.d0/2.d0*HZ4(-1,0,-1,0)
     +     - HZ4(-1,0,0,0)
     +     - HZ4(-1,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     - 3.d0/4.d0*HZ4(0,0,-1,0)
     +     + 3.d0/4.d0*HZ4(0,0,0,0)
     +
      C_b2_8 = C_b2_8 + 1.d0/2.d0*HZ4(0,0,1,0)
     +     - 1.d0/2.d0*HZ4(0,1,0,0)
     +     - 1.d0/2.d0*HZ4(0,1,1,0)
     +     - 1.d0/2.d0*HZ4(1,0,-1,0)
     +     - 1.d0/2.d0*HZ4(1,0,0,0)
     +     - 1.d0/2.d0*HZ4(1,1,1,0)
     +

      C_c2_8 = 0d0
     +
      C_c2_8 = C_c2_8 + r**(-3)*s**2*(1.d0-r)*zeta2 * (
     +     + 3.d0/2.d0*GYZ1(1)
     +     )
      C_c2_8 = C_c2_8 + r**(-3)*s**2*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + r**(-3)*s**2*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     )
      C_c2_8 = C_c2_8 + r**(-2)*s*(1.d0-r)*zeta2 * (
     +     + 3.d0/2.d0*GYZ1(1)
     +     )
      C_c2_8 = C_c2_8 + r**(-2)*s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + r**(-2)*s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + r**(-2)*s**2*zeta2 * (
     +     + 3.d0/2.d0
     +     + 5.d0/4.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     )
      C_c2_8 = C_c2_8 + r**(-2)*s**2 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 23.d0/32.d0*GYZ1(3)
     +     + 3.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_c2_8 = C_c2_8 + r**(-2)*s**2 * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 7.d0/16.d0*GYZ2(0,3)
     +     - 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     )
      C_c2_8 = C_c2_8 + r**(-2)*s**2 * (
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 5.d0/16.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     )
      C_c2_8 = C_c2_8 + r**(-2)*s**2 * (
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     + 3.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     + 3.d0/8.d0*GYZ3(3,2,1)
     +     - 1.d0/8.d0*GYZ3(3,3,1)
     +     )
      C_c2_8 = C_c2_8 + r**(-2)*s**2 * (
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + r**(-2)*s**3*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_8 = C_c2_8 + r**(-2)*s**3*(1.d0-r)**(-1)*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      C_c2_8 = C_c2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      C_c2_8 = C_c2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_8 = C_c2_8 + r**(-2)*s**3*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_8 = C_c2_8 + r**(-2)*s**3*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      C_c2_8 = C_c2_8 + r**(-2)*s**3 * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + r**(-2)*s**3 * (
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      C_c2_8 = C_c2_8 + r**(-2)*s**3 * (
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s*zeta2 * (
     +     + 13.d0/8.d0
     +     + 5.d0/4.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s * (
     +     + 17.d0/32.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s * (
     +     - 29.d0/32.d0*GYZ1(3)
     +     + 1.d0/16.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/16.d0*GYZ2(0,3)
     +     - 3.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s * (
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     + 5.d0/16.d0*GYZ2(3,3)
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s * (
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     - 1.d0/8.d0*GYZ3(1,0,3)
     +     + 3.d0/8.d0*GYZ3(1,2,1)
     +     - 1.d0/8.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s * (
     +     - 1.d0/8.d0*GYZ3(3,1,3)
     +     + 3.d0/8.d0*GYZ3(3,2,1)
     +     - 1.d0/8.d0*GYZ3(3,3,1)
     +     - 3.d0/16.d0*HZ1(0)
     +     + HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s**2*(1.d0-r)**(-1)*zeta2 * (
     +     + 15.d0/4.d0
     +     - 15.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 9.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s**2*(1.d0-r)**(-1)*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 7.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 29.d0/16.d0*GYZ1(3)
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ2(0,3)
     +     - 5.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 5.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     + 7.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 5.d0/8.d0*GYZ2(3,1)
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - GYZ2(3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(3,3)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(0,0,3)
     +     + GYZ3(0,1,3)
     +     + GYZ3(0,3,1)
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*GYZ3(0,3,3)
     +     + 1.d0/2.d0*GYZ3(1,0,3)
     +     - 3.d0/2.d0*GYZ3(1,2,1)
     +     + 5.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 2*GYZ3(3,0,3)
     +     + 5.d0/4.d0*GYZ3(3,1,3)
     +     - 3.d0/2.d0*GYZ3(3,2,1)
     +     + 5.d0/4.d0*GYZ3(3,3,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     + 7.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 7.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 13.d0/4.d0*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     + 3.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s**2*zeta2 * (
     +     - 13.d0/4.d0
     +     + GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 3.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s**2*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s**2 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 13.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s**2 * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 11.d0/8.d0*GYZ2(0,3)
     +     + 3.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 13.d0/8.d0*GYZ2(2,1)
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s**2 * (
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s**2 * (
     +     + 3.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s**2 * (
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     + GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s**2 * (
     +     - 13.d0/8.d0*HZ2(0,0)
     +     - 13.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 7.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 13.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s**2 * (
     +     - 3.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s**3*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s**3*(1.d0-r)**(-2)*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_8 = C_c2_8 + r**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     + 3
     +     )
      C_c2_8 = C_c2_8 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,3)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     )
      C_c2_8 = C_c2_8 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + s**(-2)*(r+s)**3*zeta2 * (
     +     - 3
     +     )
      C_c2_8 = C_c2_8 + s**(-2)*(r+s)**3 * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,3)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     )
      C_c2_8 = C_c2_8 + s**(-2)*(r+s)**3 * (
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     + 9.d0/2.d0
     +     )
      C_c2_8 = C_c2_8 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 9.d0/4.d0*GYZ2(0,3)
     +     - 9.d0/4.d0*GYZ2(1,3)
     +     + 9.d0/4.d0*GYZ2(2,1)
     +     - 9.d0/4.d0*GYZ2(3,1)
     +     + 9.d0/4.d0*HZ2(0,0)
     +     )
      C_c2_8 = C_c2_8 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 9.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     - 6
     +     )
      C_c2_8 = C_c2_8 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 3*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 3*GYZ1(3)*HZ1(0)
     +     - 3*GYZ2(0,3)
     +     + 3*GYZ2(1,3)
     +     - 3*GYZ2(2,1)
     +     )
      C_c2_8 = C_c2_8 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 3*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     - 3*HZ2(0,0)
     +     - 3*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + s**(-1)*(r+s)**2*zeta2 * (
     +     + 6
     +     )
      C_c2_8 = C_c2_8 + s**(-1)*(r+s)**2 * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 3*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 3*GYZ1(3)*HZ1(0)
     +     + 3*GYZ2(0,3)
     +     - 3*GYZ2(1,3)
     +     + 3*GYZ2(2,1)
     +     )
      C_c2_8 = C_c2_8 + s**(-1)*(r+s)**2 * (
     +     - 3*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 3*HZ2(0,0)
     +     + 3*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + s**(-1)*(r+s)**3*zeta2 * (
     +     - 3.d0/2.d0
     +     )
      C_c2_8 = C_c2_8 + s**(-1)*(r+s)**3 * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,3)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     )
      C_c2_8 = C_c2_8 + s**(-1)*(r+s)**3 * (
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 15.d0/16.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 13.d0/4.d0*GYZ1(3)
     +     - 15.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 2*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(1)
     +     - 7.d0/2.d0*GYZ2(0,1)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 9.d0/4.d0*GYZ2(0,3)
     +     + 7.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,2)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     - 27.d0/8.d0*HZ1(-1)
     +     + 25.d0/8.d0*HZ1(0)
     +     + 15.d0/4.d0*HZ2(-1,-1)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     + 9.d0/4.d0*HZ2(-1,0)
     +     - 15.d0/4.d0*HZ2(0,-1)
     +     - 2*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(0,1)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     + 9.d0/8.d0
     +     + 13.d0/4.d0*GYZ1(3)
     +     - 15.d0/4.d0*HZ1(-1)
     +     + 13.d0/4.d0*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta4 * (
     +     - 1.d0/2.d0
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 15.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ3(0,-1,0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 13.d0/4.d0*GYZ1(3)*HZ3(0,0,0)
     +     - 7.d0/2.d0*GYZ1(3)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,0,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(1,1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - GYZ2(0,1)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 15.d0/16.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     - 3.d0/2.d0*GYZ2(0,3)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 7.d0/4.d0*GYZ2(3,1)*HZ2(0,0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 2*GYZ2(3,1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ2(-1,0)
     +     - 7.d0/4.d0*GYZ2(3,3)*HZ2(0,0)
     +     - 2*GYZ2(3,3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 5.d0/4.d0*GYZ3(0,0,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 7.d0/4.d0*GYZ3(0,3,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(1,0,3)
     +     + 1.d0/8.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)*HZ1(0)
     +     - 2*GYZ3(3,1,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,2,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(3,3,1)*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 2*GYZ3(3,3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ4(0,0,0,3)
     +     + 5.d0/4.d0*GYZ4(0,0,1,3)
     +     + 5.d0/4.d0*GYZ4(0,0,3,1)
     +     - 7.d0/4.d0*GYZ4(0,0,3,3)
     +     + 1.d0/4.d0*GYZ4(0,1,0,3)
     +     - 3.d0/2.d0*GYZ4(0,1,2,1)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 5.d0/4.d0*GYZ4(0,1,3,3)
     +     - 3.d0/2.d0*GYZ4(0,3,0,3)
     +     + 5.d0/4.d0*GYZ4(0,3,1,3)
     +     - 3.d0/2.d0*GYZ4(0,3,2,1)
     +     + 5.d0/4.d0*GYZ4(0,3,3,1)
     +     - 1.d0/2.d0*GYZ4(3,0,0,3)
     +     - 5.d0/4.d0*GYZ4(3,1,0,3)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 2*GYZ4(3,1,2,1)
     +     - 1.d0/2.d0*GYZ4(3,2,2,1)
     +     + 5.d0/4.d0*GYZ4(3,3,0,3)
     +     - 2*GYZ4(3,3,2,1)
     +     - 15.d0/16.d0*HZ2(-1,0)
     +     + 15.d0/16.d0*HZ2(0,0)
     +     - 9.d0/8.d0*HZ3(-1,-1,0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 7.d0/8.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,0,0)
     +     + 3.d0/4.d0*HZ4(-1,-1,-1,0)
     +     - 3.d0/2.d0*HZ4(-1,0,-1,0)
     +     + 4*HZ4(-1,0,0,0)
     +     + 4*HZ4(-1,0,1,0)
     +     - 3.d0/4.d0*HZ4(0,-1,-1,0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 5.d0/4.d0*HZ4(0,0,-1,0)
     +     - 13.d0/4.d0*HZ4(0,0,0,0)
     +     - 7.d0/2.d0*HZ4(0,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,1,0,0)
     +     + 1.d0/2.d0*HZ4(0,1,1,0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 25.d0/8.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 11.d0/4.d0*GYZ1(3)
     +     - 5.d0/2.d0*HZ1(-1)
     +     - 13.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0-r)**(-1)*zeta3 * (
     +     + 3
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0-r)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(1)*HZ2(-1,0)
     +     + 5.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 29.d0/16.d0*GYZ1(3)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0-r)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 9.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 7.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(0,3)
     +     - 5.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0-r)**(-1) * (
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 7.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(3,3)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - GYZ3(0,0,3)
     +     + 3.d0/4.d0*GYZ3(0,1,3)
     +     + 3.d0/4.d0*GYZ3(0,3,1)
     +     - 3.d0/2.d0*GYZ3(0,3,3)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0-r)**(-1) * (
     +     + 5.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     - 3.d0/4.d0*GYZ3(3,0,3)
     +     + 5.d0/4.d0*GYZ3(3,1,3)
     +     - 7.d0/2.d0*GYZ3(3,2,1)
     +     + 5.d0/4.d0*GYZ3(3,3,1)
     +     + 29.d0/16.d0*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0-r)**(-1) * (
     +     + 7.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 3.d0/2.d0*HZ3(-1,0,0)
     +     + HZ3(0,-1,0)
     +     - 7.d0/4.d0*HZ3(0,0,0)
     +     - 7.d0/2.d0*HZ3(0,1,0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0+s)**(-4)*(r+s)**3*zeta2 * (
     +     + 9.d0/2.d0*GYZ1(1)
     +     - 9.d0/2.d0*GYZ1(3)
     +     - 27.d0/2.d0*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0+s)**(-4)*(r+s)**3*zeta3 * (
     +     + 27.d0/2.d0
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0+s)**(-4)*(r+s)**3 * (
     +     + 9.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 9.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 9.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 9.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 9.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 9.d0/2.d0*GYZ3(1,0,3)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0+s)**(-4)*(r+s)**3 * (
     +     + 9.d0/2.d0*GYZ3(1,2,1)
     +     + 9.d0/2.d0*GYZ3(3,0,3)
     +     - 9.d0/2.d0*GYZ3(3,2,1)
     +     - 9*HZ3(0,0,0)
     +     - 9*HZ3(0,1,0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0+s)**(-3)*(r+s)**2*zeta2 * (
     +     + 9.d0/2.d0
     +     - 6*GYZ1(1)
     +     + 6*GYZ1(3)
     +     + 18*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0+s)**(-3)*(r+s)**2*zeta3 * (
     +     - 18
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     - 6*GYZ1(1)*HZ2(0,0)
     +     - 6*GYZ1(1)*HZ2(1,0)
     +     - 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 6*GYZ1(3)*HZ2(0,0)
     +     + 6*GYZ1(3)*HZ2(1,0)
     +     - 9.d0/2.d0*GYZ2(0,3)
     +     + 6*GYZ2(1,2)*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     + 9.d0/2.d0*GYZ2(2,1)
     +     - 6*GYZ2(3,2)*HZ1(0)
     +     + 6*GYZ3(1,0,3)
     +     - 6*GYZ3(1,2,1)
     +     - 6*GYZ3(3,0,3)
     +     + 6*GYZ3(3,2,1)
     +     + 9.d0/2.d0*HZ2(0,0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     + 9.d0/2.d0*HZ2(1,0)
     +     + 12*HZ3(0,0,0)
     +     + 12*HZ3(0,1,0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     - 15.d0/8.d0
     +     + 7.d0/2.d0*GYZ1(1)
     +     - 9.d0/4.d0*GYZ1(3)
     +     - 5.d0/4.d0*HZ1(-1)
     +     - 61.d0/8.d0*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     + 67.d0/8.d0
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     - 3.d0/16.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(1)*HZ2(-1,0)
     +     + 21.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     + 23.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     + 15.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/16.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     - 23.d0/8.d0*GYZ1(3)*HZ2(0,0)
     +     - 23.d0/8.d0*GYZ1(3)*HZ2(1,0)
     +     + 15.d0/4.d0*GYZ2(0,3)
     +     - 23.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)*HZ1(0)
     +     - 15.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     + 23.d0/8.d0*GYZ2(3,2)*HZ1(0)
     +     - 23.d0/8.d0*GYZ3(1,0,3)
     +     + 23.d0/8.d0*GYZ3(1,2,1)
     +     + 23.d0/8.d0*GYZ3(3,0,3)
     +     - 23.d0/8.d0*GYZ3(3,2,1)
     +     + 27.d0/16.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     - 33.d0/8.d0*HZ2(0,0)
     +     - 15.d0/4.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/4.d0*HZ3(-1,0,0)
     +     + 3.d0/8.d0*HZ3(0,-1,0)
     +     - 23.d0/4.d0*HZ3(0,0,0)
     +     - 23.d0/4.d0*HZ3(0,1,0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0+s)**(-1)*zeta2 * (
     +     + 3.d0/4.d0
     +     - 2*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 5.d0/4.d0*HZ1(-1)
     +     + 7.d0/2.d0*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0+s)**(-1)*zeta3 * (
     +     - 7.d0/2.d0
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0+s)**(-1) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 2*GYZ1(1)*HZ2(0,0)
     +     - 7.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 11.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0+s)**(-1) * (
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 7.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 11.d0/8.d0*GYZ2(0,3)
     +     + 7.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 11.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0+s)**(-1) * (
     +     - 7.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + GYZ3(1,0,3)
     +     - 7.d0/4.d0*GYZ3(1,2,1)
     +     - GYZ3(3,0,3)
     +     + 7.d0/4.d0*GYZ3(3,2,1)
     +     - 29.d0/16.d0*HZ1(0)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     )
      C_c2_8 = C_c2_8 + s*(1.d0+s)**(-1) * (
     +     + 7.d0/8.d0*HZ2(0,0)
     +     + 11.d0/8.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     - 3.d0/4.d0*HZ3(0,-1,0)
     +     + 7.d0/2.d0*HZ3(0,0,0)
     +     + 7.d0/2.d0*HZ3(0,1,0)
     +     )
      C_c2_8 = C_c2_8 + s*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      C_c2_8 = C_c2_8 + s*(r+s)**(-1)*zeta3 * (
     +     + 1.d0/8.d0
     +     )
      C_c2_8 = C_c2_8 + s*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + s*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,3)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     )
      C_c2_8 = C_c2_8 + s*(r+s)**(-1) * (
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/8.d0*HZ3(1,0,0)
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_c2_8 = C_c2_8 + s*(r+s)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + s*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     )
      C_c2_8 = C_c2_8 + s*(r+s) * (
     +     + 1.d0/8.d0*GYZ3(1,0,3)
     +     - 1.d0/8.d0*GYZ3(1,2,1)
     +     + 1.d0/8.d0*HZ3(0,0,0)
     +     + 1.d0/8.d0*HZ3(0,1,0)
     +     )
      C_c2_8 = C_c2_8 + s*zeta2 * (
     +     - 13.d0/4.d0
     +     + GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 5.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_8 = C_c2_8 + s*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      C_c2_8 = C_c2_8 + s * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 13.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + s * (
     +     - 11.d0/8.d0*GYZ2(0,3)
     +     + 3.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 13.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + s * (
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(0,0,3)
     +     )
      C_c2_8 = C_c2_8 + s * (
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      C_c2_8 = C_c2_8 + s * (
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 3.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     - 13.d0/8.d0*HZ2(0,0)
     +     )
      C_c2_8 = C_c2_8 + s * (
     +     - 13.d0/8.d0*HZ2(1,0)
     +     + HZ3(-1,0,0)
     +     - 7.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_8 = C_c2_8 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      C_c2_8 = C_c2_8 + s**2*(1.d0-r)**(-2)*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      C_c2_8 = C_c2_8 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      C_c2_8 = C_c2_8 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      C_c2_8 = C_c2_8 + s**2*(1.d0-r)**(-1)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_c2_8 = C_c2_8 + s**2*(1.d0-r)**(-1)*(r+s)**(-1)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      C_c2_8 = C_c2_8 + s**2*(1.d0-r)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + s**2*(1.d0-r)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     )
      C_c2_8 = C_c2_8 + s**2*(1.d0-r)**(-1)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      C_c2_8 = C_c2_8 + s**3*(1.d0-r)**(-2)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0*GYZ1(2)
     +     - 1.d0/8.d0*HZ1(1)
     +     )
      C_c2_8 = C_c2_8 + s**3*(1.d0-r)**(-2)*(r+s)**(-1)*zeta3 * (
     +     + 1.d0/8.d0
     +     )
      C_c2_8 = C_c2_8 + s**3*(1.d0-r)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ3(0,0,3)
     +     + 1.d0/8.d0*GYZ3(0,1,3)
     +     )
      C_c2_8 = C_c2_8 + s**3*(1.d0-r)**(-2)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ3(0,3,1)
     +     + 1.d0/8.d0*GYZ3(2,1,3)
     +     + 1.d0/8.d0*GYZ3(2,2,1)
     +     + 1.d0/8.d0*GYZ3(2,3,1)
     +     + 1.d0/8.d0*HZ3(0,-1,0)
     +     - 1.d0/8.d0*HZ3(0,1,0)
     +     + 1.d0/8.d0*HZ3(1,0,0)
     +     )
      C_c2_8 = C_c2_8 + s**3*(1.d0-r)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*HZ3(1,1,0)
     +     )
      C_c2_8 = C_c2_8 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_c2_8 = C_c2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,0)
     +     )
      C_c2_8 = C_c2_8 + (1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + (1.d0+s)**(-3)*(r+s)**3*zeta2 * (
     +     + 9
     +     )
      C_c2_8 = C_c2_8 + (1.d0+s)**(-3)*(r+s)**3 * (
     +     - 9.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 9.d0/2.d0*GYZ2(0,3)
     +     - 9.d0/2.d0*GYZ2(1,3)
     +     + 9.d0/2.d0*GYZ2(2,1)
     +     - 9.d0/2.d0*GYZ2(3,1)
     +     + 9.d0/2.d0*HZ2(0,0)
     +     )
      C_c2_8 = C_c2_8 + (1.d0+s)**(-3)*(r+s)**3 * (
     +     + 9.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + (1.d0+s)**(-2)*(r+s)**2*zeta2 * (
     +     - 12
     +     )
      C_c2_8 = C_c2_8 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 9.d0/4.d0*GYZ1(1)
     +     + 6*GYZ1(2)*HZ1(0)
     +     - 9.d0/4.d0*GYZ1(3)
     +     - 6*GYZ1(3)*HZ1(0)
     +     - 6*GYZ2(0,3)
     +     + 6*GYZ2(1,3)
     +     - 6*GYZ2(2,1)
     +     )
      C_c2_8 = C_c2_8 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 6*GYZ2(3,1)
     +     - 9.d0/4.d0*HZ1(0)
     +     - 6*HZ2(0,0)
     +     - 6*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     + 43.d0/8.d0
     +     )
      C_c2_8 = C_c2_8 + (1.d0+s)**(-1)*(r+s) * (
     +     - 17.d0/16.d0
     +     - 35.d0/16.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 23.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 25.d0/16.d0*GYZ1(3)
     +     + 23.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 23.d0/8.d0*GYZ2(0,3)
     +     )
      C_c2_8 = C_c2_8 + (1.d0+s)**(-1)*(r+s) * (
     +     - 11.d0/4.d0*GYZ2(1,3)
     +     + 23.d0/8.d0*GYZ2(2,1)
     +     - 11.d0/4.d0*GYZ2(3,1)
     +     + 37.d0/16.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 23.d0/8.d0*HZ2(0,0)
     +     + 23.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + (r+s)*zeta2 * (
     +     - 4
     +     )
      C_c2_8 = C_c2_8 + (r+s) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 2*GYZ1(2)*HZ1(0)
     +     - 2*GYZ1(3)*HZ1(0)
     +     - 2*GYZ2(0,3)
     +     + 2*GYZ2(1,3)
     +     - 2*GYZ2(2,1)
     +     + 2*GYZ2(3,1)
     +     )
      C_c2_8 = C_c2_8 + (r+s) * (
     +     - 3.d0/4.d0*HZ1(0)
     +     - 2*HZ2(0,0)
     +     - 2*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + (r+s)**2*zeta2 * (
     +     + 3.d0/2.d0
     +     )
      C_c2_8 = C_c2_8 + (r+s)**2 * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     )
      C_c2_8 = C_c2_8 + (r+s)**2 * (
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_c2_8 = C_c2_8 + 17.d0/32.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 3.d0/16.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     - 3.d0/16.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,0)
     +

      D_a2_8 = 0d0
     +
      D_a2_8 = D_a2_8 + r**(-2)*s**2 * (
     +     + 25.d0/72.d0*GYZ1(3)
     +     + 1.d0/48.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(0,3)
     +     - 1.d0/48.d0*GYZ2(1,3)
     +     - 1.d0/48.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     )
      D_a2_8 = D_a2_8 + r**(-1)*s * (
     +     - 19.d0/72.d0
     +     + 1.d0/48.d0*GYZ1(1)
     +     - 37.d0/144.d0*GYZ1(3)
     +     - 1.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/24.d0*GYZ2(3,1)
     +     )
      D_a2_8 = D_a2_8 + r**(-1)*s * (
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/48.d0*HZ1(0)
     +     )
      D_a2_8 = D_a2_8 + r**(-1)*s**2 * (
     +     - 1.d0/12.d0*GYZ1(3)
     +     )
      D_a2_8 = D_a2_8 + s*(1.d0-r-s)**(-1) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      D_a2_8 = D_a2_8 + s*(r+s)*zeta2 * (
     +     - 1.d0/3.d0
     +     )
      D_a2_8 = D_a2_8 + s*(r+s) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     )
      D_a2_8 = D_a2_8 + s*(r+s) * (
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      D_a2_8 = D_a2_8 + s * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      D_a2_8 = D_a2_8 + (r+s)*zeta2 * (
     +     - 1
     +     )
      D_a2_8 = D_a2_8 + (r+s) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     )
      D_a2_8 = D_a2_8 + (r+s) * (
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      D_a2_8 = D_a2_8 + (r+s)**2*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      D_a2_8 = D_a2_8 + (r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      D_a2_8 = D_a2_8 + (r+s)**2 * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      D_a2_8 = D_a2_8 + zeta2 * (
     +     - 121.d0/144.d0
     +     + 5.d0/24.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 3.d0/8.d0*GYZ1(3)
     +     - 1.d0/24.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      D_a2_8 = D_a2_8 + zeta3 * (
     +     - 19.d0/36.d0
     +     )
      D_a2_8 = D_a2_8 + 3661.d0/2592.d0
     +     + 53.d0/144.d0*GYZ1(1)
     +     + 41.d0/72.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/18.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +
      D_a2_8 = D_a2_8 - 25.d0/144.d0*GYZ1(3)
     +     - 29.d0/144.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ1(3)*HZ2(0,0)
     +     + 5.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     - 5.d0/18.d0*GYZ2(0,3)
     +     - 1.d0/24.d0*GYZ2(0,3)*HZ1(0)
     +     - 41.d0/72.d0*GYZ2(1,1)
     +     - 1.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +
      D_a2_8 = D_a2_8 + 29.d0/144.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 5.d0/18.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(2,3)*HZ1(0)
     +     + 29.d0/144.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +
      D_a2_8 = D_a2_8 - 5.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     - 7.d0/36.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     + 1.d0/24.d0*GYZ3(0,1,3)
     +     + 1.d0/24.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     + 5.d0/24.d0*GYZ3(1,0,3)
     +
      D_a2_8 = D_a2_8 - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/24.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/24.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/24.d0*GYZ3(2,3,1)
     +
      D_a2_8 = D_a2_8 + 1.d0/24.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 5.d0/24.d0*GYZ3(3,2,1)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - 53.d0/144.d0*HZ1(0)
     +     - 61.d0/72.d0*HZ2(0,0)
     +     - 5.d0/18.d0*HZ2(1,0)
     +
      D_a2_8 = D_a2_8 - 7.d0/24.d0*HZ3(0,0,0)
     +     - 1.d0/24.d0*HZ3(0,1,0)
     +     - 5.d0/12.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +

      D_b2_8 = 0d0
     +
      D_b2_8 = D_b2_8 + r**(-1)*s * (
     +     + 25.d0/72.d0*GYZ1(3)
     +     + 1.d0/48.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(0,3)
     +     - 1.d0/48.d0*GYZ2(1,3)
     +     - 1.d0/48.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     )
      D_b2_8 = D_b2_8 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     - 1
     +     )
      D_b2_8 = D_b2_8 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      D_b2_8 = D_b2_8 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_8 = D_b2_8 + s**(-2)*(r+s)**3*zeta2 * (
     +     + 1
     +     )
      D_b2_8 = D_b2_8 + s**(-2)*(r+s)**3 * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      D_b2_8 = D_b2_8 + s**(-2)*(r+s)**3 * (
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_8 = D_b2_8 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     - 3.d0/2.d0
     +     )
      D_b2_8 = D_b2_8 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,3)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     )
      D_b2_8 = D_b2_8 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      D_b2_8 = D_b2_8 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     + 3
     +     )
      D_b2_8 = D_b2_8 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,3)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     )
      D_b2_8 = D_b2_8 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_8 = D_b2_8 + s**(-1)*(r+s)**2*zeta2 * (
     +     - 3
     +     )
      D_b2_8 = D_b2_8 + s**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,3)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     )
      D_b2_8 = D_b2_8 + s**(-1)*(r+s)**2 * (
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_8 = D_b2_8 + s**(-1)*(r+s)**3*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      D_b2_8 = D_b2_8 + s**(-1)*(r+s)**3 * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      D_b2_8 = D_b2_8 + s**(-1)*(r+s)**3 * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      D_b2_8 = D_b2_8 + s*(1.d0-r-s)**(-1) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      D_b2_8 = D_b2_8 + s*(1.d0+s)**(-4)*(r+s)**3*zeta2 * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     + 3.d0/2.d0*GYZ1(3)
     +     + 9.d0/2.d0*HZ1(0)
     +     )
      D_b2_8 = D_b2_8 + s*(1.d0+s)**(-4)*(r+s)**3*zeta3 * (
     +     - 9.d0/2.d0
     +     )
      D_b2_8 = D_b2_8 + s*(1.d0+s)**(-4)*(r+s)**3 * (
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ3(1,0,3)
     +     )
      D_b2_8 = D_b2_8 + s*(1.d0+s)**(-4)*(r+s)**3 * (
     +     - 3.d0/2.d0*GYZ3(1,2,1)
     +     - 3.d0/2.d0*GYZ3(3,0,3)
     +     + 3.d0/2.d0*GYZ3(3,2,1)
     +     + 3*HZ3(0,0,0)
     +     + 3*HZ3(0,1,0)
     +     )
      D_b2_8 = D_b2_8 + s*(1.d0+s)**(-3)*(r+s)**2*zeta2 * (
     +     - 3.d0/2.d0
     +     + 3*GYZ1(1)
     +     - 3*GYZ1(3)
     +     - 9*HZ1(0)
     +     )
      D_b2_8 = D_b2_8 + s*(1.d0+s)**(-3)*(r+s)**2*zeta3 * (
     +     + 9
     +     )
      D_b2_8 = D_b2_8 + s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     + 3*GYZ1(1)*HZ2(0,0)
     +     + 3*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3*GYZ1(3)*HZ2(0,0)
     +     - 3*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/2.d0*GYZ2(0,3)
     +     - 3*GYZ2(1,2)*HZ1(0)
     +     )
      D_b2_8 = D_b2_8 + s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + 3*GYZ2(3,2)*HZ1(0)
     +     - 3*GYZ3(1,0,3)
     +     + 3*GYZ3(1,2,1)
     +     + 3*GYZ3(3,0,3)
     +     - 3*GYZ3(3,2,1)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     )
      D_b2_8 = D_b2_8 + s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     - 3.d0/2.d0*HZ2(1,0)
     +     - 6*HZ3(0,0,0)
     +     - 6*HZ3(0,1,0)
     +     )
      D_b2_8 = D_b2_8 + s*(1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     + 9.d0/4.d0
     +     - 2*GYZ1(1)
     +     + 2*GYZ1(3)
     +     + 6*HZ1(0)
     +     )
      D_b2_8 = D_b2_8 + s*(1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     - 6
     +     )
      D_b2_8 = D_b2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     - 2*GYZ1(1)*HZ2(0,0)
     +     - 2*GYZ1(1)*HZ2(1,0)
     +     - 9.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(0,0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     - 9.d0/4.d0*GYZ2(0,3)
     +     + 2*GYZ2(1,2)*HZ1(0)
     +     )
      D_b2_8 = D_b2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     + 9.d0/4.d0*GYZ2(2,1)
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     + 2*GYZ3(1,0,3)
     +     - 2*GYZ3(1,2,1)
     +     - 2*GYZ3(3,0,3)
     +     + 2*GYZ3(3,2,1)
     +     + 9.d0/4.d0*HZ2(0,0)
     +     )
      D_b2_8 = D_b2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     + 9.d0/4.d0*HZ2(1,0)
     +     + 4*HZ3(0,0,0)
     +     + 4*HZ3(0,1,0)
     +     )
      D_b2_8 = D_b2_8 + s*(1.d0+s)**(-1)*zeta2 * (
     +     - 1
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      D_b2_8 = D_b2_8 + s*(1.d0+s)**(-1)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      D_b2_8 = D_b2_8 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      D_b2_8 = D_b2_8 + s*(1.d0+s)**(-1) * (
     +     - GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - HZ2(0,0)
     +     )
      D_b2_8 = D_b2_8 + s*(1.d0+s)**(-1) * (
     +     - HZ2(1,0)
     +     - HZ3(0,0,0)
     +     - HZ3(0,1,0)
     +     )
      D_b2_8 = D_b2_8 + s*(r+s)*zeta2 * (
     +     + 1.d0/3.d0
     +     )
      D_b2_8 = D_b2_8 + s*(r+s) * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     )
      D_b2_8 = D_b2_8 + s*(r+s) * (
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      D_b2_8 = D_b2_8 + s*zeta2 * (
     +     - 1.d0/3.d0
     +     )
      D_b2_8 = D_b2_8 + s * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      D_b2_8 = D_b2_8 + s * (
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      D_b2_8 = D_b2_8 + (1.d0+s)**(-3)*(r+s)**3*zeta2 * (
     +     - 3
     +     )
      D_b2_8 = D_b2_8 + (1.d0+s)**(-3)*(r+s)**3 * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ2(0,3)
     +     + 3.d0/2.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(2,1)
     +     + 3.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     )
      D_b2_8 = D_b2_8 + (1.d0+s)**(-3)*(r+s)**3 * (
     +     - 3.d0/2.d0*HZ2(1,0)
     +     )
      D_b2_8 = D_b2_8 + (1.d0+s)**(-2)*(r+s)**2*zeta2 * (
     +     + 6
     +     )
      D_b2_8 = D_b2_8 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 3*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 3*GYZ1(3)*HZ1(0)
     +     + 3*GYZ2(0,3)
     +     - 3*GYZ2(1,3)
     +     + 3*GYZ2(2,1)
     +     )
      D_b2_8 = D_b2_8 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - 3*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 3*HZ2(0,0)
     +     + 3*HZ2(1,0)
     +     )
      D_b2_8 = D_b2_8 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     - 4
     +     )
      D_b2_8 = D_b2_8 + (1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/4.d0
     +     + 5.d0/4.d0*GYZ1(1)
     +     + 2*GYZ1(2)*HZ1(0)
     +     - GYZ1(3)
     +     - 2*GYZ1(3)*HZ1(0)
     +     - 2*GYZ2(0,3)
     +     + 2*GYZ2(1,3)
     +     )
      D_b2_8 = D_b2_8 + (1.d0+s)**(-1)*(r+s) * (
     +     - 2*GYZ2(2,1)
     +     + 2*GYZ2(3,1)
     +     - 5.d0/4.d0*HZ1(0)
     +     - 2*HZ2(0,0)
     +     - 2*HZ2(1,0)
     +     )
      D_b2_8 = D_b2_8 + (r+s)*zeta2 * (
     +     + 7.d0/3.d0
     +     )
      D_b2_8 = D_b2_8 + (r+s) * (
     +     - 5.d0/12.d0*GYZ1(1)
     +     - 7.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 7.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 7.d0/6.d0*GYZ2(0,3)
     +     - 7.d0/6.d0*GYZ2(1,3)
     +     + 7.d0/6.d0*GYZ2(2,1)
     +     )
      D_b2_8 = D_b2_8 + (r+s) * (
     +     - 7.d0/6.d0*GYZ2(3,1)
     +     + 5.d0/12.d0*HZ1(0)
     +     + 7.d0/6.d0*HZ2(0,0)
     +     + 7.d0/6.d0*HZ2(1,0)
     +     )
      D_b2_8 = D_b2_8 + (r+s)**2*zeta2 * (
     +     - 5.d0/6.d0
     +     )
      D_b2_8 = D_b2_8 + (r+s)**2 * (
     +     + 5.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/12.d0*GYZ2(0,3)
     +     + 5.d0/12.d0*GYZ2(1,3)
     +     - 5.d0/12.d0*GYZ2(2,1)
     +     + 5.d0/12.d0*GYZ2(3,1)
     +     - 5.d0/12.d0*HZ2(0,0)
     +     )
      D_b2_8 = D_b2_8 + (r+s)**2 * (
     +     - 5.d0/12.d0*HZ2(1,0)
     +     )
      D_b2_8 = D_b2_8 + zeta2 * (
     +     - 121.d0/144.d0
     +     + 5.d0/24.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 3.d0/8.d0*GYZ1(3)
     +     - 1.d0/24.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      D_b2_8 = D_b2_8 + zeta3 * (
     +     - 19.d0/36.d0
     +     )
      D_b2_8 = D_b2_8 + 2977.d0/2592.d0
     +     + 7.d0/18.d0*GYZ1(1)
     +     + 41.d0/72.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/18.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +
      D_b2_8 = D_b2_8 - 5.d0/72.d0*GYZ1(3)
     +     - 29.d0/144.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ1(3)*HZ2(0,0)
     +     + 5.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     - 5.d0/18.d0*GYZ2(0,3)
     +     - 1.d0/24.d0*GYZ2(0,3)*HZ1(0)
     +     - 41.d0/72.d0*GYZ2(1,1)
     +     - 1.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +
      D_b2_8 = D_b2_8 + 29.d0/144.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 5.d0/18.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(2,3)*HZ1(0)
     +     + 29.d0/144.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +
      D_b2_8 = D_b2_8 - 5.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     - 7.d0/36.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     + 1.d0/24.d0*GYZ3(0,1,3)
     +     + 1.d0/24.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     + 5.d0/24.d0*GYZ3(1,0,3)
     +
      D_b2_8 = D_b2_8 - 1.d0/4.d0*GYZ3(1,1,3)
     +     + 1.d0/24.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(2,1,1)
     +     + 1.d0/24.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/24.d0*GYZ3(2,3,1)
     +
      D_b2_8 = D_b2_8 + 1.d0/24.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*GYZ3(3,1,1)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 5.d0/24.d0*GYZ3(3,2,1)
     +     - 1.d0/4.d0*GYZ3(3,3,1)
     +     - 7.d0/18.d0*HZ1(0)
     +     - 61.d0/72.d0*HZ2(0,0)
     +     - 5.d0/18.d0*HZ2(1,0)
     +
      D_b2_8 = D_b2_8 - 7.d0/24.d0*HZ3(0,0,0)
     +     - 1.d0/24.d0*HZ3(0,1,0)
     +     - 5.d0/12.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +

      D_c2_8 = 0d0
     +
      D_c2_8 = D_c2_8 + r**(-2)*s**2 * (
     +     - 25.d0/72.d0*GYZ1(3)
     +     - 1.d0/48.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(0,3)
     +     + 1.d0/48.d0*GYZ2(1,3)
     +     + 1.d0/48.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     )
      D_c2_8 = D_c2_8 + r**(-1)*s * (
     +     + 19.d0/72.d0
     +     - 1.d0/48.d0*GYZ1(1)
     +     - 65.d0/144.d0*GYZ1(3)
     +     - 1.d0/48.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(0,3)
     +     + 1.d0/48.d0*GYZ2(1,3)
     +     + 1.d0/48.d0*GYZ2(3,1)
     +     )
      D_c2_8 = D_c2_8 + r**(-1)*s * (
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/48.d0*HZ1(0)
     +     )
      D_c2_8 = D_c2_8 + r**(-1)*s**2 * (
     +     + 1.d0/12.d0*GYZ1(3)
     +     )
      D_c2_8 = D_c2_8 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3*zeta2 * (
     +     + 1
     +     )
      D_c2_8 = D_c2_8 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      D_c2_8 = D_c2_8 + s**(-2)*(1.d0+s)**(-1)*(r+s)**3 * (
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_8 = D_c2_8 + s**(-2)*(r+s)**3*zeta2 * (
     +     - 1
     +     )
      D_c2_8 = D_c2_8 + s**(-2)*(r+s)**3 * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      D_c2_8 = D_c2_8 + s**(-2)*(r+s)**3 * (
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_8 = D_c2_8 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3*zeta2 * (
     +     + 3.d0/2.d0
     +     )
      D_c2_8 = D_c2_8 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     - 3.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     )
      D_c2_8 = D_c2_8 + s**(-1)*(1.d0+s)**(-2)*(r+s)**3 * (
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      D_c2_8 = D_c2_8 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2*zeta2 * (
     +     - 2
     +     )
      D_c2_8 = D_c2_8 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(0)
     +     - GYZ2(0,3)
     +     + GYZ2(1,3)
     +     - GYZ2(2,1)
     +     )
      D_c2_8 = D_c2_8 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - HZ2(0,0)
     +     - HZ2(1,0)
     +     )
      D_c2_8 = D_c2_8 + s**(-1)*(r+s)**2*zeta2 * (
     +     + 2
     +     )
      D_c2_8 = D_c2_8 + s**(-1)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(0)
     +     + GYZ2(0,3)
     +     - GYZ2(1,3)
     +     + GYZ2(2,1)
     +     )
      D_c2_8 = D_c2_8 + s**(-1)*(r+s)**2 * (
     +     - GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + HZ2(0,0)
     +     + HZ2(1,0)
     +     )
      D_c2_8 = D_c2_8 + s**(-1)*(r+s)**3*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      D_c2_8 = D_c2_8 + s**(-1)*(r+s)**3 * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      D_c2_8 = D_c2_8 + s**(-1)*(r+s)**3 * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      D_c2_8 = D_c2_8 + s*(1.d0+s)**(-4)*(r+s)**3*zeta2 * (
     +     + 3.d0/2.d0*GYZ1(1)
     +     - 3.d0/2.d0*GYZ1(3)
     +     - 9.d0/2.d0*HZ1(0)
     +     )
      D_c2_8 = D_c2_8 + s*(1.d0+s)**(-4)*(r+s)**3*zeta3 * (
     +     + 9.d0/2.d0
     +     )
      D_c2_8 = D_c2_8 + s*(1.d0+s)**(-4)*(r+s)**3 * (
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 3.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ3(1,0,3)
     +     )
      D_c2_8 = D_c2_8 + s*(1.d0+s)**(-4)*(r+s)**3 * (
     +     + 3.d0/2.d0*GYZ3(1,2,1)
     +     + 3.d0/2.d0*GYZ3(3,0,3)
     +     - 3.d0/2.d0*GYZ3(3,2,1)
     +     - 3*HZ3(0,0,0)
     +     - 3*HZ3(0,1,0)
     +     )
      D_c2_8 = D_c2_8 + s*(1.d0+s)**(-3)*(r+s)**2*zeta2 * (
     +     + 3.d0/2.d0
     +     - 2*GYZ1(1)
     +     + 2*GYZ1(3)
     +     + 6*HZ1(0)
     +     )
      D_c2_8 = D_c2_8 + s*(1.d0+s)**(-3)*(r+s)**2*zeta3 * (
     +     - 6
     +     )
      D_c2_8 = D_c2_8 + s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     - 2*GYZ1(1)*HZ2(0,0)
     +     - 2*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(0,0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/2.d0*GYZ2(0,3)
     +     + 2*GYZ2(1,2)*HZ1(0)
     +     )
      D_c2_8 = D_c2_8 + s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     + 2*GYZ3(1,0,3)
     +     - 2*GYZ3(1,2,1)
     +     - 2*GYZ3(3,0,3)
     +     + 2*GYZ3(3,2,1)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     )
      D_c2_8 = D_c2_8 + s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     + 3.d0/2.d0*HZ2(1,0)
     +     + 4*HZ3(0,0,0)
     +     + 4*HZ3(0,1,0)
     +     )
      D_c2_8 = D_c2_8 + s*(1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     - 5.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(0)
     +     )
      D_c2_8 = D_c2_8 + s*(1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      D_c2_8 = D_c2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     )
      D_c2_8 = D_c2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     - 5.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     - 5.d0/4.d0*HZ2(0,0)
     +     )
      D_c2_8 = D_c2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     - 5.d0/4.d0*HZ2(1,0)
     +     - HZ3(0,0,0)
     +     - HZ3(0,1,0)
     +     )
      D_c2_8 = D_c2_8 + s * (
     +     + 1.d0/12.d0*GYZ1(3)
     +     )
      D_c2_8 = D_c2_8 + (1.d0+s)**(-3)*(r+s)**3*zeta2 * (
     +     + 3
     +     )
      D_c2_8 = D_c2_8 + (1.d0+s)**(-3)*(r+s)**3 * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,3)
     +     - 3.d0/2.d0*GYZ2(1,3)
     +     + 3.d0/2.d0*GYZ2(2,1)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     )
      D_c2_8 = D_c2_8 + (1.d0+s)**(-3)*(r+s)**3 * (
     +     + 3.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_8 = D_c2_8 + (1.d0+s)**(-2)*(r+s)**2*zeta2 * (
     +     - 4
     +     )
      D_c2_8 = D_c2_8 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 2*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 2*GYZ1(3)*HZ1(0)
     +     - 2*GYZ2(0,3)
     +     + 2*GYZ2(1,3)
     +     - 2*GYZ2(2,1)
     +     )
      D_c2_8 = D_c2_8 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + 2*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(0)
     +     - 2*HZ2(0,0)
     +     - 2*HZ2(1,0)
     +     )
      D_c2_8 = D_c2_8 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     + 1
     +     )
      D_c2_8 = D_c2_8 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/4.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     )
      D_c2_8 = D_c2_8 + (1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      D_c2_8 = D_c2_8 + (r+s)*zeta2 * (
     +     - 1.d0/3.d0
     +     )
      D_c2_8 = D_c2_8 + (r+s) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     )
      D_c2_8 = D_c2_8 + (r+s) * (
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      D_c2_8 = D_c2_8 + (r+s)**2*zeta2 * (
     +     + 1.d0/3.d0
     +     )
      D_c2_8 = D_c2_8 + (r+s)**2 * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     )
      D_c2_8 = D_c2_8 + (r+s)**2 * (
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      D_c2_8 = D_c2_8 + 19.d0/72.d0
     +     - 1.d0/48.d0*GYZ1(1)
     +     - 5.d0/48.d0*GYZ1(3)
     +     + 1.d0/48.d0*HZ1(0)
     +

      E_a2_8 = 0d0
     +
      E_a2_8 = E_a2_8 + r**(-2)*s**2 * (
     +     - 25.d0/72.d0*GYZ1(3)
     +     - 1.d0/48.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(0,3)
     +     + 1.d0/48.d0*GYZ2(1,3)
     +     + 1.d0/48.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     )
      E_a2_8 = E_a2_8 + r**(-1)*s * (
     +     + 19.d0/72.d0
     +     - 1.d0/48.d0*GYZ1(1)
     +     + 37.d0/144.d0*GYZ1(3)
     +     + 1.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     )
      E_a2_8 = E_a2_8 + r**(-1)*s * (
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/48.d0*HZ1(0)
     +     )
      E_a2_8 = E_a2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 19.d0/36.d0*GYZ1(3)
     +     + 1.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     )
      E_a2_8 = E_a2_8 + s*(1.d0-r)**(-1) * (
     +     + 19.d0/36.d0*GYZ1(3)
     +     + 1.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     )
      E_a2_8 = E_a2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     - 19.d0/36.d0
     +     + 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ1(0)
     +     )
      E_a2_8 = E_a2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta3 * (
     +     + 1.d0/6.d0
     +     )
      E_a2_8 = E_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     + 19.d0/36.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/24.d0*GYZ1(3)*HZ2(0,0)
     +     + 19.d0/36.d0*GYZ2(0,3)
     +     + 1.d0/24.d0*GYZ2(0,3)*HZ1(0)
     +     )
      E_a2_8 = E_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     - 1.d0/24.d0*GYZ3(0,1,3)
     +     - 1.d0/24.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     )
      E_a2_8 = E_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/24.d0*GYZ3(1,0,3)
     +     - 1.d0/24.d0*GYZ3(3,0,3)
     +     - 19.d0/36.d0*HZ2(-1,0)
     +     + 19.d0/36.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/12.d0*HZ3(-1,0,0)
     +     - 1.d0/24.d0*HZ3(0,-1,0)
     +     )
      E_a2_8 = E_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 7.d0/24.d0*HZ3(0,0,0)
     +     )
      E_a2_8 = E_a2_8 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     - 11.d0/9.d0
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      E_a2_8 = E_a2_8 + (1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     + 1.d0/3.d0
     +     )
      E_a2_8 = E_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     + 8.d0/9.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     )
      E_a2_8 = E_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 8.d0/9.d0*GYZ2(0,3)
     +     + 1.d0/12.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     )
      E_a2_8 = E_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(0,0,3)
     +     - 1.d0/12.d0*GYZ3(0,1,3)
     +     - 1.d0/12.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     - 1.d0/12.d0*GYZ3(1,0,3)
     +     - 1.d0/12.d0*GYZ3(3,0,3)
     +     )
      E_a2_8 = E_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 19.d0/36.d0*HZ1(0)
     +     - 8.d0/9.d0*HZ2(-1,0)
     +     + 41.d0/36.d0*HZ2(0,0)
     +     - 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 1.d0/6.d0*HZ3(-1,0,0)
     +     - 1.d0/12.d0*HZ3(0,-1,0)
     +     + 7.d0/12.d0*HZ3(0,0,0)
     +     )
      E_a2_8 = E_a2_8 + zeta2 * (
     +     - 77.d0/72.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      E_a2_8 = E_a2_8 + zeta3 * (
     +     + 13.d0/72.d0
     +     )
      E_a2_8 = E_a2_8 - 3401.d0/2592.d0
     +     + 7.d0/48.d0*GYZ1(1)
     +     + 67.d0/144.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     - 19.d0/36.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(2)*HZ2(0,0)
     +
      E_a2_8 = E_a2_8 - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 37.d0/48.d0*GYZ1(3)
     +     + 5.d0/18.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/24.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     + 5.d0/18.d0*GYZ2(0,3)
     +     + 1.d0/24.d0*GYZ2(0,3)*HZ1(0)
     +
      E_a2_8 = E_a2_8 - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/16.d0*GYZ2(1,3)
     +     - 1.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     + 19.d0/36.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(2,3)*HZ1(0)
     +
      E_a2_8 = E_a2_8 - 1.d0/16.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     - 1.d0/24.d0*GYZ3(0,1,3)
     +     - 1.d0/24.d0*GYZ3(0,3,1)
     +
      E_a2_8 = E_a2_8 - 1.d0/4.d0*GYZ3(0,3,3)
     +     - 1.d0/24.d0*GYZ3(1,0,3)
     +     - 1.d0/24.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/24.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/24.d0*GYZ3(2,3,1)
     +     - 1.d0/24.d0*GYZ3(3,0,3)
     +
      E_a2_8 = E_a2_8 - 1.d0/24.d0*GYZ3(3,2,1)
     +     + 5.d0/432.d0*HZ1(0)
     +     - 29.d0/36.d0*HZ2(-1,0)
     +     + 47.d0/72.d0*HZ2(0,0)
     +     + 19.d0/36.d0*HZ2(1,0)
     +     - 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +
      E_a2_8 = E_a2_8 + 7.d0/24.d0*HZ3(0,0,0)
     +     + 5.d0/24.d0*HZ3(0,1,0)
     +     + 5.d0/12.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +

      E_b2_8 = 0d0
     +
      E_b2_8 = E_b2_8 + r**(-1)*s * (
     +     - 25.d0/72.d0*GYZ1(3)
     +     - 1.d0/48.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(0,3)
     +     + 1.d0/48.d0*GYZ2(1,3)
     +     + 1.d0/48.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     )
      E_b2_8 = E_b2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     + 19.d0/36.d0
     +     - 1.d0/24.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(0)
     +     )
      E_b2_8 = E_b2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     - 1.d0/6.d0
     +     )
      E_b2_8 = E_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     - 19.d0/36.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/24.d0*GYZ1(3)*HZ2(0,0)
     +     - 19.d0/36.d0*GYZ2(0,3)
     +     - 1.d0/24.d0*GYZ2(0,3)*HZ1(0)
     +     )
      E_b2_8 = E_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     + 1.d0/24.d0*GYZ3(0,1,3)
     +     + 1.d0/24.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     )
      E_b2_8 = E_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/24.d0*GYZ3(1,0,3)
     +     + 1.d0/24.d0*GYZ3(3,0,3)
     +     + 19.d0/36.d0*HZ2(-1,0)
     +     - 19.d0/36.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/12.d0*HZ3(-1,0,0)
     +     + 1.d0/24.d0*HZ3(0,-1,0)
     +     )
      E_b2_8 = E_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 7.d0/24.d0*HZ3(0,0,0)
     +     )
      E_b2_8 = E_b2_8 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 11.d0/9.d0
     +     - 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      E_b2_8 = E_b2_8 + s*(1.d0-r)**(-1)*zeta3 * (
     +     - 1.d0/3.d0
     +     )
      E_b2_8 = E_b2_8 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     - 61.d0/72.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     - 19.d0/18.d0*GYZ2(0,3)
     +     )
      E_b2_8 = E_b2_8 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/12.d0*GYZ2(0,3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(0,0,3)
     +     + 1.d0/12.d0*GYZ3(0,1,3)
     +     + 1.d0/12.d0*GYZ3(0,3,1)
     +     )
      E_b2_8 = E_b2_8 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     + 1.d0/12.d0*GYZ3(1,0,3)
     +     + 1.d0/12.d0*GYZ3(3,0,3)
     +     - 19.d0/36.d0*HZ1(0)
     +     + 8.d0/9.d0*HZ2(-1,0)
     +     - 41.d0/36.d0*HZ2(0,0)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     )
      E_b2_8 = E_b2_8 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     + 1.d0/12.d0*HZ3(0,-1,0)
     +     - 7.d0/12.d0*HZ3(0,0,0)
     +     )
      E_b2_8 = E_b2_8 + s*(1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      E_b2_8 = E_b2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 13.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      E_b2_8 = E_b2_8 + s*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      E_b2_8 = E_b2_8 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 13.d0/36.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      E_b2_8 = E_b2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     - 19.d0/36.d0
     +     + 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ1(0)
     +     )
      E_b2_8 = E_b2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta3 * (
     +     + 1.d0/6.d0
     +     )
      E_b2_8 = E_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     + 19.d0/36.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/24.d0*GYZ1(3)*HZ2(0,0)
     +     + 19.d0/36.d0*GYZ2(0,3)
     +     + 1.d0/24.d0*GYZ2(0,3)*HZ1(0)
     +     )
      E_b2_8 = E_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     - 1.d0/24.d0*GYZ3(0,1,3)
     +     - 1.d0/24.d0*GYZ3(0,3,1)
     +     - 1.d0/4.d0*GYZ3(0,3,3)
     +     )
      E_b2_8 = E_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/24.d0*GYZ3(1,0,3)
     +     - 1.d0/24.d0*GYZ3(3,0,3)
     +     - 19.d0/36.d0*HZ2(-1,0)
     +     + 19.d0/36.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/12.d0*HZ3(-1,0,0)
     +     - 1.d0/24.d0*HZ3(0,-1,0)
     +     )
      E_b2_8 = E_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + 7.d0/24.d0*HZ3(0,0,0)
     +     )
      E_b2_8 = E_b2_8 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     - 11.d0/9.d0
     +     + 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      E_b2_8 = E_b2_8 + (1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     + 1.d0/3.d0
     +     )
      E_b2_8 = E_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     + 8.d0/9.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/12.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     )
      E_b2_8 = E_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 8.d0/9.d0*GYZ2(0,3)
     +     + 1.d0/12.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     )
      E_b2_8 = E_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(0,0,3)
     +     - 1.d0/12.d0*GYZ3(0,1,3)
     +     - 1.d0/12.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     - 1.d0/12.d0*GYZ3(1,0,3)
     +     - 1.d0/12.d0*GYZ3(3,0,3)
     +     )
      E_b2_8 = E_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 19.d0/36.d0*HZ1(0)
     +     - 8.d0/9.d0*HZ2(-1,0)
     +     + 41.d0/36.d0*HZ2(0,0)
     +     - 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 1.d0/6.d0*HZ3(-1,0,0)
     +     - 1.d0/12.d0*HZ3(0,-1,0)
     +     + 7.d0/12.d0*HZ3(0,0,0)
     +     )
      E_b2_8 = E_b2_8 + (1.d0+s)**(-1)*(r+s) * (
     +     - 19.d0/36.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      E_b2_8 = E_b2_8 + zeta2 * (
     +     - 77.d0/72.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      E_b2_8 = E_b2_8 + zeta3 * (
     +     + 13.d0/72.d0
     +     )
      E_b2_8 = E_b2_8 - 2717.d0/2592.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 67.d0/144.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/8.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(1,0)
     +     - 19.d0/36.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(2)*HZ2(0,0)
     +
      E_b2_8 = E_b2_8 - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 2.d0/3.d0*GYZ1(3)
     +     + 5.d0/18.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/24.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/24.d0*GYZ1(3)*HZ2(1,0)
     +     + 5.d0/18.d0*GYZ2(0,3)
     +     + 1.d0/24.d0*GYZ2(0,3)*HZ1(0)
     +
      E_b2_8 = E_b2_8 - 1.d0/4.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/16.d0*GYZ2(1,3)
     +     - 1.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     + 19.d0/36.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(2,3)*HZ1(0)
     +
      E_b2_8 = E_b2_8 - 1.d0/16.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     - 1.d0/24.d0*GYZ3(0,1,3)
     +     - 1.d0/24.d0*GYZ3(0,3,1)
     +
      E_b2_8 = E_b2_8 - 1.d0/4.d0*GYZ3(0,3,3)
     +     - 1.d0/24.d0*GYZ3(1,0,3)
     +     - 1.d0/24.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(2,1,1)
     +     - 1.d0/24.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/24.d0*GYZ3(2,3,1)
     +     - 1.d0/24.d0*GYZ3(3,0,3)
     +
      E_b2_8 = E_b2_8 - 1.d0/24.d0*GYZ3(3,2,1)
     +     + 7.d0/216.d0*HZ1(0)
     +     - 29.d0/36.d0*HZ2(-1,0)
     +     + 47.d0/72.d0*HZ2(0,0)
     +     + 19.d0/36.d0*HZ2(1,0)
     +     - 1.d0/3.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +
      E_b2_8 = E_b2_8 + 7.d0/24.d0*HZ3(0,0,0)
     +     + 5.d0/24.d0*HZ3(0,1,0)
     +     + 5.d0/12.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +

      E_c2_8 = 0d0
     +
      E_c2_8 = E_c2_8 + r**(-2)*s**2 * (
     +     + 25.d0/72.d0*GYZ1(3)
     +     + 1.d0/48.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(0,3)
     +     - 1.d0/48.d0*GYZ2(1,3)
     +     - 1.d0/48.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     )
      E_c2_8 = E_c2_8 + r**(-1)*s * (
     +     - 19.d0/72.d0
     +     + 1.d0/48.d0*GYZ1(1)
     +     + 65.d0/144.d0*GYZ1(3)
     +     + 1.d0/48.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(0,3)
     +     - 1.d0/48.d0*GYZ2(1,3)
     +     - 1.d0/48.d0*GYZ2(3,1)
     +     )
      E_c2_8 = E_c2_8 + r**(-1)*s * (
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/48.d0*HZ1(0)
     +     )
      E_c2_8 = E_c2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 19.d0/36.d0*GYZ1(3)
     +     - 1.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     )
      E_c2_8 = E_c2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     + 19.d0/36.d0
     +     - 1.d0/24.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 3.d0/8.d0*HZ1(0)
     +     )
      E_c2_8 = E_c2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     - 1.d0/6.d0
     +     )
      E_c2_8 = E_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/24.d0*GYZ1(1)*HZ2(0,0)
     +     - 19.d0/36.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/24.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/24.d0*GYZ1(3)*HZ2(0,0)
     +     - 19.d0/36.d0*GYZ2(0,3)
     +     - 1.d0/24.d0*GYZ2(0,3)*HZ1(0)
     +     )
      E_c2_8 = E_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/24.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/24.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     + 1.d0/24.d0*GYZ3(0,1,3)
     +     + 1.d0/24.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(0,3,3)
     +     )
      E_c2_8 = E_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/24.d0*GYZ3(1,0,3)
     +     + 1.d0/24.d0*GYZ3(3,0,3)
     +     + 19.d0/36.d0*HZ2(-1,0)
     +     - 19.d0/36.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/12.d0*HZ3(-1,0,0)
     +     + 1.d0/24.d0*HZ3(0,-1,0)
     +     )
      E_c2_8 = E_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - 7.d0/24.d0*HZ3(0,0,0)
     +     )
      E_c2_8 = E_c2_8 + s*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      E_c2_8 = E_c2_8 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 19.d0/36.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     )
      E_c2_8 = E_c2_8 + s*(1.d0-r)**(-1) * (
     +     - 19.d0/36.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/12.d0*HZ2(0,0)
     +     )
      E_c2_8 = E_c2_8 + s*(1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      E_c2_8 = E_c2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 13.d0/36.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      E_c2_8 = E_c2_8 + s*(1.d0+s)**(-1)*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      E_c2_8 = E_c2_8 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 19.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/12.d0*HZ2(0,0)
     +     )
      E_c2_8 = E_c2_8 + (1.d0+s)**(-1)*(r+s) * (
     +     + 19.d0/36.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      E_c2_8 = E_c2_8 - 19.d0/72.d0
     +     + 1.d0/48.d0*GYZ1(1)
     +     + 5.d0/48.d0*GYZ1(3)
     +     - 1.d0/48.d0*HZ1(0)
     +

      F_a2_8 = 0d0
     +
      F_a2_8 = F_a2_8 + zeta2 * (
     +     + 1.d0/72.d0
     +     )
      F_a2_8 = F_a2_8 - 5.d0/108.d0*GYZ1(1)
     +     - 5.d0/144.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/108.d0*GYZ1(3)
     +     - 1.d0/144.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/144.d0*GYZ2(1,1)
     +     + 1.d0/144.d0*GYZ2(1,3)
     +     + 1.d0/144.d0*GYZ2(3,1)
     +     + 5.d0/144.d0*GYZ2(3,3)
     +
      F_a2_8 = F_a2_8 + 5.d0/108.d0*HZ1(0)
     +     + 5.d0/144.d0*HZ2(0,0)
     +

      F_b2_8 = 0d0
     +
      F_b2_8 = F_b2_8 + zeta2 * (
     +     + 1.d0/72.d0
     +     )
      F_b2_8 = F_b2_8 - 5.d0/108.d0*GYZ1(1)
     +     - 5.d0/144.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/108.d0*GYZ1(3)
     +     - 1.d0/144.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/144.d0*GYZ2(1,1)
     +     + 1.d0/144.d0*GYZ2(1,3)
     +     + 1.d0/144.d0*GYZ2(3,1)
     +     + 5.d0/144.d0*GYZ2(3,3)
     +
      F_b2_8 = F_b2_8 + 5.d0/108.d0*HZ1(0)
     +     + 5.d0/144.d0*HZ2(0,0)
     +

      F_c2_8 = 0

      G_a2_8 = 0d0
     +
      G_a2_8 = G_a2_8 + r**(-4)*s**5*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_a2_8 = G_a2_8 + r**(-4)*s**5*(1.d0-r)**(-1)*zeta3 * (
     +     - 1
     +     )
      G_a2_8 = G_a2_8 + r**(-4)*s**5*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + r**(-4)*s**5*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 3.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-4)*s**5*(1.d0-r)**(-1) * (
     +     + 3*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     + 3.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-4)*s**5*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_a2_8 = G_a2_8 + r**(-4)*s**5*zeta3 * (
     +     + 1
     +     )
      G_a2_8 = G_a2_8 + r**(-4)*s**5 * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + r**(-4)*s**5 * (
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-4)*s**5 * (
     +     - 3*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     - 3.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-3)*s**2*(1.d0-r)*zeta2 * (
     +     + 9.d0/4.d0*GYZ1(1)
     +     )
      G_a2_8 = G_a2_8 + r**(-3)*s**2*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + r**(-3)*s**2*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     + 3.d0/4.d0*GYZ3(3,2,1)
     +     )
      G_a2_8 = G_a2_8 + r**(-3)*s**4*(1.d0-r)**(-1)*zeta2 * (
     +     - 7.d0/6.d0*GYZ1(2)
     +     - 7.d0/6.d0*GYZ1(3)
     +     + 7.d0/3.d0*HZ1(-1)
     +     - 7.d0/6.d0*HZ1(0)
     +     + 7.d0/6.d0*HZ1(1)
     +     )
      G_a2_8 = G_a2_8 + r**(-3)*s**4*(1.d0-r)**(-1)*zeta3 * (
     +     - 7.d0/3.d0
     +     )
      G_a2_8 = G_a2_8 + r**(-3)*s**4*(1.d0-r)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 7.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 7.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_a2_8 = G_a2_8 + r**(-3)*s**4*(1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 7.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 7.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 7.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 7.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 7.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_a2_8 = G_a2_8 + r**(-3)*s**4*(1.d0-r)**(-1) * (
     +     - 7.d0/6.d0*GYZ3(2,2,1)
     +     + 7.d0/6.d0*GYZ3(2,3,1)
     +     - 7.d0/6.d0*GYZ3(3,0,3)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 7.d0/6.d0*HZ3(-1,-1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-3)*s**4*(1.d0-r)**(-1) * (
     +     - 7.d0/2.d0*HZ3(-1,0,0)
     +     - 7.d0/6.d0*HZ3(0,-1,0)
     +     + 7*HZ3(0,0,0)
     +     + 7.d0/6.d0*HZ3(0,1,0)
     +     + 7.d0/2.d0*HZ3(1,0,0)
     +     + 7.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-3)*s**4*zeta2 * (
     +     + 7.d0/6.d0*GYZ1(2)
     +     + 7.d0/6.d0*GYZ1(3)
     +     - 7.d0/3.d0*HZ1(-1)
     +     + 7.d0/6.d0*HZ1(0)
     +     - 7.d0/6.d0*HZ1(1)
     +     )
      G_a2_8 = G_a2_8 + r**(-3)*s**4*zeta3 * (
     +     + 7.d0/3.d0
     +     )
      G_a2_8 = G_a2_8 + r**(-3)*s**4 * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 7.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 7.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 7.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_a2_8 = G_a2_8 + r**(-3)*s**4 * (
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 7.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 7.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 7.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 7.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 7.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_a2_8 = G_a2_8 + r**(-3)*s**4 * (
     +     + 7.d0/6.d0*GYZ3(2,2,1)
     +     - 7.d0/6.d0*GYZ3(2,3,1)
     +     + 7.d0/6.d0*GYZ3(3,0,3)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 7.d0/6.d0*HZ3(-1,-1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-3)*s**4 * (
     +     + 7.d0/2.d0*HZ3(-1,0,0)
     +     + 7.d0/6.d0*HZ3(0,-1,0)
     +     - 7*HZ3(0,0,0)
     +     - 7.d0/6.d0*HZ3(0,1,0)
     +     - 7.d0/2.d0*HZ3(1,0,0)
     +     - 7.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-3)*s**5*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_8 = G_a2_8 + r**(-3)*s**5*(1.d0-r)**(-2)*zeta3 * (
     +     + 1.d0/3.d0
     +     )
      G_a2_8 = G_a2_8 + r**(-3)*s**5*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + r**(-3)*s**5*(1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,0,3)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-3)*s**5*(1.d0-r)**(-2) * (
     +     - HZ3(0,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-3)*s**5*zeta2 * (
     +     + 1.d0/3.d0*GYZ1(2)
     +     + 1.d0/3.d0*GYZ1(3)
     +     - 2.d0/3.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ1(1)
     +     )
      G_a2_8 = G_a2_8 + r**(-3)*s**5*zeta3 * (
     +     + 2.d0/3.d0
     +     )
      G_a2_8 = G_a2_8 + r**(-3)*s**5 * (
     +     + GYZ1(2)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + r**(-3)*s**5 * (
     +     - 1.d0/3.d0*GYZ3(2,1,3)
     +     + 1.d0/3.d0*GYZ3(2,2,1)
     +     - 1.d0/3.d0*GYZ3(2,3,1)
     +     + 1.d0/3.d0*GYZ3(3,0,3)
     +     - 1.d0/3.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     + 1.d0/3.d0*HZ3(0,-1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-3)*s**5 * (
     +     - 2*HZ3(0,0,0)
     +     - 1.d0/3.d0*HZ3(0,1,0)
     +     - HZ3(1,0,0)
     +     - 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s*(1.d0-r)*zeta2 * (
     +     + 9.d0/4.d0*GYZ1(1)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     + 3.d0/4.d0*GYZ3(3,2,1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**2*zeta2 * (
     +     + 9.d0/4.d0
     +     - 3.d0/2.d0*GYZ1(1)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**2 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**2 * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**3*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     - 11.d0/12.d0*GYZ1(2)
     +     - 11.d0/12.d0*GYZ1(3)
     +     + 11.d0/6.d0*HZ1(-1)
     +     - 11.d0/12.d0*HZ1(0)
     +     + 11.d0/12.d0*HZ1(1)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**3*(1.d0-r)**(-1)*zeta3 * (
     +     - 11.d0/6.d0
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 11.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 11.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 13.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 11.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     + 11.d0/12.d0*GYZ2(0,3)
     +     - 1.d0/3.d0*GYZ2(1,3)
     +     + 1.d0/3.d0*GYZ2(2,1)
     +     + 11.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     + 11.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     - 11.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     + 11.d0/12.d0*GYZ3(2,1,3)
     +     - 11.d0/12.d0*GYZ3(2,2,1)
     +     + 11.d0/12.d0*GYZ3(2,3,1)
     +     - 11.d0/12.d0*GYZ3(3,0,3)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 17.d0/12.d0*HZ2(0,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     + 1.d0/3.d0*HZ2(1,0)
     +     + 11.d0/12.d0*HZ3(-1,-1,0)
     +     - 11.d0/4.d0*HZ3(-1,0,0)
     +     - 11.d0/12.d0*HZ3(0,-1,0)
     +     + 11.d0/2.d0*HZ3(0,0,0)
     +     + 11.d0/12.d0*HZ3(0,1,0)
     +     + 11.d0/4.d0*HZ3(1,0,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     + 11.d0/12.d0*HZ3(1,1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**3*zeta2 * (
     +     + 1.d0/4.d0
     +     + 11.d0/12.d0*GYZ1(2)
     +     + 11.d0/12.d0*GYZ1(3)
     +     - 11.d0/6.d0*HZ1(-1)
     +     + 11.d0/12.d0*HZ1(0)
     +     - 11.d0/12.d0*HZ1(1)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**3*zeta3 * (
     +     + 11.d0/6.d0
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**3 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 11.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 11.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 13.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 11.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**3 * (
     +     - 11.d0/12.d0*GYZ2(0,3)
     +     + 1.d0/3.d0*GYZ2(1,3)
     +     - 1.d0/3.d0*GYZ2(2,1)
     +     - 11.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 11.d0/12.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**3 * (
     +     + 11.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     - 11.d0/12.d0*GYZ3(2,1,3)
     +     + 11.d0/12.d0*GYZ3(2,2,1)
     +     - 11.d0/12.d0*GYZ3(2,3,1)
     +     + 11.d0/12.d0*GYZ3(3,0,3)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 17.d0/12.d0*HZ2(0,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**3 * (
     +     - 1.d0/3.d0*HZ2(1,0)
     +     - 11.d0/12.d0*HZ3(-1,-1,0)
     +     + 11.d0/4.d0*HZ3(-1,0,0)
     +     + 11.d0/12.d0*HZ3(0,-1,0)
     +     - 11.d0/2.d0*HZ3(0,0,0)
     +     - 11.d0/12.d0*HZ3(0,1,0)
     +     - 11.d0/4.d0*HZ3(1,0,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**3 * (
     +     - 11.d0/12.d0*HZ3(1,1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**4*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/6.d0
     +     + 1.d0/3.d0*GYZ1(2)
     +     + 1.d0/3.d0*GYZ1(3)
     +     - 2.d0/3.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ1(1)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**4*(1.d0-r)**(-2)*zeta3 * (
     +     + 2.d0/3.d0
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**4*(1.d0-r)**(-2) * (
     +     + GYZ1(2)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**4*(1.d0-r)**(-2) * (
     +     + 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ3(2,1,3)
     +     + 1.d0/3.d0*GYZ3(2,2,1)
     +     - 1.d0/3.d0*GYZ3(2,3,1)
     +     + 1.d0/3.d0*GYZ3(3,0,3)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**4*(1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*HZ2(0,0)
     +     - 1.d0/3.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     + 1.d0/3.d0*HZ3(0,-1,0)
     +     - 2*HZ3(0,0,0)
     +     - 1.d0/3.d0*HZ3(0,1,0)
     +     - HZ3(1,0,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**4*(1.d0-r)**(-2) * (
     +     - 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**4*zeta2 * (
     +     - 1.d0/6.d0
     +     + 5.d0/6.d0*GYZ1(2)
     +     + 5.d0/6.d0*GYZ1(3)
     +     - 5.d0/3.d0*HZ1(-1)
     +     + 5.d0/6.d0*HZ1(0)
     +     - 5.d0/6.d0*HZ1(1)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**4*zeta3 * (
     +     + 5.d0/3.d0
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**4 * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 5.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**4 * (
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 5.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 5.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 5.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 5.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 5.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**4 * (
     +     + 5.d0/6.d0*GYZ3(2,2,1)
     +     - 5.d0/6.d0*GYZ3(2,3,1)
     +     + 5.d0/6.d0*GYZ3(3,0,3)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 5.d0/6.d0*HZ3(-1,-1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**4 * (
     +     + 5.d0/2.d0*HZ3(-1,0,0)
     +     + 5.d0/6.d0*HZ3(0,-1,0)
     +     - 5*HZ3(0,0,0)
     +     - 5.d0/6.d0*HZ3(0,1,0)
     +     - 5.d0/2.d0*HZ3(1,0,0)
     +     - 5.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**5*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**5*zeta3 * (
     +     + 1.d0/3.d0
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**5 * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**5 * (
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,0,3)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-2)*s**5 * (
     +     - HZ3(0,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s*zeta2 * (
     +     + 9.d0/4.d0
     +     - 3.d0/2.d0*GYZ1(1)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s * (
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s * (
     +     + 5.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**2*(1.d0-r)**(-1)*zeta2 * (
     +     - 77.d0/24.d0
     +     + 3*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**2*(1.d0-r)**(-1)*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(1,0)
     +     + 5.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 13.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + GYZ1(3)*HZ2(1,0)
     +     + 5.d0/24.d0*GYZ2(0,3)
     +     - GYZ2(1,2)*HZ1(0)
     +     - 5.d0/6.d0*GYZ2(2,1)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,2)*HZ1(0)
     +     + GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + GYZ3(3,2,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     - 11.d0/8.d0*HZ2(-1,0)
     +     + 7.d0/8.d0*HZ2(0,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 5.d0/6.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**2*zeta2 * (
     +     + 7.d0/12.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**2*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**2 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 13.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**2 * (
     +     - 11.d0/24.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/24.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**2 * (
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/12.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**2 * (
     +     - 7.d0/8.d0*HZ2(0,0)
     +     - 1.d0/24.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**2 * (
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**3*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/4.d0
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**3*(1.d0-r)**(-2)*zeta3 * (
     +     + 1.d0/3.d0
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     - HZ3(0,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**3*zeta2 * (
     +     + 3.d0/4.d0*GYZ1(2)
     +     + 3.d0/4.d0*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ1(1)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**3*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**3 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 5.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**3 * (
     +     - 2.d0/3.d0*GYZ2(0,3)
     +     + 1.d0/3.d0*GYZ2(1,3)
     +     - 1.d0/3.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**3 * (
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(2,1,3)
     +     + 3.d0/4.d0*GYZ3(2,2,1)
     +     - 3.d0/4.d0*GYZ3(2,3,1)
     +     + 3.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 7.d0/6.d0*HZ2(0,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**3 * (
     +     - 1.d0/3.d0*HZ2(1,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,0)
     +     + 9.d0/4.d0*HZ3(-1,0,0)
     +     + 3.d0/4.d0*HZ3(0,-1,0)
     +     - 9.d0/2.d0*HZ3(0,0,0)
     +     - 3.d0/4.d0*HZ3(0,1,0)
     +     - 9.d0/4.d0*HZ3(1,0,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**3 * (
     +     - 3.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**4*zeta2 * (
     +     - 1.d0/3.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**4*zeta3 * (
     +     + 1
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**4 * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**4 * (
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**4 * (
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*s**4 * (
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 3*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     - 3.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_a2_8 = G_a2_8 + r**(-1)*(1.d0-r) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/12.d0
     +     )
      G_a2_8 = G_a2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(0,3)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/12.d0*HZ2(0,0)
     +     )
      G_a2_8 = G_a2_8 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 71.d0/24.d0
     +     + 3*GYZ1(1)
     +     )
      G_a2_8 = G_a2_8 + s*(1.d0-r)**(-1) * (
     +     + GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(1,0)
     +     + GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)
     +     - 1.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,0)
     +     + GYZ1(3)*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + s*(1.d0-r)**(-1) * (
     +     - 5.d0/24.d0*GYZ2(0,3)
     +     - GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,2)*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + s*(1.d0-r)**(-1) * (
     +     + GYZ3(1,2,1)
     +     + GYZ3(3,2,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     - 23.d0/24.d0*HZ2(-1,0)
     +     - 1.d0/24.d0*HZ2(0,0)
     +     - HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + s*(r+s)*zeta2 * (
     +     + 1.d0/4.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/12.d0*GYZ1(2)
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/12.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ1(1)
     +     )
      G_a2_8 = G_a2_8 + s*(r+s)*zeta3 * (
     +     + 1.d0/12.d0
     +     )
      G_a2_8 = G_a2_8 + s*(r+s) * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/12.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + s*(r+s) * (
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 5.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/12.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/12.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + s*(r+s) * (
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ3(0,0,3)
     +     )
      G_a2_8 = G_a2_8 + s*(r+s) * (
     +     + 1.d0/12.d0*GYZ3(0,1,3)
     +     + 1.d0/12.d0*GYZ3(0,3,1)
     +     - 1.d0/12.d0*GYZ3(1,2,1)
     +     - 1.d0/12.d0*GYZ3(2,1,3)
     +     + 1.d0/12.d0*GYZ3(2,2,1)
     +     - 1.d0/12.d0*GYZ3(2,3,1)
     +     + 1.d0/12.d0*GYZ3(3,0,3)
     +     )
      G_a2_8 = G_a2_8 + s*(r+s) * (
     +     - 1.d0/12.d0*HZ1(0)
     +     - 13.d0/24.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     + 1.d0/3.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     - 1.d0/12.d0*HZ3(1,1,0)
     +     )
      G_a2_8 = G_a2_8 + s*(r+s)**2*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      G_a2_8 = G_a2_8 + s*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      G_a2_8 = G_a2_8 + s*(r+s)**2 * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + s*zeta2 * (
     +     + 1.d0/3.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      G_a2_8 = G_a2_8 + s*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      G_a2_8 = G_a2_8 + s * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/24.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ1(3)
     +     + 1.d0/24.d0*GYZ1(3)*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + s * (
     +     - 1.d0/24.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/24.d0*GYZ2(2,1)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     )
      G_a2_8 = G_a2_8 + s * (
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 7.d0/24.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/24.d0*HZ2(0,0)
     +     - 1.d0/24.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + s * (
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 1.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     )
      G_a2_8 = G_a2_8 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      G_a2_8 = G_a2_8 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(0,3)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/12.d0*HZ2(0,0)
     +     )
      G_a2_8 = G_a2_8 + s**2*(r+s)*zeta2 * (
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_8 = G_a2_8 + s**2*(r+s)*zeta3 * (
     +     + 1.d0/6.d0
     +     )
      G_a2_8 = G_a2_8 + s**2*(r+s) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + s**2*(r+s) * (
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     )
      G_a2_8 = G_a2_8 + s**2*(r+s) * (
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,0,3)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     - HZ3(0,0,0)
     +     )
      G_a2_8 = G_a2_8 + s**2*(r+s) * (
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_8 = G_a2_8 + s**2*zeta2 * (
     +     + 1.d0/6.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      G_a2_8 = G_a2_8 + s**2*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      G_a2_8 = G_a2_8 + s**2 * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + s**2 * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + s**2 * (
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,0,3)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      G_a2_8 = G_a2_8 + s**2 * (
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 5.d0/6.d0*HZ2(0,0)
     +     )
      G_a2_8 = G_a2_8 + s**2 * (
     +     - 1.d0/3.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     )
      G_a2_8 = G_a2_8 + s**2 * (
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_a2_8 = G_a2_8 + s**3*zeta2 * (
     +     - 1.d0/3.d0
     +     + 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(2)
     +     + 1.d0/3.d0*GYZ1(3)
     +     - HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ1(1)
     +     )
      G_a2_8 = G_a2_8 + s**3*zeta3 * (
     +     + 5.d0/6.d0
     +     )
      G_a2_8 = G_a2_8 + s**3 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + GYZ1(2)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_a2_8 = G_a2_8 + s**3 * (
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + s**3 * (
     +     + 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(1,2,1)
     +     )
      G_a2_8 = G_a2_8 + s**3 * (
     +     - 1.d0/3.d0*GYZ3(2,1,3)
     +     + 1.d0/3.d0*GYZ3(2,2,1)
     +     - 1.d0/3.d0*GYZ3(2,3,1)
     +     + 1.d0/3.d0*GYZ3(3,0,3)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      G_a2_8 = G_a2_8 + s**3 * (
     +     + 5.d0/6.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 2*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     - HZ3(1,0,0)
     +     - 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_a2_8 = G_a2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/4.d0
     +     - 5.d0/6.d0*GYZ1(3)
     +     + 5*GYZ1(3)*HZ1(-1)
     +     + 3*GYZ2(0,1)
     +     - 5*GYZ2(3,1)
     +     + 2.d0/3.d0*HZ1(-1)
     +     - 5.d0/6.d0*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     - 5*HZ2(-1,-1)
     +     + 5*HZ2(0,-1)
     +     )
      G_a2_8 = G_a2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta3 * (
     +     + 1.d0/6.d0
     +     )
      G_a2_8 = G_a2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta4 * (
     +     - 11.d0/2.d0
     +     )
      G_a2_8 = G_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ3(-1,-1,0)
     +     - 2*GYZ1(3)*HZ3(0,-1,0)
     +     + 2*GYZ1(3)*HZ3(0,1,0)
     +     + GYZ2(0,1)*HZ2(-1,0)
     +     + GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     )
      G_a2_8 = G_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - GYZ2(0,3)*HZ2(-1,0)
     +     + GYZ2(0,3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,1)*HZ2(1,0)
     +     - GYZ2(3,3)*HZ2(-1,0)
     +     + GYZ2(3,3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     )
      G_a2_8 = G_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + GYZ3(0,3,1)*HZ1(0)
     +     - GYZ3(0,3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(3,0,3)
     +     + GYZ3(3,1,2)*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + GYZ3(3,3,1)*HZ1(0)
     +     - GYZ3(3,3,2)*HZ1(0)
     +     + GYZ4(0,1,2,1)
     +     + GYZ4(0,3,2,1)
     +     - GYZ4(3,1,2,1)
     +     + GYZ4(3,3,2,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_a2_8 = G_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     - HZ4(-1,-1,-1,0)
     +     + 2*HZ4(-1,0,-1,0)
     +     - 2*HZ4(-1,0,1,0)
     +     + HZ4(0,-1,-1,0)
     +     )
      G_a2_8 = G_a2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 2*HZ4(0,0,-1,0)
     +     + 2*HZ4(0,0,1,0)
     +     )
      G_a2_8 = G_a2_8 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 23.d0/12.d0
     +     - 2*GYZ1(1)
     +     + 5.d0/6.d0*GYZ1(3)
     +     + 5.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     - 5.d0/2.d0*GYZ2(3,1)
     +     + 49.d0/12.d0*HZ1(-1)
     +     )
      G_a2_8 = G_a2_8 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 5.d0/6.d0*HZ1(0)
     +     - 5.d0/2.d0*HZ2(-1,-1)
     +     + 5.d0/2.d0*HZ2(0,-1)
     +     )
      G_a2_8 = G_a2_8 + (1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     + 1.d0/3.d0
     +     )
      G_a2_8 = G_a2_8 + (1.d0-r)**(-1)*(r+s)*zeta4 * (
     +     - 11.d0/4.d0
     +     )
      G_a2_8 = G_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/12.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 7.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     )
      G_a2_8 = G_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - GYZ1(3)*HZ3(0,-1,0)
     +     + GYZ1(3)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 11.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/12.d0*GYZ3(0,0,3)
     +     - 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ3(3,0,3)
     +     )
      G_a2_8 = G_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 2*GYZ3(3,2,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ4(0,1,2,1)
     +     + 1.d0/2.d0*GYZ4(0,3,2,1)
     +     - 1.d0/2.d0*GYZ4(3,1,2,1)
     +     )
      G_a2_8 = G_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ4(3,3,2,1)
     +     - 5.d0/12.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     + 2.d0/3.d0*HZ3(-1,-1,0)
     +     + 1.d0/12.d0*HZ3(-1,0,0)
     +     - 7.d0/4.d0*HZ3(0,-1,0)
     +     )
      G_a2_8 = G_a2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 2*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + HZ4(-1,0,-1,0)
     +     - HZ4(-1,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     - HZ4(0,0,-1,0)
     +     + HZ4(0,0,1,0)
     +     )
      G_a2_8 = G_a2_8 + (1.d0-r)*(r+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     + GYZ1(1)
     +     - GYZ1(3)
     +     - HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + (1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + HZ3(0,0,0)
     +     )
      G_a2_8 = G_a2_8 + (r+s)*zeta2 * (
     +     + 1.d0/2.d0
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_8 = G_a2_8 + (r+s)*zeta3 * (
     +     + 1.d0/6.d0
     +     )
      G_a2_8 = G_a2_8 + (r+s) * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(3)
     +     )
      G_a2_8 = G_a2_8 + (r+s) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     )
      G_a2_8 = G_a2_8 + (r+s) * (
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_a2_8 = G_a2_8 + (r+s) * (
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,0,3)
     +     - 1.d0/3.d0*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + (r+s) * (
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     - HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_a2_8 = G_a2_8 + zeta2 * (
     +     - 2.d0/3.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 2.d0/3.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_a2_8 = G_a2_8 - 3.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +
      G_a2_8 = G_a2_8 + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +
      G_a2_8 = G_a2_8 + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +

      G_b2_8 = 0d0
     +
      G_b2_8 = G_b2_8 + r**(-3)*s**4*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_b2_8 = G_b2_8 + r**(-3)*s**4*(1.d0-r)**(-1)*zeta3 * (
     +     - 1
     +     )
      G_b2_8 = G_b2_8 + r**(-3)*s**4*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + r**(-3)*s**4*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 3.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-3)*s**4*(1.d0-r)**(-1) * (
     +     + 3*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     + 3.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-3)*s**4*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_b2_8 = G_b2_8 + r**(-3)*s**4*zeta3 * (
     +     + 1
     +     )
      G_b2_8 = G_b2_8 + r**(-3)*s**4 * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + r**(-3)*s**4 * (
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-3)*s**4 * (
     +     - 3*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     - 3.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-2)*s*(1.d0-r)*zeta2 * (
     +     + 9.d0/4.d0*GYZ1(1)
     +     )
      G_b2_8 = G_b2_8 + r**(-2)*s*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + r**(-2)*s*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ3(1,2,1)
     +     + 3.d0/4.d0*GYZ3(3,2,1)
     +     )
      G_b2_8 = G_b2_8 + r**(-2)*s**3*(1.d0-r)**(-1)*zeta2 * (
     +     - 2.d0/3.d0*GYZ1(2)
     +     - 2.d0/3.d0*GYZ1(3)
     +     + 4.d0/3.d0*HZ1(-1)
     +     - 2.d0/3.d0*HZ1(0)
     +     + 2.d0/3.d0*HZ1(1)
     +     )
      G_b2_8 = G_b2_8 + r**(-2)*s**3*(1.d0-r)**(-1)*zeta3 * (
     +     - 4.d0/3.d0
     +     )
      G_b2_8 = G_b2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 2*GYZ1(2)*HZ2(0,0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 4.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_b2_8 = G_b2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 2.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 2.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ3(2,1,3)
     +     )
      G_b2_8 = G_b2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     - 2.d0/3.d0*GYZ3(2,2,1)
     +     + 2.d0/3.d0*GYZ3(2,3,1)
     +     - 2.d0/3.d0*GYZ3(3,0,3)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 2.d0/3.d0*HZ3(-1,-1,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     - 2*HZ3(-1,0,0)
     +     - 2.d0/3.d0*HZ3(0,-1,0)
     +     + 4*HZ3(0,0,0)
     +     + 2.d0/3.d0*HZ3(0,1,0)
     +     + 2*HZ3(1,0,0)
     +     + 2.d0/3.d0*HZ3(1,1,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-2)*s**3*zeta2 * (
     +     + 2.d0/3.d0*GYZ1(2)
     +     + 2.d0/3.d0*GYZ1(3)
     +     - 4.d0/3.d0*HZ1(-1)
     +     + 2.d0/3.d0*HZ1(0)
     +     - 2.d0/3.d0*HZ1(1)
     +     )
      G_b2_8 = G_b2_8 + r**(-2)*s**3*zeta3 * (
     +     + 4.d0/3.d0
     +     )
      G_b2_8 = G_b2_8 + r**(-2)*s**3 * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 2*GYZ1(2)*HZ2(0,0)
     +     + 2.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 4.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_b2_8 = G_b2_8 + r**(-2)*s**3 * (
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 2.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 2.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     - 2.d0/3.d0*GYZ3(2,1,3)
     +     )
      G_b2_8 = G_b2_8 + r**(-2)*s**3 * (
     +     + 2.d0/3.d0*GYZ3(2,2,1)
     +     - 2.d0/3.d0*GYZ3(2,3,1)
     +     + 2.d0/3.d0*GYZ3(3,0,3)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 2.d0/3.d0*HZ3(-1,-1,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-2)*s**3 * (
     +     + 2*HZ3(-1,0,0)
     +     + 2.d0/3.d0*HZ3(0,-1,0)
     +     - 4*HZ3(0,0,0)
     +     - 2.d0/3.d0*HZ3(0,1,0)
     +     - 2*HZ3(1,0,0)
     +     - 2.d0/3.d0*HZ3(1,1,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-2)*s**4*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_8 = G_b2_8 + r**(-2)*s**4*(1.d0-r)**(-2)*zeta3 * (
     +     + 1.d0/3.d0
     +     )
      G_b2_8 = G_b2_8 + r**(-2)*s**4*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + r**(-2)*s**4*(1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,0,3)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-2)*s**4*(1.d0-r)**(-2) * (
     +     - HZ3(0,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-2)*s**4*zeta2 * (
     +     + 1.d0/3.d0*GYZ1(2)
     +     + 1.d0/3.d0*GYZ1(3)
     +     - 2.d0/3.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ1(1)
     +     )
      G_b2_8 = G_b2_8 + r**(-2)*s**4*zeta3 * (
     +     + 2.d0/3.d0
     +     )
      G_b2_8 = G_b2_8 + r**(-2)*s**4 * (
     +     + GYZ1(2)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     - 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + r**(-2)*s**4 * (
     +     - 1.d0/3.d0*GYZ3(2,1,3)
     +     + 1.d0/3.d0*GYZ3(2,2,1)
     +     - 1.d0/3.d0*GYZ3(2,3,1)
     +     + 1.d0/3.d0*GYZ3(3,0,3)
     +     - 1.d0/3.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,0)
     +     + 1.d0/3.d0*HZ3(0,-1,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-2)*s**4 * (
     +     - 2*HZ3(0,0,0)
     +     - 1.d0/3.d0*HZ3(0,1,0)
     +     - HZ3(1,0,0)
     +     - 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s*zeta2 * (
     +     + 9.d0/4.d0
     +     - 3.d0/2.d0*GYZ1(1)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**2*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**2*(1.d0-r)**(-1)*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 7.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 5.d0/12.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(2,1,3)
     +     - 1.d0/4.d0*GYZ3(2,2,1)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     - 5.d0/12.d0*HZ2(-1,0)
     +     + 11.d0/12.d0*HZ2(0,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/4.d0*HZ3(-1,0,0)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     + 1.d0/4.d0*HZ3(0,1,0)
     +     + 3.d0/4.d0*HZ3(1,0,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**2*zeta2 * (
     +     + 1.d0/4.d0
     +     + 1.d0/4.d0*GYZ1(2)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ1(1)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**2*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**2 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 7.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**2 * (
     +     - 5.d0/12.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**2 * (
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,2,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     + 5.d0/12.d0*HZ2(-1,0)
     +     - 11.d0/12.d0*HZ2(0,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**2 * (
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/4.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 3.d0/4.d0*HZ3(1,0,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**2 * (
     +     - 1.d0/4.d0*HZ3(1,1,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**3*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/6.d0
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**3*(1.d0-r)**(-2)*zeta3 * (
     +     + 1.d0/3.d0
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,0,3)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     - HZ3(0,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**3*zeta2 * (
     +     - 1.d0/6.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**3*zeta3 * (
     +     + 1
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**3 * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**3 * (
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**3 * (
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**3 * (
     +     + 3.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 3*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     - 3.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**4*zeta2 * (
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**4*zeta3 * (
     +     + 1.d0/3.d0
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**4 * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**4 * (
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,0,3)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/6.d0*HZ3(0,-1,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*s**4 * (
     +     - HZ3(0,0,0)
     +     - 1.d0/6.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_8 = G_b2_8 + r**(-1)*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_8 = G_b2_8 + s**(-1)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/3.d0
     +     + 5.d0/6.d0*GYZ1(3)
     +     - 5*GYZ1(3)*HZ1(-1)
     +     - 3*GYZ2(0,1)
     +     + 5*GYZ2(3,1)
     +     - 2.d0/3.d0*HZ1(-1)
     +     + 5.d0/6.d0*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     + 5*HZ2(-1,-1)
     +     - 5*HZ2(0,-1)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     - 1.d0/6.d0
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta4 * (
     +     + 11.d0/2.d0
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ3(-1,-1,0)
     +     + 2*GYZ1(3)*HZ3(0,-1,0)
     +     - 2*GYZ1(3)*HZ3(0,1,0)
     +     - GYZ2(0,1)*HZ2(-1,0)
     +     - GYZ2(0,1)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ2(0,3)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + GYZ2(0,3)*HZ2(-1,0)
     +     - GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,1)*HZ2(1,0)
     +     + GYZ2(3,3)*HZ2(-1,0)
     +     - GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - GYZ3(0,3,1)*HZ1(0)
     +     + GYZ3(0,3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(3,0,3)
     +     - GYZ3(3,1,2)*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - GYZ3(3,3,1)*HZ1(0)
     +     + GYZ3(3,3,2)*HZ1(0)
     +     - GYZ4(0,1,2,1)
     +     - GYZ4(0,3,2,1)
     +     + GYZ4(3,1,2,1)
     +     - GYZ4(3,3,2,1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/6.d0*HZ3(-1,0,0)
     +     + HZ4(-1,-1,-1,0)
     +     - 2*HZ4(-1,0,-1,0)
     +     + 2*HZ4(-1,0,1,0)
     +     - HZ4(0,-1,-1,0)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 2*HZ4(0,0,-1,0)
     +     - 2*HZ4(0,0,1,0)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 9.d0/2.d0
     +     + 5*GYZ1(1)
     +     - 5.d0/6.d0*GYZ1(3)
     +     - 5.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/2.d0*GYZ2(0,1)
     +     + 5.d0/2.d0*GYZ2(3,1)
     +     - 49.d0/12.d0*HZ1(-1)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 5.d0/6.d0*HZ1(0)
     +     + 5.d0/2.d0*HZ2(-1,-1)
     +     - 5.d0/2.d0*HZ2(0,-1)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0-r)**(-1)*zeta3 * (
     +     - 1.d0/3.d0
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0-r)**(-1)*zeta4 * (
     +     + 11.d0/4.d0
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(1,0)
     +     + GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - GYZ1(3)*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     + GYZ1(3)*HZ3(0,-1,0)
     +     - GYZ1(3)*HZ3(0,1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     - GYZ2(1,2)*HZ1(0)
     +     - GYZ2(2,1)
     +     - 5.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     + GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ3(0,0,3)
     +     + 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0-r)**(-1) * (
     +     + GYZ3(1,2,1)
     +     - 1.d0/12.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     - GYZ3(3,2,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ4(0,1,2,1)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ4(0,3,2,1)
     +     + 1.d0/2.d0*GYZ4(3,1,2,1)
     +     - 1.d0/2.d0*GYZ4(3,3,2,1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     - HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0-r)**(-1) * (
     +     - 2.d0/3.d0*HZ3(-1,-1,0)
     +     - 1.d0/12.d0*HZ3(-1,0,0)
     +     + 7.d0/4.d0*HZ3(0,-1,0)
     +     - 2*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     - HZ4(-1,0,-1,0)
     +     + HZ4(-1,0,1,0)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     + HZ4(0,0,-1,0)
     +     - HZ4(0,0,1,0)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0+s)**(-3)*(r+s)**2*zeta2 * (
     +     + GYZ1(1)
     +     - GYZ1(3)
     +     - HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     + GYZ1(1)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 2*HZ2(0,0)
     +     + HZ3(0,0,0)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     + 2
     +     - 11.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 5.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     + 1.d0/2.d0
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     - 7.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + GYZ1(1)*HZ2(0,0)
     +     + 5.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 8.d0/3.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 3.d0/4.d0*HZ3(0,-1,0)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0+s)**(-1)*zeta2 * (
     +     - 2
     +     + 7.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(3)
     +     - 5.d0/2.d0*HZ1(-1)
     +     + 3.d0/2.d0*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0+s)**(-1)*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0+s)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 2.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     + 3.d0/4.d0*HZ3(0,-1,0)
     +     )
      G_b2_8 = G_b2_8 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0*HZ3(0,0,0)
     +     )
      G_b2_8 = G_b2_8 + s*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + s*(r+s)*zeta2 * (
     +     + 1.d0/12.d0
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_8 = G_b2_8 + s*(r+s)*zeta3 * (
     +     - 1.d0/6.d0
     +     )
      G_b2_8 = G_b2_8 + s*(r+s) * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + s*(r+s) * (
     +     - 5.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 3.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     + 5.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     )
      G_b2_8 = G_b2_8 + s*(r+s) * (
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 5.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     )
      G_b2_8 = G_b2_8 + s*(r+s) * (
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(3,0,3)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + s*(r+s) * (
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 5.d0/24.d0*HZ2(0,0)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     + HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_8 = G_b2_8 + s*(r+s)**2*zeta2 * (
     +     + 1.d0/2.d0
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_8 = G_b2_8 + s*(r+s)**2*zeta3 * (
     +     + 1.d0/6.d0
     +     )
      G_b2_8 = G_b2_8 + s*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_b2_8 = G_b2_8 + s*(r+s)**2 * (
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + s*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     )
      G_b2_8 = G_b2_8 + s*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,0,3)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     )
      G_b2_8 = G_b2_8 + s*(r+s)**2 * (
     +     - HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_8 = G_b2_8 + s*zeta2 * (
     +     + 1.d0/4.d0
     +     + 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/12.d0*GYZ1(2)
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/12.d0*HZ1(0)
     +     - 1.d0/12.d0*HZ1(1)
     +     )
      G_b2_8 = G_b2_8 + s*zeta3 * (
     +     + 1.d0/3.d0
     +     )
      G_b2_8 = G_b2_8 + s * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/12.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + s * (
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/12.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,1)
     +     )
      G_b2_8 = G_b2_8 + s * (
     +     - 1.d0/12.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     )
      G_b2_8 = G_b2_8 + s * (
     +     + 1.d0/6.d0*GYZ3(1,2,1)
     +     - 1.d0/12.d0*GYZ3(2,1,3)
     +     + 1.d0/12.d0*GYZ3(2,2,1)
     +     - 1.d0/12.d0*GYZ3(2,3,1)
     +     + 1.d0/12.d0*GYZ3(3,0,3)
     +     - 3.d0/8.d0*HZ1(0)
     +     - 5.d0/12.d0*HZ2(0,0)
     +     )
      G_b2_8 = G_b2_8 + s * (
     +     + 1.d0/12.d0*HZ2(1,0)
     +     - 1.d0/4.d0*HZ3(-1,-1,0)
     +     + 1.d0/12.d0*HZ3(-1,0,0)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/4.d0*HZ3(0,1,0)
     +     - 1.d0/4.d0*HZ3(1,0,0)
     +     )
      G_b2_8 = G_b2_8 + s * (
     +     - 1.d0/12.d0*HZ3(1,1,0)
     +     )
      G_b2_8 = G_b2_8 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      G_b2_8 = G_b2_8 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     )
      G_b2_8 = G_b2_8 + s**2*(r+s)*zeta2 * (
     +     - 1.d0/3.d0
     +     + 2.d0/3.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*GYZ1(3)
     +     - HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_8 = G_b2_8 + s**2*(r+s)*zeta3 * (
     +     + 2.d0/3.d0
     +     )
      G_b2_8 = G_b2_8 + s**2*(r+s) * (
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_b2_8 = G_b2_8 + s**2*(r+s) * (
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/3.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/3.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + s**2*(r+s) * (
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ3(0,0,3)
     +     - 1.d0/3.d0*GYZ3(0,1,3)
     +     - 1.d0/3.d0*GYZ3(0,3,1)
     +     + 1.d0/3.d0*GYZ3(1,2,1)
     +     )
      G_b2_8 = G_b2_8 + s**2*(r+s) * (
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,0,3)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      G_b2_8 = G_b2_8 + s**2*(r+s) * (
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_8 = G_b2_8 + s**2*zeta2 * (
     +     - 1.d0/6.d0
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_8 = G_b2_8 + s**2*zeta3 * (
     +     + 1.d0/6.d0
     +     )
      G_b2_8 = G_b2_8 + s**2 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_b2_8 = G_b2_8 + s**2 * (
     +     - 1.d0/3.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + s**2 * (
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_b2_8 = G_b2_8 + s**2 * (
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,0,3)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     - HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      G_b2_8 = G_b2_8 + s**2 * (
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_8 = G_b2_8 + s**3*zeta2 * (
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_8 = G_b2_8 + s**3*zeta3 * (
     +     + 1.d0/6.d0
     +     )
      G_b2_8 = G_b2_8 + s**3 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + s**3 * (
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     )
      G_b2_8 = G_b2_8 + s**3 * (
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,0,3)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     - HZ3(0,0,0)
     +     )
      G_b2_8 = G_b2_8 + s**3 * (
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_8 = G_b2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/4.d0
     +     - 5.d0/6.d0*GYZ1(3)
     +     + 5*GYZ1(3)*HZ1(-1)
     +     + 3*GYZ2(0,1)
     +     - 5*GYZ2(3,1)
     +     + 2.d0/3.d0*HZ1(-1)
     +     - 5.d0/6.d0*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     - 5*HZ2(-1,-1)
     +     + 5*HZ2(0,-1)
     +     )
      G_b2_8 = G_b2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta3 * (
     +     + 1.d0/6.d0
     +     )
      G_b2_8 = G_b2_8 + (1.d0-r)**(-2)*(r+s)**2*zeta4 * (
     +     - 11.d0/2.d0
     +     )
      G_b2_8 = G_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ3(-1,-1,0)
     +     - 2*GYZ1(3)*HZ3(0,-1,0)
     +     + 2*GYZ1(3)*HZ3(0,1,0)
     +     + GYZ2(0,1)*HZ2(-1,0)
     +     + GYZ2(0,1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     )
      G_b2_8 = G_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - GYZ2(0,3)*HZ2(-1,0)
     +     + GYZ2(0,3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,1)*HZ2(1,0)
     +     - GYZ2(3,3)*HZ2(-1,0)
     +     + GYZ2(3,3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     )
      G_b2_8 = G_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - GYZ3(0,1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     + GYZ3(0,3,1)*HZ1(0)
     +     - GYZ3(0,3,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(3,0,3)
     +     + GYZ3(3,1,2)*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     + GYZ3(3,3,1)*HZ1(0)
     +     - GYZ3(3,3,2)*HZ1(0)
     +     + GYZ4(0,1,2,1)
     +     + GYZ4(0,3,2,1)
     +     - GYZ4(3,1,2,1)
     +     + GYZ4(3,3,2,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_b2_8 = G_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     + 1.d0/6.d0*HZ3(-1,0,0)
     +     - HZ4(-1,-1,-1,0)
     +     + 2*HZ4(-1,0,-1,0)
     +     - 2*HZ4(-1,0,1,0)
     +     + HZ4(0,-1,-1,0)
     +     )
      G_b2_8 = G_b2_8 + (1.d0-r)**(-2)*(r+s)**2 * (
     +     - 2*HZ4(0,0,-1,0)
     +     + 2*HZ4(0,0,1,0)
     +     )
      G_b2_8 = G_b2_8 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 37.d0/24.d0
     +     - 2*GYZ1(1)
     +     + 5.d0/6.d0*GYZ1(3)
     +     + 5.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/2.d0*GYZ2(0,1)
     +     - 5.d0/2.d0*GYZ2(3,1)
     +     + 49.d0/12.d0*HZ1(-1)
     +     )
      G_b2_8 = G_b2_8 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 5.d0/6.d0*HZ1(0)
     +     - 5.d0/2.d0*HZ2(-1,-1)
     +     + 5.d0/2.d0*HZ2(0,-1)
     +     )
      G_b2_8 = G_b2_8 + (1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     + 1.d0/3.d0
     +     )
      G_b2_8 = G_b2_8 + (1.d0-r)**(-1)*(r+s)*zeta4 * (
     +     - 11.d0/4.d0
     +     )
      G_b2_8 = G_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(1)*HZ2(-1,0)
     +     - 5.d0/12.d0*GYZ1(3)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 7.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 2*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ3(-1,-1,0)
     +     )
      G_b2_8 = G_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - GYZ1(3)*HZ3(0,-1,0)
     +     + GYZ1(3)*HZ3(0,1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ2(1,0)
     +     - 3.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 11.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ2(1,0)
     +     - 2*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/12.d0*GYZ3(0,0,3)
     +     - 1.d0/2.d0*GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,3,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ3(3,0,3)
     +     )
      G_b2_8 = G_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(3,1,2)*HZ1(0)
     +     + 2*GYZ3(3,2,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(3,3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ4(0,1,2,1)
     +     + 1.d0/2.d0*GYZ4(0,3,2,1)
     +     - 1.d0/2.d0*GYZ4(3,1,2,1)
     +     )
      G_b2_8 = G_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ4(3,3,2,1)
     +     - 5.d0/12.d0*HZ1(0)
     +     - 5.d0/8.d0*HZ2(-1,0)
     +     - 3.d0/8.d0*HZ2(0,0)
     +     + 2.d0/3.d0*HZ3(-1,-1,0)
     +     + 1.d0/12.d0*HZ3(-1,0,0)
     +     - 7.d0/4.d0*HZ3(0,-1,0)
     +     )
      G_b2_8 = G_b2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     + 2*HZ3(0,1,0)
     +     - 1.d0/2.d0*HZ4(-1,-1,-1,0)
     +     + HZ4(-1,0,-1,0)
     +     - HZ4(-1,0,1,0)
     +     + 1.d0/2.d0*HZ4(0,-1,-1,0)
     +     - HZ4(0,0,-1,0)
     +     + HZ4(0,0,1,0)
     +     )
      G_b2_8 = G_b2_8 + (1.d0-r)*(r+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     - GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + HZ1(0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_8 = G_b2_8 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     + 5.d0/4.d0
     +     + GYZ1(1)
     +     - GYZ1(3)
     +     - HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + (1.d0+s)**(-1)*(r+s) * (
     +     + 2*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     - GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     )
      G_b2_8 = G_b2_8 + (1.d0+s)**(-1)*(r+s) * (
     +     - 7.d0/6.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     + HZ3(0,0,0)
     +     )
      G_b2_8 = G_b2_8 + (r+s)*zeta2 * (
     +     - 3.d0/4.d0
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_8 = G_b2_8 + (r+s)*zeta3 * (
     +     + 1.d0/6.d0
     +     )
      G_b2_8 = G_b2_8 + (r+s) * (
     +     - 13.d0/24.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + (r+s) * (
     +     + 7.d0/24.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + (r+s) * (
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     )
      G_b2_8 = G_b2_8 + (r+s) * (
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,0,3)
     +     )
      G_b2_8 = G_b2_8 + (r+s) * (
     +     + 11.d0/24.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + 5.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     - HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      G_b2_8 = G_b2_8 + (r+s) * (
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_b2_8 = G_b2_8 + (r+s)**2*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      G_b2_8 = G_b2_8 + (r+s)**2 * (
     +     + 1.d0/12.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(0,3)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     )
      G_b2_8 = G_b2_8 + (r+s)**2 * (
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/12.d0*HZ1(0)
     +     - 7.d0/24.d0*HZ2(0,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + (r+s)**3*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      G_b2_8 = G_b2_8 + (r+s)**3 * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      G_b2_8 = G_b2_8 + (r+s)**3 * (
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + zeta2 * (
     +     - 2.d0/3.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     + 2.d0/3.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_b2_8 = G_b2_8 - 9.d0/8.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +
      G_b2_8 = G_b2_8 + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +
      G_b2_8 = G_b2_8 + 1.d0/6.d0*GYZ3(2,3,1)
     +     - HZ2(-1,0)
     +     + HZ2(1,0)
     +     - 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +

      G_c2_8 = 0d0
     +
      G_c2_8 = G_c2_8 + r**(-4)*s**5*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_8 = G_c2_8 + r**(-4)*s**5*(1.d0-r)**(-1)*zeta3 * (
     +     + 1
     +     )
      G_c2_8 = G_c2_8 + r**(-4)*s**5*(1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + r**(-4)*s**5*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-4)*s**5*(1.d0-r)**(-1) * (
     +     - 3*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     - 3.d0/2.d0*HZ3(1,0,0)
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-4)*s**5*zeta2 * (
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_8 = G_c2_8 + r**(-4)*s**5*zeta3 * (
     +     - 1
     +     )
      G_c2_8 = G_c2_8 + r**(-4)*s**5 * (
     +     - 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + r**(-4)*s**5 * (
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 3.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-4)*s**5 * (
     +     + 3*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     + 3.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-3)*s**2*(1.d0-r)*zeta2 * (
     +     - 9.d0/4.d0*GYZ1(1)
     +     )
      G_c2_8 = G_c2_8 + r**(-3)*s**2*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + r**(-3)*s**2*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ3(1,2,1)
     +     - 3.d0/4.d0*GYZ3(3,2,1)
     +     )
      G_c2_8 = G_c2_8 + r**(-3)*s**4*(1.d0-r)**(-1)*zeta2 * (
     +     + GYZ1(2)
     +     + GYZ1(3)
     +     - 2*HZ1(-1)
     +     + HZ1(0)
     +     - HZ1(1)
     +     )
      G_c2_8 = G_c2_8 + r**(-3)*s**4*(1.d0-r)**(-1)*zeta3 * (
     +     + 2
     +     )
      G_c2_8 = G_c2_8 + r**(-3)*s**4*(1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 3*GYZ1(2)*HZ2(0,0)
     +     + GYZ1(2)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 2*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_c2_8 = G_c2_8 + r**(-3)*s**4*(1.d0-r)**(-1) * (
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - GYZ2(2,1)*HZ1(0)
     +     - GYZ2(2,2)*HZ1(0)
     +     + GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + GYZ2(3,1)*HZ1(0)
     +     - GYZ3(2,1,3)
     +     )
      G_c2_8 = G_c2_8 + r**(-3)*s**4*(1.d0-r)**(-1) * (
     +     + GYZ3(2,2,1)
     +     - GYZ3(2,3,1)
     +     + GYZ3(3,0,3)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - HZ3(-1,-1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-3)*s**4*(1.d0-r)**(-1) * (
     +     + 3*HZ3(-1,0,0)
     +     + HZ3(0,-1,0)
     +     - 6*HZ3(0,0,0)
     +     - HZ3(0,1,0)
     +     - 3*HZ3(1,0,0)
     +     - HZ3(1,1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-3)*s**4*zeta2 * (
     +     - GYZ1(2)
     +     - GYZ1(3)
     +     + 2*HZ1(-1)
     +     - HZ1(0)
     +     + HZ1(1)
     +     )
      G_c2_8 = G_c2_8 + r**(-3)*s**4*zeta3 * (
     +     - 2
     +     )
      G_c2_8 = G_c2_8 + r**(-3)*s**4 * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 3*GYZ1(2)*HZ2(0,0)
     +     - GYZ1(2)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_c2_8 = G_c2_8 + r**(-3)*s**4 * (
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + GYZ2(2,1)*HZ1(0)
     +     + GYZ2(2,2)*HZ1(0)
     +     - GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(0)
     +     + GYZ3(2,1,3)
     +     )
      G_c2_8 = G_c2_8 + r**(-3)*s**4 * (
     +     - GYZ3(2,2,1)
     +     + GYZ3(2,3,1)
     +     - GYZ3(3,0,3)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + HZ3(-1,-1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-3)*s**4 * (
     +     - 3*HZ3(-1,0,0)
     +     - HZ3(0,-1,0)
     +     + 6*HZ3(0,0,0)
     +     + HZ3(0,1,0)
     +     + 3*HZ3(1,0,0)
     +     + HZ3(1,1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-3)*s**5*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_8 = G_c2_8 + r**(-3)*s**5*(1.d0-r)**(-2)*zeta3 * (
     +     - 1.d0/3.d0
     +     )
      G_c2_8 = G_c2_8 + r**(-3)*s**5*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + r**(-3)*s**5*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(3,0,3)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-3)*s**5*(1.d0-r)**(-2) * (
     +     + HZ3(0,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-3)*s**5*zeta2 * (
     +     - 1.d0/3.d0*GYZ1(2)
     +     - 1.d0/3.d0*GYZ1(3)
     +     + 2.d0/3.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ1(1)
     +     )
      G_c2_8 = G_c2_8 + r**(-3)*s**5*zeta3 * (
     +     - 2.d0/3.d0
     +     )
      G_c2_8 = G_c2_8 + r**(-3)*s**5 * (
     +     - GYZ1(2)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + r**(-3)*s**5 * (
     +     + 1.d0/3.d0*GYZ3(2,1,3)
     +     - 1.d0/3.d0*GYZ3(2,2,1)
     +     + 1.d0/3.d0*GYZ3(2,3,1)
     +     - 1.d0/3.d0*GYZ3(3,0,3)
     +     + 1.d0/3.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,0)
     +     - 1.d0/3.d0*HZ3(0,-1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-3)*s**5 * (
     +     + 2*HZ3(0,0,0)
     +     + 1.d0/3.d0*HZ3(0,1,0)
     +     + HZ3(1,0,0)
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s*(1.d0-r)*zeta2 * (
     +     - 9.d0/4.d0*GYZ1(1)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ3(1,2,1)
     +     - 3.d0/4.d0*GYZ3(3,2,1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**2*zeta2 * (
     +     - 9.d0/4.d0
     +     + 3.d0/2.d0*GYZ1(1)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**2 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**2 * (
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**3*(1.d0-r)**(-1)*zeta2 * (
     +     + 7.d0/12.d0
     +     + 1.d0/2.d0*GYZ1(2)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**3*(1.d0-r)**(-1)*zeta3 * (
     +     + 1
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 11.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(0,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     - 3.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/2.d0*GYZ3(2,2,1)
     +     - 1.d0/2.d0*GYZ3(2,3,1)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     - 5.d0/4.d0*HZ2(0,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     - 1.d0/6.d0*HZ2(1,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - 3*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     - 3.d0/2.d0*HZ3(1,0,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**3*zeta2 * (
     +     - 7.d0/12.d0
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**3*zeta3 * (
     +     - 1
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**3 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 11.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(0,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**3 * (
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**3 * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 5.d0/4.d0*HZ2(0,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**3 * (
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 3.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 3*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     + 3.d0/2.d0*HZ3(1,0,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**3 * (
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**4*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/6.d0
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**4*(1.d0-r)**(-2)*zeta3 * (
     +     - 1.d0/3.d0
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**4*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**4*(1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(3,0,3)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**4*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     + HZ3(0,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**4*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**4*zeta2 * (
     +     + 1.d0/6.d0
     +     - 5.d0/6.d0*GYZ1(2)
     +     - 5.d0/6.d0*GYZ1(3)
     +     + 5.d0/3.d0*HZ1(-1)
     +     - 5.d0/6.d0*HZ1(0)
     +     + 5.d0/6.d0*HZ1(1)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**4*zeta3 * (
     +     - 5.d0/3.d0
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**4 * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 5.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/3.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**4 * (
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 5.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 5.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 5.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 5.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 5.d0/6.d0*GYZ3(2,1,3)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**4 * (
     +     - 5.d0/6.d0*GYZ3(2,2,1)
     +     + 5.d0/6.d0*GYZ3(2,3,1)
     +     - 5.d0/6.d0*GYZ3(3,0,3)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 5.d0/6.d0*HZ3(-1,-1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**4 * (
     +     - 5.d0/2.d0*HZ3(-1,0,0)
     +     - 5.d0/6.d0*HZ3(0,-1,0)
     +     + 5*HZ3(0,0,0)
     +     + 5.d0/6.d0*HZ3(0,1,0)
     +     + 5.d0/2.d0*HZ3(1,0,0)
     +     + 5.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**5*zeta2 * (
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**5*zeta3 * (
     +     - 1.d0/3.d0
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**5 * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**5 * (
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(3,0,3)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/6.d0*HZ3(0,-1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-2)*s**5 * (
     +     + HZ3(0,0,0)
     +     + 1.d0/6.d0*HZ3(0,1,0)
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-1)*s*zeta2 * (
     +     - 9.d0/4.d0
     +     + 3.d0/2.d0*GYZ1(1)
     +     )
      G_c2_8 = G_c2_8 + r**(-1)*s * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(1,0)
     +     + 5.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-1)*s * (
     +     - 1.d0/2.d0*GYZ2(1,2)*HZ1(0)
     +     - 5.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(3,2,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-1)*s * (
     +     - 5.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-1)*s**2*(1.d0-r)**(-1)*zeta2 * (
     +     + 73.d0/24.d0
     +     - 3*GYZ1(1)
     +     )
      G_c2_8 = G_c2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - GYZ1(1)*HZ2(-1,0)
     +     - GYZ1(1)*HZ2(1,0)
     +     - GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)
     +     - 1.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,0)
     +     - GYZ1(3)*HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     + GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,2)*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - GYZ3(1,2,1)
     +     - GYZ3(3,2,1)
     +     - 1.d0/12.d0*HZ1(0)
     +     + 25.d0/24.d0*HZ2(-1,0)
     +     - 1.d0/24.d0*HZ2(0,0)
     +     + HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-1)*s**2*zeta2 * (
     +     - 5.d0/12.d0
     +     )
      G_c2_8 = G_c2_8 + r**(-1)*s**2 * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/24.d0*GYZ1(3)
     +     + 1.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/24.d0*GYZ2(3,1)
     +     )
      G_c2_8 = G_c2_8 + r**(-1)*s**2 * (
     +     + 1.d0/12.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/24.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-1)*s**3*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/12.d0
     +     )
      G_c2_8 = G_c2_8 + r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(0,3)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/12.d0*HZ2(0,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-1)*s**3*zeta2 * (
     +     - 1.d0/2.d0
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_8 = G_c2_8 + r**(-1)*s**3*zeta3 * (
     +     - 1
     +     )
      G_c2_8 = G_c2_8 + r**(-1)*s**3 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 5.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(0,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-1)*s**3 * (
     +     + 2.d0/3.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_c2_8 = G_c2_8 + r**(-1)*s**3 * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     - 2.d0/3.d0*HZ2(-1,0)
     +     + 7.d0/6.d0*HZ2(0,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-1)*s**3 * (
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 3.d0/2.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 3*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     + 3.d0/2.d0*HZ3(1,0,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-1)*s**3 * (
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-1)*s**4*zeta2 * (
     +     + 1.d0/3.d0
     +     - 2.d0/3.d0*GYZ1(2)
     +     - 2.d0/3.d0*GYZ1(3)
     +     + 4.d0/3.d0*HZ1(-1)
     +     - 2.d0/3.d0*HZ1(0)
     +     + 2.d0/3.d0*HZ1(1)
     +     )
      G_c2_8 = G_c2_8 + r**(-1)*s**4*zeta3 * (
     +     - 4.d0/3.d0
     +     )
      G_c2_8 = G_c2_8 + r**(-1)*s**4 * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 2*GYZ1(2)*HZ2(0,0)
     +     - 2.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 4.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_c2_8 = G_c2_8 + r**(-1)*s**4 * (
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 2.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 2.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     + 2.d0/3.d0*GYZ3(2,1,3)
     +     )
      G_c2_8 = G_c2_8 + r**(-1)*s**4 * (
     +     - 2.d0/3.d0*GYZ3(2,2,1)
     +     + 2.d0/3.d0*GYZ3(2,3,1)
     +     - 2.d0/3.d0*GYZ3(3,0,3)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 2.d0/3.d0*HZ3(-1,-1,0)
     +     - 2*HZ3(-1,0,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-1)*s**4 * (
     +     - 2.d0/3.d0*HZ3(0,-1,0)
     +     + 4*HZ3(0,0,0)
     +     + 2.d0/3.d0*HZ3(0,1,0)
     +     + 2*HZ3(1,0,0)
     +     + 2.d0/3.d0*HZ3(1,1,0)
     +     )
      G_c2_8 = G_c2_8 + r**(-1)*(1.d0-r) * (
     +     + 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_8 = G_c2_8 + s**(-1)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0
     +     + 5.d0/6.d0*GYZ1(3)
     +     - 5*GYZ1(3)*HZ1(-1)
     +     - 3*GYZ2(0,1)
     +     + 5*GYZ2(3,1)
     +     - 2.d0/3.d0*HZ1(-1)
     +     + 5.d0/6.d0*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     + 5*HZ2(-1,-1)
     +     - 5*HZ2(0,-1)
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     - 1.d0/6.d0
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0-r)**(-2)*(r+s)*zeta4 * (
     +     + 11.d0/2.d0
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ3(-1,-1,0)
     +     + 2*GYZ1(3)*HZ3(0,-1,0)
     +     - 2*GYZ1(3)*HZ3(0,1,0)
     +     - GYZ2(0,1)*HZ2(-1,0)
     +     - GYZ2(0,1)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + GYZ2(0,3)*HZ2(-1,0)
     +     - GYZ2(0,3)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,1)*HZ2(1,0)
     +     + GYZ2(3,3)*HZ2(-1,0)
     +     - GYZ2(3,3)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + GYZ3(0,1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     - GYZ3(0,3,1)*HZ1(0)
     +     + GYZ3(0,3,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(3,0,3)
     +     - GYZ3(3,1,2)*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     - GYZ3(3,3,1)*HZ1(0)
     +     + GYZ3(3,3,2)*HZ1(0)
     +     - GYZ4(0,1,2,1)
     +     - GYZ4(0,3,2,1)
     +     + GYZ4(3,1,2,1)
     +     - GYZ4(3,3,2,1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ3(-1,-1,0)
     +     - 1.d0/6.d0*HZ3(-1,0,0)
     +     + HZ4(-1,-1,-1,0)
     +     - 2*HZ4(-1,0,-1,0)
     +     + 2*HZ4(-1,0,1,0)
     +     - HZ4(0,-1,-1,0)
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0-r)**(-2)*(r+s) * (
     +     + 2*HZ4(0,0,-1,0)
     +     - 2*HZ4(0,0,1,0)
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0-r)**(-1)*zeta2 * (
     +     - 43.d0/24.d0
     +     + 7.d0/4.d0*GYZ1(1)
     +     - GYZ1(3)
     +     - 15.d0/4.d0*HZ1(-1)
     +     - 5.d0/4.d0*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0-r)**(-1)*zeta3 * (
     +     - 1.d0/4.d0
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     + 5.d0/12.d0*GYZ1(3)
     +     + 5.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 2*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0-r)**(-1) * (
     +     - 2*GYZ1(3)*HZ2(1,0)
     +     + 5.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 2*GYZ2(3,1)*HZ1(0)
     +     + 2*GYZ2(3,2)*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ3(1,0,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     - 2*GYZ3(3,2,1)
     +     + 5.d0/12.d0*HZ1(0)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     + 5.d0/8.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,0)
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*HZ3(-1,0,0)
     +     + 7.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,0,0)
     +     - 2*HZ3(0,1,0)
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0+s)**(-3)*(r+s)**2*zeta2 * (
     +     - GYZ1(1)
     +     + GYZ1(3)
     +     + HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     - GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(1)*HZ2(0,0)
     +     + GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     + 2*HZ2(0,0)
     +     - HZ3(0,0,0)
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     - 2
     +     + 5.d0/2.d0*GYZ1(1)
     +     - 5.d0/2.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0+s)**(-2)*(r+s)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 7.d0/12.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/12.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     - 1.d0/4.d0*GYZ3(3,2,1)
     +     + HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 5.d0/3.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0+s)**(-2)*(r+s) * (
     +     + 3.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0+s)**(-1)*zeta2 * (
     +     + 17.d0/4.d0
     +     - 7.d0/2.d0*GYZ1(1)
     +     + GYZ1(3)
     +     + 5.d0/2.d0*HZ1(-1)
     +     + 5.d0/4.d0*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0+s)**(-1)*zeta3 * (
     +     + 1.d0/4.d0
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(1,0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 3.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ2(3,2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     - 3.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     + 3.d0/4.d0*GYZ3(3,2,1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + HZ2(-1,0)
     +     )
      G_c2_8 = G_c2_8 + s*(1.d0+s)**(-1) * (
     +     + 1.d0/12.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + 1.d0/2.d0*HZ3(-1,0,0)
     +     - 5.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,0,0)
     +     + 3.d0/2.d0*HZ3(0,1,0)
     +     )
      G_c2_8 = G_c2_8 + s*(r+s)*zeta2 * (
     +     - 5.d0/6.d0
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_8 = G_c2_8 + s*(r+s)*zeta3 * (
     +     + 1.d0/6.d0
     +     )
      G_c2_8 = G_c2_8 + s*(r+s) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_c2_8 = G_c2_8 + s*(r+s) * (
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_c2_8 = G_c2_8 + s*(r+s) * (
     +     + 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     - 1.d0/6.d0*GYZ3(2,1,3)
     +     + 1.d0/6.d0*GYZ3(2,2,1)
     +     )
      G_c2_8 = G_c2_8 + s*(r+s) * (
     +     - 1.d0/6.d0*GYZ3(2,3,1)
     +     + 1.d0/6.d0*GYZ3(3,0,3)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 2.d0/3.d0*HZ3(-1,0,0)
     +     - HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(1,0,0)
     +     )
      G_c2_8 = G_c2_8 + s*(r+s) * (
     +     - 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_8 = G_c2_8 + s*(r+s)**2*zeta2 * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ1(1)
     +     )
      G_c2_8 = G_c2_8 + s*(r+s)**2*zeta3 * (
     +     - 1.d0/6.d0
     +     )
      G_c2_8 = G_c2_8 + s*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + s*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ3(0,0,3)
     +     - 1.d0/6.d0*GYZ3(0,1,3)
     +     - 1.d0/6.d0*GYZ3(0,3,1)
     +     )
      G_c2_8 = G_c2_8 + s*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ3(1,2,1)
     +     + 1.d0/6.d0*GYZ3(2,1,3)
     +     - 1.d0/6.d0*GYZ3(2,2,1)
     +     + 1.d0/6.d0*GYZ3(2,3,1)
     +     - 1.d0/6.d0*GYZ3(3,0,3)
     +     - 2.d0/3.d0*HZ3(-1,0,0)
     +     + HZ3(0,0,0)
     +     )
      G_c2_8 = G_c2_8 + s*(r+s)**2 * (
     +     + 1.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/6.d0*HZ3(1,1,0)
     +     )
      G_c2_8 = G_c2_8 + s*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      G_c2_8 = G_c2_8 + s * (
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/24.d0*GYZ1(3)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     )
      G_c2_8 = G_c2_8 + s * (
     +     + 1.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 17.d0/24.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/12.d0
     +     )
      G_c2_8 = G_c2_8 + s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/12.d0*GYZ2(0,3)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/12.d0*HZ2(0,0)
     +     )
      G_c2_8 = G_c2_8 + s**2*(r+s)*zeta2 * (
     +     + 1.d0/3.d0
     +     - 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(2)
     +     - 1.d0/3.d0*GYZ1(3)
     +     + HZ1(-1)
     +     - 1.d0/3.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ1(1)
     +     )
      G_c2_8 = G_c2_8 + s**2*(r+s)*zeta3 * (
     +     - 5.d0/6.d0
     +     )
      G_c2_8 = G_c2_8 + s**2*(r+s) * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(0,0)
     +     - 1.d0/6.d0*GYZ1(1)*HZ2(1,0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(2)*HZ2(0,0)
     +     - 1.d0/3.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ2(0,0)
     +     )
      G_c2_8 = G_c2_8 + s**2*(r+s) * (
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(1,3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,2)*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + s**2*(r+s) * (
     +     - 1.d0/3.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ3(0,0,3)
     +     + 1.d0/6.d0*GYZ3(0,1,3)
     +     + 1.d0/6.d0*GYZ3(0,3,1)
     +     - 1.d0/6.d0*GYZ3(1,2,1)
     +     )
      G_c2_8 = G_c2_8 + s**2*(r+s) * (
     +     + 1.d0/3.d0*GYZ3(2,1,3)
     +     - 1.d0/3.d0*GYZ3(2,2,1)
     +     + 1.d0/3.d0*GYZ3(2,3,1)
     +     - 1.d0/3.d0*GYZ3(3,0,3)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      G_c2_8 = G_c2_8 + s**2*(r+s) * (
     +     - 5.d0/6.d0*HZ3(-1,0,0)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 2*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     + HZ3(1,0,0)
     +     + 1.d0/3.d0*HZ3(1,1,0)
     +     )
      G_c2_8 = G_c2_8 + s**2*zeta2 * (
     +     - 2.d0/3.d0
     +     )
      G_c2_8 = G_c2_8 + s**2 * (
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     + 5.d0/6.d0*HZ2(0,0)
     +     )
      G_c2_8 = G_c2_8 + s**3*zeta2 * (
     +     + 1.d0/3.d0
     +     - 1.d0/2.d0*GYZ1(2)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ1(1)
     +     )
      G_c2_8 = G_c2_8 + s**3*zeta3 * (
     +     - 1
     +     )
      G_c2_8 = G_c2_8 + s**3 * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(2)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ2(1,0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(0,0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_c2_8 = G_c2_8 + s**3 * (
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     )
      G_c2_8 = G_c2_8 + s**3 * (
     +     - 1.d0/2.d0*GYZ3(2,2,1)
     +     + 1.d0/2.d0*GYZ3(2,3,1)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     - 3.d0/2.d0*HZ3(-1,0,0)
     +     )
      G_c2_8 = G_c2_8 + s**3 * (
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + 3*HZ3(0,0,0)
     +     + 1.d0/2.d0*HZ3(0,1,0)
     +     + 3.d0/2.d0*HZ3(1,0,0)
     +     + 1.d0/2.d0*HZ3(1,1,0)
     +     )
      G_c2_8 = G_c2_8 + (1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 3.d0/8.d0
     +     )
      G_c2_8 = G_c2_8 + (1.d0-r)**(-1)*(r+s) * (
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,3)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     - 3.d0/8.d0*HZ2(0,0)
     +     )
      G_c2_8 = G_c2_8 + (1.d0+s)**(-2)*(r+s)**2 * (
     +     + GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(3)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - HZ1(0)
     +     - 1.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_8 = G_c2_8 + (1.d0+s)**(-1)*(r+s)*zeta2 * (
     +     - 3.d0/4.d0
     +     )
      G_c2_8 = G_c2_8 + (1.d0+s)**(-1)*(r+s) * (
     +     - 3.d0/2.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 2.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     )
      G_c2_8 = G_c2_8 + (1.d0+s)**(-1)*(r+s) * (
     +     + 2.d0/3.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 4.d0/3.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + (r+s)*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      G_c2_8 = G_c2_8 + (r+s) * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     + 5.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 7.d0/24.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     )
      G_c2_8 = G_c2_8 + (r+s) * (
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     - 7.d0/24.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 23.d0/24.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + (r+s)**2*zeta2 * (
     +     - 3.d0/4.d0
     +     )
      G_c2_8 = G_c2_8 + (r+s)**2 * (
     +     - 1.d0/12.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/24.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,3)
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     )
      G_c2_8 = G_c2_8 + (r+s)**2 * (
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/12.d0*HZ1(0)
     +     + 7.d0/24.d0*HZ2(0,0)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + (r+s)**3*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      G_c2_8 = G_c2_8 + (r+s)**3 * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      G_c2_8 = G_c2_8 + (r+s)**3 * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +

      return
      end

==> fortran/zone8i.f <==
      subroutine makecoef8i(r,s,a_a1_8,a_b1_8,a_c1_8,
     $                          b_a1_8,b_b1_8,b_c1_8,
     $                          c_a1_8,c_b1_8,c_c1_8,
     $                          A_a2_8,A_b2_8,A_c2_8,
     $                          B_a2_8,B_b2_8,B_c2_8,
     $                          C_a2_8,C_b2_8,C_c2_8,
     $                          D_a2_8,D_b2_8,D_c2_8,
     $                          E_a2_8,E_b2_8,E_c2_8,
     $                          F_a2_8,F_b2_8,F_c2_8,
     $                          G_a2_8,G_b2_8,G_c2_8)
      
      real*8 a_a1_8,a_b1_8,a_c1_8,
     $       b_a1_8,b_b1_8,b_c1_8,
     $       c_a1_8,c_b1_8,c_c1_8,
     $       A_a2_8,A_b2_8,A_c2_8,
     $       B_a2_8,B_b2_8,B_c2_8,
     $       C_a2_8,C_b2_8,C_c2_8,
     $       D_a2_8,D_b2_8,D_c2_8,
     $       E_a2_8,E_b2_8,E_c2_8,
     $       F_a2_8,F_b2_8,F_c2_8,
     $       G_a2_8,G_b2_8,G_c2_8

      real*8 r,s
      real*8 zeta2,zeta3,zeta4,pi
      integer nmax
      real*8 HZa1,HZa2,HZa3,HZa4,HZ1,HZ2,HZ3,HZ4,GYZ1,GYZ2,GYZ3,GYZ4
      dimension HZa1(0:1),HZa2(0:1,0:1),HZa3(0:1,0:1,0:1), 
     $          HZa4(0:1,0:1,0:1,0:1), 
     $          HZ1(-1:1),HZ2(-1:1,-1:1),HZ3(-1:1,-1:1,-1:1), 
     $          HZ4(-1:1,-1:1,-1:1,-1:1), 
     $          GYZ1(0:3),GYZ2(0:3,0:3),GYZ3(0:3,0:3,0:3), 
     $          GYZ4(0:3,0:3,0:3,0:3)
      parameter (pi =  3.14159265358979324d0)      
      parameter (zeta2=1.64493406684822644d0)
      parameter (zeta3=1.20205690315959429d0)
      parameter (zeta4=1.08232323371113819d0)

      nmax = 4
      call tdhpl(r,s,nmax,GYZ1,GYZ2,GYZ3,GYZ4,HZa1,HZa2,HZa3,HZa4)
      call get1dhplog0m11(0,nmax,s,HZ1,HZ2,HZ3,HZ4)

      a_a1_8 = 0

      a_b1_8 = 0

      a_c1_8 = 0

      b_a1_8 = 0d0
     +
      b_a1_8 = b_a1_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_a1_8 = b_a1_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0
     +     - GYZ1(3)
     +     + HZ1(-1)
     +     - HZ1(0)
     +     )
      b_a1_8 = b_a1_8 + pi * (
     +     - 3.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )

      b_b1_8 = 0d0
     +
      b_b1_8 = b_b1_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_b1_8 = b_b1_8 + pi*s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0
     +     + GYZ1(3)
     +     - HZ1(-1)
     +     + HZ1(0)
     +     )
      b_b1_8 = b_b1_8 + pi*s*(1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/2.d0
     +     )
      b_b1_8 = b_b1_8 + pi*s*(1.d0+s)**(-1) * (
     +     + 1.d0/2.d0
     +     )
      b_b1_8 = b_b1_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      b_b1_8 = b_b1_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0
     +     - GYZ1(3)
     +     + HZ1(-1)
     +     - HZ1(0)
     +     )
      b_b1_8 = b_b1_8 + pi * (
     +     - 3.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )

      b_c1_8 = 0d0
     +
      b_c1_8 = b_c1_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      b_c1_8 = b_c1_8 + pi*s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0
     +     )
      b_c1_8 = b_c1_8 + pi*s*(1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/2.d0
     +     )
      b_c1_8 = b_c1_8 + pi*s*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0
     +     )

      c_a1_8 = 0

      c_b1_8 = 0

      c_c1_8 = 0

      A_a2_8 = 0

      A_b2_8 = 0

      A_c2_8 = 0

      B_a2_8 = 0d0
     +
      B_a2_8 = B_a2_8 + pi*r**(-3)*s**2*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-3)*s**4*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-3)*s**4*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-3)*s**4*(1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-3)*s**4*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-3)*s**4 * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-3)*s**4 * (
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-2)*s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-2)*s**2 * (
     +     + 5.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 9.d0/16.d0*GYZ1(3)
     +     - 5.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-2)*s**2 * (
     +     + 3.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-2)*s**3*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-2)*s**3*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-2)*s**3 * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-2)*s**3 * (
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-2)*s**4*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-2)*s**4*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-2)*s**4*(1.d0-r)**(-2) * (
     +     - 3.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-2)*s**4*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-2)*s**4 * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-2)*s**4 * (
     +     - 3.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-1)*s * (
     +     - 13.d0/16.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-1)*s * (
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*GYZ2(3,3)
     +     + 9.d0/8.d0*HZ1(-1)
     +     - 5.d0/8.d0*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 7.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-1)*s**2*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-1)*s**2 * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-1)*s**2 * (
     +     - 3.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-1)*s**3*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-1)*s**3 * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-1)*s**3 * (
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_8 = B_a2_8 + pi*r**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_a2_8 = B_a2_8 + pi*s**(-1)*(1.d0-r-s)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + pi*s**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_a2_8 = B_a2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     )
      B_a2_8 = B_a2_8 + pi*s*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_a2_8 = B_a2_8 + pi*s*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + pi*s*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      B_a2_8 = B_a2_8 + pi*s*(1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_8 = B_a2_8 + pi*s * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_a2_8 = B_a2_8 + pi*s * (
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_a2_8 = B_a2_8 + pi*s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_a2_8 = B_a2_8 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + pi*s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     + 3.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_8 = B_a2_8 + pi*s**2*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_a2_8 = B_a2_8 + pi*s**2 * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_a2_8 = B_a2_8 + pi*s**2 * (
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     - 3.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_a2_8 = B_a2_8 + pi*(1.d0-r-s)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_a2_8 = B_a2_8 + pi*(1.d0-r-s)**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_a2_8 = B_a2_8 + pi*(1.d0-r-s)**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_a2_8 = B_a2_8 + pi*(1.d0-r-s)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + pi*(1.d0-r-s)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      B_a2_8 = B_a2_8 + pi*(1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 1
     +     - 1.d0/4.d0*GYZ1(1)
     +     + GYZ1(3)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + pi*(1.d0-r)**(-2)*(r+s)**2*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      B_a2_8 = B_a2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 5.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     - 47.d0/18.d0*GYZ1(3)
     +     - 23.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     - GYZ1(3)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     )
      B_a2_8 = B_a2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 5.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(-1)
     +     + 19.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_a2_8 = B_a2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     + 47.d0/18.d0*HZ1(-1)
     +     )
      B_a2_8 = B_a2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 47.d0/18.d0*HZ1(0)
     +     + 5.d0/12.d0*HZ2(-1,-1)
     +     + 37.d0/24.d0*HZ2(-1,0)
     +     + 13.d0/24.d0*HZ2(0,-1)
     +     - 5.d0/2.d0*HZ2(0,0)
     +     - 3.d0/2.d0*HZ3(-1,-1,-1)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      B_a2_8 = B_a2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + HZ3(-1,0,-1)
     +     + 3.d0/4.d0*HZ3(0,-1,-1)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,0,-1)
     +     - 1.d0/2.d0*HZ3(0,0,0)
     +     )
      B_a2_8 = B_a2_8 + pi*(1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 9.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 2*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 2*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + pi*(1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      B_a2_8 = B_a2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 47.d0/18.d0
     +     + 7.d0/24.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,-1)
     +     - 79.d0/18.d0*GYZ1(3)
     +     )
      B_a2_8 = B_a2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 19.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - GYZ1(3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - GYZ1(3)*HZ2(0,-1)
     +     - GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     )
      B_a2_8 = B_a2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(-1)
     +     + 25.d0/12.d0*GYZ2(3,1)
     +     + 3.d0/2.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     )
      B_a2_8 = B_a2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - GYZ3(0,3,3)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     - GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     )
      B_a2_8 = B_a2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + GYZ3(3,3,1)
     +     + 301.d0/72.d0*HZ1(-1)
     +     - 53.d0/9.d0*HZ1(0)
     +     + 17.d0/6.d0*HZ2(-1,-1)
     +     + 4.d0/3.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(0,-1)
     +     - 7.d0/2.d0*HZ2(0,0)
     +     )
      B_a2_8 = B_a2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 3*HZ3(-1,-1,-1)
     +     + HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,-1)
     +     + 3.d0/2.d0*HZ3(0,-1,-1)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - HZ3(0,0,-1)
     +     - HZ3(0,0,0)
     +     )
      B_a2_8 = B_a2_8 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     )
      B_a2_8 = B_a2_8 + pi*zeta2 * (
     +     + 29.d0/16.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_a2_8 = B_a2_8 + pi*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      B_a2_8 = B_a2_8 + pi * (
     +     - 317.d0/432.d0
     +     - 71.d0/72.d0*GYZ1(1)
     +     - 11.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 31.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     - GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     )
      B_a2_8 = B_a2_8 + pi * (
     +     + GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     - GYZ1(2)*HZ2(0,0)
     +     - 133.d0/144.d0*GYZ1(3)
     +     - 11.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + pi * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     + GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     )
      B_a2_8 = B_a2_8 + pi * (
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 7.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(1,3)
     +     )
      B_a2_8 = B_a2_8 + pi * (
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 29.d0/24.d0*GYZ2(3,1)
     +     )
      B_a2_8 = B_a2_8 + pi * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      B_a2_8 = B_a2_8 + pi * (
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     )
      B_a2_8 = B_a2_8 + pi * (
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 187.d0/72.d0*HZ1(-1)
     +     )
      B_a2_8 = B_a2_8 + pi * (
     +     - 215.d0/72.d0*HZ1(0)
     +     + 11.d0/6.d0*HZ2(-1,-1)
     +     + 5.d0/2.d0*HZ2(-1,0)
     +     + 11.d0/8.d0*HZ2(0,-1)
     +     - 17.d0/8.d0*HZ2(0,0)
     +     - 3*HZ3(-1,-1,-1)
     +     + 3.d0/2.d0*HZ3(-1,-1,0)
     +     )
      B_a2_8 = B_a2_8 + pi * (
     +     + 3.d0/2.d0*HZ3(-1,0,-1)
     +     - HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,-1)
     +     + HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,0,-1)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      B_a2_8 = B_a2_8 + pi * (
     +     - 1.d0/2.d0*HZ3(1,0,-1)
     +     + HZ3(1,0,0)
     +     )

      B_b2_8 = 0d0
     +
      B_b2_8 = B_b2_8 + pi*r**(-2)*s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     )
      B_b2_8 = B_b2_8 + pi*r**(-2)*s**3*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_b2_8 = B_b2_8 + pi*r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      B_b2_8 = B_b2_8 + pi*r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + pi*r**(-2)*s**3*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_b2_8 = B_b2_8 + pi*r**(-2)*s**3 * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     )
      B_b2_8 = B_b2_8 + pi*r**(-2)*s**3 * (
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + pi*r**(-1)*s * (
     +     + 5.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 9.d0/16.d0*GYZ1(3)
     +     - 5.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     )
      B_b2_8 = B_b2_8 + pi*r**(-1)*s * (
     +     + 3.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + pi*r**(-1)*s**2 * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + pi*r**(-1)*s**3*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_b2_8 = B_b2_8 + pi*r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     )
      B_b2_8 = B_b2_8 + pi*r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     - 3.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + pi*r**(-1)*s**3*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_b2_8 = B_b2_8 + pi*r**(-1)*s**3 * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     )
      B_b2_8 = B_b2_8 + pi*r**(-1)*s**3 * (
     +     - 3.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + pi*r**(-1)*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      B_b2_8 = B_b2_8 + pi*s**(-1)*(1.d0-r-s)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + pi*s**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + pi*s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 1
     +     + 1.d0/4.d0*GYZ1(1)
     +     - GYZ1(3)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + pi*s*(1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      B_b2_8 = B_b2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     - 5.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     + 179.d0/72.d0*GYZ1(3)
     +     + 23.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     )
      B_b2_8 = B_b2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     + 5.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(-1)
     +     - 25.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     + 1.d0/4.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     )
      B_b2_8 = B_b2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     - 179.d0/72.d0*HZ1(-1)
     +     + 179.d0/72.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     - 49.d0/24.d0*HZ2(-1,0)
     +     - 25.d0/24.d0*HZ2(0,-1)
     +     + 13.d0/4.d0*HZ2(0,0)
     +     + 3.d0/2.d0*HZ3(-1,-1,-1)
     +     )
      B_b2_8 = B_b2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,-1)
     +     - 3.d0/4.d0*HZ3(0,-1,-1)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,0,-1)
     +     + 1.d0/2.d0*HZ3(0,0,0)
     +     )
      B_b2_8 = B_b2_8 + pi*s*(1.d0-r)**(-1)*zeta2 * (
     +     - 2
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 2*GYZ1(3)
     +     + 3.d0/2.d0*HZ1(-1)
     +     - 2*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + pi*s*(1.d0-r)**(-1)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      B_b2_8 = B_b2_8 + pi*s*(1.d0-r)**(-1) * (
     +     + 47.d0/18.d0
     +     - 5.d0/12.d0*GYZ1(1)
     +     + 1.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(0,-1)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + pi*s*(1.d0-r)**(-1) * (
     +     + 235.d0/72.d0*GYZ1(3)
     +     + 35.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + GYZ1(3)*HZ2(0,-1)
     +     + GYZ1(3)*HZ2(0,0)
     +     )
      B_b2_8 = B_b2_8 + pi*s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 25.d0/12.d0*GYZ2(3,1)
     +     )
      B_b2_8 = B_b2_8 + pi*s*(1.d0-r)**(-1) * (
     +     - 2*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     + GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     + GYZ3(0,3,3)
     +     + 1.d0/2.d0*GYZ3(1,0,3)
     +     + GYZ3(1,3,1)
     +     )
      B_b2_8 = B_b2_8 + pi*s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ3(1,3,3)
     +     + 1.d0/2.d0*GYZ3(3,1,3)
     +     - GYZ3(3,3,1)
     +     - 137.d0/36.d0*HZ1(-1)
     +     + 203.d0/36.d0*HZ1(0)
     +     - 31.d0/12.d0*HZ2(-1,-1)
     +     - 11.d0/6.d0*HZ2(-1,0)
     +     )
      B_b2_8 = B_b2_8 + pi*s*(1.d0-r)**(-1) * (
     +     + 5.d0/12.d0*HZ2(0,-1)
     +     + 17.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     + 3*HZ3(-1,-1,-1)
     +     - HZ3(-1,-1,0)
     +     - 2*HZ3(-1,0,-1)
     +     - 3.d0/2.d0*HZ3(0,-1,-1)
     +     )
      B_b2_8 = B_b2_8 + pi*s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     + HZ3(0,0,-1)
     +     + HZ3(0,0,0)
     +     )
      B_b2_8 = B_b2_8 + pi*s*(1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      B_b2_8 = B_b2_8 + pi*s*(1.d0+s)**(-2)*(r+s) * (
     +     - 115.d0/36.d0
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 11.d0/12.d0*HZ1(-1)
     +     - 7.d0/8.d0*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + pi*s*(1.d0+s)**(-2)*(r+s) * (
     +     + 3.d0/2.d0*HZ2(-1,-1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_b2_8 = B_b2_8 + pi*s*(1.d0+s)**(-1)*zeta2 * (
     +     - 5.d0/4.d0
     +     )
      B_b2_8 = B_b2_8 + pi*s*(1.d0+s)**(-1) * (
     +     + 115.d0/36.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 5.d0/8.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     )
      B_b2_8 = B_b2_8 + pi*s*(1.d0+s)**(-1) * (
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     + 11.d0/12.d0*HZ1(-1)
     +     + 5.d0/8.d0*HZ1(0)
     +     - 3.d0/2.d0*HZ2(-1,-1)
     +     + 5.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      B_b2_8 = B_b2_8 + pi*s*(r+s)**(-1)*zeta2 * (
     +     - 3.d0/8.d0
     +     )
      B_b2_8 = B_b2_8 + pi*s*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 3.d0/8.d0*GYZ2(0,3)
     +     + 3.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ2(-1,-1)
     +     + 3.d0/8.d0*HZ2(0,-1)
     +     )
      B_b2_8 = B_b2_8 + pi*s*(r+s)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_b2_8 = B_b2_8 + pi*s*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_b2_8 = B_b2_8 + pi*s*(r+s) * (
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     - 3.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + pi*s*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_b2_8 = B_b2_8 + pi*s * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + pi*s * (
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + pi*s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_b2_8 = B_b2_8 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_b2_8 = B_b2_8 + pi*s**2*(1.d0-r)**(-2) * (
     +     + 3.d0/8.d0*HZ2(0,-1)
     +     - 3.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + pi*s**2 * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      B_b2_8 = B_b2_8 + pi*s**2 * (
     +     - 3.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_b2_8 = B_b2_8 + pi*(1.d0-r-s)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_b2_8 = B_b2_8 + pi*(1.d0-r-s)**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_b2_8 = B_b2_8 + pi*(1.d0-r-s)**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_b2_8 = B_b2_8 + pi*(1.d0-r-s)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + pi*(1.d0-r-s)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      B_b2_8 = B_b2_8 + pi*(1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 1
     +     - 1.d0/4.d0*GYZ1(1)
     +     + GYZ1(3)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + pi*(1.d0-r)**(-2)*(r+s)**2*zeta3 * (
     +     + 3.d0/4.d0
     +     )
      B_b2_8 = B_b2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 5.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(-1,-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     - 47.d0/18.d0*GYZ1(3)
     +     - 23.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     - GYZ1(3)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     )
      B_b2_8 = B_b2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 5.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(1,3)*HZ1(-1)
     +     + 19.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_b2_8 = B_b2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     - 1.d0/4.d0*GYZ3(1,0,3)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/4.d0*GYZ3(1,3,3)
     +     - 1.d0/4.d0*GYZ3(3,1,3)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     + 47.d0/18.d0*HZ1(-1)
     +     )
      B_b2_8 = B_b2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 47.d0/18.d0*HZ1(0)
     +     + 5.d0/12.d0*HZ2(-1,-1)
     +     + 37.d0/24.d0*HZ2(-1,0)
     +     + 13.d0/24.d0*HZ2(0,-1)
     +     - 5.d0/2.d0*HZ2(0,0)
     +     - 3.d0/2.d0*HZ3(-1,-1,-1)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      B_b2_8 = B_b2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + HZ3(-1,0,-1)
     +     + 3.d0/4.d0*HZ3(0,-1,-1)
     +     + 1.d0/4.d0*HZ3(0,-1,0)
     +     - 1.d0/2.d0*HZ3(0,0,-1)
     +     - 1.d0/2.d0*HZ3(0,0,0)
     +     )
      B_b2_8 = B_b2_8 + pi*(1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     + 9.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 2*GYZ1(3)
     +     - 3.d0/2.d0*HZ1(-1)
     +     + 2*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + pi*(1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      B_b2_8 = B_b2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 47.d0/18.d0
     +     + 7.d0/24.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(0,-1)
     +     - 149.d0/36.d0*GYZ1(3)
     +     )
      B_b2_8 = B_b2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 19.d0/6.d0*GYZ1(3)*HZ1(-1)
     +     - GYZ1(3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - GYZ1(3)*HZ2(0,-1)
     +     - GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     )
      B_b2_8 = B_b2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(-1)
     +     + 25.d0/12.d0*GYZ2(3,1)
     +     + 3.d0/2.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     )
      B_b2_8 = B_b2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - GYZ3(0,3,3)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     - GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     )
      B_b2_8 = B_b2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + GYZ3(3,3,1)
     +     + 283.d0/72.d0*HZ1(-1)
     +     - 203.d0/36.d0*HZ1(0)
     +     + 17.d0/6.d0*HZ2(-1,-1)
     +     + 4.d0/3.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(0,-1)
     +     - 7.d0/2.d0*HZ2(0,0)
     +     )
      B_b2_8 = B_b2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 3*HZ3(-1,-1,-1)
     +     + HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,-1)
     +     + 3.d0/2.d0*HZ3(0,-1,-1)
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     - HZ3(0,0,-1)
     +     - HZ3(0,0,0)
     +     )
      B_b2_8 = B_b2_8 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      B_b2_8 = B_b2_8 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     + 9.d0/8.d0
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + pi*(r+s) * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + pi*zeta2 * (
     +     + 29.d0/16.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - HZ1(-1)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      B_b2_8 = B_b2_8 + pi*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      B_b2_8 = B_b2_8 + pi * (
     +     - 167.d0/108.d0
     +     - 10.d0/9.d0*GYZ1(1)
     +     - 11.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 31.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     - GYZ1(1)*HZ2(-1,0)
     +     - 3.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     )
      B_b2_8 = B_b2_8 + pi * (
     +     + GYZ1(1)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     - GYZ1(2)*HZ2(0,0)
     +     - 151.d0/144.d0*GYZ1(3)
     +     - 11.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + pi * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     + GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(1,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     )
      B_b2_8 = B_b2_8 + pi * (
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     + 7.d0/4.d0*GYZ2(1,1)
     +     + 1.d0/2.d0*GYZ2(1,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(1,3)
     +     )
      B_b2_8 = B_b2_8 + pi * (
     +     - 1.d0/2.d0*GYZ2(1,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(1,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(2,3)*HZ1(0)
     +     + 29.d0/24.d0*GYZ2(3,1)
     +     )
      B_b2_8 = B_b2_8 + pi * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,2)*HZ1(0)
     +     + 5.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     )
      B_b2_8 = B_b2_8 + pi * (
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     - 1.d0/2.d0*GYZ3(1,0,3)
     +     - 1.d0/4.d0*GYZ3(1,2,1)
     +     - 1.d0/2.d0*GYZ3(1,3,1)
     +     + 1.d0/2.d0*GYZ3(1,3,3)
     +     - 1.d0/2.d0*GYZ3(2,1,1)
     +     )
      B_b2_8 = B_b2_8 + pi * (
     +     + 1.d0/2.d0*GYZ3(2,1,3)
     +     + 1.d0/4.d0*GYZ3(2,3,1)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,1,1)
     +     - 1.d0/2.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,2,1)
     +     + 205.d0/72.d0*HZ1(-1)
     +     )
      B_b2_8 = B_b2_8 + pi * (
     +     - 28.d0/9.d0*HZ1(0)
     +     + 11.d0/6.d0*HZ2(-1,-1)
     +     + 5.d0/2.d0*HZ2(-1,0)
     +     + 11.d0/8.d0*HZ2(0,-1)
     +     - 17.d0/8.d0*HZ2(0,0)
     +     - 3*HZ3(-1,-1,-1)
     +     + 3.d0/2.d0*HZ3(-1,-1,0)
     +     )
      B_b2_8 = B_b2_8 + pi * (
     +     + 3.d0/2.d0*HZ3(-1,0,-1)
     +     - HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,-1)
     +     + HZ3(0,-1,0)
     +     + 1.d0/4.d0*HZ3(0,0,-1)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(0,1,0)
     +     )
      B_b2_8 = B_b2_8 + pi * (
     +     - 1.d0/2.d0*HZ3(1,0,-1)
     +     + HZ3(1,0,0)
     +     )

      B_c2_8 = 0d0
     +
      B_c2_8 = B_c2_8 + pi*r**(-3)*s**2*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-3)*s**4*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-3)*s**4*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-3)*s**4*(1.d0-r)**(-1) * (
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-3)*s**4*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-3)*s**4 * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-3)*s**4 * (
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-2)*s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-2)*s**2 * (
     +     - 5.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 9.d0/16.d0*GYZ1(3)
     +     + 5.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-2)*s**2 * (
     +     - 3.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-2)*s**3*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-2)*s**3*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-2)*s**3 * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-2)*s**3 * (
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-2)*s**4*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-2)*s**4*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-2)*s**4*(1.d0-r)**(-2) * (
     +     + 3.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-2)*s**4*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-2)*s**4 * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-2)*s**4 * (
     +     + 3.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-1)*s * (
     +     + 13.d0/16.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 5.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 9.d0/16.d0*GYZ1(3)
     +     + 5.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-1)*s * (
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*GYZ2(3,3)
     +     - 9.d0/8.d0*HZ1(-1)
     +     + 5.d0/8.d0*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-1)*s**2*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-1)*s**2 * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*HZ1(-1)
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-1)*s**2 * (
     +     + 1.d0/2.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-1)*s**3*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     - 3.d0/8.d0*HZ2(0,0)
     +     - 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-1)*s**3*zeta2 * (
     +     + 3.d0/8.d0
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-1)*s**3 * (
     +     - 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/8.d0*GYZ2(2,1)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ2(-1,-1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/8.d0*HZ2(0,-1)
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-1)*s**3 * (
     +     + 9.d0/8.d0*HZ2(0,0)
     +     + 3.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + pi*r**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_8 = B_c2_8 + pi*s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 1
     +     + 1.d0/4.d0*GYZ1(1)
     +     - GYZ1(3)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + pi*s*(1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     - 3.d0/4.d0
     +     )
      B_c2_8 = B_c2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     - 5.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     + 5.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(-1,-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     + 47.d0/18.d0*GYZ1(3)
     +     + 23.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     + GYZ1(3)*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     )
      B_c2_8 = B_c2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     + 5.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(1,3)*HZ1(-1)
     +     - 19.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      B_c2_8 = B_c2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     + 1.d0/4.d0*GYZ3(1,0,3)
     +     + 1.d0/2.d0*GYZ3(1,3,1)
     +     - 1.d0/4.d0*GYZ3(1,3,3)
     +     + 1.d0/4.d0*GYZ3(3,1,3)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     - 47.d0/18.d0*HZ1(-1)
     +     )
      B_c2_8 = B_c2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     + 47.d0/18.d0*HZ1(0)
     +     - 5.d0/12.d0*HZ2(-1,-1)
     +     - 37.d0/24.d0*HZ2(-1,0)
     +     - 13.d0/24.d0*HZ2(0,-1)
     +     + 5.d0/2.d0*HZ2(0,0)
     +     + 3.d0/2.d0*HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     )
      B_c2_8 = B_c2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     - HZ3(-1,0,-1)
     +     - 3.d0/4.d0*HZ3(0,-1,-1)
     +     - 1.d0/4.d0*HZ3(0,-1,0)
     +     + 1.d0/2.d0*HZ3(0,0,-1)
     +     + 1.d0/2.d0*HZ3(0,0,0)
     +     )
      B_c2_8 = B_c2_8 + pi*s*(1.d0-r)**(-1)*zeta2 * (
     +     - 1
     +     )
      B_c2_8 = B_c2_8 + pi*s*(1.d0-r)**(-1) * (
     +     + 47.d0/18.d0
     +     - 7.d0/24.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 19.d0/24.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + pi*s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     - GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     - 7.d0/12.d0*HZ1(-1)
     +     + 55.d0/24.d0*HZ1(0)
     +     - 5.d0/4.d0*HZ2(-1,-1)
     +     )
      B_c2_8 = B_c2_8 + pi*s*(1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      B_c2_8 = B_c2_8 + pi*s*(1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      B_c2_8 = B_c2_8 + pi*s*(1.d0+s)**(-2)*(r+s) * (
     +     + 115.d0/36.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 11.d0/12.d0*HZ1(-1)
     +     + 7.d0/8.d0*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + pi*s*(1.d0+s)**(-2)*(r+s) * (
     +     - 3.d0/2.d0*HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      B_c2_8 = B_c2_8 + pi*s*(1.d0+s)**(-1)*zeta2 * (
     +     + 3.d0/4.d0
     +     )
      B_c2_8 = B_c2_8 + pi*s*(1.d0+s)**(-1) * (
     +     - 47.d0/18.d0
     +     + 7.d0/24.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/24.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     )
      B_c2_8 = B_c2_8 + pi*s*(1.d0+s)**(-1) * (
     +     + 7.d0/12.d0*HZ1(-1)
     +     - 55.d0/24.d0*HZ1(0)
     +     + 3.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      B_c2_8 = B_c2_8 + pi*s*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      B_c2_8 = B_c2_8 + pi*s*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ2(-1,-1)
     +     - 1.d0/8.d0*HZ2(0,-1)
     +     )
      B_c2_8 = B_c2_8 + pi*s*(r+s)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_8 = B_c2_8 + pi*s*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_c2_8 = B_c2_8 + pi*s*(r+s) * (
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 3.d0/8.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + pi*s*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      B_c2_8 = B_c2_8 + pi*s * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      B_c2_8 = B_c2_8 + pi*s * (
     +     + 3.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + pi*s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      B_c2_8 = B_c2_8 + pi*s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     )
      B_c2_8 = B_c2_8 + pi*s**2*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      B_c2_8 = B_c2_8 + pi*s**2 * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      B_c2_8 = B_c2_8 + pi*s**2 * (
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      B_c2_8 = B_c2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      B_c2_8 = B_c2_8 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     - 9.d0/8.d0
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + pi*(r+s) * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      B_c2_8 = B_c2_8 + pi * (
     +     + 13.d0/16.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )

      C_a2_8 = 0d0
     +
      C_a2_8 = C_a2_8 + pi*r**(-3)*s**2*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     )
      C_a2_8 = C_a2_8 + pi*r**(-2)*s*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      C_a2_8 = C_a2_8 + pi*r**(-2)*s**2 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/16.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     )
      C_a2_8 = C_a2_8 + pi*r**(-2)*s**2 * (
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + pi*r**(-2)*s**3*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      C_a2_8 = C_a2_8 + pi*r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     )
      C_a2_8 = C_a2_8 + pi*r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_8 = C_a2_8 + pi*r**(-2)*s**3*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      C_a2_8 = C_a2_8 + pi*r**(-2)*s**3 * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      C_a2_8 = C_a2_8 + pi*r**(-2)*s**3 * (
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_8 = C_a2_8 + pi*r**(-1)*s * (
     +     + 1.d0/16.d0
     +     + 3.d0/8.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     + 7.d0/8.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + pi*r**(-1)*s * (
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     - HZ1(-1)
     +     + 5.d0/8.d0*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      C_a2_8 = C_a2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     )
      C_a2_8 = C_a2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     )
      C_a2_8 = C_a2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_8 = C_a2_8 + pi*r**(-1)*s**2*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      C_a2_8 = C_a2_8 + pi*r**(-1)*s**2 * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     )
      C_a2_8 = C_a2_8 + pi*r**(-1)*s**2 * (
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_8 = C_a2_8 + pi*r**(-1)*s**3*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      C_a2_8 = C_a2_8 + pi*r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      C_a2_8 = C_a2_8 + pi*r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_8 = C_a2_8 + pi*r**(-1)*(1.d0-r) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      C_a2_8 = C_a2_8 + pi*s**(-1)*(1.d0-r-s)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + pi*s**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     )
      C_a2_8 = C_a2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     )
      C_a2_8 = C_a2_8 + pi*s*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      C_a2_8 = C_a2_8 + pi*s*(1.d0-r)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/8.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + pi*s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 3.d0/4.d0*HZ2(-1,-1)
     +     - HZ2(-1,0)
     +     )
      C_a2_8 = C_a2_8 + pi*s*(1.d0-r)**(-1) * (
     +     - HZ2(0,-1)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_a2_8 = C_a2_8 + pi*s * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + HZ2(-1,0)
     +     )
      C_a2_8 = C_a2_8 + pi*s * (
     +     - 3.d0/2.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      C_a2_8 = C_a2_8 + pi*s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_a2_8 = C_a2_8 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      C_a2_8 = C_a2_8 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 3.d0/8.d0*HZ2(0,-1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_a2_8 = C_a2_8 + pi*(1.d0-r-s)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_a2_8 = C_a2_8 + pi*(1.d0-r-s)**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      C_a2_8 = C_a2_8 + pi*(1.d0-r-s)**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      C_a2_8 = C_a2_8 + pi*(1.d0-r-s)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + pi*(1.d0-r-s)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      C_a2_8 = C_a2_8 + pi*(1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + pi*(1.d0-r)**(-2)*(r+s)**2*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      C_a2_8 = C_a2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 15.d0/16.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     + 5.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_a2_8 = C_a2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 5.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_a2_8 = C_a2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     + 3.d0/4.d0*GYZ3(3,3,1)
     +     + 15.d0/16.d0*HZ1(-1)
     +     - 15.d0/16.d0*HZ1(0)
     +     + 9.d0/8.d0*HZ2(-1,-1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     )
      C_a2_8 = C_a2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 7.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,-1)
     +     + 3.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,-1)
     +     - HZ3(-1,0,0)
     +     + 3.d0/4.d0*HZ3(0,-1,-1)
     +     )
      C_a2_8 = C_a2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 3.d0/4.d0*HZ3(0,-1,0)
     +     - 5.d0/4.d0*HZ3(0,0,-1)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     )
      C_a2_8 = C_a2_8 + pi*(1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + pi*(1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     + 3
     +     )
      C_a2_8 = C_a2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 29.d0/16.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 7.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 2*GYZ1(3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     )
      C_a2_8 = C_a2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 5.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + GYZ2(0,1)*HZ1(-1)
     +     - GYZ2(0,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,3)
     +     - GYZ2(0,3)*HZ1(-1)
     +     )
      C_a2_8 = C_a2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     + 5.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     + GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     )
      C_a2_8 = C_a2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + GYZ3(0,3,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     + 3.d0/2.d0*GYZ3(3,3,1)
     +     - 5.d0/8.d0*HZ1(0)
     +     + 17.d0/4.d0*HZ2(-1,-1)
     +     - 13.d0/4.d0*HZ2(-1,0)
     +     )
      C_a2_8 = C_a2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 15.d0/4.d0*HZ2(0,-1)
     +     + 9.d0/4.d0*HZ2(0,0)
     +     - 3.d0/2.d0*HZ3(-1,-1,-1)
     +     + 3.d0/2.d0*HZ3(-1,-1,0)
     +     + 3*HZ3(-1,0,-1)
     +     - 2*HZ3(-1,0,0)
     +     + 3.d0/2.d0*HZ3(0,-1,-1)
     +     )
      C_a2_8 = C_a2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 3.d0/2.d0*HZ3(0,-1,0)
     +     - 5.d0/2.d0*HZ3(0,0,-1)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     )
      C_a2_8 = C_a2_8 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      C_a2_8 = C_a2_8 + pi*zeta2 * (
     +     + 3.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_a2_8 = C_a2_8 + pi*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      C_a2_8 = C_a2_8 + pi * (
     +     - 25.d0/16.d0
     +     + 15.d0/16.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     - GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     )
      C_a2_8 = C_a2_8 + pi * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     - 5.d0/16.d0*GYZ1(3)
     +     - 27.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 9.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_a2_8 = C_a2_8 + pi * (
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + pi * (
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(-1)
     +     + GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     )
      C_a2_8 = C_a2_8 + pi * (
     +     + 3*GYZ2(3,1)
     +     + 3.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     )
      C_a2_8 = C_a2_8 + pi * (
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - 1.d0/16.d0*HZ1(-1)
     +     - 5.d0/16.d0*HZ1(0)
     +     )
      C_a2_8 = C_a2_8 + pi * (
     +     + 27.d0/8.d0*HZ2(-1,-1)
     +     - 15.d0/8.d0*HZ2(-1,0)
     +     - 27.d0/8.d0*HZ2(0,-1)
     +     + 9.d0/8.d0*HZ2(0,0)
     +     - HZ3(-1,-1,-1)
     +     + 3.d0/2.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,-1)
     +     )
      C_a2_8 = C_a2_8 + pi * (
     +     - HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,-1)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,-1)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(1,0,-1)
     +     )

      C_b2_8 = 0d0
     +
      C_b2_8 = C_b2_8 + pi*r**(-2)*s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     )
      C_b2_8 = C_b2_8 + pi*r**(-1)*s * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/16.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 3.d0/8.d0*GYZ2(3,1)
     +     )
      C_b2_8 = C_b2_8 + pi*r**(-1)*s * (
     +     - 1.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      C_b2_8 = C_b2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     )
      C_b2_8 = C_b2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_8 = C_b2_8 + pi*r**(-1)*s**2*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      C_b2_8 = C_b2_8 + pi*r**(-1)*s**2 * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      C_b2_8 = C_b2_8 + pi*r**(-1)*s**2 * (
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_8 = C_b2_8 + pi*r**(-1)*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     )
      C_b2_8 = C_b2_8 + pi*s**(-1)*(1.d0-r-s)**(-1)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + pi*s**(-1)*(1.d0-r)**(-1)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + pi*s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + pi*s*(1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_b2_8 = C_b2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 13.d0/16.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_b2_8 = C_b2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     + 5.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     - GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_b2_8 = C_b2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     - 3.d0/4.d0*GYZ3(3,3,1)
     +     - 13.d0/16.d0*HZ1(-1)
     +     + 13.d0/16.d0*HZ1(0)
     +     - 7.d0/8.d0*HZ2(-1,-1)
     +     + 1.d0/4.d0*HZ2(-1,0)
     +     )
      C_b2_8 = C_b2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     + 3.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     + 3.d0/4.d0*HZ3(-1,-1,-1)
     +     - 3.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/2.d0*HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     - 3.d0/4.d0*HZ3(0,-1,-1)
     +     )
      C_b2_8 = C_b2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     + 3.d0/4.d0*HZ3(0,-1,0)
     +     + 5.d0/4.d0*HZ3(0,0,-1)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     )
      C_b2_8 = C_b2_8 + pi*s*(1.d0-r)**(-1)*zeta2 * (
     +     + 3.d0/4.d0
     +     + 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + pi*s*(1.d0-r)**(-1)*zeta3 * (
     +     - 3
     +     )
      C_b2_8 = C_b2_8 + pi*s*(1.d0-r)**(-1) * (
     +     + 29.d0/16.d0
     +     - 7.d0/8.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 9.d0/8.d0*GYZ1(3)
     +     + 11.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     )
      C_b2_8 = C_b2_8 + pi*s*(1.d0-r)**(-1) * (
     +     - 5.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + 5.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     - GYZ2(0,1)*HZ1(-1)
     +     + GYZ2(0,1)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + pi*s*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*GYZ2(0,3)
     +     + GYZ2(0,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 5.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + pi*s*(1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     - GYZ2(3,3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ3(0,1,3)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     - GYZ3(0,3,3)
     +     - 1.d0/2.d0*GYZ3(3,0,3)
     +     - 3.d0/2.d0*GYZ3(3,3,1)
     +     )
      C_b2_8 = C_b2_8 + pi*s*(1.d0-r)**(-1) * (
     +     - 3.d0/8.d0*HZ1(-1)
     +     + 9.d0/8.d0*HZ1(0)
     +     - 7.d0/2.d0*HZ2(-1,-1)
     +     + 9.d0/4.d0*HZ2(-1,0)
     +     + 11.d0/4.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_8 = C_b2_8 + pi*s*(1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*HZ3(-1,-1,-1)
     +     - 3.d0/2.d0*HZ3(-1,-1,0)
     +     - 3*HZ3(-1,0,-1)
     +     + 2*HZ3(-1,0,0)
     +     - 3.d0/2.d0*HZ3(0,-1,-1)
     +     + 3.d0/2.d0*HZ3(0,-1,0)
     +     + 5.d0/2.d0*HZ3(0,0,-1)
     +     )
      C_b2_8 = C_b2_8 + pi*s*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*HZ3(0,0,0)
     +     )
      C_b2_8 = C_b2_8 + pi*s*(1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      C_b2_8 = C_b2_8 + pi*s*(1.d0+s)**(-2)*(r+s) * (
     +     - 27.d0/16.d0
     +     + 3.d0/16.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/16.d0*GYZ1(3)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + pi*s*(1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     + 1.d0/8.d0*GYZ2(3,1)
     +     - 3.d0/8.d0*HZ1(-1)
     +     + 9.d0/16.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 3.d0/8.d0*HZ2(-1,0)
     +     - 3.d0/8.d0*HZ2(0,-1)
     +     )
      C_b2_8 = C_b2_8 + pi*s*(1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      C_b2_8 = C_b2_8 + pi*s*(1.d0+s)**(-1)*zeta2 * (
     +     - 1
     +     )
      C_b2_8 = C_b2_8 + pi*s*(1.d0+s)**(-1) * (
     +     + 27.d0/16.d0
     +     - 5.d0/4.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     + 5.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 7.d0/8.d0*GYZ1(3)
     +     + 5.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + pi*s*(1.d0+s)**(-1) * (
     +     + GYZ2(1,3)
     +     - 5.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/2.d0*HZ2(0,-1)
     +     )
      C_b2_8 = C_b2_8 + pi*s*(1.d0+s)**(-1) * (
     +     - HZ2(0,0)
     +     )
      C_b2_8 = C_b2_8 + pi*s*(r+s)**(-1)*zeta2 * (
     +     - 3.d0/8.d0
     +     )
      C_b2_8 = C_b2_8 + pi*s*(r+s)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(0,3)
     +     - 3.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ2(0,-1)
     +     - 3.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_8 = C_b2_8 + pi*s * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      C_b2_8 = C_b2_8 + pi*s * (
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_8 = C_b2_8 + pi*s**2*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_b2_8 = C_b2_8 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     )
      C_b2_8 = C_b2_8 + pi*s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_8 = C_b2_8 + pi*s**2*(1.d0-r)**(-1)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      C_b2_8 = C_b2_8 + pi*s**2*(1.d0-r)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_b2_8 = C_b2_8 + pi*s**3*(1.d0-r)**(-2)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_b2_8 = C_b2_8 + pi*s**3*(1.d0-r)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_b2_8 = C_b2_8 + pi*(1.d0-r-s)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_b2_8 = C_b2_8 + pi*(1.d0-r-s)**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      C_b2_8 = C_b2_8 + pi*(1.d0-r-s)**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      C_b2_8 = C_b2_8 + pi*(1.d0-r-s)**(-1)*(r+s) * (
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + pi*(1.d0-r-s)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      C_b2_8 = C_b2_8 + pi*(1.d0-r)**(-2)*(r+s)**2*zeta2 * (
     +     + 1.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + pi*(1.d0-r)**(-2)*(r+s)**2*zeta3 * (
     +     + 3.d0/2.d0
     +     )
      C_b2_8 = C_b2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     - 15.d0/16.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     + 5.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_b2_8 = C_b2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 5.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_b2_8 = C_b2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     + 3.d0/4.d0*GYZ3(3,3,1)
     +     + 15.d0/16.d0*HZ1(-1)
     +     - 15.d0/16.d0*HZ1(0)
     +     + 9.d0/8.d0*HZ2(-1,-1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     )
      C_b2_8 = C_b2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 7.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ3(-1,-1,-1)
     +     + 3.d0/4.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,-1)
     +     - HZ3(-1,0,0)
     +     + 3.d0/4.d0*HZ3(0,-1,-1)
     +     )
      C_b2_8 = C_b2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 3.d0/4.d0*HZ3(0,-1,0)
     +     - 5.d0/4.d0*HZ3(0,0,-1)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     )
      C_b2_8 = C_b2_8 + pi*(1.d0-r)**(-1)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + pi*(1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     + 3
     +     )
      C_b2_8 = C_b2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 29.d0/16.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/8.d0*GYZ1(3)
     +     - 7.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 2*GYZ1(3)*HZ1(0)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     )
      C_b2_8 = C_b2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 3.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - 5.d0/2.d0*GYZ1(3)*HZ2(0,-1)
     +     + 3.d0/2.d0*GYZ1(3)*HZ2(0,0)
     +     + GYZ2(0,1)*HZ1(-1)
     +     - GYZ2(0,1)*HZ1(0)
     +     + 3.d0/2.d0*GYZ2(0,3)
     +     - GYZ2(0,3)*HZ1(-1)
     +     )
      C_b2_8 = C_b2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(0)
     +     + 5.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     - 3.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     + GYZ2(3,3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ3(0,1,3)
     +     )
      C_b2_8 = C_b2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + GYZ3(0,3,3)
     +     + 1.d0/2.d0*GYZ3(3,0,3)
     +     + 3.d0/2.d0*GYZ3(3,3,1)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     + 17.d0/4.d0*HZ2(-1,-1)
     +     )
      C_b2_8 = C_b2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 13.d0/4.d0*HZ2(-1,0)
     +     - 15.d0/4.d0*HZ2(0,-1)
     +     + 9.d0/4.d0*HZ2(0,0)
     +     - 3.d0/2.d0*HZ3(-1,-1,-1)
     +     + 3.d0/2.d0*HZ3(-1,-1,0)
     +     + 3*HZ3(-1,0,-1)
     +     - 2*HZ3(-1,0,0)
     +     )
      C_b2_8 = C_b2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 3.d0/2.d0*HZ3(0,-1,-1)
     +     - 3.d0/2.d0*HZ3(0,-1,0)
     +     - 5.d0/2.d0*HZ3(0,0,-1)
     +     + 3.d0/2.d0*HZ3(0,0,0)
     +     )
      C_b2_8 = C_b2_8 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      C_b2_8 = C_b2_8 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/8.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + pi*zeta2 * (
     +     + 3.d0/4.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ1(1)
     +     )
      C_b2_8 = C_b2_8 + pi*zeta3 * (
     +     - 1.d0/2.d0
     +     )
      C_b2_8 = C_b2_8 + pi * (
     +     - 3.d0/2.d0
     +     + 15.d0/16.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(1)*HZ2(-1,-1)
     +     - GYZ1(1)*HZ2(-1,0)
     +     - 1.d0/4.d0*GYZ1(1)*HZ2(0,-1)
     +     )
      C_b2_8 = C_b2_8 + pi * (
     +     + 1.d0/4.d0*GYZ1(1)*HZ2(1,0)
     +     + 1.d0/2.d0*GYZ1(2)*HZ2(0,-1)
     +     - 3.d0/16.d0*GYZ1(3)
     +     - 27.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     + 9.d0/8.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_b2_8 = C_b2_8 + pi * (
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     + 1.d0/4.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + pi * (
     +     - 1.d0/2.d0*GYZ2(1,1)*HZ1(-1)
     +     + GYZ2(1,1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(1,2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(2,1)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,3)*HZ1(-1)
     +     )
      C_b2_8 = C_b2_8 + pi * (
     +     + 3*GYZ2(3,1)
     +     + 3.d0/8.d0*GYZ2(3,3)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ3(0,1,3)
     +     + 1.d0/2.d0*GYZ3(0,3,3)
     +     + 1.d0/2.d0*GYZ3(1,1,3)
     +     )
      C_b2_8 = C_b2_8 + pi * (
     +     + 1.d0/4.d0*GYZ3(1,2,1)
     +     + 1.d0/2.d0*GYZ3(2,1,1)
     +     - 1.d0/4.d0*GYZ3(2,3,1)
     +     + 1.d0/4.d0*GYZ3(3,0,3)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - 3.d0/16.d0*HZ1(-1)
     +     - 3.d0/16.d0*HZ1(0)
     +     )
      C_b2_8 = C_b2_8 + pi * (
     +     + 27.d0/8.d0*HZ2(-1,-1)
     +     - 15.d0/8.d0*HZ2(-1,0)
     +     - 27.d0/8.d0*HZ2(0,-1)
     +     + 9.d0/8.d0*HZ2(0,0)
     +     - HZ3(-1,-1,-1)
     +     + 3.d0/2.d0*HZ3(-1,-1,0)
     +     + 3.d0/2.d0*HZ3(-1,0,-1)
     +     )
      C_b2_8 = C_b2_8 + pi * (
     +     - HZ3(-1,0,0)
     +     + 1.d0/2.d0*HZ3(0,-1,-1)
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     - 3.d0/4.d0*HZ3(0,0,-1)
     +     + 3.d0/4.d0*HZ3(0,0,0)
     +     - 1.d0/2.d0*HZ3(1,0,-1)
     +     )

      C_c2_8 = 0d0
     +
      C_c2_8 = C_c2_8 + pi*r**(-3)*s**2*(1.d0-r) * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     )
      C_c2_8 = C_c2_8 + pi*r**(-2)*s*(1.d0-r) * (
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      C_c2_8 = C_c2_8 + pi*r**(-2)*s**2 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/16.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     )
      C_c2_8 = C_c2_8 + pi*r**(-2)*s**2 * (
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + pi*r**(-2)*s**3*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      C_c2_8 = C_c2_8 + pi*r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     )
      C_c2_8 = C_c2_8 + pi*r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + pi*r**(-2)*s**3*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      C_c2_8 = C_c2_8 + pi*r**(-2)*s**3 * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     )
      C_c2_8 = C_c2_8 + pi*r**(-2)*s**3 * (
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + pi*r**(-1)*s * (
     +     - 1.d0/16.d0
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 7.d0/16.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + pi*r**(-1)*s * (
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     + 3.d0/8.d0*GYZ2(3,1)
     +     + 1.d0/8.d0*GYZ2(3,3)
     +     + HZ1(-1)
     +     - 5.d0/8.d0*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      C_c2_8 = C_c2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     )
      C_c2_8 = C_c2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     )
      C_c2_8 = C_c2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + pi*r**(-1)*s**2*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      C_c2_8 = C_c2_8 + pi*r**(-1)*s**2 * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      C_c2_8 = C_c2_8 + pi*r**(-1)*s**2 * (
     +     + HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + pi*r**(-1)*s**3*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      C_c2_8 = C_c2_8 + pi*r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     )
      C_c2_8 = C_c2_8 + pi*r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + pi*r**(-1)*(1.d0-r) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      C_c2_8 = C_c2_8 + pi*s*(1.d0-r)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/8.d0
     +     + 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + pi*s*(1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     - 3.d0/2.d0
     +     )
      C_c2_8 = C_c2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(0)
     +     + 15.d0/16.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(-1)
     +     - 5.d0/8.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(-1,-1)
     +     + 3.d0/4.d0*GYZ1(3)*HZ2(-1,0)
     +     )
      C_c2_8 = C_c2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     + 5.d0/4.d0*GYZ1(3)*HZ2(0,-1)
     +     - 3.d0/4.d0*GYZ1(3)*HZ2(0,0)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(0,3)*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/8.d0*GYZ2(1,3)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ3(0,1,3)
     +     - 1.d0/4.d0*GYZ3(0,3,1)
     +     )
      C_c2_8 = C_c2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*GYZ3(0,3,3)
     +     - 1.d0/4.d0*GYZ3(3,0,3)
     +     - 3.d0/4.d0*GYZ3(3,3,1)
     +     - 15.d0/16.d0*HZ1(-1)
     +     + 15.d0/16.d0*HZ1(0)
     +     - 9.d0/8.d0*HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     )
      C_c2_8 = C_c2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     + 7.d0/8.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     + 3.d0/4.d0*HZ3(-1,-1,-1)
     +     - 3.d0/4.d0*HZ3(-1,-1,0)
     +     - 3.d0/2.d0*HZ3(-1,0,-1)
     +     + HZ3(-1,0,0)
     +     - 3.d0/4.d0*HZ3(0,-1,-1)
     +     )
      C_c2_8 = C_c2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     + 3.d0/4.d0*HZ3(0,-1,0)
     +     + 5.d0/4.d0*HZ3(0,0,-1)
     +     - 3.d0/4.d0*HZ3(0,0,0)
     +     )
      C_c2_8 = C_c2_8 + pi*s*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      C_c2_8 = C_c2_8 + pi*s*(1.d0-r)**(-1) * (
     +     + 29.d0/16.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/8.d0*GYZ1(3)
     +     + 3.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + pi*s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(0,3)
     +     + 3.d0/4.d0*GYZ2(1,3)
     +     - 3.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     + 7.d0/8.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     )
      C_c2_8 = C_c2_8 + pi*s*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     + HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      C_c2_8 = C_c2_8 + pi*s*(1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_c2_8 = C_c2_8 + pi*s*(1.d0+s)**(-2)*(r+s) * (
     +     + 27.d0/16.d0
     +     - 3.d0/16.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/16.d0*GYZ1(3)
     +     + 1.d0/8.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/8.d0*GYZ1(3)*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + pi*s*(1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/8.d0*GYZ2(1,3)
     +     - 1.d0/8.d0*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ1(-1)
     +     - 9.d0/16.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 3.d0/8.d0*HZ2(-1,0)
     +     + 3.d0/8.d0*HZ2(0,-1)
     +     )
      C_c2_8 = C_c2_8 + pi*s*(1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      C_c2_8 = C_c2_8 + pi*s*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      C_c2_8 = C_c2_8 + pi*s*(1.d0+s)**(-1) * (
     +     - 29.d0/16.d0
     +     + 3.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + pi*s*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 3.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      C_c2_8 = C_c2_8 + pi*s*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_c2_8 = C_c2_8 + pi*s*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + pi*s * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     )
      C_c2_8 = C_c2_8 + pi*s * (
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + pi*s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      C_c2_8 = C_c2_8 + pi*s**2*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     )
      C_c2_8 = C_c2_8 + pi*s**2*(1.d0-r)**(-1)*(r+s)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      C_c2_8 = C_c2_8 + pi*s**2*(1.d0-r)**(-1)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + pi*s**3*(1.d0-r)**(-2)*(r+s)**(-1)*zeta2 * (
     +     + 1.d0/8.d0
     +     )
      C_c2_8 = C_c2_8 + pi*s**3*(1.d0-r)**(-2)*(r+s)**(-1) * (
     +     - 1.d0/8.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/8.d0*GYZ2(0,3)
     +     + 1.d0/8.d0*GYZ2(2,1)
     +     + 1.d0/8.d0*HZ2(0,-1)
     +     + 1.d0/8.d0*HZ2(1,0)
     +     )
      C_c2_8 = C_c2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/8.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     + 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*HZ1(-1)
     +     )
      C_c2_8 = C_c2_8 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     + 1.d0/8.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      C_c2_8 = C_c2_8 + pi * (
     +     - 1.d0/16.d0
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/8.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )

      D_a2_8 = 0

      D_b2_8 = 0

      D_c2_8 = 0

      E_a2_8 = 0d0
     +
      E_a2_8 = E_a2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     + 5.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     )
      E_a2_8 = E_a2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 19.d0/36.d0*HZ1(-1)
     +     + 19.d0/36.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/24.d0*HZ2(-1,0)
     +     - 1.d0/24.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      E_a2_8 = E_a2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 19.d0/36.d0
     +     - 1.d0/24.d0*GYZ1(1)
     +     + 1.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 61.d0/72.d0*GYZ1(3)
     +     + 5.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/12.d0*GYZ2(1,3)
     +     )
      E_a2_8 = E_a2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     - 8.d0/9.d0*HZ1(-1)
     +     + 79.d0/72.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/12.d0*HZ2(0,-1)
     +     )
      E_a2_8 = E_a2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      E_a2_8 = E_a2_8 + pi*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      E_a2_8 = E_a2_8 + pi * (
     +     + 17.d0/108.d0
     +     + 67.d0/144.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 31.d0/144.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     )
      E_a2_8 = E_a2_8 + pi * (
     +     - 1.d0/12.d0*GYZ2(1,3)
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 29.d0/36.d0*HZ1(-1)
     +     + 85.d0/144.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      E_a2_8 = E_a2_8 + pi * (
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )

      E_b2_8 = 0d0
     +
      E_b2_8 = E_b2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 19.d0/36.d0*GYZ1(3)
     +     - 5.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     )
      E_b2_8 = E_b2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     + 19.d0/36.d0*HZ1(-1)
     +     - 19.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/24.d0*HZ2(-1,0)
     +     + 1.d0/24.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      E_b2_8 = E_b2_8 + pi*s*(1.d0-r)**(-1) * (
     +     - 19.d0/36.d0
     +     + 1.d0/24.d0*GYZ1(1)
     +     - 1.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     - 61.d0/72.d0*GYZ1(3)
     +     - 5.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/12.d0*GYZ2(1,3)
     +     )
      E_b2_8 = E_b2_8 + pi*s*(1.d0-r)**(-1) * (
     +     + 1.d0/12.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*GYZ2(3,3)
     +     + 8.d0/9.d0*HZ1(-1)
     +     - 79.d0/72.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(-1,-1)
     +     + 1.d0/12.d0*HZ2(-1,0)
     +     + 1.d0/12.d0*HZ2(0,-1)
     +     )
      E_b2_8 = E_b2_8 + pi*s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      E_b2_8 = E_b2_8 + pi*s*(1.d0+s)**(-2)*(r+s) * (
     +     + 13.d0/36.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     - 1.d0/8.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      E_b2_8 = E_b2_8 + pi*s*(1.d0+s)**(-1) * (
     +     - 13.d0/36.d0
     +     - 1.d0/8.d0*GYZ1(1)
     +     + 3.d0/8.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/8.d0*HZ1(0)
     +     )
      E_b2_8 = E_b2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     + 19.d0/36.d0*GYZ1(3)
     +     + 5.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/24.d0*GYZ2(1,3)
     +     - 1.d0/24.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     )
      E_b2_8 = E_b2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 19.d0/36.d0*HZ1(-1)
     +     + 19.d0/36.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/24.d0*HZ2(-1,0)
     +     - 1.d0/24.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )
      E_b2_8 = E_b2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 19.d0/36.d0
     +     - 1.d0/24.d0*GYZ1(1)
     +     + 1.d0/12.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/12.d0*GYZ1(1)*HZ1(0)
     +     + 61.d0/72.d0*GYZ1(3)
     +     + 5.d0/12.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/12.d0*GYZ2(1,3)
     +     )
      E_b2_8 = E_b2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*GYZ2(3,3)
     +     - 8.d0/9.d0*HZ1(-1)
     +     + 79.d0/72.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     - 1.d0/12.d0*HZ2(-1,0)
     +     - 1.d0/12.d0*HZ2(0,-1)
     +     )
      E_b2_8 = E_b2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      E_b2_8 = E_b2_8 + pi*zeta2 * (
     +     - 1.d0/8.d0
     +     )
      E_b2_8 = E_b2_8 + pi * (
     +     + 17.d0/108.d0
     +     + 67.d0/144.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(1)*HZ1(0)
     +     + 31.d0/144.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ2(1,1)
     +     )
      E_b2_8 = E_b2_8 + pi * (
     +     - 1.d0/12.d0*GYZ2(1,3)
     +     - 1.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*GYZ2(3,3)
     +     - 29.d0/36.d0*HZ1(-1)
     +     + 85.d0/144.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     )
      E_b2_8 = E_b2_8 + pi * (
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/4.d0*HZ2(0,0)
     +     )

      E_c2_8 = 0d0
     +
      E_c2_8 = E_c2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/24.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/24.d0*GYZ1(1)*HZ1(0)
     +     - 19.d0/36.d0*GYZ1(3)
     +     - 5.d0/24.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/24.d0*GYZ2(1,3)
     +     + 1.d0/24.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*GYZ2(3,3)
     +     )
      E_c2_8 = E_c2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     + 19.d0/36.d0*HZ1(-1)
     +     - 19.d0/36.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/24.d0*HZ2(-1,0)
     +     + 1.d0/24.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     )
      E_c2_8 = E_c2_8 + pi*s*(1.d0-r)**(-1) * (
     +     - 19.d0/36.d0
     +     + 1.d0/24.d0*GYZ1(1)
     +     + 5.d0/24.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/24.d0*HZ1(0)
     +     )
      E_c2_8 = E_c2_8 + pi*s*(1.d0+s)**(-2)*(r+s) * (
     +     - 13.d0/36.d0
     +     + 1.d0/8.d0*GYZ1(1)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/8.d0*HZ1(0)
     +     )
      E_c2_8 = E_c2_8 + pi*s*(1.d0+s)**(-1) * (
     +     + 19.d0/36.d0
     +     - 1.d0/24.d0*GYZ1(1)
     +     - 5.d0/24.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/24.d0*HZ1(0)
     +     )

      F_a2_8 = 0

      F_b2_8 = 0

      F_c2_8 = 0

      G_a2_8 = 0d0
     +
      G_a2_8 = G_a2_8 + pi*r**(-4)*s**5*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-4)*s**5*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-4)*s**5*(1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-4)*s**5*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-4)*s**5 * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-4)*s**5 * (
     +     - 3.d0/2.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-3)*s**2*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-3)*s**4*(1.d0-r)**(-1)*zeta2 * (
     +     + 7.d0/6.d0
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-3)*s**4*(1.d0-r)**(-1) * (
     +     - 7.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)
     +     + 7.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 7.d0/6.d0*GYZ2(2,1)
     +     - 7.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-3)*s**4*(1.d0-r)**(-1) * (
     +     + 7.d0/6.d0*HZ2(-1,-1)
     +     - 7.d0/3.d0*HZ2(-1,0)
     +     - 7.d0/6.d0*HZ2(0,-1)
     +     + 7.d0/2.d0*HZ2(0,0)
     +     + 7.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-3)*s**4*zeta2 * (
     +     - 7.d0/6.d0
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-3)*s**4 * (
     +     + 7.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)
     +     - 7.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 7.d0/6.d0*GYZ2(2,1)
     +     + 7.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-3)*s**4 * (
     +     - 7.d0/6.d0*HZ2(-1,-1)
     +     + 7.d0/3.d0*HZ2(-1,0)
     +     + 7.d0/6.d0*HZ2(0,-1)
     +     - 7.d0/2.d0*HZ2(0,0)
     +     - 7.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-3)*s**5*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-3)*s**5*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-3)*s**5*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-3)*s**5*zeta2 * (
     +     - 1.d0/3.d0
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-3)*s**5 * (
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     + 2.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,-1)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-3)*s**5 * (
     +     - HZ2(0,0)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-2)*s*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-2)*s**2 * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-2)*s**3*(1.d0-r)**(-1)*zeta2 * (
     +     + 11.d0/12.d0
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 11.d0/12.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 11.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 11.d0/12.d0*GYZ2(2,1)
     +     - 11.d0/12.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     + 11.d0/12.d0*HZ1(0)
     +     + 11.d0/12.d0*HZ2(-1,-1)
     +     - 11.d0/6.d0*HZ2(-1,0)
     +     - 11.d0/12.d0*HZ2(0,-1)
     +     + 11.d0/4.d0*HZ2(0,0)
     +     + 11.d0/12.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-2)*s**3*zeta2 * (
     +     - 11.d0/12.d0
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-2)*s**3 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 11.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 11.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 11.d0/12.d0*GYZ2(2,1)
     +     + 11.d0/12.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-2)*s**3 * (
     +     - 11.d0/12.d0*HZ1(0)
     +     - 11.d0/12.d0*HZ2(-1,-1)
     +     + 11.d0/6.d0*HZ2(-1,0)
     +     + 11.d0/12.d0*HZ2(0,-1)
     +     - 11.d0/4.d0*HZ2(0,0)
     +     - 11.d0/12.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-2)*s**4*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/3.d0
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-2)*s**4*(1.d0-r)**(-2) * (
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-2)*s**4*(1.d0-r)**(-2) * (
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     + 2.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,-1)
     +     - HZ2(0,0)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-2)*s**4*zeta2 * (
     +     - 5.d0/6.d0
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-2)*s**4 * (
     +     + 5.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 5.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 5.d0/6.d0*GYZ2(2,1)
     +     + 5.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-2)*s**4 * (
     +     - 5.d0/6.d0*HZ2(-1,-1)
     +     + 5.d0/3.d0*HZ2(-1,0)
     +     + 5.d0/6.d0*HZ2(0,-1)
     +     - 5.d0/2.d0*HZ2(0,0)
     +     - 5.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-2)*s**5*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-2)*s**5 * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-2)*s**5 * (
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-1)*s * (
     +     - 3.d0/8.d0
     +     + 1.d0/2.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-1)*s * (
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/12.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 13.d0/24.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     - 11.d0/8.d0*HZ1(-1)
     +     + 37.d0/24.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-1)*s**2*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-1)*s**2 * (
     +     - 1.d0/12.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-1)*s**2 * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 2.d0/3.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-1)*s**3*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-1)*s**3*zeta2 * (
     +     - 3.d0/4.d0
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-1)*s**3 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 3.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 3.d0/4.d0*GYZ2(2,1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-1)*s**3 * (
     +     - 2.d0/3.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ2(-1,-1)
     +     + 3.d0/2.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(0,-1)
     +     - 9.d0/4.d0*HZ2(0,0)
     +     - 3.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-1)*s**4*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-1)*s**4 * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-1)*s**4 * (
     +     - 3.d0/2.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + pi*r**(-1)*(1.d0-r) * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 3.d0/8.d0*HZ1(-1)
     +     )
      G_a2_8 = G_a2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/12.d0*HZ1(-1)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + pi*s*(1.d0-r)**(-1) * (
     +     + 1.d0/12.d0
     +     + GYZ1(1)*HZ1(-1)
     +     - GYZ1(1)*HZ1(0)
     +     + 1.d0/8.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(-1)
     +     + GYZ2(3,1)
     +     - 23.d0/24.d0*HZ1(-1)
     +     )
      G_a2_8 = G_a2_8 + pi*s*(1.d0-r)**(-1) * (
     +     + 23.d0/24.d0*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + pi*s*(r+s) * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)
     +     - 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/12.d0*GYZ2(0,3)
     +     - 1.d0/12.d0*GYZ2(1,3)
     +     - 1.d0/12.d0*GYZ2(2,1)
     +     )
      G_a2_8 = G_a2_8 + pi*s*(r+s) * (
     +     + 1.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/12.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + pi*s*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      G_a2_8 = G_a2_8 + pi*s * (
     +     - 1.d0/12.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/12.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     )
      G_a2_8 = G_a2_8 + pi*s * (
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     )
      G_a2_8 = G_a2_8 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/12.d0*HZ1(-1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + pi*s**2*(r+s) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_a2_8 = G_a2_8 + pi*s**2*(r+s) * (
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + pi*s**2*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      G_a2_8 = G_a2_8 + pi*s**2 * (
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(0,3)
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     )
      G_a2_8 = G_a2_8 + pi*s**2 * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/2.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + pi*s**3*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      G_a2_8 = G_a2_8 + pi*s**3 * (
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/3.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     )
      G_a2_8 = G_a2_8 + pi*s**3 * (
     +     + 2.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     - HZ2(0,0)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + pi*(1.d0-r)**(-2)*(r+s)**2*zeta3 * (
     +     + 2
     +     )
      G_a2_8 = G_a2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,-1)
     +     - GYZ1(3)*HZ2(-1,0)
     +     - 2*GYZ1(3)*HZ2(0,-1)
     +     + GYZ2(0,1)*HZ1(-1)
     +     - GYZ2(0,1)*HZ1(0)
     +     )
      G_a2_8 = G_a2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,3)*HZ1(-1)
     +     + GYZ3(0,3,1)
     +     + GYZ3(3,3,1)
     +     )
      G_a2_8 = G_a2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     - HZ3(-1,-1,-1)
     +     + HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,-1)
     +     )
      G_a2_8 = G_a2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + HZ3(0,-1,-1)
     +     - HZ3(0,-1,0)
     +     - 2*HZ3(0,0,-1)
     +     )
      G_a2_8 = G_a2_8 + pi*(1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     + 1
     +     )
      G_a2_8 = G_a2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 5.d0/12.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(-1)
     +     - 7.d0/12.d0*GYZ1(3)
     +     - 7.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     )
      G_a2_8 = G_a2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - GYZ1(3)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     + 11.d0/6.d0*GYZ2(3,1)
     +     )
      G_a2_8 = G_a2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     - 7.d0/12.d0*HZ1(0)
     +     + 2.d0/3.d0*HZ2(-1,-1)
     +     )
      G_a2_8 = G_a2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     - 7.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,-1)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,-1)
     +     + 1.d0/2.d0*HZ3(0,-1,-1)
     +     )
      G_a2_8 = G_a2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     - HZ3(0,0,-1)
     +     )
      G_a2_8 = G_a2_8 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 3.d0/8.d0*HZ1(-1)
     +     )
      G_a2_8 = G_a2_8 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     )
      G_a2_8 = G_a2_8 + pi*(r+s) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_a2_8 = G_a2_8 + pi*(r+s) * (
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_a2_8 = G_a2_8 + pi * (
     +     - 3.d0/4.d0
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     )
      G_a2_8 = G_a2_8 + pi * (
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )

      G_b2_8 = 0d0
     +
      G_b2_8 = G_b2_8 + pi*r**(-3)*s**4*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-3)*s**4*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-3)*s**4*(1.d0-r)**(-1) * (
     +     + 3.d0/2.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-3)*s**4*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-3)*s**4 * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-3)*s**4 * (
     +     - 3.d0/2.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-2)*s*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-2)*s**3*(1.d0-r)**(-1)*zeta2 * (
     +     + 2.d0/3.d0
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     - 2.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)
     +     + 2.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(2,1)
     +     - 2.d0/3.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     + 2.d0/3.d0*HZ2(-1,-1)
     +     - 4.d0/3.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(0,-1)
     +     + 2*HZ2(0,0)
     +     + 2.d0/3.d0*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-2)*s**3*zeta2 * (
     +     - 2.d0/3.d0
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-2)*s**3 * (
     +     + 2.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)
     +     - 2.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 2.d0/3.d0*GYZ2(2,1)
     +     + 2.d0/3.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-2)*s**3 * (
     +     - 2.d0/3.d0*HZ2(-1,-1)
     +     + 4.d0/3.d0*HZ2(-1,0)
     +     + 2.d0/3.d0*HZ2(0,-1)
     +     - 2*HZ2(0,0)
     +     - 2.d0/3.d0*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-2)*s**4*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-2)*s**4*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-2)*s**4*(1.d0-r)**(-2) * (
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-2)*s**4*zeta2 * (
     +     - 1.d0/3.d0
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-2)*s**4 * (
     +     + 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(2,1)
     +     + 1.d0/3.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*HZ2(-1,-1)
     +     + 2.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/3.d0*HZ2(0,-1)
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-2)*s**4 * (
     +     - HZ2(0,0)
     +     - 1.d0/3.d0*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-1)*s * (
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     + 5.d0/12.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/4.d0*GYZ2(2,1)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 5.d0/12.d0*HZ1(-1)
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     + 7.d0/12.d0*HZ1(0)
     +     + 1.d0/4.d0*HZ2(-1,-1)
     +     - 1.d0/2.d0*HZ2(-1,0)
     +     - 1.d0/4.d0*HZ2(0,-1)
     +     + 3.d0/4.d0*HZ2(0,0)
     +     + 1.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-1)*s**2*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-1)*s**2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(2)*HZ1(0)
     +     - 5.d0/12.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/4.d0*GYZ2(2,1)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 5.d0/12.d0*HZ1(-1)
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-1)*s**2 * (
     +     - 7.d0/12.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     - 3.d0/4.d0*HZ2(0,0)
     +     - 1.d0/4.d0*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-1)*s**3*(1.d0-r)**(-2)*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-1)*s**3*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-1)*s**3 * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-1)*s**3 * (
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-1)*s**4*zeta2 * (
     +     - 1.d0/6.d0
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-1)*s**4 * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(0,-1)
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-1)*s**4 * (
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + pi*r**(-1)*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     )
      G_b2_8 = G_b2_8 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + pi*s**(-1)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + pi*s*(1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     - 2
     +     )
      G_b2_8 = G_b2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/3.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,-1)
     +     + GYZ1(3)*HZ2(-1,0)
     +     + 2*GYZ1(3)*HZ2(0,-1)
     +     - GYZ2(0,1)*HZ1(-1)
     +     + GYZ2(0,1)*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + GYZ2(0,3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,3)*HZ1(-1)
     +     - GYZ3(0,3,1)
     +     - GYZ3(3,3,1)
     +     )
      G_b2_8 = G_b2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     + HZ3(-1,-1,-1)
     +     - HZ3(-1,-1,0)
     +     - 2*HZ3(-1,0,-1)
     +     )
      G_b2_8 = G_b2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     - HZ3(0,-1,-1)
     +     + HZ3(0,-1,0)
     +     + 2*HZ3(0,0,-1)
     +     )
      G_b2_8 = G_b2_8 + pi*s*(1.d0-r)**(-1)*zeta3 * (
     +     - 1
     +     )
      G_b2_8 = G_b2_8 + pi*s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     - GYZ1(1)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     )
      G_b2_8 = G_b2_8 + pi*s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     + GYZ1(3)*HZ2(0,-1)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     - 5.d0/6.d0*GYZ2(3,1)
     +     )
      G_b2_8 = G_b2_8 + pi*s*(1.d0-r)**(-1) * (
     +     - 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ3(0,3,1)
     +     - 1.d0/2.d0*GYZ3(3,3,1)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 7.d0/6.d0*HZ1(0)
     +     - 2.d0/3.d0*HZ2(-1,-1)
     +     )
      G_b2_8 = G_b2_8 + pi*s*(1.d0-r)**(-1) * (
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + 7.d0/4.d0*HZ2(0,-1)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ3(-1,-1,-1)
     +     - 1.d0/2.d0*HZ3(-1,-1,0)
     +     - HZ3(-1,0,-1)
     +     - 1.d0/2.d0*HZ3(0,-1,-1)
     +     )
      G_b2_8 = G_b2_8 + pi*s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*HZ3(0,-1,0)
     +     + HZ3(0,0,-1)
     +     )
      G_b2_8 = G_b2_8 + pi*s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     + GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - GYZ1(3)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     - HZ1(0)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_8 = G_b2_8 + pi*s*(1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      G_b2_8 = G_b2_8 + pi*s*(1.d0+s)**(-2)*(r+s) * (
     +     - 1
     +     - 7.d0/4.d0*GYZ1(1)
     +     - 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + GYZ1(1)*HZ1(0)
     +     + 5.d0/4.d0*GYZ1(3)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + pi*s*(1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     + 1.d0/4.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ1(-1)
     +     + 11.d0/12.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     - 3.d0/4.d0*HZ2(0,-1)
     +     )
      G_b2_8 = G_b2_8 + pi*s*(1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      G_b2_8 = G_b2_8 + pi*s*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_b2_8 = G_b2_8 + pi*s*(1.d0+s)**(-1) * (
     +     + 1
     +     + 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 2.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + pi*s*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/12.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(0,-1)
     +     )
      G_b2_8 = G_b2_8 + pi*s*(1.d0+s)**(-1) * (
     +     - 1.d0/6.d0*HZ2(0,0)
     +     )
      G_b2_8 = G_b2_8 + pi*s*(r+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )
      G_b2_8 = G_b2_8 + pi*s*(r+s) * (
     +     - 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_b2_8 = G_b2_8 + pi*s*(r+s) * (
     +     + 1.d0/2.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + pi*s*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_b2_8 = G_b2_8 + pi*s*(r+s)**2 * (
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + pi*s*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      G_b2_8 = G_b2_8 + pi*s * (
     +     + 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/12.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/12.d0*GYZ2(2,1)
     +     )
      G_b2_8 = G_b2_8 + pi*s * (
     +     + 1.d0/12.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(-1,0)
     +     + 1.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/4.d0*HZ2(0,0)
     +     - 1.d0/12.d0*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(-1)
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + pi*s**2*(r+s)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      G_b2_8 = G_b2_8 + pi*s**2*(r+s) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/3.d0*GYZ2(0,3)
     +     + 1.d0/3.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     )
      G_b2_8 = G_b2_8 + pi*s**2*(r+s) * (
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + pi*s**2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     )
      G_b2_8 = G_b2_8 + pi*s**2 * (
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + pi*s**3 * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_b2_8 = G_b2_8 + pi*s**3 * (
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + pi*(1.d0-r)**(-2)*(r+s)**2*zeta3 * (
     +     + 2
     +     )
      G_b2_8 = G_b2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     - 1.d0/4.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + GYZ1(3)*HZ2(-1,-1)
     +     - GYZ1(3)*HZ2(-1,0)
     +     - 2*GYZ1(3)*HZ2(0,-1)
     +     + GYZ2(0,1)*HZ1(-1)
     +     - GYZ2(0,1)*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - GYZ2(0,3)*HZ1(-1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     + GYZ2(3,1)*HZ1(0)
     +     - GYZ2(3,3)*HZ1(-1)
     +     + GYZ3(0,3,1)
     +     + GYZ3(3,3,1)
     +     )
      G_b2_8 = G_b2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 1.d0/4.d0*HZ1(0)
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     + 1.d0/6.d0*HZ2(0,0)
     +     - HZ3(-1,-1,-1)
     +     + HZ3(-1,-1,0)
     +     + 2*HZ3(-1,0,-1)
     +     )
      G_b2_8 = G_b2_8 + pi*(1.d0-r)**(-2)*(r+s)**2 * (
     +     + HZ3(0,-1,-1)
     +     - HZ3(0,-1,0)
     +     - 2*HZ3(0,0,-1)
     +     )
      G_b2_8 = G_b2_8 + pi*(1.d0-r)**(-1)*(r+s)*zeta3 * (
     +     + 1
     +     )
      G_b2_8 = G_b2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 5.d0/12.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     + GYZ1(1)*HZ1(-1)
     +     - 5.d0/24.d0*GYZ1(3)
     +     - 7.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ2(-1,-1)
     +     )
      G_b2_8 = G_b2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*GYZ1(3)*HZ2(-1,0)
     +     - GYZ1(3)*HZ2(0,-1)
     +     + 1.d0/2.d0*GYZ2(0,1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ2(0,1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/2.d0*GYZ2(0,3)*HZ1(-1)
     +     + 11.d0/6.d0*GYZ2(3,1)
     +     )
      G_b2_8 = G_b2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     + 1.d0/2.d0*GYZ2(3,1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(3,3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ3(0,3,1)
     +     + 1.d0/2.d0*GYZ3(3,3,1)
     +     - 5.d0/8.d0*HZ1(-1)
     +     - 5.d0/24.d0*HZ1(0)
     +     + 2.d0/3.d0*HZ2(-1,-1)
     +     )
      G_b2_8 = G_b2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 3.d0/4.d0*HZ2(-1,0)
     +     - 7.d0/4.d0*HZ2(0,-1)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ3(-1,-1,-1)
     +     + 1.d0/2.d0*HZ3(-1,-1,0)
     +     + HZ3(-1,0,-1)
     +     + 1.d0/2.d0*HZ3(0,-1,-1)
     +     )
      G_b2_8 = G_b2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 1.d0/2.d0*HZ3(0,-1,0)
     +     - HZ3(0,0,-1)
     +     )
      G_b2_8 = G_b2_8 + pi*(1.d0-r)*(r+s)**(-1) * (
     +     - 3.d0/8.d0*GYZ1(1)
     +     + 3.d0/8.d0*HZ1(-1)
     +     )
      G_b2_8 = G_b2_8 + pi*(1.d0+s)**(-2)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     + 5.d0/6.d0
     +     - 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 3.d0/4.d0*HZ1(-1)
     +     - 3.d0/4.d0*HZ1(0)
     +     + 2.d0/3.d0*HZ2(0,0)
     +     )
      G_b2_8 = G_b2_8 + pi*(r+s) * (
     +     - 1.d0/12.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     )
      G_b2_8 = G_b2_8 + pi*(r+s) * (
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_b2_8 = G_b2_8 + pi*(r+s)**2 * (
     +     + 1.d0/3.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(3)
     +     - 1.d0/3.d0*HZ1(0)
     +     )
      G_b2_8 = G_b2_8 + pi * (
     +     - 9.d0/8.d0
     +     + GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - HZ1(-1)
     +     )
      G_b2_8 = G_b2_8 + pi * (
     +     - 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )

      G_c2_8 = 0d0
     +
      G_c2_8 = G_c2_8 + pi*r**(-4)*s**5*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-4)*s**5*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-4)*s**5*(1.d0-r)**(-1) * (
     +     - 3.d0/2.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-4)*s**5*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-4)*s**5 * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-4)*s**5 * (
     +     + 3.d0/2.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-3)*s**2*(1.d0-r) * (
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-3)*s**4*(1.d0-r)**(-1)*zeta2 * (
     +     - 1
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-3)*s**4*(1.d0-r)**(-1) * (
     +     + GYZ1(2)*HZ1(0)
     +     - 1.d0/3.d0*GYZ1(3)
     +     - GYZ1(3)*HZ1(0)
     +     - GYZ2(2,1)
     +     + GYZ2(3,1)
     +     + 1.d0/3.d0*HZ1(-1)
     +     - 1.d0/3.d0*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-3)*s**4*(1.d0-r)**(-1) * (
     +     - HZ2(-1,-1)
     +     + 2*HZ2(-1,0)
     +     + HZ2(0,-1)
     +     - 3*HZ2(0,0)
     +     - HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-3)*s**4*zeta2 * (
     +     + 1
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-3)*s**4 * (
     +     - GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(0)
     +     + GYZ2(2,1)
     +     - GYZ2(3,1)
     +     - 1.d0/3.d0*HZ1(-1)
     +     + 1.d0/3.d0*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-3)*s**4 * (
     +     + HZ2(-1,-1)
     +     - 2*HZ2(-1,0)
     +     - HZ2(0,-1)
     +     + 3*HZ2(0,0)
     +     + HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-3)*s**5*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-3)*s**5*(1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-3)*s**5*(1.d0-r)**(-2) * (
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-3)*s**5*zeta2 * (
     +     + 1.d0/3.d0
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-3)*s**5 * (
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/3.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     + 1.d0/3.d0*HZ2(-1,-1)
     +     - 2.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/3.d0*HZ2(0,-1)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-3)*s**5 * (
     +     + HZ2(0,0)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-2)*s*(1.d0-r) * (
     +     + 3.d0/4.d0*GYZ1(1)
     +     - 3.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 3.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 3.d0/4.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-2)*s**2 * (
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-2)*s**3*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/2.d0
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/2.d0*GYZ2(2,1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     + 3.d0/4.d0*HZ1(-1)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-2)*s**3*(1.d0-r)**(-1) * (
     +     - 11.d0/12.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + HZ2(-1,0)
     +     + 1.d0/2.d0*HZ2(0,-1)
     +     - 3.d0/2.d0*HZ2(0,0)
     +     - 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-2)*s**3*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-2)*s**3 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 3.d0/4.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 3.d0/4.d0*HZ1(-1)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-2)*s**3 * (
     +     + 11.d0/12.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-2)*s**4*(1.d0-r)**(-2)*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-2)*s**4*(1.d0-r)**(-2) * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-2)*s**4*(1.d0-r)**(-2) * (
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-2)*s**4*zeta2 * (
     +     + 5.d0/6.d0
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-2)*s**4 * (
     +     - 5.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 5.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 5.d0/6.d0*GYZ2(2,1)
     +     - 5.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-2)*s**4 * (
     +     + 5.d0/6.d0*HZ2(-1,-1)
     +     - 5.d0/3.d0*HZ2(-1,0)
     +     - 5.d0/6.d0*HZ2(0,-1)
     +     + 5.d0/2.d0*HZ2(0,0)
     +     + 5.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-2)*s**5*zeta2 * (
     +     + 1.d0/6.d0
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-2)*s**5 * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/6.d0*HZ2(0,-1)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-2)*s**5 * (
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-1)*s * (
     +     + 3.d0/8.d0
     +     - 1.d0/2.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(-1)
     +     - 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/2.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ2(3,1)
     +     - 1.d0/4.d0*HZ1(-1)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-1)*s * (
     +     + 3.d0/4.d0*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 1.d0/12.d0
     +     - GYZ1(1)*HZ1(-1)
     +     + GYZ1(1)*HZ1(0)
     +     - 5.d0/24.d0*GYZ1(3)
     +     + GYZ1(3)*HZ1(-1)
     +     - GYZ2(3,1)
     +     + 25.d0/24.d0*HZ1(-1)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-1)*s**2*(1.d0-r)**(-1) * (
     +     - 25.d0/24.d0*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-1)*s**2 * (
     +     + 1.d0/12.d0
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(-1)
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-1)*s**3*(1.d0-r)**(-2) * (
     +     + 1.d0/12.d0*GYZ1(3)
     +     - 1.d0/12.d0*HZ1(-1)
     +     + 1.d0/12.d0*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-1)*s**3*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-1)*s**3 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(3)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     - 2.d0/3.d0*HZ1(-1)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-1)*s**3 * (
     +     + 5.d0/6.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     + 3.d0/2.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-1)*s**4*zeta2 * (
     +     + 2.d0/3.d0
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-1)*s**4 * (
     +     - 2.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 2.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 2.d0/3.d0*GYZ2(2,1)
     +     - 2.d0/3.d0*GYZ2(3,1)
     +     + 2.d0/3.d0*HZ2(-1,-1)
     +     - 4.d0/3.d0*HZ2(-1,0)
     +     - 2.d0/3.d0*HZ2(0,-1)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-1)*s**4 * (
     +     + 2*HZ2(0,0)
     +     + 2.d0/3.d0*HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + pi*r**(-1)*(1.d0-r) * (
     +     + 3.d0/8.d0*GYZ1(1)
     +     - 3.d0/8.d0*HZ1(-1)
     +     )
      G_c2_8 = G_c2_8 + pi*s**(-1)*(1.d0+s)**(-1)*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/6.d0*GYZ1(3)
     +     + 1.d0/6.d0*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + pi*s**(-1)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + pi*s*(1.d0-r)**(-2)*(r+s)*zeta3 * (
     +     - 2
     +     )
      G_c2_8 = G_c2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     + 1.d0/4.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - GYZ1(3)*HZ2(-1,-1)
     +     + GYZ1(3)*HZ2(-1,0)
     +     + 2*GYZ1(3)*HZ2(0,-1)
     +     - GYZ2(0,1)*HZ1(-1)
     +     + GYZ2(0,1)*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + GYZ2(0,3)*HZ1(-1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - GYZ2(3,1)*HZ1(0)
     +     + GYZ2(3,3)*HZ1(-1)
     +     - GYZ3(0,3,1)
     +     - GYZ3(3,3,1)
     +     )
      G_c2_8 = G_c2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*HZ1(-1)
     +     + 1.d0/4.d0*HZ1(0)
     +     + 1.d0/6.d0*HZ2(-1,-1)
     +     - 1.d0/6.d0*HZ2(0,0)
     +     + HZ3(-1,-1,-1)
     +     - HZ3(-1,-1,0)
     +     - 2*HZ3(-1,0,-1)
     +     )
      G_c2_8 = G_c2_8 + pi*s*(1.d0-r)**(-2)*(r+s) * (
     +     - HZ3(0,-1,-1)
     +     + HZ3(0,-1,0)
     +     + 2*HZ3(0,0,-1)
     +     )
      G_c2_8 = G_c2_8 + pi*s*(1.d0-r)**(-1)*zeta2 * (
     +     - 1.d0/4.d0
     +     )
      G_c2_8 = G_c2_8 + pi*s*(1.d0-r)**(-1) * (
     +     + 5.d0/12.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     - 5.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(0)
     +     + 11.d0/24.d0*GYZ1(3)
     +     + 2*GYZ1(3)*HZ1(-1)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + pi*s*(1.d0-r)**(-1) * (
     +     + 1.d0/4.d0*GYZ2(1,3)
     +     - 2*GYZ2(3,1)
     +     + 3.d0/8.d0*HZ1(-1)
     +     + 11.d0/24.d0*HZ1(0)
     +     - 3.d0/4.d0*HZ2(-1,-1)
     +     + 1.d0/2.d0*HZ2(-1,0)
     +     + 7.d0/4.d0*HZ2(0,-1)
     +     )
      G_c2_8 = G_c2_8 + pi*s*(1.d0-r)**(-1) * (
     +     + 1.d0/2.d0*HZ2(0,0)
     +     )
      G_c2_8 = G_c2_8 + pi*s*(1.d0+s)**(-3)*(r+s)**2 * (
     +     - GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(1)*HZ1(0)
     +     + GYZ1(3)
     +     - 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + HZ1(0)
     +     - 2.d0/3.d0*HZ2(0,0)
     +     )
      G_c2_8 = G_c2_8 + pi*s*(1.d0+s)**(-2)*(r+s)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_c2_8 = G_c2_8 + pi*s*(1.d0+s)**(-2)*(r+s) * (
     +     + 1
     +     + 5.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     - 5.d0/6.d0*GYZ1(1)*HZ1(0)
     +     - 3.d0/4.d0*GYZ1(3)
     +     + 1.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     + 1.d0/12.d0*GYZ1(3)*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + pi*s*(1.d0+s)**(-2)*(r+s) * (
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     - 1.d0/4.d0*GYZ2(3,1)
     +     - 1.d0/2.d0*HZ1(-1)
     +     - 5.d0/12.d0*HZ1(0)
     +     - 1.d0/2.d0*HZ2(-1,-1)
     +     + 3.d0/4.d0*HZ2(-1,0)
     +     + 3.d0/4.d0*HZ2(0,-1)
     +     )
      G_c2_8 = G_c2_8 + pi*s*(1.d0+s)**(-2)*(r+s) * (
     +     + 1.d0/6.d0*HZ2(0,0)
     +     )
      G_c2_8 = G_c2_8 + pi*s*(1.d0+s)**(-1)*zeta2 * (
     +     + 1.d0/4.d0
     +     )
      G_c2_8 = G_c2_8 + pi*s*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0
     +     - 3.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*GYZ1(1)*HZ1(-1)
     +     + 1.d0/2.d0*GYZ1(1)*HZ1(0)
     +     - 1.d0/4.d0*GYZ1(3)
     +     - 3.d0/4.d0*GYZ1(3)*HZ1(-1)
     +     - 1.d0/4.d0*GYZ1(3)*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + pi*s*(1.d0+s)**(-1) * (
     +     - 1.d0/4.d0*GYZ2(1,3)
     +     + 3.d0/4.d0*GYZ2(3,1)
     +     + HZ1(-1)
     +     - 11.d0/12.d0*HZ1(0)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - 1.d0/4.d0*HZ2(-1,0)
     +     - 5.d0/4.d0*HZ2(0,-1)
     +     )
      G_c2_8 = G_c2_8 + pi*s*(1.d0+s)**(-1) * (
     +     - 1.d0/2.d0*HZ2(0,0)
     +     )
      G_c2_8 = G_c2_8 + pi*s*(r+s) * (
     +     + 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)
     +     - 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     - 1.d0/6.d0*GYZ2(2,1)
     +     + 1.d0/6.d0*GYZ2(3,1)
     +     )
      G_c2_8 = G_c2_8 + pi*s*(r+s) * (
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 1.d0/2.d0*HZ1(0)
     +     + 1.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,0)
     +     - 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + pi*s*(r+s)**2 * (
     +     - 1.d0/6.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/6.d0*GYZ1(3)*HZ1(0)
     +     - 1.d0/6.d0*GYZ2(0,3)
     +     + 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/6.d0*GYZ2(2,1)
     +     - 1.d0/6.d0*GYZ2(3,1)
     +     - 1.d0/3.d0*HZ2(-1,0)
     +     )
      G_c2_8 = G_c2_8 + pi*s*(r+s)**2 * (
     +     + 1.d0/2.d0*HZ2(0,0)
     +     + 1.d0/6.d0*HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + pi*s * (
     +     + 1.d0/12.d0
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/3.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 5.d0/12.d0*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + pi*s**2*(1.d0-r)**(-2) * (
     +     - 1.d0/12.d0*GYZ1(3)
     +     + 1.d0/12.d0*HZ1(-1)
     +     - 1.d0/12.d0*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + pi*s**2*(r+s)*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      G_c2_8 = G_c2_8 + pi*s**2*(r+s) * (
     +     - 1.d0/3.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/3.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/6.d0*GYZ2(0,3)
     +     - 1.d0/6.d0*GYZ2(1,3)
     +     + 1.d0/3.d0*GYZ2(2,1)
     +     - 1.d0/3.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     )
      G_c2_8 = G_c2_8 + pi*s**2*(r+s) * (
     +     - 2.d0/3.d0*HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     + HZ2(0,0)
     +     + 1.d0/3.d0*HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + pi*s**2 * (
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 1.d0/2.d0*GYZ1(3)
     +     - 1.d0/2.d0*HZ1(-1)
     +     + 2.d0/3.d0*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + pi*s**3*zeta2 * (
     +     + 1.d0/2.d0
     +     )
      G_c2_8 = G_c2_8 + pi*s**3 * (
     +     - 1.d0/2.d0*GYZ1(2)*HZ1(0)
     +     + 1.d0/2.d0*GYZ1(3)*HZ1(0)
     +     + 1.d0/2.d0*GYZ2(2,1)
     +     - 1.d0/2.d0*GYZ2(3,1)
     +     + 1.d0/2.d0*HZ2(-1,-1)
     +     - HZ2(-1,0)
     +     - 1.d0/2.d0*HZ2(0,-1)
     +     )
      G_c2_8 = G_c2_8 + pi*s**3 * (
     +     + 3.d0/2.d0*HZ2(0,0)
     +     + 1.d0/2.d0*HZ2(1,0)
     +     )
      G_c2_8 = G_c2_8 + pi*(1.d0-r)**(-1)*(r+s) * (
     +     - 3.d0/8.d0*GYZ1(3)
     +     + 3.d0/8.d0*HZ1(-1)
     +     - 3.d0/8.d0*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + pi*(1.d0+s)**(-2)*(r+s)**2 * (
     +     + 1.d0/6.d0*GYZ1(1)
     +     - 1.d0/6.d0*GYZ1(3)
     +     - 1.d0/6.d0*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + pi*(1.d0+s)**(-1)*(r+s) * (
     +     - 5.d0/6.d0
     +     - 1.d0/6.d0*GYZ1(1)
     +     + 2.d0/3.d0*GYZ1(3)
     +     - 3.d0/4.d0*HZ1(-1)
     +     + 11.d0/12.d0*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + pi*(r+s) * (
     +     + 1.d0/12.d0
     +     + 5.d0/12.d0*GYZ1(1)
     +     - 5.d0/12.d0*GYZ1(3)
     +     + 1.d0/4.d0*HZ1(-1)
     +     - 2.d0/3.d0*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + pi*(r+s)**2 * (
     +     - 1.d0/3.d0*GYZ1(1)
     +     + 1.d0/3.d0*GYZ1(3)
     +     + 1.d0/3.d0*HZ1(0)
     +     )
      G_c2_8 = G_c2_8 + pi * (
     +     + 3.d0/8.d0
     +     - 1.d0/4.d0*GYZ1(1)
     +     + 1.d0/4.d0*HZ1(-1)
     +     )

      return
      end

